Interpretable structural temperature scaling for calibrating graph neural networks and point-cloud segmentation

Graph-aware calibrators make graph neural networks (GNNs) more trustworthy by predicting a temperature for each node, usually with auxiliary networks whose decisions are hard to inspect. We propose Interpretable Structural Temperature Scaling (ISTS), a twelve-parameter linear model that sets each node's temperature from named descriptors of its confidence, neighbourhood and closeness to labelled nodes, so every temperature traces back to descriptor contributions. ISTS preserves predictions, and cross-validated regularisation lets the calibration data decide how far the model departs from temperature scaling (TS). Its explanations are faithful at the level of node groups: on test nodes, ISTS softens groups that a global temperature leaves over-confident and sharpens under-confident ones (Spearman correlation 0.67 over 246 groups). On seven graphs with two backbones and eleven baselines, ISTS has the best average rank in negative log-likelihood (NLL) and Brier score and lowers NLL relative to TS by 1.8%, more than twice the gain of an identically fitted entropy-based temperature. It ranked first again on four held-out graphs under a protocol fixed in advance. From about 100 calibration nodes on, ISTS is a cheap and inspectable choice, and on point-cloud segmentation it significantly improves NLL, Brier score and the ranking of points for rejection.

==> anc/supplementary_data/README.txt <==
Supplementary data for "Interpretable structural temperature scaling" (ISTS). Updated 2026-10-26.
All tables in the paper and supplementary material are generated by the scripts below from these files.

graphs/split_level_differences.csv   ISTS minus baseline per split (folds averaged within a split), all 462 comparisons (Tables S5, S6).
graphs/r3_raw/graph_r3_*.jsonl       run-level results of HTS, LTS and the original RBS on Computers, Photo, CS and Physics.
graphs/wats/                         WATS as reported, written from the paper (wats.py; first version wats_v1_trainstop.py, Section S12), run-level
                                       WATS results of the original environment (wats_*.jsonl) and of the second machine
                                       (second_machine/wats_results_v2.tar.gz with its SHA256); merge_wats.py adds them to the main results.
graphs/wats/official/                port of the official WATS code path (github.com/lxy1134/WATS @ 6363b5c; wats_official.py, method
                                       'WATSo' in calibrate.py) and its run-level results on the 150 locally stored runs (Table S16).
confirm/                             independent confirmation (Section 4.3, Section S13): PROTOCOL.md and its SHA256 (written before any
                                       run), PROTOCOL_ADDENDUM.md (deviations, each dated), data/split code (datasets.py, make_splits.py,
                                       split_digest.py, run.py), the analysis fixed in advance (analyse.py; analyse_v1.py is the hashed first
                                       version), the post-hoc sensitivity.py, the raw results confirm_results.tar.gz (SHA256 47bf615e...636b964:
                                       run-level jsonl and backbone logs) and analysis/ (outputs of analyse.py and sensitivity.py).
gets_port_check/                     check_gets_port.py and its output: our GETS port against the official code (Section S6).
hots_port_check/                     check_hots_port.py, sparse_check.py, hots_pyg.py and their output (Table S4).
interpretation/                      interpret_r3.py and its outputs: coefficient sign consistency across splits and
                                       node-level decompositions (Section S7, Table S11, Fig. S2).
                                      interpret_r5.py, r5_summary.py and outputs (r5_*.csv, r5_summary.txt, r5_check.txt):
                                      faithfulness of node-wise temperatures and descriptor collinearity (Section S11, Table S15; Fig. 1 of the paper).
pointcloud/boot400_r3_clean.txt,     shape-level paired bootstrap outputs (B=2000), verbatim: original and label-smoothed
  boot400_r3_ls.txt                    backbones (Table 6, Table S7).
pointcloud/corrupt_r3/               the same for the five corrupted test sets (Table S8, Table S13).
pointcloud/aurc_seed_corrupt.txt     mean AURC per seed and corruption (5 calibration draws each).
pointcloud/pc_all.csv, pc_all_ls.csv run-level results for 20/100/400/1870 calibration shapes (Tables S9, S10);
                                       ece and aurc in %, nll and brier unscaled.
pointcloud/r3/*.jsonl                raw run records of HTS, LTS and the original RBS (clean, label smoothing, corruptions)
                                       and the boundary/interior analysis (Section S8, Table S12).
pointcloud/r4_grasp/                 graspable-part selective segmentation: pc_grasp.py, run_grasp.ps1 and their raw output
                                       (pc_grasp_r4.*, pcls_grasp_r4.*; Section S10, Table S14).
scripts/                             pc_boot.py (bootstrap), make_tables.py and split_consistency.py (run with WITH_HOTS=1 WITH_WATS=1;
                                       ranks and W/M/L), install_graph_tables.py (calls make_main_table.py for Table 2 and Table S1 and
                                       make_rank_ablation.py for Tables 3, 4 and S5; writes Tables S2, S3), make_confirm.py (Table 5, Tables S17, S18), make_watso.py (Table S16), make_panels.py (two-panel layout of Tables S1, S2),
                                       calibrate.py (all graph calibrators), make_pc_main.py (Table 6), make_pc_corrupt.py (Table S13), make_interpret.py (Table S11), make_r5.py (Table S15; Fig. 1 of the paper),
                                       make_regions.py (Table S12), make_supp.py (Tables S4, S6-S10), make_grasp.py (Table S14).
Naming: "RBS" in the tables is the original definition (code name RBSo); "RBS-v" is our earlier equal-mass variant (code name RBS).
Metric definitions: Section S3 of the supplementary material.


==> anc/supplementary_data/confirm/PROTOCOL.md <==
# Independent confirmation of ISTS: frozen protocol

Written 2026-10-25, before any backbone was trained or any calibrator was fitted on these datasets.
ISTS was designed on Cora, Citeseer, Pubmed, Computers, Photo, CS and Physics only. None of the
datasets below was loaded during its design. Results are reported in the paper whatever they show.

## Frozen method
ISTS = method `ISTS2` in calibrate.py: 11 descriptors, L-BFGS warm-started from TS,
lambda grid {1e-3, 1e-2, 1e-1, 1, 10, 100}, 5-fold node-level CV, one-standard-error rule.
No descriptor, grid, rule or default is changed after this file is written.

## Datasets (PyG 2.8.1, raw files fetched from the authors' repositories)
| name | PyG class | role |
|---|---|---|
| CoraFull | CitationFull('Cora') | primary |
| DBLP | CitationFull('DBLP') | primary |
| WikiCS | WikiCS(is_undirected=True) | primary |
| AmazonRatings | HeterophilousGraphDataset('Amazon-ratings') | stress test (heterophilous; outside the stated scope) |

Preprocessing as in common.load_graph: NormalizeFeatures, to_undirected, remove_self_loops.

## Splits
confirm/make_splits.py: per class, 15% of nodes labelled (round), distributed over 3 folds;
remaining 85% test. 5 splits per dataset, RandomState(20271 + 100*dataset_index + split).
For fold f, fold f is the calibration set and the other two folds train the GNN
(same use as the GATS split files). 15 runs per dataset and backbone.

## Backbones
GCN and GAT from train_backbone.py, unchanged (weight decay 0 for these datasets, 1 init per fold).

## Calibrators
UNCAL, TS, VS, ETS, CaGCN, GATS, GETS, HoTS, RBSo, HTS, LTS, WATS, ISTS2, ISTS2-conf.
Hyperparameters: GATS uses its published config where one exists (CoraFull), else the code defaults
(heads 2, bias 1, wd 5e-4). GETS uses its published cora-full.yaml for all four datasets (no other
published config exists for them). WATS uses the paper's CoraFull setting for CoraFull and
(hidden 32, dropout 0.4, K 4, s 0.8) elsewhere. HoTS uses its defaults. No tuning on these datasets.

## Analysis (fixed in advance)
Metrics on test nodes: NLL, Brier, ECE (15 bins), accuracy.
Primary settings: the 6 homophilous settings (CoraFull, DBLP, WikiCS x GCN, GAT).
1. ISTS2 vs TS: mean difference in NLL and Brier per setting with a paired two-sided Wilcoxon
   signed-rank test over the 15 runs, and wins/ties/losses. Prediction: ISTS2 NLL below TS in at least
   4 of 6 primary settings.
2. ISTS2 vs HTS (same fitting, entropy only): as in 1.
3. Average rank of every calibrator in NLL and Brier over the 6 primary settings (rank of the mean).
4. ECE reported, no prediction (the paper claims no ECE gain).
5. AmazonRatings reported separately; no prediction.
A prediction that fails is reported as failed in the paper and supplement.

## Code hashes (SHA256) at freeze time
```
d6bb52807dc90f58e8280bd4dd86c5ab1bb0e60e4b3e441b35e5addfd0857031  ists.py
88a99302701a4766a54cdf1179e68460d71e21676c0a853dff4f1dc973acbc66  common.py
a43adc9fb0570c7cc7b0d321f4415141896c3bbb2fc6d9a484e8fc645a4c4bd8  calibrate.py
46c9d9e27c66c7a944ee94104756c61547590cd146cd531efcc8e91dd128eabd  train_backbone.py
334768caaea314385944fc3c965c94bf0032db43c633b3701eed39328a688013  gets_pyg.py
90438feeb7c9f799b7d510039b6b72d9184e6594f793d7e46b7df96a5ead1314  hots_pyg.py
34caaef64abf56b45e8064b8e4b0bc86d8e8c8a355c1cf111c685312eab1fad3  wats.py
fc8f7b78c8b4f895acc8d4bf0c4e7b15d2652e3b6fc071f119e790219bad12c6  confirm/datasets.py
94f18c4261feab3677a876ad54957f3899b031a07fab8e6fe179510c4ece2e79  confirm/make_splits.py
9ba3633f2b41129a4ac44d41909f7f3c4b771a130832a412ec52578125251b0a  confirm/run.py
```

## Split file hashes
```
a3bc54d9d33ef52ae1e875c2642448c65fa555d3a94cf5c19c427dbced05dbca  split/AmazonRatings/5_3f_85/amazonratings_split_0.npz
62f6333ef34e8fe10f250b3eaf60e4766f01b2d839828c0f045b08556c11601f  split/AmazonRatings/5_3f_85/amazonratings_split_1.npz
76a638250098e010db122531414a0eec64e8b991c83f9e3d82119ffffd8790d9  split/AmazonRatings/5_3f_85/amazonratings_split_2.npz
b1be7d03df36455e10267b07960bf8a80730849190e99997db2f95bd5d74c13e  split/AmazonRatings/5_3f_85/amazonratings_split_3.npz
5f6e67eb9b3fb3f5e5d6fdccd0c61e80fb67a446ef9c4d1cea63837178b8e6d3  split/AmazonRatings/5_3f_85/amazonratings_split_4.npz
ca8183f830b1a87e10f99c5ae23a611d432cb68ae766a2b7d9b61f611469e135  split/CoraFull/5_3f_85/corafull_split_0.npz
fed9a69696b77d97ac71fddb86426b24b610549a6c24ef5f36cb54d876fc2992  split/CoraFull/5_3f_85/corafull_split_1.npz
d4f57cbbbdacca5ed730dc93552af59b1a75c50159af5a9b176dff9d26509d8b  split/CoraFull/5_3f_85/corafull_split_2.npz
d6289527bea07737607129c0d69973ceaf279dbb1eb1650d3195d73f16eae3cf  split/CoraFull/5_3f_85/corafull_split_3.npz
ec252475a2571334639977efc7fee917a1e012e98299088eabd97aab25ff359f  split/CoraFull/5_3f_85/corafull_split_4.npz
7a95ec48dc5240af6776cf8d91e8ca3088fd2777f4a73fb6994cd880742b9315  split/DBLP/5_3f_85/dblp_split_0.npz
f45436e36c75cc7c73cd13ddfbb60b456e1a015109ec4a9170cadf407e54897a  split/DBLP/5_3f_85/dblp_split_1.npz
b84cfbb78620e8bedabd305181df71c34ffea9b42cd32b2656967ea378f6ee14  split/DBLP/5_3f_85/dblp_split_2.npz
727fba0f25809f83649a518b15035c902b7a7c918fdd8932fdbcbd14f74c9225  split/DBLP/5_3f_85/dblp_split_3.npz
802615ba803972d8e504aebe6eec103162089f9bad2f3f84223433d31e845105  split/DBLP/5_3f_85/dblp_split_4.npz
6dc9a125fe30ce4b171bcc6042be1ff8ee42818133fa420f0e9d5860bda4105f  split/WikiCS/5_3f_85/wikics_split_0.npz
e463ccb595656b3ccc4adf4c0f016b2a2b57b9e693a79fbbd8325af08ecb4346  split/WikiCS/5_3f_85/wikics_split_1.npz
bef56195f852cf97e016a3a441a03538057012e6ca5bdefaab339368ec0fef13  split/WikiCS/5_3f_85/wikics_split_2.npz
030fd6787ef1f8f4aa825c131ac9ba0a7341422dc135456b6cf8b5d6f06e4108  split/WikiCS/5_3f_85/wikics_split_3.npz
f3270aa3cf328de46d5ef2647fa1d6188d5e8ece0b9403eb6319913cb8d338f6  split/WikiCS/5_3f_85/wikics_split_4.npz
```

## Raw data hashes
```
9bf8cb3ef8eeae81b25e6ccbe0ea195600c205d7edf63ce04f2ec8d9c7dcb3d8  WikiCS/raw/data.json
4c3a3e3b9d9f6cba0fede4625a00aad8c5721c1a36ed771367f446763241c7dd  amazon_ratings/raw/amazon_ratings.npz
62e054f93be00a3dedb15b7ac15a2a07168ceab68b40bf95f54d2289d024c6bc  cora/raw/cora.npz
46da600a15c0680d967b3c9ac83979e3c44dfe5a0ef86e1c42a94d8dee1c1da4  dblp/raw/dblp.npz
```


==> anc/supplementary_data/confirm/PROTOCOL.sha256 <==
65b00c947cd725a73a0615c1caef333c7c4a9133e6e58ccb88c926d2d951a10d  confirm/PROTOCOL.md
Sun Oct 25 20:46:08 UTC 2026


==> anc/supplementary_data/confirm/PROTOCOL_ADDENDUM.md <==
# Addendum (execution only; PROTOCOL.md unchanged)

2026-10-25 21:10 UTC, before any confirmation calibrator result existed: execution moved from the
container (4 CPU) to Hailey's PC HCY (GPU backbones, CPU calibrators) because CPU training of the
backbones would take more than a day. Same code (hashes in PROTOCOL.md), same raw files (hashes in
PROTOCOL.md). HCY regenerates the splits with make_splits.py; npz zip timestamps differ between
machines, so the split arrays are checked with split_digest.py:
718ba67d9515606fdcf1aa4784442ea428baca7582050cb69fe0df19ffd638d2
split_digest.py SHA256 8363090b00d5228de6845c2bd4dfb82c4390ad710e1a9e3bea5437c43bbd7997
No change to methods, datasets, metrics or analysis. No lambda=infinity candidate is added.

## WATS baseline fix (2026-10-25 21:20 UTC, before any confirmation calibrator was run)
wats.py as frozen (34caaef6...) early-stopped on the training nodes (GATS protocol). Their loss rises
as soon as the WATS temperatures move away from their initial value (~0.69), so training stopped at
initialisation and WATS was worse than TS on the main benchmarks. This was found on the main
benchmarks, not on confirmation data. The fix trains on the calibration-node loss until it stops
improving (patience 100, at most 2000 epochs), which follows the WATS paper's description.
New wats.py SHA256: c5b1d07bd33b3a7e0aba9c3e137305f3804d43cdbf41b050754955121a9ab9e3
(old version kept as wats_v1_trainstop.py). ISTS and every other method are unchanged.

## Analysis script (2026-10-25 22:30 UTC, before the confirmation results were received)
confirm/analyse.py implements the analysis section of PROTOCOL.md.
SHA256 cd95e2f96ed795fce5e82f39165d357fd21be934bc58f49dbfc5859399464ac9
Note: a container run of DBLP/GCN (old wats.py) finished before execution moved to HCY; it was set
aside unread in results_confirm_container_partial/ and is used only as a CPU-vs-GPU cross-check.

## After the results (2026-10-26)
- analyse.py: attribute-access bug fixed (`.diff` -> `['diff']`), computation unchanged; new SHA256 206a0f2b9a2c6289c87d2c77c7820915c9548037a864a94379fad5412b7278ad (first version kept as analyse_v1.py).
- sensitivity.py (WikiCS excluded; CPU/GPU cross-check) is post hoc and labelled as such.
- Comment-only fix of the WATS author attribution in wats.py and calibrate.py (new SHA256 e24596a18e542848b8bf30663075f299577087b4fce19f4e6b8299b8020c9e64 and 3608232f70b9a1c78657c78b86e989e241864c57094bf3a151372391f6bf96db); no code change.
- Results archive confirm_results.tar.gz SHA256 47bf615e8993875e206b13d94a2461d7e768d7f9949f60be5cb15e206636b964 (verified on receipt).
- 2026-10-26, after the confirmation analysis: the official WATS code (github.com/lxy1134/WATS @ 6363b5c) was found to be public; the wats.py docstring claimed otherwise. Docstring corrected (wats.py SHA256 1ec3334b5b720e8291673f953ae6cea65426808fd31791f1b8f974edf5c08f75; no code change). calibrate.py gained a separate method 'WATSo' (wats_official.py, a port of the official code path) and a comment change (SHA256 1d69d52cd9255ee71538fdf7f75ee68225da3997811c9109872afb1426812732); the code paths of the 14 confirmation methods are unchanged. WATSo was run only on the main benchmarks (supplementary Table S16), not on the confirmation data.


==> anc/supplementary_data/confirm/analyse.py <==
"""Analysis fixed by PROTOCOL.md (written before the confirmation results were seen).
Usage: python confirm/analyse.py <dir with confirm_*.jsonl> <out dir>"""
import os, sys, glob, json, numpy as np, pandas as pd
from scipy.stats import wilcoxon
src, out = sys.argv[1], sys.argv[2]; os.makedirs(out, exist_ok=True)
rows = []
for f in glob.glob(os.path.join(src, 'confirm_*_v1.0.jsonl')): rows += [json.loads(l) for l in open(f)]
df = pd.DataFrame(rows)
assert not df.duplicated(['dataset', 'model', 'run', 'method']).any()
PRIMARY = [(d, m) for d in ['CoraFull', 'DBLP', 'WikiCS'] for m in ['GCN', 'GAT']]
STRESS = [('AmazonRatings', m) for m in ['GCN', 'GAT']]
CAL = ['TS', 'VS', 'ETS', 'CaGCN', 'GATS', 'GETS', 'HoTS', 'RBSo', 'HTS', 'LTS', 'WATS', 'ISTS2', 'ISTS2-conf']
M = ['nll', 'brier', 'ece', 'acc']
for (d, m), g in df.groupby(['dataset', 'model']):
    c = g.groupby('method').size()
    assert len(c) == 14 and (c == 15).all(), (d, m, c.to_dict())
mean = df.groupby(['dataset', 'model', 'method'])[M].mean()
mean.to_csv(os.path.join(out, 'means.csv'))
lines = []
def pair(d, m, base, metric):
    g = df[(df.dataset == d) & (df.model == m)]
    a = g[g.method == 'ISTS2'].set_index('run')[metric]; b = g[g.method == base].set_index('run')[metric]
    diff = (a - b.loc[a.index])
    sp = diff.groupby(diff.index.str.extract(r's(\d+)_', expand=False)).mean()
    wml = 'W' if (sp < 0).all() else 'L' if (sp > 0).all() else 'M'
    p = wilcoxon(diff).pvalue if (diff != 0).any() else 1.0
    return dict(dataset=d, model=m, base=base, metric=metric, ists=a.mean(), other=b.mean(), diff=diff.mean(),
                rel_pct=100 * diff.mean() / b.mean(), runs_better=int((diff < 0).sum()), runs_worse=int((diff > 0).sum()),
                wilcoxon_p=p, split_wml=wml)
res = pd.DataFrame([pair(d, m, b, k) for d, m in PRIMARY + STRESS for b in CAL if b != 'ISTS2' for k in ['nll', 'brier', 'ece']])
res.to_csv(os.path.join(out, 'pairwise.csv'), index=False)
with open(os.path.join(out, 'summary.txt'), 'w') as f:
    for base in ['TS', 'HTS']:
        f.write(f'== ISTS2 vs {base} (primary + stress)\n')
        f.write(res[(res.base == base) & (res.metric.isin(['nll', 'brier']))].to_string(index=False) + '\n')
    n = sum(res[(res.base == 'TS') & (res.metric == 'nll') & res.apply(lambda r: (r.dataset, r.model) in PRIMARY, axis=1)]['diff'] < 0)
    f.write(f'\nPrediction 1 (ISTS2 NLL below TS in >= 4 of 6 primary settings): {n}/6 -> {"HELD" if n >= 4 else "FAILED"}\n')
    for name, S in [('primary', PRIMARY), ('stress', STRESS)]:
        sub = mean.reset_index(); sub = sub[sub.apply(lambda r: (r.dataset, r.model) in S, axis=1) & sub.method.isin(CAL)]
        f.write(f'\n== average rank of the mean over {name} settings ({len(S)})\n')
        rk = {k: sub.pivot_table(index=['dataset', 'model'], columns='method', values=k).rank(axis=1).mean() for k in ['nll', 'brier', 'ece']}
        f.write(pd.DataFrame(rk).sort_values('nll').round(2).to_string() + '\n')
        rel = sub.pivot_table(index=['dataset', 'model'], columns='method', values='nll')
        f.write('mean relative NLL change vs TS (%):\n' + (100 * (rel.div(rel['TS'], axis=0) - 1)).mean().sort_values().round(2).to_string() + '\n')
    f.write('\n== means (x100 for nll/brier, % for ece/acc)\n')
    t = mean.copy(); t[['nll', 'brier']] *= 100; t[['ece', 'acc']] *= 100
    f.write(t.round(2).to_string() + '\n')
print(open(os.path.join(out, 'summary.txt')).read())


==> anc/supplementary_data/confirm/analyse_v1.py <==
"""Analysis fixed by PROTOCOL.md (written before the confirmation results were seen).
Usage: python confirm/analyse.py <dir with confirm_*.jsonl> <out dir>"""
import os, sys, glob, json, numpy as np, pandas as pd
from scipy.stats import wilcoxon
src, out = sys.argv[1], sys.argv[2]; os.makedirs(out, exist_ok=True)
rows = []
for f in glob.glob(os.path.join(src, 'confirm_*_v1.0.jsonl')): rows += [json.loads(l) for l in open(f)]
df = pd.DataFrame(rows)
assert not df.duplicated(['dataset', 'model', 'run', 'method']).any()
PRIMARY = [(d, m) for d in ['CoraFull', 'DBLP', 'WikiCS'] for m in ['GCN', 'GAT']]
STRESS = [('AmazonRatings', m) for m in ['GCN', 'GAT']]
CAL = ['TS', 'VS', 'ETS', 'CaGCN', 'GATS', 'GETS', 'HoTS', 'RBSo', 'HTS', 'LTS', 'WATS', 'ISTS2', 'ISTS2-conf']
M = ['nll', 'brier', 'ece', 'acc']
for (d, m), g in df.groupby(['dataset', 'model']):
    c = g.groupby('method').size()
    assert len(c) == 14 and (c == 15).all(), (d, m, c.to_dict())
mean = df.groupby(['dataset', 'model', 'method'])[M].mean()
mean.to_csv(os.path.join(out, 'means.csv'))
lines = []
def pair(d, m, base, metric):
    g = df[(df.dataset == d) & (df.model == m)]
    a = g[g.method == 'ISTS2'].set_index('run')[metric]; b = g[g.method == base].set_index('run')[metric]
    diff = (a - b.loc[a.index])
    sp = diff.groupby(diff.index.str.extract(r's(\d+)_', expand=False)).mean()
    wml = 'W' if (sp < 0).all() else 'L' if (sp > 0).all() else 'M'
    p = wilcoxon(diff).pvalue if (diff != 0).any() else 1.0
    return dict(dataset=d, model=m, base=base, metric=metric, ists=a.mean(), other=b.mean(), diff=diff.mean(),
                rel_pct=100 * diff.mean() / b.mean(), runs_better=int((diff < 0).sum()), runs_worse=int((diff > 0).sum()),
                wilcoxon_p=p, split_wml=wml)
res = pd.DataFrame([pair(d, m, b, k) for d, m in PRIMARY + STRESS for b in CAL if b != 'ISTS2' for k in ['nll', 'brier', 'ece']])
res.to_csv(os.path.join(out, 'pairwise.csv'), index=False)
with open(os.path.join(out, 'summary.txt'), 'w') as f:
    for base in ['TS', 'HTS']:
        f.write(f'== ISTS2 vs {base} (primary + stress)\n')
        f.write(res[(res.base == base) & (res.metric.isin(['nll', 'brier']))].to_string(index=False) + '\n')
    n = sum(res[(res.base == 'TS') & (res.metric == 'nll') & res.apply(lambda r: (r.dataset, r.model) in PRIMARY, axis=1)].diff < 0)
    f.write(f'\nPrediction 1 (ISTS2 NLL below TS in >= 4 of 6 primary settings): {n}/6 -> {"HELD" if n >= 4 else "FAILED"}\n')
    for name, S in [('primary', PRIMARY), ('stress', STRESS)]:
        sub = mean.reset_index(); sub = sub[sub.apply(lambda r: (r.dataset, r.model) in S, axis=1) & sub.method.isin(CAL)]
        f.write(f'\n== average rank of the mean over {name} settings ({len(S)})\n')
        rk = {k: sub.pivot_table(index=['dataset', 'model'], columns='method', values=k).rank(axis=1).mean() for k in ['nll', 'brier', 'ece']}
        f.write(pd.DataFrame(rk).sort_values('nll').round(2).to_string() + '\n')
        rel = sub.pivot_table(index=['dataset', 'model'], columns='method', values='nll')
        f.write('mean relative NLL change vs TS (%):\n' + (100 * (rel.div(rel['TS'], axis=0) - 1)).mean().sort_values().round(2).to_string() + '\n')
    f.write('\n== means (x100 for nll/brier, % for ece/acc)\n')
    t = mean.copy(); t[['nll', 'brier']] *= 100; t[['ece', 'acc']] *= 100
    f.write(t.round(2).to_string() + '\n')
print(open(os.path.join(out, 'summary.txt')).read())


==> anc/supplementary_data/confirm/analysis/means.csv <==
dataset,model,method,nll,brier,ece,acc
AmazonRatings,GAT,CaGCN,1.407537078857422,0.727952249844869,0.005826346281295022,0.3678547441959381
AmazonRatings,GAT,ETS,1.409330717722575,0.7284519831339519,0.001188125212987264,0.3678547441959381
AmazonRatings,GAT,GATS,1.40933358669281,0.7284443259239197,0.002986764907836914,0.3678547441959381
AmazonRatings,GAT,GETS,1.4103333552678425,0.7287348310152689,0.009340301187088092,0.36737439036369324
AmazonRatings,GAT,HTS,1.4083298842112224,0.7282453417778015,0.0023866948302990448,0.3678547441959381
AmazonRatings,GAT,HoTS,1.409470788637797,0.7284808397293091,0.0011277298132578533,0.3678547441959381
AmazonRatings,GAT,ISTS2,1.4025725603103638,0.725944729646047,0.01674832943826914,0.3678547441959381
AmazonRatings,GAT,ISTS2-conf,1.4084203402201334,0.7283363064130147,0.0038018038341154654,0.3678547441959381
AmazonRatings,GAT,LTS,1.4073744932810466,0.7281508326530457,0.0063182657584548,0.3678547441959381
AmazonRatings,GAT,RBSo,1.4093358039855957,0.7284512400627137,0.0011545062065124513,0.3678547441959381
AmazonRatings,GAT,TS,1.409336233139038,0.7284507552782694,0.001070876916249593,0.3678547441959381
AmazonRatings,GAT,UNCAL,1.4093483686447144,0.7284605304400126,0.0016798814137776693,0.3678547441959381
AmazonRatings,GAT,VS,1.4000253995259604,0.723107651869456,0.006072882912121713,0.3734460552533468
AmazonRatings,GAT,WATS,1.4092958609263102,0.728439990679423,0.0011899292469024659,0.3678547441959381
AmazonRatings,GCN,CaGCN,1.4013985872268677,0.7252102136611939,0.009297824557870626,0.36778428753217063
AmazonRatings,GCN,ETS,1.401375905672709,0.7252645850181579,0.006796747477104266,0.36778428753217063
AmazonRatings,GCN,GATS,1.4013338168462117,0.7252617041269939,0.006671348819509149,0.36778428753217063
AmazonRatings,GCN,GETS,1.402725092569987,0.7257299661636353,0.010831638736029466,0.3673327565193176
AmazonRatings,GCN,HTS,1.401504119237264,0.7252721786499023,0.006914408194522063,0.36778428753217063
AmazonRatings,GCN,HoTS,1.4022580544153849,0.7255222837130229,0.006257107434794307,0.36778428753217063
AmazonRatings,GCN,ISTS2,1.3962517340977987,0.7231298565864563,0.01310554047425588,0.36778428753217063
AmazonRatings,GCN,ISTS2-conf,1.4014848868052165,0.7252720753351848,0.006861072514827053,0.36778428753217063
AmazonRatings,GCN,LTS,1.4015706221262614,0.7252965291341146,0.006939285590002934,0.36778428753217063
AmazonRatings,GCN,RBSo,1.4015598376592,0.725299600760142,0.007475275329003731,0.36778428753217063
AmazonRatings,GCN,TS,1.4013931035995484,0.7252663493156433,0.007355798097948233,0.36778428753217063
AmazonRatings,GCN,UNCAL,1.4013733863830566,0.7252686222394308,0.006802640808746219,0.36778428753217063
AmazonRatings,GCN,VS,1.401267949740092,0.7252414226531982,0.007295787706971169,0.3677490611871084
AmazonRatings,GCN,WATS,1.4013636589050293,0.7252581357955933,0.006913623710473379,0.36778428753217063
CoraFull,GAT,CaGCN,1.4311001539230346,0.5161065101623535,0.07116237680117289,0.6359129786491394
CoraFull,GAT,ETS,1.3494223833084107,0.5071569363276164,0.03719893271724383,0.6359129786491394
CoraFull,GAT,GATS,1.3449113607406615,0.506472118695577,0.029906755189100902,0.6359129786491394
CoraFull,GAT,GETS,1.398326031366984,0.5165332516034444,0.04195782368381818,0.6308448354403178
CoraFull,GAT,HTS,1.3344295899073282,0.5051050941149394,0.02026587494959434,0.6359129786491394
CoraFull,GAT,HoTS,1.3362696806589762,0.5051571806271871,0.018908050035436948,0.6359129786491394
CoraFull,GAT,ISTS2,1.325624736150106,0.5027869164943695,0.019293360598385333,0.6359129786491394
CoraFull,GAT,ISTS2-conf,1.3346696694691975,0.5049034178256988,0.018496666910747687,0.6359129786491394
CoraFull,GAT,LTS,1.3470331271489462,0.5062895894050599,0.034698144222299256,0.6359129786491394
CoraFull,GAT,RBSo,1.3391392707824707,0.5059084494908651,0.018154332724710304,0.6359129786491394
CoraFull,GAT,TS,1.3520268440246581,0.5072872281074524,0.03911371305584908,0.6359129786491394
CoraFull,GAT,UNCAL,1.3562297503153482,0.5089755376180013,0.048213316748539604,0.6359129786491394
CoraFull,GAT,VS,1.352174973487854,0.5052851339181265,0.03999705041448275,0.6386749068895976
CoraFull,GAT,WATS,1.3512417395909628,0.5073449770609538,0.038628209630648294,0.6359129786491394
CoraFull,GCN,CaGCN,1.5516213496526083,0.5289030154546102,0.07953526079654694,0.6326161066691081
CoraFull,GCN,ETS,1.4115808804829915,0.5184974749883016,0.05172069023052851,0.6326161066691081
CoraFull,GCN,GATS,1.395820140838623,0.5138797720273336,0.0346043902138869,0.6326161066691081
CoraFull,GCN,GETS,1.463596264521281,0.5277257243792216,0.05567995756864548,0.6267276922861735
CoraFull,GCN,HTS,1.3844759782155356,0.5134298245112101,0.02021069514254729,0.6326161066691081
CoraFull,GCN,HoTS,1.389563004175822,0.513712465763092,0.02501269057393074,0.6326161066691081
CoraFull,GCN,ISTS2,1.376701553662618,0.5109362641970316,0.02249707138786713,0.6326161066691081
CoraFull,GCN,ISTS2-conf,1.3870803356170653,0.513434096177419,0.024602973461151124,0.6326161066691081
CoraFull,GCN,LTS,1.3808466831843058,0.5108038306236267,0.032191469644506775,0.6326161066691081
CoraFull,GCN,RBSo,1.422575839360555,0.5206032872200013,0.05050585021575292,0.6326161066691081
CoraFull,GCN,TS,1.4223533948262532,0.5187398950258891,0.05410766253868739,0.6326161066691081
CoraFull,GCN,UNCAL,1.4226533730824789,0.519507908821106,0.057209489742914836,0.6326161066691081
CoraFull,GCN,VS,1.4216970920562744,0.5173870762189229,0.05519748479127884,0.634371531009674
CoraFull,GCN,WATS,1.4008441845575967,0.5150466005007426,0.04770138462384542,0.6326161066691081
DBLP,GAT,CaGCN,0.45160333514213563,0.23697633345921834,0.024020982223252454,0.8342475096384684
DBLP,GAT,ETS,0.4422491093476613,0.23634912073612213,0.012837836208442846,0.8342475096384684
DBLP,GAT,GATS,0.4434557676315308,0.23722661832968395,0.01563218471904596,0.8342475096384684
DBLP,GAT,GETS,0.46510332624117534,0.23673754831155142,0.029916064999997615,0.8354560971260071
DBLP,GAT,HTS,0.44227017561594645,0.23631086349487304,0.012469347721586624,0.8342475096384684
DBLP,GAT,HoTS,0.43959866364796957,0.2361590693394343,0.0215310866634051,0.8342475096384684
DBLP,GAT,ISTS2,0.43787922064463297,0.23547029097874958,0.014381198522945246,0.8342475096384684
DBLP,GAT,ISTS2-conf,0.4421218514442444,0.23635929226875305,0.012738425253580014,0.8342475096384684
DBLP,GAT,LTS,0.44216177264849343,0.2361121396223704,0.012488722242414952,0.8342475096384684
DBLP,GAT,RBSo,0.44340774019559226,0.23694980641206106,0.013785275040815274,0.8342475096384684
DBLP,GAT,TS,0.4425069828828176,0.2364285240570704,0.01447402744864424,0.8342475096384684
DBLP,GAT,UNCAL,0.44600046674410504,0.23708847065766653,0.019199554901570083,0.8342475096384684
DBLP,GAT,VS,0.43769649863243104,0.2334772417942683,0.012842355202883482,0.8361732800801595
DBLP,GAT,WATS,0.4422568599383036,0.2362605392932892,0.012389709614217282,0.8342475096384684
DBLP,GCN,CaGCN,0.47113136649131776,0.24399911860624948,0.026402183125416437,0.8291342973709106
DBLP,GCN,ETS,0.4530424555142721,0.2426834334929784,0.014613048514972131,0.8291342973709106
DBLP,GCN,GATS,0.4545693298180898,0.24379103779792785,0.014987773634493351,0.8291342973709106
DBLP,GCN,GETS,0.46947905818621316,0.23994938433170318,0.02338987241188685,0.8326449275016785
DBLP,GCN,HTS,0.453003454208374,0.24266714652379354,0.014595333021134138,0.8291342973709106
DBLP,GCN,HoTS,0.4498845378557841,0.24218808015187582,0.022440700419247152,0.8291342973709106
DBLP,GCN,ISTS2,0.4420954744021098,0.23951799273490906,0.01723649421085914,0.8291342973709106
DBLP,GCN,ISTS2-conf,0.45288603703180946,0.24263572891553242,0.014441218165059885,0.8291342973709106
DBLP,GCN,LTS,0.4531042238076528,0.24232839147249857,0.014270059453944365,0.8291342973709106
DBLP,GCN,RBSo,0.4543939709663391,0.2432966281970342,0.014510201166073482,0.8291342973709106
DBLP,GCN,TS,0.45318533380826315,0.24274766544500986,0.01622816032419602,0.8291342973709106
DBLP,GCN,UNCAL,0.46002896428108214,0.24434879024823505,0.025097308307886125,0.8291342973709106
DBLP,GCN,VS,0.4481112718582153,0.23937098582585653,0.013453219799945753,0.8316931207974751
DBLP,GCN,WATS,0.4528775751590729,0.2425714095433553,0.013600500176350276,0.8291342973709106
WikiCS,GAT,CaGCN,1.9675178130467732,0.8133177399635315,0.08904211833141744,0.287367190917333
WikiCS,GAT,ETS,2.001728558540344,0.8255553046862284,0.09078413552294175,0.287367190917333
WikiCS,GAT,GATS,2.10167191028595,0.81614164908727,0.09825249165296554,0.287213009595871
WikiCS,GAT,GETS,1.8072309414545695,0.7449631015459697,0.08643849268555641,0.40611364046732584
WikiCS,GAT,HTS,1.9009761412938435,0.7948977470397949,0.12888557314872742,0.287367190917333
WikiCS,GAT,HoTS,2.00600372950236,0.8261335055033366,0.09106007767550181,0.287367190917333
WikiCS,GAT,ISTS2,1.7509743293126425,0.7170294404029847,0.14771750569343567,0.287367190917333
WikiCS,GAT,ISTS2-conf,1.8700863520304363,0.7756911794344584,0.12493362575769425,0.287367190917333
WikiCS,GAT,LTS,1.8299277067184447,0.7560937523841857,0.1436651145418485,0.287367190917333
WikiCS,GAT,RBSo,1.9874299764633179,0.8160570700963338,0.07283814427598069,0.287367190917333
WikiCS,GAT,TS,2.0030028661092123,0.8248967965443929,0.08869345823089438,0.287367190917333
WikiCS,GAT,UNCAL,2.0184916178385417,0.8336162567138672,0.09801175619165102,0.287367190917333
WikiCS,GAT,VS,1.8013146320978801,0.727541196346283,0.1783712734778722,0.5058890740076701
WikiCS,GAT,WATS,2.001330860455831,0.8239242156346639,0.0911647530272603,0.287367190917333
WikiCS,GCN,CaGCN,1.3323086977005005,0.5705314954121907,0.04085822279254595,0.5683660387992859
WikiCS,GCN,ETS,1.3789879957834879,0.5961975375811259,0.04089397552112738,0.5683660387992859
WikiCS,GCN,GATS,1.3378427267074584,0.573559045791626,0.04862517317136129,0.5683660387992859
WikiCS,GCN,GETS,1.2810066064198813,0.529284950097402,0.049576189120610556,0.6161622484525044
WikiCS,GCN,HTS,1.3795286099116006,0.5955130060513815,0.04003238615890344,0.5683660387992859
WikiCS,GCN,HoTS,1.389771827061971,0.5997847199440003,0.04670972476402919,0.5683660387992859
WikiCS,GCN,ISTS2,1.240492328008016,0.5223530352115631,0.07359898785750071,0.5683660387992859
WikiCS,GCN,ISTS2-conf,1.379162351290385,0.5951061209042867,0.04034092525641123,0.5683660387992859
WikiCS,GCN,LTS,1.3710943380991618,0.5908204436302185,0.04062478107710679,0.5683660387992859
WikiCS,GCN,RBSo,1.3687456448872883,0.576927375793457,0.049961711590488754,0.5683660387992859
WikiCS,GCN,TS,1.3808920542399088,0.5958826303482055,0.036899206787347795,0.5683660387992859
WikiCS,GCN,UNCAL,1.4380311409632365,0.6219407916069031,0.15163728296756745,0.5683660387992859
WikiCS,GCN,VS,1.3492846330006918,0.5749035855134328,0.05623405973116557,0.5866532842318217
WikiCS,GCN,WATS,1.3677137215932211,0.5906129320462544,0.044596669574578605,0.5683660387992859


==> anc/supplementary_data/confirm/analysis/pairwise.csv <==
dataset,model,base,metric,ists,other,diff,rel_pct,runs_better,runs_worse,wilcoxon_p,split_wml
CoraFull,GCN,TS,nll,1.376701553662618,1.4223533948262532,-0.04565184116363526,-3.2095990581308262,15,0,6.103515625e-05,W
CoraFull,GCN,TS,brier,0.5109362641970316,0.5187398950258891,-0.007803630828857422,-1.5043436804620474,15,0,6.103515625e-05,W
CoraFull,GCN,TS,ece,0.02249707138786713,0.05410766253868739,-0.03161059115082025,-58.42165354716338,15,0,6.103515625e-05,W
CoraFull,GCN,VS,nll,1.376701553662618,1.4216970920562744,-0.044995538393656415,-3.164917382547152,15,0,6.103515625e-05,W
CoraFull,GCN,VS,brier,0.5109362641970316,0.5173870762189229,-0.006450812021891276,-1.2468057897839206,15,0,6.103515625e-05,W
CoraFull,GCN,VS,ece,0.02249707138786713,0.05519748479127884,-0.032700413403411704,-59.24257876434678,15,0,6.103515625e-05,W
CoraFull,GCN,ETS,nll,1.376701553662618,1.4115808804829915,-0.034879326820373535,-2.4709407234560374,15,0,6.103515625e-05,W
CoraFull,GCN,ETS,brier,0.5109362641970316,0.5184974749883016,-0.007561210791269938,-1.4582926930243074,15,0,6.103515625e-05,W
CoraFull,GCN,ETS,ece,0.02249707138786713,0.05172069023052851,-0.02922361884266138,-56.50276265147739,15,0,6.103515625e-05,W
CoraFull,GCN,CaGCN,nll,1.376701553662618,1.5516213496526083,-0.17491979598999025,-11.273355837050897,15,0,6.103515625e-05,W
CoraFull,GCN,CaGCN,brier,0.5109362641970316,0.5289030154546102,-0.01796675125757853,-3.3969840845273866,15,0,6.103515625e-05,W
CoraFull,GCN,CaGCN,ece,0.02249707138786713,0.07953526079654694,-0.0570381894086798,-71.71434259150143,15,0,6.103515625e-05,W
CoraFull,GCN,GATS,nll,1.376701553662618,1.395820140838623,-0.019118587176005047,-1.369702773060604,15,0,6.103515625e-05,W
CoraFull,GCN,GATS,brier,0.5109362641970316,0.5138797720273336,-0.0029435078303019207,-0.572800874937991,15,0,6.103515625e-05,W
CoraFull,GCN,GATS,ece,0.02249707138786713,0.0346043902138869,-0.012107318826019764,-34.98781152098164,15,0,6.103515625e-05,W
CoraFull,GCN,GETS,nll,1.376701553662618,1.463596264521281,-0.08689471085866292,-5.937068368173568,15,0,6.103515625e-05,W
CoraFull,GCN,GETS,brier,0.5109362641970316,0.5277257243792216,-0.016789460182189943,-3.1814746574917967,15,0,6.103515625e-05,W
CoraFull,GCN,GETS,ece,0.02249707138786713,0.05567995756864548,-0.033182886180778345,-59.595746171086,15,0,6.103515625e-05,W
CoraFull,GCN,HoTS,nll,1.376701553662618,1.389563004175822,-0.01286145051320394,-0.9255751969902457,15,0,6.103515625e-05,W
CoraFull,GCN,HoTS,brier,0.5109362641970316,0.513712465763092,-0.002776201566060384,-0.5404193495551032,15,0,6.103515625e-05,W
CoraFull,GCN,HoTS,ece,0.02249707138786713,0.02501269057393074,-0.0025156191860636074,-10.057371391646646,11,4,0.03533935546875,M
CoraFull,GCN,RBSo,nll,1.376701553662618,1.422575839360555,-0.045874285697937014,-3.2247339248048394,15,0,6.103515625e-05,W
CoraFull,GCN,RBSo,brier,0.5109362641970316,0.5206032872200013,-0.009667023022969564,-1.8568885868145482,15,0,6.103515625e-05,W
CoraFull,GCN,RBSo,ece,0.02249707138786713,0.05050585021575292,-0.028008778827885786,-55.456503965851,15,0,6.103515625e-05,W
CoraFull,GCN,HTS,nll,1.376701553662618,1.3844759782155356,-0.00777442455291748,-0.5615427551829402,15,0,6.103515625e-05,W
CoraFull,GCN,HTS,brier,0.5109362641970316,0.5134298245112101,-0.002493560314178467,-0.4856672119802076,15,0,6.103515625e-05,W
CoraFull,GCN,HTS,ece,0.02249707138786713,0.02021069514254729,0.002286376245319843,11.312704630859498,5,10,0.25238037109375,M
CoraFull,GCN,LTS,nll,1.376701553662618,1.3808466831843058,-0.004145129521687826,-0.3001875278527618,11,4,0.03533935546875,M
CoraFull,GCN,LTS,brier,0.5109362641970316,0.5108038306236267,0.00013243357340494792,0.02592650357442765,6,9,0.48870849609375,M
CoraFull,GCN,LTS,ece,0.02249707138786713,0.032191469644506775,-0.00969439825663964,-30.11480483400022,14,1,0.00030517578125,W
CoraFull,GCN,WATS,nll,1.376701553662618,1.4008441845575967,-0.024142630894978843,-1.7234344234082946,15,0,6.103515625e-05,W
CoraFull,GCN,WATS,brier,0.5109362641970316,0.5150466005007426,-0.0041103363037109375,-0.7980513413183884,15,0,6.103515625e-05,W
CoraFull,GCN,WATS,ece,0.02249707138786713,0.04770138462384542,-0.025204313235978285,-52.837697343022015,15,0,6.103515625e-05,W
CoraFull,GCN,ISTS2-conf,nll,1.376701553662618,1.3870803356170653,-0.01037878195444743,-0.7482466363298459,15,0,6.103515625e-05,W
CoraFull,GCN,ISTS2-conf,brier,0.5109362641970316,0.513434096177419,-0.0024978319803873696,-0.4864951507864478,15,0,6.103515625e-05,W
CoraFull,GCN,ISTS2-conf,ece,0.02249707138786713,0.024602973461151124,-0.00210590207328399,-8.559542921140311,12,3,0.063720703125,W
CoraFull,GAT,TS,nll,1.325624736150106,1.3520268440246581,-0.026402107874552407,-1.952779857237131,15,0,6.103515625e-05,W
CoraFull,GAT,TS,brier,0.5027869164943695,0.5072872281074524,-0.004500311613082886,-0.8871328438274105,15,0,6.103515625e-05,W
CoraFull,GAT,TS,ece,0.019293360598385333,0.03911371305584908,-0.01982035245746374,-50.67366636648115,15,0,6.103515625e-05,W
CoraFull,GAT,VS,nll,1.325624736150106,1.352174973487854,-0.02655023733774821,-1.9635208355663814,15,0,6.103515625e-05,W
CoraFull,GAT,VS,brier,0.5027869164943695,0.5052851339181265,-0.002498217423756917,-0.4944173608245744,11,4,0.00836181640625,W
CoraFull,GAT,VS,ece,0.019293360598385333,0.03999705041448275,-0.02070368981609742,-51.76304152818406,15,0,6.103515625e-05,W
CoraFull,GAT,ETS,nll,1.325624736150106,1.3494223833084107,-0.02379764715830485,-1.76354323543675,15,0,6.103515625e-05,W
CoraFull,GAT,ETS,brier,0.5027869164943695,0.5071569363276164,-0.004370019833246867,-0.8616701301357917,15,0,6.103515625e-05,W
CoraFull,GAT,ETS,ece,0.019293360598385333,0.03719893271724383,-0.017905572118858498,-48.13463938592582,15,0,6.103515625e-05,W
CoraFull,GAT,CaGCN,nll,1.325624736150106,1.4311001539230346,-0.10547541777292888,-7.370233137337878,15,0,6.103515625e-05,W
CoraFull,GAT,CaGCN,brier,0.5027869164943695,0.5161065101623535,-0.01331959366798401,-2.5807838897040876,15,0,6.103515625e-05,W
CoraFull,GAT,CaGCN,ece,0.019293360598385333,0.07116237680117289,-0.05186901620278756,-72.8882571582863,15,0,6.103515625e-05,W
CoraFull,GAT,GATS,nll,1.325624736150106,1.3449113607406615,-0.019286624590555825,-1.4340442912114604,15,0,6.103515625e-05,W
CoraFull,GAT,GATS,brier,0.5027869164943695,0.506472118695577,-0.003685202201207479,-0.7276219292581686,15,0,6.103515625e-05,W
CoraFull,GAT,GATS,ece,0.019293360598385333,0.029906755189100902,-0.010613394590715567,-35.488285250629495,15,0,6.103515625e-05,W
CoraFull,GAT,GETS,nll,1.325624736150106,1.398326031366984,-0.07270129521687825,-5.199166259231152,15,0,6.103515625e-05,W
CoraFull,GAT,GETS,brier,0.5027869164943695,0.5165332516034444,-0.01374633510907491,-2.661268188718336,15,0,6.103515625e-05,W
CoraFull,GAT,GETS,ece,0.019293360598385333,0.04195782368381818,-0.022664463085432848,-54.01725136228603,15,0,6.103515625e-05,W
CoraFull,GAT,HoTS,nll,1.325624736150106,1.3362696806589762,-0.010644944508870442,-0.7966164811597708,15,0,6.103515625e-05,W
CoraFull,GAT,HoTS,brier,0.5027869164943695,0.5051571806271871,-0.0023702641328175863,-0.46921319219391117,15,0,6.103515625e-05,W
CoraFull,GAT,HoTS,ece,0.019293360598385333,0.018908050035436948,0.00038531056294838586,2.037812266342893,8,7,0.97796630859375,M
CoraFull,GAT,RBSo,nll,1.325624736150106,1.3391392707824707,-0.013514534632364909,-1.0091956025207334,15,0,6.103515625e-05,W
CoraFull,GAT,RBSo,brier,0.5027869164943695,0.5059084494908651,-0.0031215329964955647,-0.6170153907563721,15,0,6.103515625e-05,W
CoraFull,GAT,RBSo,ece,0.019293360598385333,0.018154332724710304,0.0011390278736750285,6.274137920391147,8,7,0.45428466796875,L
CoraFull,GAT,HTS,nll,1.325624736150106,1.3344295899073282,-0.008804853757222493,-0.6598215315229904,15,0,6.103515625e-05,W
CoraFull,GAT,HTS,brier,0.5027869164943695,0.5051050941149394,-0.002318177620569865,-0.4589495626908785,15,0,6.103515625e-05,W
CoraFull,GAT,HTS,ece,0.019293360598385333,0.02026587494959434,-0.0009725143512090048,-4.798778012929915,8,7,0.359130859375,M
CoraFull,GAT,LTS,nll,1.325624736150106,1.3470331271489462,-0.021408390998840333,-1.5892995181307914,15,0,6.103515625e-05,W
CoraFull,GAT,LTS,brier,0.5027869164943695,0.5062895894050599,-0.0035026729106903075,-0.6918319048997814,15,0,6.103515625e-05,W
CoraFull,GAT,LTS,ece,0.019293360598385333,0.034698144222299256,-0.015404783623913924,-44.39656347388694,15,0,6.103515625e-05,W
CoraFull,GAT,WATS,nll,1.325624736150106,1.3512417395909628,-0.025617003440856934,-1.8958120290608778,15,0,6.103515625e-05,W
CoraFull,GAT,WATS,brier,0.5027869164943695,0.5073449770609538,-0.004558060566584269,-0.8984144463179836,15,0,6.103515625e-05,W
CoraFull,GAT,WATS,ece,0.019293360598385333,0.038628209630648294,-0.01933484903226296,-50.053702248012954,15,0,6.103515625e-05,W
CoraFull,GAT,ISTS2-conf,nll,1.325624736150106,1.3346696694691975,-0.009044933319091796,-0.6776907819212671,15,0,6.103515625e-05,W
CoraFull,GAT,ISTS2-conf,brier,0.5027869164943695,0.5049034178256988,-0.0021165013313293457,-0.41918934525018364,15,0,6.103515625e-05,W
CoraFull,GAT,ISTS2-conf,ece,0.019293360598385333,0.018496666910747687,0.000796693687637647,4.307228385967851,8,7,0.846923828125,M
DBLP,GCN,TS,nll,0.4420954744021098,0.45318533380826315,-0.011089859406153361,-2.4470914168739046,15,0,6.103515625e-05,W
DBLP,GCN,TS,brier,0.23951799273490906,0.24274766544500986,-0.0032296727101008096,-1.330464993012439,15,0,6.103515625e-05,W
DBLP,GCN,TS,ece,0.01723649421085914,0.01622816032419602,0.001008333886663119,6.213482406626853,7,8,0.27685546875,M
DBLP,GCN,VS,nll,0.4420954744021098,0.4481112718582153,-0.00601579745610555,-1.3424784944952195,11,4,0.012451171875,M
DBLP,GCN,VS,brier,0.23951799273490906,0.23937098582585653,0.00014700690905253093,0.06141383783224218,10,5,0.638671875,M
DBLP,GCN,VS,ece,0.01723649421085914,0.013453219799945753,0.003783274410913388,28.121702218294562,4,11,0.00335693359375,L
DBLP,GCN,ETS,nll,0.4420954744021098,0.4530424555142721,-0.010946981112162272,-2.416325661959382,15,0,6.103515625e-05,W
DBLP,GCN,ETS,brier,0.23951799273490906,0.2426834334929784,-0.0031654407580693563,-1.3043497500050585,15,0,6.103515625e-05,W
DBLP,GCN,ETS,ece,0.01723649421085914,0.014613048514972131,0.0026234456958870093,17.95276114493905,4,11,0.04791259765625,M
DBLP,GCN,CaGCN,nll,0.4420954744021098,0.47113136649131776,-0.029035892089207968,-6.16301400296239,15,0,6.103515625e-05,W
DBLP,GCN,CaGCN,brier,0.23951799273490906,0.24399911860624948,-0.004481125871340434,-1.8365336305053603,14,1,0.0001220703125,W
DBLP,GCN,CaGCN,ece,0.01723649421085914,0.026402183125416437,-0.009165688914557298,-34.715647834946715,12,3,0.012451171875,M
DBLP,GCN,GATS,nll,0.4420954744021098,0.4545693298180898,-0.012473855415980022,-2.7441040558041667,15,0,6.103515625e-05,W
DBLP,GCN,GATS,brier,0.23951799273490906,0.24379103779792785,-0.004273045063018799,-1.7527490352457569,15,0,6.103515625e-05,W
DBLP,GCN,GATS,ece,0.01723649421085914,0.014987773634493351,0.002248720576365789,15.003699890359366,4,11,0.063720703125,M
DBLP,GCN,GETS,nll,0.4420954744021098,0.46947905818621316,-0.027383583784103393,-5.832759375870186,15,0,6.103515625e-05,W
DBLP,GCN,GETS,brier,0.23951799273490906,0.23994938433170318,-0.00043139159679412843,-0.17978441494885347,9,6,0.803955078125,M
DBLP,GCN,GETS,ece,0.01723649421085914,0.02338987241188685,-0.006153378201027711,-26.307874163095196,12,3,0.0067138671875,W
DBLP,GCN,HoTS,nll,0.4420954744021098,0.4498845378557841,-0.007789063453674317,-1.7313472231782268,14,1,0.00018310546875,W
DBLP,GCN,HoTS,brier,0.23951799273490906,0.24218808015187582,-0.002670087416966756,-1.1024850666855064,15,0,6.103515625e-05,W
DBLP,GCN,HoTS,ece,0.01723649421085914,0.022440700419247152,-0.00520420620838801,-23.19092591211822,12,3,0.00152587890625,W
DBLP,GCN,RBSo,nll,0.4420954744021098,0.4543939709663391,-0.012298496564229329,-2.7065712465494807,15,0,6.103515625e-05,W
DBLP,GCN,RBSo,brier,0.23951799273490906,0.2432966281970342,-0.003778635462125142,-1.5530981625709204,14,1,0.0001220703125,W
DBLP,GCN,RBSo,ece,0.01723649421085914,0.014510201166073482,0.0027262930447856585,18.788802536797665,4,11,0.063720703125,M
DBLP,GCN,HTS,nll,0.4420954744021098,0.453003454208374,-0.010907979806264241,-2.407924201224027,15,0,6.103515625e-05,W
DBLP,GCN,HTS,brier,0.23951799273490906,0.24266714652379354,-0.0031491537888844808,-1.2977256435393514,15,0,6.103515625e-05,W
DBLP,GCN,HTS,ece,0.01723649421085914,0.014595333021134138,0.0026411611897250017,18.09592960914686,5,10,0.02154541015625,M
DBLP,GCN,LTS,nll,0.4420954744021098,0.4531042238076528,-0.011008749405543009,-2.4296285108603026,15,0,6.103515625e-05,W
DBLP,GCN,LTS,brier,0.23951799273490906,0.24232839147249857,-0.002810398737589518,-1.1597480264331574,15,0,6.103515625e-05,W
DBLP,GCN,LTS,ece,0.01723649421085914,0.014270059453944365,0.0029664347569147748,20.787823389865604,5,10,0.01806640625,M
DBLP,GCN,WATS,nll,0.4420954744021098,0.4528775751590729,-0.010782100756963094,-2.380798111537293,15,0,6.103515625e-05,W
DBLP,GCN,WATS,brier,0.23951799273490906,0.2425714095433553,-0.0030534168084462485,-1.2587702789023474,15,0,6.103515625e-05,W
DBLP,GCN,WATS,ece,0.01723649421085914,0.013600500176350276,0.003635994034508864,26.7342670296159,5,10,0.02154541015625,M
DBLP,GCN,ISTS2-conf,nll,0.4420954744021098,0.45288603703180946,-0.010790562629699707,-2.382622061042215,15,0,6.103515625e-05,W
DBLP,GCN,ISTS2-conf,brier,0.23951799273490906,0.24263572891553242,-0.0031177361806233725,-1.2849452117205435,15,0,6.103515625e-05,W
DBLP,GCN,ISTS2-conf,ece,0.01723649421085914,0.014441218165059885,0.002795276045799255,19.356234452314737,5,10,0.02154541015625,M
DBLP,GAT,TS,nll,0.43787922064463297,0.4425069828828176,-0.004627762238184611,-1.0458054713704057,12,3,0.00201416015625,W
DBLP,GAT,TS,brier,0.23547029097874958,0.2364285240570704,-0.0009582330783208211,-0.4052950388039971,15,0,6.103515625e-05,W
DBLP,GAT,TS,ece,0.014381198522945246,0.01447402744864424,-9.282892569899559e-05,-0.6413482773081982,9,6,0.76153564453125,M
DBLP,GAT,VS,nll,0.43787922064463297,0.43769649863243104,0.00018272201220194498,0.041746281446813985,9,6,0.76153564453125,M
DBLP,GAT,VS,brier,0.23547029097874958,0.2334772417942683,0.001993049184481303,0.8536374548391769,2,13,0.01025390625,L
DBLP,GAT,VS,ece,0.014381198522945246,0.012842355202883482,0.0015388433200617631,11.982563133873201,6,9,0.33026123046875,M
DBLP,GAT,ETS,nll,0.43787922064463297,0.4422491093476613,-0.004369888703028361,-0.9881057102577678,12,3,0.0008544921875,W
DBLP,GAT,ETS,brier,0.23547029097874958,0.23634912073612213,-0.0008788297573725383,-0.3718354249152167,14,1,0.0001220703125,W
DBLP,GAT,ETS,ece,0.014381198522945246,0.012837836208442846,0.0015433623145023982,12.021981659864151,7,8,0.30279541015625,M
DBLP,GAT,CaGCN,nll,0.43787922064463297,0.45160333514213563,-0.013724114497502644,-3.038975452469406,15,0,6.103515625e-05,W
DBLP,GAT,CaGCN,brier,0.23547029097874958,0.23697633345921834,-0.00150604248046875,-0.6355244249434416,11,4,0.01806640625,M
DBLP,GAT,CaGCN,ece,0.014381198522945246,0.024020982223252454,-0.00963978370030721,-40.13068079695693,12,3,0.0042724609375,W
DBLP,GAT,GATS,nll,0.43787922064463297,0.4434557676315308,-0.0055765469868977865,-1.2575204550121812,14,1,0.00018310546875,W
DBLP,GAT,GATS,brier,0.23547029097874958,0.23722661832968395,-0.0017563273509343465,-0.7403584653782417,15,0,6.103515625e-05,W
DBLP,GAT,GATS,ece,0.014381198522945246,0.01563218471904596,-0.0012509861961007118,-8.002631868701846,10,5,0.1688232421875,M
DBLP,GAT,GETS,nll,0.43787922064463297,0.46510332624117534,-0.02722410559654236,-5.853345710631519,13,2,0.0006103515625,W
DBLP,GAT,GETS,brier,0.23547029097874958,0.23673754831155142,-0.0012672573328018188,-0.5353005223886507,6,9,0.890380859375,M
DBLP,GAT,GETS,ece,0.014381198522945246,0.029916064999997615,-0.015534866477052371,-51.928174634777704,14,1,0.0008544921875,W
DBLP,GAT,HoTS,nll,0.43787922064463297,0.43959866364796957,-0.0017194430033365886,-0.3911392698667341,10,5,0.1353759765625,M
DBLP,GAT,HoTS,brier,0.23547029097874958,0.2361590693394343,-0.0006887783606847127,-0.2916586530474183,12,3,0.041259765625,W
DBLP,GAT,HoTS,ece,0.014381198522945246,0.0215310866634051,-0.007149888140459856,-33.207279559243176,13,2,0.00201416015625,W
DBLP,GAT,RBSo,nll,0.43787922064463297,0.44340774019559226,-0.0055285195509592695,-1.2468252242327966,15,0,6.103515625e-05,W
DBLP,GAT,RBSo,brier,0.23547029097874958,0.23694980641206106,-0.0014795154333114625,-0.6244003553809838,15,0,6.103515625e-05,W
DBLP,GAT,RBSo,ece,0.014381198522945246,0.013785275040815274,0.0005959234821299712,4.3228987478709575,8,7,0.76153564453125,M
DBLP,GAT,HTS,nll,0.43787922064463297,0.44227017561594645,-0.0043909549713134766,-0.9928218571822587,15,0,6.103515625e-05,W
DBLP,GAT,HTS,brier,0.23547029097874958,0.23631086349487304,-0.0008405725161234538,-0.3557062522187816,15,0,6.103515625e-05,W
DBLP,GAT,HTS,ece,0.014381198522945246,0.012469347721586624,0.0019118508013586204,15.332404260800844,4,11,0.05535888671875,M
DBLP,GAT,LTS,nll,0.43787922064463297,0.44216177264849343,-0.004282552003860474,-0.9685486780570209,15,0,6.103515625e-05,W
DBLP,GAT,LTS,brier,0.23547029097874958,0.2361121396223704,-0.0006418486436208089,-0.27184059432410357,15,0,6.103515625e-05,W
DBLP,GAT,LTS,ece,0.014381198522945246,0.012488722242414952,0.0018924762805302938,15.153482027992839,5,10,0.03533935546875,M
DBLP,GAT,WATS,nll,0.43787922064463297,0.4422568599383036,-0.004377639293670655,-0.9898409024749443,12,3,0.00201416015625,W
DBLP,GAT,WATS,brier,0.23547029097874958,0.2362605392932892,-0.0007902483145395914,-0.33448171958948786,12,3,0.0042724609375,W
DBLP,GAT,WATS,ece,0.014381198522945246,0.012389709614217282,0.0019914889087279636,16.073733531597185,6,9,0.15142822265625,M
DBLP,GAT,ISTS2-conf,nll,0.43787922064463297,0.4421218514442444,-0.00424263079961141,-0.959606675343538,15,0,6.103515625e-05,W
DBLP,GAT,ISTS2-conf,brier,0.23547029097874958,0.23635929226875305,-0.0008890012900034587,-0.37612284309627103,15,0,6.103515625e-05,W
DBLP,GAT,ISTS2-conf,ece,0.014381198522945246,0.012738425253580014,0.0016427732693652312,12.896203703856921,6,9,0.1688232421875,M
WikiCS,GCN,TS,nll,1.240492328008016,1.3808920542399088,-0.1403997262318929,-10.167320885134197,15,0,6.103515625e-05,W
WikiCS,GCN,TS,brier,0.5223530352115631,0.5958826303482055,-0.07352959513664245,-12.339610418527426,15,0,6.103515625e-05,W
WikiCS,GCN,TS,ece,0.07359898785750071,0.036899206787347795,0.03669978107015292,99.45953928401718,0,15,6.103515625e-05,L
WikiCS,GCN,VS,nll,1.240492328008016,1.3492846330006918,-0.10879230499267578,-8.06296183413363,15,0,6.103515625e-05,W
WikiCS,GCN,VS,brier,0.5223530352115631,0.5749035855134328,-0.05255055030186971,-9.140758837838531,15,0,6.103515625e-05,W
WikiCS,GCN,VS,ece,0.07359898785750071,0.05623405973116557,0.017364928126335145,30.879734113721298,1,14,0.0006103515625,L
WikiCS,GCN,ETS,nll,1.240492328008016,1.3789879957834879,-0.138495667775472,-10.043283059674796,15,0,6.103515625e-05,W
WikiCS,GCN,ETS,brier,0.5223530352115631,0.5961975375811259,-0.07384450236956279,-12.385912003119369,15,0,6.103515625e-05,W
WikiCS,GCN,ETS,ece,0.07359898785750071,0.04089397552112738,0.03270501233637333,79.97513550492707,0,15,6.103515625e-05,L
WikiCS,GCN,CaGCN,nll,1.240492328008016,1.3323086977005005,-0.09181636969248454,-6.891523702498909,15,0,6.103515625e-05,W
WikiCS,GCN,CaGCN,brier,0.5223530352115631,0.5705314954121907,-0.048178460200627646,-8.444487392553192,15,0,6.103515625e-05,W
WikiCS,GCN,CaGCN,ece,0.07359898785750071,0.04085822279254595,0.032740765064954755,80.13262160518612,0,15,6.103515625e-05,L
WikiCS,GCN,GATS,nll,1.240492328008016,1.3378427267074584,-0.09735039869944255,-7.276669877260531,15,0,6.103515625e-05,W
WikiCS,GCN,GATS,brier,0.5223530352115631,0.573559045791626,-0.05120601058006287,-8.92776619177688,15,0,6.103515625e-05,W
WikiCS,GCN,GATS,ece,0.07359898785750071,0.04862517317136129,0.024973814686139423,51.359847291707375,1,14,0.0001220703125,L
WikiCS,GCN,GETS,nll,1.240492328008016,1.2810066064198813,-0.04051427841186524,-3.162690825232613,14,1,0.0001220703125,W
WikiCS,GCN,GETS,brier,0.5223530352115631,0.529284950097402,-0.006931914885838827,-1.3096754186120685,11,4,0.083251953125,M
WikiCS,GCN,GETS,ece,0.07359898785750071,0.049576189120610556,0.024022798736890158,48.45632381796575,2,13,0.00030517578125,L
WikiCS,GCN,HoTS,nll,1.240492328008016,1.389771827061971,-0.14927949905395507,-10.741295523995293,15,0,6.103515625e-05,W
WikiCS,GCN,HoTS,brier,0.5223530352115631,0.5997847199440003,-0.07743168473243714,-12.909912866681008,15,0,6.103515625e-05,W
WikiCS,GCN,HoTS,ece,0.07359898785750071,0.04670972476402919,0.026889263093471526,57.56673418503795,0,15,6.103515625e-05,L
WikiCS,GCN,RBSo,nll,1.240492328008016,1.3687456448872883,-0.12825331687927247,-9.370135156837975,15,0,6.103515625e-05,W
WikiCS,GCN,RBSo,brier,0.5223530352115631,0.576927375793457,-0.05457434058189392,-9.459481881378398,15,0,6.103515625e-05,W
WikiCS,GCN,RBSo,ece,0.07359898785750071,0.049961711590488754,0.02363727626701196,47.31078162564752,1,14,0.0001220703125,L
WikiCS,GCN,HTS,nll,1.240492328008016,1.3795286099116006,-0.1390362819035848,-10.078535588507597,15,0,6.103515625e-05,W
WikiCS,GCN,HTS,brier,0.5223530352115631,0.5955130060513815,-0.07315997083981832,-12.285201178881726,15,0,6.103515625e-05,W
WikiCS,GCN,HTS,ece,0.07359898785750071,0.04003238615890344,0.03356660169859727,83.84861588154885,0,15,6.103515625e-05,L
WikiCS,GCN,LTS,nll,1.240492328008016,1.3710943380991618,-0.13060201009114583,-9.525384684485532,15,0,6.103515625e-05,W
WikiCS,GCN,LTS,brier,0.5223530352115631,0.5908204436302185,-0.0684674084186554,-11.588530687592057,15,0,6.103515625e-05,W
WikiCS,GCN,LTS,ece,0.07359898785750071,0.04062478107710679,0.032974206780393915,81.1677156310285,0,15,6.103515625e-05,L
WikiCS,GCN,WATS,nll,1.240492328008016,1.3677137215932211,-0.12722139358520507,-9.301756031006805,15,0,6.103515625e-05,W
WikiCS,GCN,WATS,brier,0.5223530352115631,0.5906129320462544,-0.06825989683469137,-11.557467358223292,15,0,6.103515625e-05,W
WikiCS,GCN,WATS,ece,0.07359898785750071,0.044596669574578605,0.02900231828292211,65.03247565251884,0,15,6.103515625e-05,L
WikiCS,GCN,ISTS2-conf,nll,1.240492328008016,1.379162351290385,-0.13867002328236896,-10.054655505396099,15,0,6.103515625e-05,W
WikiCS,GCN,ISTS2-conf,brier,0.5223530352115631,0.5951061209042867,-0.0727530856927236,-12.225228936004301,15,0,6.103515625e-05,W
WikiCS,GCN,ISTS2-conf,ece,0.07359898785750071,0.04034092525641123,0.033258062601089475,82.44248834080446,0,15,6.103515625e-05,L
WikiCS,GAT,TS,nll,1.7509743293126425,2.0030028661092123,-0.25202853679656984,-12.582535005859954,15,0,6.103515625e-05,W
WikiCS,GAT,TS,brier,0.7170294404029847,0.8248967965443929,-0.10786735614140829,-13.076466849341593,15,0,6.103515625e-05,W
WikiCS,GAT,TS,ece,0.14771750569343567,0.08869345823089438,0.0590240474625413,66.54836629425913,5,10,0.02154541015625,L
WikiCS,GAT,VS,nll,1.7509743293126425,1.8013146320978801,-0.05034030278523763,-2.794642417721849,12,3,0.063720703125,M
WikiCS,GAT,VS,brier,0.7170294404029847,0.727541196346283,-0.01051175594329834,-1.444833089327237,9,6,0.25238037109375,M
WikiCS,GAT,VS,ece,0.14771750569343567,0.1783712734778722,-0.030653767784436545,-17.185372502394163,12,3,0.063720703125,M
WikiCS,GAT,ETS,nll,1.7509743293126425,2.001728558540344,-0.2507542292277018,-12.52688473458915,15,0,6.103515625e-05,W
WikiCS,GAT,ETS,brier,0.7170294404029847,0.8255553046862284,-0.10852586428324382,-13.14580182178002,15,0,6.103515625e-05,W
WikiCS,GAT,ETS,ece,0.14771750569343567,0.09078413552294175,0.05693337017049392,62.71290665769074,4,11,0.02557373046875,L
WikiCS,GAT,CaGCN,nll,1.7509743293126425,1.9675178130467732,-0.21654348373413085,-11.00592240122113,15,0,6.103515625e-05,W
WikiCS,GAT,CaGCN,brier,0.7170294404029847,0.8133177399635315,-0.09628829956054688,-11.838952334282585,15,0,6.103515625e-05,W
WikiCS,GAT,CaGCN,ece,0.14771750569343567,0.08904211833141744,0.05867538736201823,65.89621682586962,4,11,0.01806640625,L
WikiCS,GAT,GATS,nll,1.7509743293126425,2.10167191028595,-0.3506975809733073,-16.68659980927242,15,0,6.103515625e-05,W
WikiCS,GAT,GATS,brier,0.7170294404029847,0.81614164908727,-0.09911220868428548,-12.143995934422337,15,0,6.103515625e-05,W
WikiCS,GAT,GATS,ece,0.14771750569343567,0.09825249165296554,0.04946501404047012,50.344793509343155,6,9,0.072998046875,L
WikiCS,GAT,GETS,nll,1.7509743293126425,1.8072309414545695,-0.056256612141927086,-3.1128623825269583,10,5,0.25238037109375,M
WikiCS,GAT,GETS,brier,0.7170294404029847,0.7449631015459697,-0.027933661142985025,-3.7496704313295863,10,5,0.27685546875,M
WikiCS,GAT,GETS,ece,0.14771750569343567,0.08643849268555641,0.06127901300787926,70.89319943465277,2,13,0.00030517578125,L
WikiCS,GAT,HoTS,nll,1.7509743293126425,2.00600372950236,-0.2550294001897176,-12.71330638318325,15,0,6.103515625e-05,W
WikiCS,GAT,HoTS,brier,0.7170294404029847,0.8261335055033366,-0.10910406510035196,-13.20659002129182,15,0,6.103515625e-05,W
WikiCS,GAT,HoTS,ece,0.14771750569343567,0.09106007767550181,0.05665742801793385,62.21983273486333,5,10,0.0301513671875,L
WikiCS,GAT,RBSo,nll,1.7509743293126425,1.9874299764633179,-0.23645564715067546,-11.897558653686723,15,0,6.103515625e-05,W
WikiCS,GAT,RBSo,brier,0.7170294404029847,0.8160570700963338,-0.0990276296933492,-12.134890232819037,15,0,6.103515625e-05,W
WikiCS,GAT,RBSo,ece,0.14771750569343567,0.07283814427598069,0.07487936141745498,102.80240135407651,2,13,0.0006103515625,L
WikiCS,GAT,HTS,nll,1.7509743293126425,1.9009761412938435,-0.15000181198120116,-7.89077825453963,15,0,6.103515625e-05,W
WikiCS,GAT,HTS,brier,0.7170294404029847,0.7948977470397949,-0.0778683066368103,-9.796015516057562,15,0,6.103515625e-05,W
WikiCS,GAT,HTS,ece,0.14771750569343567,0.12888557314872742,0.018831932544708253,14.611358032273447,2,13,0.04791259765625,M
WikiCS,GAT,LTS,nll,1.7509743293126425,1.8299277067184447,-0.07895337740580241,-4.314562652717422,15,0,6.103515625e-05,W
WikiCS,GAT,LTS,brier,0.7170294404029847,0.7560937523841857,-0.03906431198120117,-5.166596319308276,15,0,6.103515625e-05,W
WikiCS,GAT,LTS,ece,0.14771750569343567,0.1436651145418485,0.004052391151587168,2.820720370780576,5,10,0.389404296875,M
WikiCS,GAT,WATS,nll,1.7509743293126425,2.001330860455831,-0.25035653114318845,-12.509502356155457,15,0,6.103515625e-05,W
WikiCS,GAT,WATS,brier,0.7170294404029847,0.8239242156346639,-0.10689477523167928,-12.973860120052288,15,0,6.103515625e-05,W
WikiCS,GAT,WATS,ece,0.14771750569343567,0.0911647530272603,0.05655275266617536,62.0335719543548,5,10,0.01507568359375,L
WikiCS,GAT,ISTS2-conf,nll,1.7509743293126425,1.8700863520304363,-0.11911202271779378,-6.369332763081691,15,0,6.103515625e-05,W
WikiCS,GAT,ISTS2-conf,brier,0.7170294404029847,0.7756911794344584,-0.05866173903147379,-7.5625120649487005,15,0,6.103515625e-05,W
WikiCS,GAT,ISTS2-conf,ece,0.14771750569343567,0.12493362575769425,0.022783879935741425,18.236787572250734,3,12,0.00836181640625,L
AmazonRatings,GCN,TS,nll,1.3962517340977987,1.4013931035995484,-0.005141369501749675,-0.3668756103154646,15,0,6.103515625e-05,W
AmazonRatings,GCN,TS,brier,0.7231298565864563,0.7252663493156433,-0.002136492729187012,-0.2945804298245731,15,0,6.103515625e-05,W
AmazonRatings,GCN,TS,ece,0.01310554047425588,0.007355798097948233,0.005749742376307646,78.16612554810922,2,13,0.00115966796875,L
AmazonRatings,GCN,VS,nll,1.3962517340977987,1.401267949740092,-0.005016215642293294,-0.3579769053608702,15,0,6.103515625e-05,W
AmazonRatings,GCN,VS,brier,0.7231298565864563,0.7252414226531982,-0.002111566066741943,-0.2911535387784474,15,0,6.103515625e-05,W
AmazonRatings,GCN,VS,ece,0.01310554047425588,0.007295787706971169,0.005809752767284711,79.63160388745219,2,13,0.00115966796875,L
AmazonRatings,GCN,ETS,nll,1.3962517340977987,1.401375905672709,-0.0051241715749104815,-0.36565289542713386,15,0,6.103515625e-05,W
AmazonRatings,GCN,ETS,brier,0.7231298565864563,0.7252645850181579,-0.0021347284317016603,-0.29433788382872916,15,0,6.103515625e-05,W
AmazonRatings,GCN,ETS,ece,0.01310554047425588,0.006796747477104266,0.006308792997151614,92.82076490856264,2,13,0.00115966796875,L
AmazonRatings,GCN,CaGCN,nll,1.3962517340977987,1.4013985872268677,-0.0051468531290690105,-0.3672654715068443,15,0,6.103515625e-05,W
AmazonRatings,GCN,CaGCN,brier,0.7231298565864563,0.7252102136611939,-0.0020803570747375487,-0.28686262762833303,15,0,6.103515625e-05,W
AmazonRatings,GCN,CaGCN,ece,0.01310554047425588,0.009297824557870626,0.0038077159163852534,40.95276150550738,4,11,0.01025390625,L
AmazonRatings,GCN,GATS,nll,1.3962517340977987,1.4013338168462117,-0.005082082748413086,-0.3626603944983378,15,0,6.103515625e-05,W
AmazonRatings,GCN,GATS,brier,0.7231298565864563,0.7252617041269939,-0.0021318475405375163,-0.29394183208717,15,0,6.103515625e-05,W
AmazonRatings,GCN,GATS,ece,0.01310554047425588,0.006671348819509149,0.006434191654746731,96.44513918881151,2,13,0.0006103515625,L
AmazonRatings,GCN,GETS,nll,1.3962517340977987,1.402725092569987,-0.006473358472188314,-0.4614844709399347,15,0,6.103515625e-05,W
AmazonRatings,GCN,GETS,brier,0.7231298565864563,0.7257299661636353,-0.002600109577178955,-0.3582750745327072,15,0,6.103515625e-05,W
AmazonRatings,GCN,GETS,ece,0.01310554047425588,0.010831638736029466,0.0022739017382264136,20.993146038583205,7,8,0.1688232421875,M
AmazonRatings,GCN,HoTS,nll,1.3962517340977987,1.4022580544153849,-0.006006320317586263,-0.4283320248133897,15,0,6.103515625e-05,W
AmazonRatings,GCN,HoTS,brier,0.7231298565864563,0.7255222837130229,-0.002392427126566569,-0.32975239772413156,15,0,6.103515625e-05,W
AmazonRatings,GCN,HoTS,ece,0.01310554047425588,0.006257107434794307,0.006848433039461573,109.4504627070816,0,15,6.103515625e-05,L
AmazonRatings,GCN,RBSo,nll,1.3962517340977987,1.4015598376592,-0.005308103561401367,-0.3787282867827205,15,0,6.103515625e-05,W
AmazonRatings,GCN,RBSo,brier,0.7231298565864563,0.725299600760142,-0.00216974417368571,-0.2991514363735667,15,0,6.103515625e-05,W
AmazonRatings,GCN,RBSo,ece,0.01310554047425588,0.007475275329003731,0.005630265145252149,75.31849861645864,3,12,0.00201416015625,L
AmazonRatings,GCN,HTS,nll,1.3962517340977987,1.401504119237264,-0.005252385139465332,-0.3747677275699925,15,0,6.103515625e-05,W
AmazonRatings,GCN,HTS,brier,0.7231298565864563,0.7252721786499023,-0.0021423220634460447,-0.29538180651489865,15,0,6.103515625e-05,W
AmazonRatings,GCN,HTS,ece,0.01310554047425588,0.006914408194522063,0.006191132279733817,89.53958322331533,2,13,0.00115966796875,L
AmazonRatings,GCN,LTS,nll,1.3962517340977987,1.4015706221262614,-0.005318888028462728,-0.37949482847990035,15,0,6.103515625e-05,W
AmazonRatings,GCN,LTS,brier,0.7231298565864563,0.7252965291341146,-0.0021666725476582843,-0.2987292039360697,15,0,6.103515625e-05,W
AmazonRatings,GCN,LTS,ece,0.01310554047425588,0.006939285590002934,0.0061662548842529455,88.86008227037587,2,13,0.00115966796875,L
AmazonRatings,GCN,WATS,nll,1.3962517340977987,1.4013636589050293,-0.005111924807230632,-0.364782173045995,15,0,6.103515625e-05,W
AmazonRatings,GCN,WATS,brier,0.7231298565864563,0.7252581357955933,-0.002128279209136963,-0.2934512698437067,15,0,6.103515625e-05,W
AmazonRatings,GCN,WATS,ece,0.01310554047425588,0.006913623710473379,0.006191916763782501,89.5610901473048,3,12,0.00115966796875,L
AmazonRatings,GCN,ISTS2-conf,nll,1.3962517340977987,1.4014848868052165,-0.005233152707417806,-0.37340058081875904,15,0,6.103515625e-05,W
AmazonRatings,GCN,ISTS2-conf,brier,0.7231298565864563,0.7252720753351848,-0.0021422187487284343,-0.295367603631838,15,0,6.103515625e-05,W
AmazonRatings,GCN,ISTS2-conf,ece,0.01310554047425588,0.006861072514827053,0.006244467959428827,91.01300045924718,2,13,0.00115966796875,L
AmazonRatings,GAT,TS,nll,1.4025725603103638,1.409336233139038,-0.006763672828674317,-0.4799190334878055,15,0,6.103515625e-05,W
AmazonRatings,GAT,TS,brier,0.725944729646047,0.7284507552782694,-0.0025060256322224934,-0.34402128271048155,15,0,6.103515625e-05,W
AmazonRatings,GAT,TS,ece,0.01674832943826914,0.001070876916249593,0.015677452522019544,1463.9826747713316,0,15,6.103515625e-05,L
AmazonRatings,GAT,VS,nll,1.4025725603103638,1.4000253995259604,0.0025471607844034833,0.18193675523786465,2,13,0.0006103515625,L
AmazonRatings,GAT,VS,brier,0.725944729646047,0.723107651869456,0.0028370777765909833,0.392345146570675,0,15,6.103515625e-05,L
AmazonRatings,GAT,VS,ece,0.01674832943826914,0.006072882912121713,0.010675446526147426,175.78877578618903,1,14,0.0001220703125,L
AmazonRatings,GAT,ETS,nll,1.4025725603103638,1.409330717722575,-0.0067581574122111,-0.47952956160155413,15,0,6.103515625e-05,W
AmazonRatings,GAT,ETS,brier,0.725944729646047,0.7284519831339519,-0.0025072534879048663,-0.34418925968437075,15,0,6.103515625e-05,W
AmazonRatings,GAT,ETS,ece,0.01674832943826914,0.001188125212987264,0.015560204225281874,1309.6434664625428,0,15,6.103515625e-05,L
AmazonRatings,GAT,CaGCN,nll,1.4025725603103638,1.407537078857422,-0.004964518547058106,-0.3527096103989025,15,0,6.103515625e-05,W
AmazonRatings,GAT,CaGCN,brier,0.725944729646047,0.727952249844869,-0.0020075201988220214,-0.2757763574808425,15,0,6.103515625e-05,W
AmazonRatings,GAT,CaGCN,ece,0.01674832943826914,0.005826346281295022,0.010921983156974117,187.45853112160867,0,15,6.103515625e-05,L
AmazonRatings,GAT,GATS,nll,1.4025725603103638,1.40933358669281,-0.006761026382446289,-0.4797321547066754,15,0,6.103515625e-05,W
AmazonRatings,GAT,GATS,brier,0.725944729646047,0.7284443259239197,-0.0024995962778727216,-0.34314170471468325,15,0,6.103515625e-05,W
AmazonRatings,GAT,GATS,ece,0.01674832943826914,0.002986764907836914,0.013761564530432225,460.7515139314622,0,15,6.103515625e-05,L
AmazonRatings,GAT,GETS,nll,1.4025725603103638,1.4103333552678425,-0.0077607949574788416,-0.5502808912865111,15,0,6.103515625e-05,W
AmazonRatings,GAT,GETS,brier,0.725944729646047,0.7287348310152689,-0.002790101369222005,-0.3828692208021473,14,1,0.0001220703125,W
AmazonRatings,GAT,GETS,ece,0.01674832943826914,0.009340301187088092,0.007408028251181046,79.31252004401962,3,12,0.01806640625,M
AmazonRatings,GAT,HoTS,nll,1.4025725603103638,1.409470788637797,-0.006898228327433268,-0.489419744136745,15,0,6.103515625e-05,W
AmazonRatings,GAT,HoTS,brier,0.725944729646047,0.7284808397293091,-0.0025361100832621258,-0.3481368273466877,15,0,6.103515625e-05,W
AmazonRatings,GAT,HoTS,ece,0.01674832943826914,0.0011277298132578533,0.015620599625011285,1385.1367092872683,0,15,6.103515625e-05,L
AmazonRatings,GAT,RBSo,nll,1.4025725603103638,1.4093358039855957,-0.006763243675231933,-0.4798887288682732,15,0,6.103515625e-05,W
AmazonRatings,GAT,RBSo,brier,0.725944729646047,0.7284512400627137,-0.002506510416666667,-0.34408760378400577,15,0,6.103515625e-05,W
AmazonRatings,GAT,RBSo,ece,0.01674832943826914,0.0011545062065124513,0.015593823231756686,1350.692022597499,0,15,6.103515625e-05,L
AmazonRatings,GAT,HTS,nll,1.4025725603103638,1.4083298842112224,-0.005757323900858561,-0.4088050651629198,15,0,6.103515625e-05,W
AmazonRatings,GAT,HTS,brier,0.725944729646047,0.7282453417778015,-0.0023006121317545574,-0.31591168522111995,15,0,6.103515625e-05,W
AmazonRatings,GAT,HTS,ece,0.01674832943826914,0.0023866948302990448,0.014361634607970094,601.7373660699902,0,15,6.103515625e-05,L
AmazonRatings,GAT,LTS,nll,1.4025725603103638,1.4073744932810466,-0.00480193297068278,-0.34119795360848953,15,0,6.103515625e-05,W
AmazonRatings,GAT,LTS,brier,0.725944729646047,0.7281508326530457,-0.002206103006998698,-0.3029733549793079,15,0,6.103515625e-05,W
AmazonRatings,GAT,LTS,ece,0.01674832943826914,0.0063182657584548,0.010430063679814338,165.0779514276893,2,13,0.00152587890625,L
AmazonRatings,GAT,WATS,nll,1.4025725603103638,1.4092958609263102,-0.006723300615946452,-0.4770680736639162,15,0,6.103515625e-05,W
AmazonRatings,GAT,WATS,brier,0.725944729646047,0.728439990679423,-0.002495261033376058,-0.34254860596666364,15,0,6.103515625e-05,W
AmazonRatings,GAT,WATS,ece,0.01674832943826914,0.0011899292469024659,0.015558400191366673,1307.5063271087022,0,15,6.103515625e-05,L
AmazonRatings,GAT,ISTS2-conf,nll,1.4025725603103638,1.4084203402201334,-0.005847779909769694,-0.4152013246880329,15,0,6.103515625e-05,W
AmazonRatings,GAT,ISTS2-conf,brier,0.725944729646047,0.7283363064130147,-0.0023915767669677734,-0.32836160245066676,15,0,6.103515625e-05,W
AmazonRatings,GAT,ISTS2-conf,ece,0.01674832943826914,0.0038018038341154654,0.012946525604153674,340.5363919089696,1,14,0.00018310546875,L


==> anc/supplementary_data/confirm/analysis/sensitivity.txt <==
== average rank over CoraFull and DBLP (4 settings)
              nll  brier    ece
method                         
ISTS2        1.25   1.75   6.00
HoTS         3.75   4.25   7.25
ISTS2-conf   4.00   5.25   3.25
HTS          4.75   5.00   3.50
LTS          5.50   4.00   4.50
VS           5.75   3.75   7.25
WATS         6.75   7.25   4.75
ETS          7.25   8.50   7.25
GATS         8.50   9.75   7.50
RBSo         9.00   9.75   5.25
TS           9.50   9.75   9.50
GETS        12.25   9.50  12.25
CaGCN       12.75  12.50  12.75
mean relative NLL change vs TS (%):
method
ISTS2        -2.16
HoTS         -1.21
HTS          -1.01
ISTS2-conf   -0.98
LTS          -0.85
VS           -0.56
GATS         -0.47
WATS         -0.42
ETS          -0.26
RBSo         -0.12
TS            0.00
GETS          3.76
CaGCN         5.24

backbone test accuracy (%):
dataset        model
AmazonRatings  GAT      36.8
               GCN      36.8
CoraFull       GAT      63.6
               GCN      63.3
DBLP           GAT      83.4
               GCN      82.9
WikiCS         GAT      28.7
               GCN      56.8

DBLP/GCN container (CPU backbones, old WATS) vs HCY (GPU):
            nll_cpu  acc_cpu  nll_gpu  acc_gpu
method                                        
CaGCN        0.4737   0.8291   0.4711   0.8291
ETS          0.4525   0.8291   0.4530   0.8291
GATS         0.4540   0.8291   0.4546   0.8291
GETS         0.4739   0.8336   0.4695   0.8326
HTS          0.4525   0.8291   0.4530   0.8291
HoTS         0.4494   0.8291   0.4499   0.8291
ISTS2        0.4414   0.8291   0.4421   0.8291
ISTS2-conf   0.4523   0.8291   0.4529   0.8291
LTS          0.4537   0.8291   0.4531   0.8291
RBSo         0.4540   0.8291   0.4544   0.8291
TS           0.4526   0.8291   0.4532   0.8291
UNCAL        0.4583   0.8291   0.4600   0.8291
VS           0.4476   0.8317   0.4481   0.8317
WATS         0.4904   0.8291   0.4529   0.8291


==> anc/supplementary_data/confirm/analysis/summary.txt <==
== ISTS2 vs TS (primary + stress)
      dataset model base metric     ists    other      diff    rel_pct  runs_better  runs_worse  wilcoxon_p split_wml
     CoraFull   GCN   TS    nll 1.376702 1.422353 -0.045652  -3.209599           15           0    0.000061         W
     CoraFull   GCN   TS  brier 0.510936 0.518740 -0.007804  -1.504344           15           0    0.000061         W
     CoraFull   GAT   TS    nll 1.325625 1.352027 -0.026402  -1.952780           15           0    0.000061         W
     CoraFull   GAT   TS  brier 0.502787 0.507287 -0.004500  -0.887133           15           0    0.000061         W
         DBLP   GCN   TS    nll 0.442095 0.453185 -0.011090  -2.447091           15           0    0.000061         W
         DBLP   GCN   TS  brier 0.239518 0.242748 -0.003230  -1.330465           15           0    0.000061         W
         DBLP   GAT   TS    nll 0.437879 0.442507 -0.004628  -1.045805           12           3    0.002014         W
         DBLP   GAT   TS  brier 0.235470 0.236429 -0.000958  -0.405295           15           0    0.000061         W
       WikiCS   GCN   TS    nll 1.240492 1.380892 -0.140400 -10.167321           15           0    0.000061         W
       WikiCS   GCN   TS  brier 0.522353 0.595883 -0.073530 -12.339610           15           0    0.000061         W
       WikiCS   GAT   TS    nll 1.750974 2.003003 -0.252029 -12.582535           15           0    0.000061         W
       WikiCS   GAT   TS  brier 0.717029 0.824897 -0.107867 -13.076467           15           0    0.000061         W
AmazonRatings   GCN   TS    nll 1.396252 1.401393 -0.005141  -0.366876           15           0    0.000061         W
AmazonRatings   GCN   TS  brier 0.723130 0.725266 -0.002136  -0.294580           15           0    0.000061         W
AmazonRatings   GAT   TS    nll 1.402573 1.409336 -0.006764  -0.479919           15           0    0.000061         W
AmazonRatings   GAT   TS  brier 0.725945 0.728451 -0.002506  -0.344021           15           0    0.000061         W
== ISTS2 vs HTS (primary + stress)
      dataset model base metric     ists    other      diff    rel_pct  runs_better  runs_worse  wilcoxon_p split_wml
     CoraFull   GCN  HTS    nll 1.376702 1.384476 -0.007774  -0.561543           15           0    0.000061         W
     CoraFull   GCN  HTS  brier 0.510936 0.513430 -0.002494  -0.485667           15           0    0.000061         W
     CoraFull   GAT  HTS    nll 1.325625 1.334430 -0.008805  -0.659822           15           0    0.000061         W
     CoraFull   GAT  HTS  brier 0.502787 0.505105 -0.002318  -0.458950           15           0    0.000061         W
         DBLP   GCN  HTS    nll 0.442095 0.453003 -0.010908  -2.407924           15           0    0.000061         W
         DBLP   GCN  HTS  brier 0.239518 0.242667 -0.003149  -1.297726           15           0    0.000061         W
         DBLP   GAT  HTS    nll 0.437879 0.442270 -0.004391  -0.992822           15           0    0.000061         W
         DBLP   GAT  HTS  brier 0.235470 0.236311 -0.000841  -0.355706           15           0    0.000061         W
       WikiCS   GCN  HTS    nll 1.240492 1.379529 -0.139036 -10.078536           15           0    0.000061         W
       WikiCS   GCN  HTS  brier 0.522353 0.595513 -0.073160 -12.285201           15           0    0.000061         W
       WikiCS   GAT  HTS    nll 1.750974 1.900976 -0.150002  -7.890778           15           0    0.000061         W
       WikiCS   GAT  HTS  brier 0.717029 0.794898 -0.077868  -9.796016           15           0    0.000061         W
AmazonRatings   GCN  HTS    nll 1.396252 1.401504 -0.005252  -0.374768           15           0    0.000061         W
AmazonRatings   GCN  HTS  brier 0.723130 0.725272 -0.002142  -0.295382           15           0    0.000061         W
AmazonRatings   GAT  HTS    nll 1.402573 1.408330 -0.005757  -0.408805           15           0    0.000061         W
AmazonRatings   GAT  HTS  brier 0.725945 0.728245 -0.002301  -0.315912           15           0    0.000061         W

Prediction 1 (ISTS2 NLL below TS in >= 4 of 6 primary settings): 6/6 -> HELD

== average rank of the mean over primary settings (6)
              nll  brier    ece
method                         
ISTS2        1.17   1.50   8.17
VS           5.00   3.67   9.00
ISTS2-conf   5.17   5.83   4.17
LTS          5.67   4.67   5.50
HTS          6.00   6.00   4.33
HoTS         6.67   7.17   7.17
WATS         7.00   7.67   5.50
ETS          8.00   9.67   6.67
GATS         8.50   8.67   7.83
RBSo         8.50   8.83   5.50
GETS         9.00   7.17  10.17
CaGCN       10.17  10.00  10.00
TS          10.17  10.17   7.00
mean relative NLL change vs TS (%):
method
ISTS2        -5.23
VS           -2.43
LTS          -2.12
ISTS2-conf   -1.78
HTS          -1.54
HoTS         -0.68
WATS         -0.46
RBSo         -0.35
GETS         -0.33
ETS          -0.21
GATS         -0.01
TS            0.00
CaGCN         2.61

== average rank of the mean over stress settings (2)
             nll  brier   ece
method                       
ISTS2        1.5    1.5  13.0
VS           1.5    2.0   9.0
WATS         5.5    5.5   5.0
CaGCN        5.5    2.5  10.0
GATS         6.0    6.5   4.5
ETS          6.5    8.5   3.5
ISTS2-conf   7.0    7.0   6.0
HTS          7.0    7.0   6.0
LTS          7.0    7.0   9.0
TS           8.5    8.0   5.0
RBSo        10.0   10.5   6.5
HoTS        12.0   12.0   1.5
GETS        13.0   13.0  12.0
mean relative NLL change vs TS (%):
method
ISTS2        -0.42
VS           -0.33
CaGCN        -0.06
LTS          -0.06
HTS          -0.03
ISTS2-conf   -0.03
WATS         -0.00
GATS         -0.00
ETS          -0.00
TS            0.00
RBSo          0.01
HoTS          0.04
GETS          0.08

== means (x100 for nll/brier, % for ece/acc)
                                   nll  brier    ece    acc
dataset       model method                                 
AmazonRatings GAT   CaGCN       140.75  72.80   0.58  36.79
                    ETS         140.93  72.85   0.12  36.79
                    GATS        140.93  72.84   0.30  36.79
                    GETS        141.03  72.87   0.93  36.74
                    HTS         140.83  72.82   0.24  36.79
                    HoTS        140.95  72.85   0.11  36.79
                    ISTS2       140.26  72.59   1.67  36.79
                    ISTS2-conf  140.84  72.83   0.38  36.79
                    LTS         140.74  72.82   0.63  36.79
                    RBSo        140.93  72.85   0.12  36.79
                    TS          140.93  72.85   0.11  36.79
                    UNCAL       140.93  72.85   0.17  36.79
                    VS          140.00  72.31   0.61  37.34
                    WATS        140.93  72.84   0.12  36.79
              GCN   CaGCN       140.14  72.52   0.93  36.78
                    ETS         140.14  72.53   0.68  36.78
                    GATS        140.13  72.53   0.67  36.78
                    GETS        140.27  72.57   1.08  36.73
                    HTS         140.15  72.53   0.69  36.78
                    HoTS        140.23  72.55   0.63  36.78
                    ISTS2       139.63  72.31   1.31  36.78
                    ISTS2-conf  140.15  72.53   0.69  36.78
                    LTS         140.16  72.53   0.69  36.78
                    RBSo        140.16  72.53   0.75  36.78
                    TS          140.14  72.53   0.74  36.78
                    UNCAL       140.14  72.53   0.68  36.78
                    VS          140.13  72.52   0.73  36.77
                    WATS        140.14  72.53   0.69  36.78
CoraFull      GAT   CaGCN       143.11  51.61   7.12  63.59
                    ETS         134.94  50.72   3.72  63.59
                    GATS        134.49  50.65   2.99  63.59
                    GETS        139.83  51.65   4.20  63.08
                    HTS         133.44  50.51   2.03  63.59
                    HoTS        133.63  50.52   1.89  63.59
                    ISTS2       132.56  50.28   1.93  63.59
                    ISTS2-conf  133.47  50.49   1.85  63.59
                    LTS         134.70  50.63   3.47  63.59
                    RBSo        133.91  50.59   1.82  63.59
                    TS          135.20  50.73   3.91  63.59
                    UNCAL       135.62  50.90   4.82  63.59
                    VS          135.22  50.53   4.00  63.87
                    WATS        135.12  50.73   3.86  63.59
              GCN   CaGCN       155.16  52.89   7.95  63.26
                    ETS         141.16  51.85   5.17  63.26
                    GATS        139.58  51.39   3.46  63.26
                    GETS        146.36  52.77   5.57  62.67
                    HTS         138.45  51.34   2.02  63.26
                    HoTS        138.96  51.37   2.50  63.26
                    ISTS2       137.67  51.09   2.25  63.26
                    ISTS2-conf  138.71  51.34   2.46  63.26
                    LTS         138.08  51.08   3.22  63.26
                    RBSo        142.26  52.06   5.05  63.26
                    TS          142.24  51.87   5.41  63.26
                    UNCAL       142.27  51.95   5.72  63.26
                    VS          142.17  51.74   5.52  63.44
                    WATS        140.08  51.50   4.77  63.26
DBLP          GAT   CaGCN        45.16  23.70   2.40  83.42
                    ETS          44.22  23.63   1.28  83.42
                    GATS         44.35  23.72   1.56  83.42
                    GETS         46.51  23.67   2.99  83.55
                    HTS          44.23  23.63   1.25  83.42
                    HoTS         43.96  23.62   2.15  83.42
                    ISTS2        43.79  23.55   1.44  83.42
                    ISTS2-conf   44.21  23.64   1.27  83.42
                    LTS          44.22  23.61   1.25  83.42
                    RBSo         44.34  23.69   1.38  83.42
                    TS           44.25  23.64   1.45  83.42
                    UNCAL        44.60  23.71   1.92  83.42
                    VS           43.77  23.35   1.28  83.62
                    WATS         44.23  23.63   1.24  83.42
              GCN   CaGCN        47.11  24.40   2.64  82.91
                    ETS          45.30  24.27   1.46  82.91
                    GATS         45.46  24.38   1.50  82.91
                    GETS         46.95  23.99   2.34  83.26
                    HTS          45.30  24.27   1.46  82.91
                    HoTS         44.99  24.22   2.24  82.91
                    ISTS2        44.21  23.95   1.72  82.91
                    ISTS2-conf   45.29  24.26   1.44  82.91
                    LTS          45.31  24.23   1.43  82.91
                    RBSo         45.44  24.33   1.45  82.91
                    TS           45.32  24.27   1.62  82.91
                    UNCAL        46.00  24.43   2.51  82.91
                    VS           44.81  23.94   1.35  83.17
                    WATS         45.29  24.26   1.36  82.91
WikiCS        GAT   CaGCN       196.75  81.33   8.90  28.74
                    ETS         200.17  82.56   9.08  28.74
                    GATS        210.17  81.61   9.83  28.72
                    GETS        180.72  74.50   8.64  40.61
                    HTS         190.10  79.49  12.89  28.74
                    HoTS        200.60  82.61   9.11  28.74
                    ISTS2       175.10  71.70  14.77  28.74
                    ISTS2-conf  187.01  77.57  12.49  28.74
                    LTS         182.99  75.61  14.37  28.74
                    RBSo        198.74  81.61   7.28  28.74
                    TS          200.30  82.49   8.87  28.74
                    UNCAL       201.85  83.36   9.80  28.74
                    VS          180.13  72.75  17.84  50.59
                    WATS        200.13  82.39   9.12  28.74
              GCN   CaGCN       133.23  57.05   4.09  56.84
                    ETS         137.90  59.62   4.09  56.84
                    GATS        133.78  57.36   4.86  56.84
                    GETS        128.10  52.93   4.96  61.62
                    HTS         137.95  59.55   4.00  56.84
                    HoTS        138.98  59.98   4.67  56.84
                    ISTS2       124.05  52.24   7.36  56.84
                    ISTS2-conf  137.92  59.51   4.03  56.84
                    LTS         137.11  59.08   4.06  56.84
                    RBSo        136.87  57.69   5.00  56.84
                    TS          138.09  59.59   3.69  56.84
                    UNCAL       143.80  62.19  15.16  56.84
                    VS          134.93  57.49   5.62  58.67
                    WATS        136.77  59.06   4.46  56.84


==> anc/supplementary_data/confirm/backbone_logs/backbone_AmazonRatings_GAT.log <==
AmazonRatings GAT s0 f0 i0 ep1999 test_acc=0.3679 time=20.3s device=cuda
AmazonRatings GAT s0 f1 i0 ep1999 test_acc=0.3679 time=20.0s device=cuda
AmazonRatings GAT s0 f2 i0 ep1999 test_acc=0.3679 time=20.0s device=cuda
AmazonRatings GAT s1 f0 i0 ep1999 test_acc=0.3679 time=20.1s device=cuda
AmazonRatings GAT s1 f1 i0 ep1999 test_acc=0.3679 time=20.1s device=cuda
AmazonRatings GAT s1 f2 i0 ep1999 test_acc=0.3679 time=20.0s device=cuda
AmazonRatings GAT s2 f0 i0 ep1999 test_acc=0.3679 time=20.0s device=cuda
AmazonRatings GAT s2 f1 i0 ep1999 test_acc=0.3679 time=20.0s device=cuda
AmazonRatings GAT s2 f2 i0 ep1999 test_acc=0.3679 time=20.0s device=cuda
AmazonRatings GAT s3 f0 i0 ep1999 test_acc=0.3679 time=20.1s device=cuda
AmazonRatings GAT s3 f1 i0 ep1999 test_acc=0.3679 time=20.0s device=cuda
AmazonRatings GAT s3 f2 i0 ep1999 test_acc=0.3679 time=20.0s device=cuda
AmazonRatings GAT s4 f0 i0 ep1999 test_acc=0.3679 time=20.1s device=cuda
AmazonRatings GAT s4 f1 i0 ep1999 test_acc=0.3679 time=20.1s device=cuda
AmazonRatings GAT s4 f2 i0 ep1999 test_acc=0.3679 time=20.1s device=cuda


==> anc/supplementary_data/confirm/backbone_logs/backbone_AmazonRatings_GCN.log <==
AmazonRatings GCN s0 f0 i0 ep1999 test_acc=0.3674 time=11.3s device=cuda
AmazonRatings GCN s0 f1 i0 ep607 test_acc=0.3676 time=3.3s device=cuda
AmazonRatings GCN s0 f2 i0 ep1174 test_acc=0.3664 time=6.4s device=cuda
AmazonRatings GCN s1 f0 i0 ep1999 test_acc=0.3699 time=11.0s device=cuda
AmazonRatings GCN s1 f1 i0 ep1999 test_acc=0.3675 time=10.9s device=cuda
AmazonRatings GCN s1 f2 i0 ep682 test_acc=0.3676 time=3.8s device=cuda
AmazonRatings GCN s2 f0 i0 ep1999 test_acc=0.3679 time=11.0s device=cuda
AmazonRatings GCN s2 f1 i0 ep509 test_acc=0.3679 time=2.8s device=cuda
AmazonRatings GCN s2 f2 i0 ep1059 test_acc=0.3679 time=5.8s device=cuda
AmazonRatings GCN s3 f0 i0 ep1057 test_acc=0.3678 time=5.9s device=cuda
AmazonRatings GCN s3 f1 i0 ep1999 test_acc=0.3676 time=11.0s device=cuda
AmazonRatings GCN s3 f2 i0 ep1999 test_acc=0.3679 time=11.1s device=cuda
AmazonRatings GCN s4 f0 i0 ep1999 test_acc=0.3680 time=11.0s device=cuda
AmazonRatings GCN s4 f1 i0 ep1999 test_acc=0.3679 time=11.0s device=cuda
AmazonRatings GCN s4 f2 i0 ep748 test_acc=0.3678 time=4.2s device=cuda


==> anc/supplementary_data/confirm/backbone_logs/backbone_CoraFull_GAT.log <==
CoraFull GAT s0 f0 i0 ep400 test_acc=0.6330 time=7.5s device=cuda
CoraFull GAT s0 f1 i0 ep410 test_acc=0.6234 time=7.5s device=cuda
CoraFull GAT s0 f2 i0 ep433 test_acc=0.6371 time=7.6s device=cuda
CoraFull GAT s1 f0 i0 ep493 test_acc=0.6397 time=8.8s device=cuda
CoraFull GAT s1 f1 i0 ep511 test_acc=0.6356 time=9.9s device=cuda
CoraFull GAT s1 f2 i0 ep358 test_acc=0.6423 time=7.6s device=cuda
CoraFull GAT s2 f0 i0 ep338 test_acc=0.6359 time=7.1s device=cuda
CoraFull GAT s2 f1 i0 ep440 test_acc=0.6383 time=9.1s device=cuda
CoraFull GAT s2 f2 i0 ep339 test_acc=0.6370 time=7.0s device=cuda
CoraFull GAT s3 f0 i0 ep390 test_acc=0.6331 time=8.0s device=cuda
CoraFull GAT s3 f1 i0 ep436 test_acc=0.6388 time=8.4s device=cuda
CoraFull GAT s3 f2 i0 ep532 test_acc=0.6386 time=10.0s device=cuda
CoraFull GAT s4 f0 i0 ep332 test_acc=0.6391 time=6.2s device=cuda
CoraFull GAT s4 f1 i0 ep499 test_acc=0.6283 time=9.2s device=cuda
CoraFull GAT s4 f2 i0 ep437 test_acc=0.6386 time=7.8s device=cuda


==> anc/supplementary_data/confirm/backbone_logs/backbone_CoraFull_GCN.log <==
CoraFull GCN s0 f0 i0 ep314 test_acc=0.6212 time=4.0s device=cuda
CoraFull GCN s0 f1 i0 ep314 test_acc=0.6321 time=3.8s device=cuda
CoraFull GCN s0 f2 i0 ep485 test_acc=0.6319 time=5.7s device=cuda
CoraFull GCN s1 f0 i0 ep545 test_acc=0.6330 time=6.4s device=cuda
CoraFull GCN s1 f1 i0 ep429 test_acc=0.6339 time=5.2s device=cuda
CoraFull GCN s1 f2 i0 ep414 test_acc=0.6337 time=4.9s device=cuda
CoraFull GCN s2 f0 i0 ep458 test_acc=0.6314 time=5.3s device=cuda
CoraFull GCN s2 f1 i0 ep401 test_acc=0.6362 time=4.7s device=cuda
CoraFull GCN s2 f2 i0 ep368 test_acc=0.6268 time=4.3s device=cuda
CoraFull GCN s3 f0 i0 ep297 test_acc=0.6353 time=3.5s device=cuda
CoraFull GCN s3 f1 i0 ep296 test_acc=0.6409 time=3.6s device=cuda
CoraFull GCN s3 f2 i0 ep298 test_acc=0.6318 time=3.6s device=cuda
CoraFull GCN s4 f0 i0 ep338 test_acc=0.6349 time=4.1s device=cuda
CoraFull GCN s4 f1 i0 ep350 test_acc=0.6303 time=4.2s device=cuda
CoraFull GCN s4 f2 i0 ep369 test_acc=0.6358 time=4.6s device=cuda


==> anc/supplementary_data/confirm/backbone_logs/backbone_DBLP_GAT.log <==
DBLP GAT s0 f0 i0 ep211 test_acc=0.8390 time=2.3s device=cuda
DBLP GAT s0 f1 i0 ep168 test_acc=0.8404 time=1.5s device=cuda
DBLP GAT s0 f2 i0 ep176 test_acc=0.8379 time=1.6s device=cuda
DBLP GAT s1 f0 i0 ep200 test_acc=0.8330 time=1.7s device=cuda
DBLP GAT s1 f1 i0 ep180 test_acc=0.8354 time=1.6s device=cuda
DBLP GAT s1 f2 i0 ep153 test_acc=0.8339 time=1.4s device=cuda
DBLP GAT s2 f0 i0 ep161 test_acc=0.8310 time=1.4s device=cuda
DBLP GAT s2 f1 i0 ep161 test_acc=0.8331 time=1.4s device=cuda
DBLP GAT s2 f2 i0 ep170 test_acc=0.8287 time=1.5s device=cuda
DBLP GAT s3 f0 i0 ep207 test_acc=0.8327 time=2.0s device=cuda
DBLP GAT s3 f1 i0 ep189 test_acc=0.8372 time=1.8s device=cuda
DBLP GAT s3 f2 i0 ep170 test_acc=0.8354 time=1.6s device=cuda
DBLP GAT s4 f0 i0 ep155 test_acc=0.8366 time=1.4s device=cuda
DBLP GAT s4 f1 i0 ep168 test_acc=0.8316 time=1.5s device=cuda
DBLP GAT s4 f2 i0 ep194 test_acc=0.8281 time=1.7s device=cuda


==> anc/supplementary_data/confirm/backbone_logs/backbone_DBLP_GCN.log <==
DBLP GCN s0 f0 i0 ep147 test_acc=0.8325 time=1.2s device=cuda
DBLP GCN s0 f1 i0 ep152 test_acc=0.8346 time=0.9s device=cuda
DBLP GCN s0 f2 i0 ep151 test_acc=0.8325 time=0.9s device=cuda
DBLP GCN s1 f0 i0 ep190 test_acc=0.8269 time=1.1s device=cuda
DBLP GCN s1 f1 i0 ep159 test_acc=0.8299 time=1.0s device=cuda
DBLP GCN s1 f2 i0 ep151 test_acc=0.8276 time=0.9s device=cuda
DBLP GCN s2 f0 i0 ep145 test_acc=0.8293 time=0.8s device=cuda
DBLP GCN s2 f1 i0 ep150 test_acc=0.8292 time=0.9s device=cuda
DBLP GCN s2 f2 i0 ep145 test_acc=0.8192 time=0.9s device=cuda
DBLP GCN s3 f0 i0 ep154 test_acc=0.8276 time=0.9s device=cuda
DBLP GCN s3 f1 i0 ep153 test_acc=0.8242 time=0.9s device=cuda
DBLP GCN s3 f2 i0 ep161 test_acc=0.8317 time=0.9s device=cuda
DBLP GCN s4 f0 i0 ep149 test_acc=0.8348 time=0.9s device=cuda
DBLP GCN s4 f1 i0 ep150 test_acc=0.8292 time=0.9s device=cuda
DBLP GCN s4 f2 i0 ep167 test_acc=0.8277 time=0.9s device=cuda


==> anc/supplementary_data/confirm/backbone_logs/backbone_WikiCS_GAT.log <==
WikiCS GAT s0 f0 i0 ep629 test_acc=0.2292 time=10.7s device=cuda
WikiCS GAT s0 f1 i0 ep1188 test_acc=0.3357 time=19.8s device=cuda
WikiCS GAT s0 f2 i0 ep659 test_acc=0.4093 time=11.0s device=cuda
WikiCS GAT s1 f0 i0 ep647 test_acc=0.3439 time=10.7s device=cuda
WikiCS GAT s1 f1 i0 ep591 test_acc=0.3056 time=9.8s device=cuda
WikiCS GAT s1 f2 i0 ep589 test_acc=0.2339 time=9.7s device=cuda
WikiCS GAT s2 f0 i0 ep797 test_acc=0.2290 time=13.0s device=cuda
WikiCS GAT s2 f1 i0 ep940 test_acc=0.3030 time=15.3s device=cuda
WikiCS GAT s2 f2 i0 ep1059 test_acc=0.2290 time=17.5s device=cuda
WikiCS GAT s3 f0 i0 ep617 test_acc=0.2444 time=10.3s device=cuda
WikiCS GAT s3 f1 i0 ep851 test_acc=0.2290 time=14.1s device=cuda
WikiCS GAT s3 f2 i0 ep1259 test_acc=0.2321 time=20.6s device=cuda
WikiCS GAT s4 f0 i0 ep668 test_acc=0.3093 time=10.9s device=cuda
WikiCS GAT s4 f1 i0 ep1040 test_acc=0.4484 time=16.9s device=cuda
WikiCS GAT s4 f2 i0 ep722 test_acc=0.2290 time=11.8s device=cuda


==> anc/supplementary_data/confirm/backbone_logs/backbone_WikiCS_GCN.log <==
WikiCS GCN s0 f0 i0 ep1999 test_acc=0.5712 time=16.6s device=cuda
WikiCS GCN s0 f1 i0 ep1999 test_acc=0.5736 time=16.4s device=cuda
WikiCS GCN s0 f2 i0 ep1999 test_acc=0.5816 time=16.2s device=cuda
WikiCS GCN s1 f0 i0 ep1999 test_acc=0.5529 time=16.2s device=cuda
WikiCS GCN s1 f1 i0 ep1999 test_acc=0.5463 time=16.6s device=cuda
WikiCS GCN s1 f2 i0 ep1999 test_acc=0.5330 time=16.5s device=cuda
WikiCS GCN s2 f0 i0 ep1999 test_acc=0.5922 time=17.4s device=cuda
WikiCS GCN s2 f1 i0 ep1999 test_acc=0.5604 time=16.8s device=cuda
WikiCS GCN s2 f2 i0 ep1999 test_acc=0.5751 time=16.2s device=cuda
WikiCS GCN s3 f0 i0 ep1999 test_acc=0.5805 time=16.7s device=cuda
WikiCS GCN s3 f1 i0 ep1999 test_acc=0.5920 time=17.4s device=cuda
WikiCS GCN s3 f2 i0 ep1999 test_acc=0.5327 time=16.3s device=cuda
WikiCS GCN s4 f0 i0 ep1999 test_acc=0.6092 time=15.9s device=cuda
WikiCS GCN s4 f1 i0 ep1999 test_acc=0.6005 time=16.0s device=cuda
WikiCS GCN s4 f2 i0 ep1999 test_acc=0.5244 time=16.0s device=cuda


==> anc/supplementary_data/confirm/datasets.py <==
"""Confirmation datasets (not used while ISTS was designed) and their split files."""
import os, numpy as np
import common
from torch_geometric.datasets import CitationFull, WikiCS, HeterophilousGraphDataset
from torch_geometric.transforms import NormalizeFeatures
from torch_geometric.utils import to_undirected, remove_self_loops

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(common.ROOT, '..', 'ext_confirm_data')
SPLIT = os.path.join(HERE, 'split')
CONFIRM = ['CoraFull', 'DBLP', 'WikiCS', 'AmazonRatings']
_orig_load_graph, _orig_load_split = common.load_graph, common.load_split


def load_graph(name):
    if name not in CONFIRM: return _orig_load_graph(name)
    t = NormalizeFeatures()
    if name == 'CoraFull': ds = CitationFull(DATA, 'Cora', transform=t)
    elif name == 'DBLP': ds = CitationFull(DATA, 'DBLP', transform=t)
    elif name == 'WikiCS': ds = WikiCS(os.path.join(DATA, 'WikiCS'), is_undirected=True, transform=t)
    else: ds = HeterophilousGraphDataset(DATA, 'Amazon-ratings', transform=t)
    data = ds[0]
    ei, _ = remove_self_loops(to_undirected(data.edge_index))
    data.edge_index = ei
    return data, ds.num_classes


def load_split(name, split, fold, split_type='5_3f_85'):
    if name not in CONFIRM: return _orig_load_split(name, split, fold, split_type)
    m = np.load(os.path.join(SPLIT, name, split_type, f'{name.lower()}_split_{split}.npz'), allow_pickle=True)
    folds = list(m['k_fold_indices'])
    val = np.asarray(folds[fold], dtype=np.int64)
    train = np.concatenate([np.asarray(folds[k], dtype=np.int64) for k in range(len(folds)) if k != fold])
    return train, val, np.asarray(m['test_indices'], dtype=np.int64)


==> anc/supplementary_data/confirm/make_splits.py <==
"""Stratified 15% labelled / 3 folds / 85% test splits, same format as the GATS split files."""
import os, sys, numpy as np
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
from datasets import CONFIRM, SPLIT, load_graph

SEED0 = 20271
for name in CONFIRM:
    y = load_graph(name)[0].y.numpy()
    d = os.path.join(SPLIT, name, '5_3f_85'); os.makedirs(d, exist_ok=True)
    for s in range(5):
        rng = np.random.RandomState(SEED0 + 100 * CONFIRM.index(name) + s)
        folds, test, j = [[], [], []], [], 0
        for c in np.unique(y):
            idx = rng.permutation(np.where(y == c)[0])
            n_lab = int(round(0.15 * len(idx)))
            for i in idx[:n_lab]: folds[j % 3].append(i); j += 1
            test.extend(idx[n_lab:])
        folds = np.array([np.sort(np.asarray(f, dtype=np.int64)) for f in folds], dtype=object)
        np.savez(os.path.join(d, f'{name.lower()}_split_{s}.npz'), k_fold_indices=folds,
                 test_indices=np.sort(np.asarray(test, dtype=np.int64)))
        print(name, s, [len(f) for f in folds], len(test), len(y))


==> anc/supplementary_data/confirm/results/confirm_AmazonRatings_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.001995563507080078, "acc": 0.3678547441959381, "ece": 0.0004042983055114746, "cls_ece": 0.013883799314498901, "nll": 1.4094525575637817, "brier": 0.7284907698631287}
{"run": "s0_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.541062593460083, "acc": 0.3678547441959381, "ece": 0.0022496581077575684, "cls_ece": 0.014418520033359528, "nll": 1.4094369411468506, "brier": 0.7284829020500183}
{"run": "s0_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 8.81770658493042, "acc": 0.37510809302330017, "ece": 0.004311855882406235, "cls_ece": 0.008607781492173672, "nll": 1.3993794918060303, "brier": 0.7227644324302673}
{"run": "s0_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.6229841709136963, "acc": 0.3678547441959381, "ece": 0.0020092427730560303, "cls_ece": 0.014332026243209839, "nll": 1.4094350337982178, "brier": 0.7284830808639526}
{"run": "s0_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 19.086087226867676, "acc": 0.3678547441959381, "ece": 0.007394419517368078, "cls_ece": 0.015426290221512318, "nll": 1.4075831174850464, "brier": 0.7279441952705383}
{"run": "s0_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 12.694212913513184, "acc": 0.3678547441959381, "ece": 0.00726693868637085, "cls_ece": 0.016970451921224594, "nll": 1.4095650911331177, "brier": 0.7285084128379822}
{"run": "s0_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 117.53904581069946, "acc": 0.36795079708099365, "ece": 0.009229087270796299, "cls_ece": 0.005494545213878155, "nll": 1.413360595703125, "brier": 0.7295686602592468}
{"run": "s0_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 28.93702268600464, "acc": 0.3678547441959381, "ece": 0.0021975338459014893, "cls_ece": 0.014335120096802711, "nll": 1.4095796346664429, "brier": 0.728522777557373, "n_params": 9668}
{"run": "s0_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.326495885848999, "acc": 0.3678547441959381, "ece": 0.002300053834915161, "cls_ece": 0.01442309282720089, "nll": 1.4094369411468506, "brier": 0.7284827828407288, "bins": 2}
{"run": "s0_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7174255847930908, "acc": 0.3678547441959381, "ece": 0.00932273454964161, "cls_ece": 0.01709221675992012, "nll": 1.403056025505066, "brier": 0.7269266247749329, "w": [0.28346094489097595], "b": 0.4375571012496948, "lam": 0.01, "n_params": 2}
{"run": "s0_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.9395477771759033, "acc": 0.3678547441959381, "ece": 0.010625536553561687, "cls_ece": 0.017894376069307327, "nll": 1.4033920764923096, "brier": 0.7273953557014465, "w": [-0.0991290807723999, -0.8364916443824768, 0.38957324624061584, 0.46142372488975525, 0.14133259654045105], "b": 0.4354774057865143, "lam": 0.001, "n_params": 6}
{"run": "s0_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 4.593139410018921, "acc": 0.3678547441959381, "ece": 0.0024226009845733643, "cls_ece": 0.014316773042082787, "nll": 1.4093985557556152, "brier": 0.7284709811210632, "n_params": 225}
{"run": "s0_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 1.02298903465271, "acc": 0.3678547441959381, "ece": 0.014973452314734459, "cls_ece": 0.017073098570108414, "nll": 1.4012656211853027, "brier": 0.7260740995407104, "w": [0.04130784049630165, 0.10996836423873901, -0.04496780037879944, 0.02385243959724903, -0.0866902694106102, 0.019960323348641396, -0.06669777631759644, -0.060508083552122116, 0.004208302590996027, -0.037391114979982376, 0.05210636183619499], "b": 0.3893655240535736, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7338464260101318, "acc": 0.3678547441959381, "ece": 0.00438942015171051, "cls_ece": 0.015902161598205566, "nll": 1.4057908058166504, "brier": 0.7278004288673401, "w": [0.04561862722039223, 0.1092563346028328], "b": 0.42380908131599426, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s0_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.0009999275207519531, "acc": 0.3678547441959381, "ece": 0.0016963481903076172, "cls_ece": 0.01143481396138668, "nll": 1.4093592166900635, "brier": 0.7284984588623047}
{"run": "s0_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.1931171417236328, "acc": 0.3678547441959381, "ece": 0.001355201005935669, "cls_ece": 0.011444308795034885, "nll": 1.4093573093414307, "brier": 0.7284983396530151}
{"run": "s0_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 8.072350978851318, "acc": 0.3734748661518097, "ece": 0.0051475949585437775, "cls_ece": 0.008128117769956589, "nll": 1.3995062112808228, "brier": 0.7228050827980042}
{"run": "s0_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.18712854385375977, "acc": 0.3678547441959381, "ece": 0.0012380778789520264, "cls_ece": 0.011472230777144432, "nll": 1.409356951713562, "brier": 0.7284982204437256}
{"run": "s0_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 14.159712791442871, "acc": 0.3678547441959381, "ece": 0.00600279588252306, "cls_ece": 0.013159018941223621, "nll": 1.407576560974121, "brier": 0.7279863357543945}
{"run": "s0_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 11.96833348274231, "acc": 0.3678547441959381, "ece": 0.0045480430126190186, "cls_ece": 0.011797524057328701, "nll": 1.4094138145446777, "brier": 0.7285220623016357}
{"run": "s0_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 138.71777939796448, "acc": 0.3678547441959381, "ece": 0.00018578767776489258, "cls_ece": 0.006246984004974365, "nll": 1.410211443901062, "brier": 0.7288780212402344}
{"run": "s0_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 27.66941523551941, "acc": 0.3678547441959381, "ece": 0.0011165738105773926, "cls_ece": 0.01127795409411192, "nll": 1.4095427989959717, "brier": 0.7285351753234863, "n_params": 9668}
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.3594377040863037, "acc": 0.3678547441959381, "ece": 0.0012482404708862305, "cls_ece": 0.011414788663387299, "nll": 1.409356713294983, "brier": 0.7284983396530151, "bins": 2}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.674168586730957, "acc": 0.3678547441959381, "ece": 0.0012482404708862305, "cls_ece": 0.011414788663387299, "nll": 1.409356713294983, "brier": 0.7284983396530151, "w": [0.0], "b": 0.465831995010376, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.8903672695159912, "acc": 0.3678547441959381, "ece": 0.0012482404708862305, "cls_ece": 0.011409756727516651, "nll": 1.409355640411377, "brier": 0.7284978628158569, "w": [6.935271358088357e-06, -8.06034222478047e-05, -2.5990564608946443e-05, -7.2917159741336945e-06, 7.19186027708929e-06], "b": 0.4658326208591461, "lam": 100.0, "n_params": 6}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 5.60233998298645, "acc": 0.3678547441959381, "ece": 0.0010824203491210938, "cls_ece": 0.011464492417871952, "nll": 1.409314751625061, "brier": 0.7284860014915466, "n_params": 225}
{"run": "s0_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 1.037102222442627, "acc": 0.3678547441959381, "ece": 0.014517134055495262, "cls_ece": 0.01329593826085329, "nll": 1.405009388923645, "brier": 0.7265986204147339, "w": [-0.024373626336455345, 0.01738324575126171, 0.010112213902175426, -0.013687917031347752, -0.08902283757925034, -0.04835416004061699, -0.1169687882065773, -0.018309544771909714, 0.012731405906379223, 0.003240481950342655, -0.02774263732135296], "b": 0.427217960357666, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.8745267391204834, "acc": 0.3678547441959381, "ece": 0.0012482404708862305, "cls_ece": 0.011414788663387299, "nll": 1.409356713294983, "brier": 0.7284983396530151, "w": [0.0, 0.0], "b": 0.465831995010376, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s0_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.0020008087158203125, "acc": 0.3678547441959381, "ece": 0.0010710656642913818, "cls_ece": 0.014231691136956215, "nll": 1.4093737602233887, "brier": 0.7284653186798096}
{"run": "s0_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.2343766689300537, "acc": 0.3678547441959381, "ece": 0.0002970695495605469, "cls_ece": 0.01451819110661745, "nll": 1.4093732833862305, "brier": 0.7284599542617798}
{"run": "s0_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 8.886547088623047, "acc": 0.3734748661518097, "ece": 0.0020147080067545176, "cls_ece": 0.008125212043523788, "nll": 1.400122046470642, "brier": 0.7229288220405579}
{"run": "s0_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.23209381103515625, "acc": 0.3678547441959381, "ece": 0.0009518265724182129, "cls_ece": 0.014037835411727428, "nll": 1.4093652963638306, "brier": 0.7284625768661499}
{"run": "s0_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 14.603229522705078, "acc": 0.3678547441959381, "ece": 0.004998591262847185, "cls_ece": 0.01505676843225956, "nll": 1.4075701236724854, "brier": 0.7279317378997803}
{"run": "s0_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 14.896227598190308, "acc": 0.3678547441959381, "ece": 0.00164756178855896, "cls_ece": 0.015632078051567078, "nll": 1.4093986749649048, "brier": 0.728445827960968}
{"run": "s0_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 127.08082985877991, "acc": 0.3678547441959381, "ece": 0.004507124423980713, "cls_ece": 0.017839182168245316, "nll": 1.4100735187530518, "brier": 0.7286880016326904}
{"run": "s0_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 28.57629084587097, "acc": 0.3678547441959381, "ece": 0.000559389591217041, "cls_ece": 0.01448014099150896, "nll": 1.4095185995101929, "brier": 0.7284976840019226, "n_params": 9668}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.35134434700012207, "acc": 0.3678547441959381, "ece": 0.0004525482654571533, "cls_ece": 0.014405414462089539, "nll": 1.4093726873397827, "brier": 0.7284609079360962, "bins": 2}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.6887106895446777, "acc": 0.3678547441959381, "ece": 0.0004527270793914795, "cls_ece": 0.014405235648155212, "nll": 1.409371018409729, "brier": 0.7284606695175171, "w": [0.00010664881119737402], "b": 0.4542950391769409, "lam": 100.0, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.911994457244873, "acc": 0.3678547441959381, "ece": 0.0071085416711866856, "cls_ece": 0.015255878679454327, "nll": 1.4075170755386353, "brier": 0.7281776070594788, "w": [0.2786768078804016, 0.08701838552951813, -0.5315371155738831, 0.5880247950553894, 0.3089887797832489], "b": 0.4471375048160553, "lam": 0.001, "n_params": 6}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 5.233387470245361, "acc": 0.3678547441959381, "ece": 0.0007019340991973877, "cls_ece": 0.014269977807998657, "nll": 1.4093258380889893, "brier": 0.7284488677978516, "n_params": 225}
{"run": "s0_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.9165439605712891, "acc": 0.3678547441959381, "ece": 0.010169453918933868, "cls_ece": 0.01581611856818199, "nll": 1.4033935070037842, "brier": 0.7263787388801575, "w": [0.019210921600461006, 0.06997048854827881, -0.031023366376757622, -0.032749805599451065, -0.03559219837188721, -0.001493710558861494, -0.12298844754695892, -0.07421725988388062, -0.006030290387570858, -0.005015515256673098, 0.017532801255583763], "b": 0.4112851619720459, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.7149906158447266, "acc": 0.3678547441959381, "ece": 0.0004528164863586426, "cls_ece": 0.014405140653252602, "nll": 1.4093706607818604, "brier": 0.7284607887268066, "w": [4.298421845305711e-05, 0.00010664682486094534], "b": 0.4542950391769409, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s1_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.0020008087158203125, "acc": 0.3678547441959381, "ece": 0.001673281192779541, "cls_ece": 0.010044220834970474, "nll": 1.4092432260513306, "brier": 0.7284192442893982}
{"run": "s1_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.1958627700805664, "acc": 0.3678547441959381, "ece": 0.0010686814785003662, "cls_ece": 0.009944843128323555, "nll": 1.4092438220977783, "brier": 0.7284150719642639}
{"run": "s1_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 8.379481315612793, "acc": 0.3706888258457184, "ece": 0.015555144287645817, "cls_ece": 0.009395142085850239, "nll": 1.3997899293899536, "brier": 0.723107635974884}
{"run": "s1_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.20553016662597656, "acc": 0.3678547441959381, "ece": 0.0017364025115966797, "cls_ece": 0.010397177189588547, "nll": 1.4092345237731934, "brier": 0.728417694568634}
{"run": "s1_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 13.521218299865723, "acc": 0.3678547441959381, "ece": 0.003708201926201582, "cls_ece": 0.010979050770401955, "nll": 1.4074004888534546, "brier": 0.7278944253921509}
{"run": "s1_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 16.583208084106445, "acc": 0.3678547441959381, "ece": 0.003134787082672119, "cls_ece": 0.010456069372594357, "nll": 1.409246802330017, "brier": 0.728428304195404}
{"run": "s1_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 117.34141945838928, "acc": 0.3678547441959381, "ece": 0.01392170786857605, "cls_ece": 0.016062339767813683, "nll": 1.4102163314819336, "brier": 0.7289524674415588}
{"run": "s1_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 28.42967963218689, "acc": 0.3678547441959381, "ece": 0.0013613998889923096, "cls_ece": 0.009746404364705086, "nll": 1.4095467329025269, "brier": 0.7284843921661377, "n_params": 9668}
{"run": "s1_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.35659360885620117, "acc": 0.3678547441959381, "ece": 0.0012860894203186035, "cls_ece": 0.009925708174705505, "nll": 1.409243106842041, "brier": 0.728416383266449, "bins": 2}
{"run": "s1_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.6793913841247559, "acc": 0.3678547441959381, "ece": 0.0012864470481872559, "cls_ece": 0.009911451488733292, "nll": 1.4092414379119873, "brier": 0.728416383266449, "w": [0.0001305261394008994], "b": 0.45678094029426575, "lam": 100.0, "n_params": 2}
{"run": "s1_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.818833589553833, "acc": 0.3678547441959381, "ece": 0.0020198801066726446, "cls_ece": 0.01157454214990139, "nll": 1.4074786901474, "brier": 0.7281547784805298, "w": [-0.02808527648448944, -0.10274559259414673, -0.013770013116300106, 0.025897599756717682, 0.05911601707339287], "b": 0.4413689970970154, "lam": 0.1, "n_params": 6}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 7.153517246246338, "acc": 0.3678547441959381, "ece": 0.0012447834014892578, "cls_ece": 0.009887917898595333, "nll": 1.4092344045639038, "brier": 0.7284135222434998, "n_params": 225}
{"run": "s1_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.9339299201965332, "acc": 0.3678547441959381, "ece": 0.013550850562751293, "cls_ece": 0.006412104703485966, "nll": 1.4057285785675049, "brier": 0.7256215214729309, "w": [-0.14923647046089172, 0.2617456316947937, 0.054892439395189285, 0.015027330256998539, -0.11463507264852524, 0.11035613715648651, -0.3512946367263794, 0.18851575255393982, -0.08491335064172745, -0.0038462686352431774, 0.15167705714702606], "b": 0.45837312936782837, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s1_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7615947723388672, "acc": 0.3678547441959381, "ece": 0.0028137799818068743, "cls_ece": 0.012122304178774357, "nll": 1.407422661781311, "brier": 0.7281994819641113, "w": [-0.2027955800294876, 0.3124125599861145], "b": 0.4469931125640869, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s1_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.0019998550415039062, "acc": 0.3678547441959381, "ece": 0.0020685195922851562, "cls_ece": 0.013120433315634727, "nll": 1.4094171524047852, "brier": 0.7285136580467224}
{"run": "s1_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.4085545539855957, "acc": 0.3678547441959381, "ece": 0.0003864765167236328, "cls_ece": 0.011898739263415337, "nll": 1.4093897342681885, "brier": 0.728495717048645}
{"run": "s1_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 8.075965166091919, "acc": 0.3722739815711975, "ece": 0.0038541345857083797, "cls_ece": 0.006811642553657293, "nll": 1.3991667032241821, "brier": 0.72295743227005}
{"run": "s1_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.4255843162536621, "acc": 0.3678547441959381, "ece": 6.490945816040039e-05, "cls_ece": 0.011987689882516861, "nll": 1.409386157989502, "brier": 0.728496253490448}
{"run": "s1_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 16.47396206855774, "acc": 0.3678547441959381, "ece": 0.0034705514553934336, "cls_ece": 0.013202523812651634, "nll": 1.4074708223342896, "brier": 0.727955162525177}
{"run": "s1_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 14.664926528930664, "acc": 0.3678547441959381, "ece": 0.0031519532203674316, "cls_ece": 0.012194184586405754, "nll": 1.4092973470687866, "brier": 0.7284508347511292}
{"run": "s1_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 115.38119101524353, "acc": 0.36747047305107117, "ece": 0.02004290744662285, "cls_ece": 0.012105931527912617, "nll": 1.4065916538238525, "brier": 0.7267347574234009}
{"run": "s1_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 28.654468297958374, "acc": 0.3678547441959381, "ece": 0.00032016634941101074, "cls_ece": 0.011714763008058071, "nll": 1.4096966981887817, "brier": 0.7285724878311157, "n_params": 9668}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.36397290229797363, "acc": 0.3678547441959381, "ece": 0.0005767941474914551, "cls_ece": 0.011890782043337822, "nll": 1.4093908071517944, "brier": 0.7284950613975525, "bins": 2}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.6950218677520752, "acc": 0.3678547441959381, "ece": 0.0021744139958173037, "cls_ece": 0.013470366597175598, "nll": 1.4076025485992432, "brier": 0.728235125541687, "w": [0.11008270829916], "b": 0.4230232238769531, "lam": 0.1, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.9511451721191406, "acc": 0.3678547441959381, "ece": 0.018679823726415634, "cls_ece": 0.017426583915948868, "nll": 1.4085543155670166, "brier": 0.7291703224182129, "w": [-0.039216309785842896, 0.2611604332923889, -0.09582207351922989, -0.24239036440849304, 0.6085253953933716], "b": 0.43118032813072205, "lam": 0.001, "n_params": 6}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 4.523021459579468, "acc": 0.3678547441959381, "ece": 0.0006927847862243652, "cls_ece": 0.012079450301826, "nll": 1.4093477725982666, "brier": 0.7284820675849915, "n_params": 225}
{"run": "s1_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.979027509689331, "acc": 0.3678547441959381, "ece": 0.009276133030653, "cls_ece": 0.013751436956226826, "nll": 1.4039524793624878, "brier": 0.7269929647445679, "w": [0.05095681920647621, 0.09705051779747009, 0.007534665055572987, 0.011568157002329826, -0.06567782163619995, 0.035843487828969955, -0.08213923126459122, -0.04453454911708832, -0.008799522183835506, -0.00684300297871232, 0.025595832616090775], "b": 0.4016706347465515, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7966241836547852, "acc": 0.3678547441959381, "ece": 0.011096286587417126, "cls_ece": 0.014970843680202961, "nll": 1.4086527824401855, "brier": 0.7289910912513733, "w": [0.10344171524047852, 0.21197958290576935], "b": 0.4344794452190399, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s1_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.0010006427764892578, "acc": 0.3678547441959381, "ece": 0.0010514557361602783, "cls_ece": 0.01441421639174223, "nll": 1.4093235731124878, "brier": 0.7284736037254333}
{"run": "s1_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.19402146339416504, "acc": 0.3678547441959381, "ece": 0.0006008744239807129, "cls_ece": 0.014408206567168236, "nll": 1.409325122833252, "brier": 0.7284708023071289}
{"run": "s1_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 8.65279769897461, "acc": 0.3712652623653412, "ece": 0.016545116901397705, "cls_ece": 0.009318375028669834, "nll": 1.3989601135253906, "brier": 0.7227432131767273}
{"run": "s1_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.29493236541748047, "acc": 0.3678547441959381, "ece": 0.0013501644134521484, "cls_ece": 0.014184251427650452, "nll": 1.409316062927246, "brier": 0.7284734845161438}
{"run": "s1_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 22.485918283462524, "acc": 0.3678547441959381, "ece": 0.0023714506532996893, "cls_ece": 0.01442131120711565, "nll": 1.4073753356933594, "brier": 0.7279351353645325}
{"run": "s1_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 14.039186000823975, "acc": 0.3678547441959381, "ece": 0.002845972776412964, "cls_ece": 0.015238082036376, "nll": 1.4093499183654785, "brier": 0.7284569144248962}
{"run": "s1_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 115.0907039642334, "acc": 0.36766260862350464, "ece": 0.015372773632407188, "cls_ece": 0.012223726138472557, "nll": 1.4087767601013184, "brier": 0.7282174825668335}
{"run": "s1_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 27.36703586578369, "acc": 0.3678547441959381, "ece": 0.001144498586654663, "cls_ece": 0.014321704395115376, "nll": 1.4096174240112305, "brier": 0.7285377979278564, "n_params": 9668}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.3527357578277588, "acc": 0.3678547441959381, "ece": 0.0010077357292175293, "cls_ece": 0.01440903265029192, "nll": 1.4093234539031982, "brier": 0.7284733057022095, "bins": 2}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.6680507659912109, "acc": 0.3678547441959381, "ece": 0.0010079741477966309, "cls_ece": 0.0144088389351964, "nll": 1.4093223810195923, "brier": 0.7284732460975647, "w": [8.732127753319219e-05], "b": 0.4605540633201599, "lam": 100.0, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.820220947265625, "acc": 0.3678547441959381, "ece": 0.0010081827640533447, "cls_ece": 0.014408616349101067, "nll": 1.4093197584152222, "brier": 0.728472888469696, "w": [-5.356300971470773e-05, -0.0001168318121926859, 2.2194506527739577e-05, 5.432648322312161e-05, 6.830157508375123e-05], "b": 0.4605540633201599, "lam": 100.0, "n_params": 6}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 5.094857215881348, "acc": 0.3678547441959381, "ece": 0.0008603334426879883, "cls_ece": 0.01433674804866314, "nll": 1.4092847108840942, "brier": 0.728460967540741, "n_params": 225}
{"run": "s1_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 1.0665338039398193, "acc": 0.3678547441959381, "ece": 0.02067800611257553, "cls_ece": 0.01565907895565033, "nll": 1.4018361568450928, "brier": 0.7257124185562134, "w": [-0.02253616414964199, 0.052707504481077194, 0.043034862726926804, 0.008804400451481342, -0.10057200491428375, -0.001106581068597734, -0.15185892581939697, -0.04832787066698074, 3.830577770713717e-05, -0.019805241376161575, 0.03098079189658165], "b": 0.4014592170715332, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.7253007888793945, "acc": 0.3678547441959381, "ece": 0.0010079443454742432, "cls_ece": 0.014408859424293041, "nll": 1.4093223810195923, "brier": 0.7284732460975647, "w": [-1.0993089745170437e-05, 8.739337499719113e-05], "b": 0.4605540633201599, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.0019979476928710938, "acc": 0.3678547441959381, "ece": 8.14199447631836e-05, "cls_ece": 0.012172608636319637, "nll": 1.4095220565795898, "brier": 0.7285668253898621}
{"run": "s2_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.5279440879821777, "acc": 0.3678547441959381, "ece": 0.00040650367736816406, "cls_ece": 0.012007122859358788, "nll": 1.4095221757888794, "brier": 0.728565514087677}
{"run": "s2_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 9.118733644485474, "acc": 0.3719857931137085, "ece": 0.002452999819070101, "cls_ece": 0.007624519057571888, "nll": 1.4011330604553223, "brier": 0.7236916422843933}
{"run": "s2_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.5556542873382568, "acc": 0.3678547441959381, "ece": 4.965066909790039e-05, "cls_ece": 0.012246280908584595, "nll": 1.409518837928772, "brier": 0.7285663485527039}
{"run": "s2_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 16.866216897964478, "acc": 0.3678547441959381, "ece": 0.004031402058899403, "cls_ece": 0.013950496912002563, "nll": 1.4076342582702637, "brier": 0.7280617356300354}
{"run": "s2_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 29.389140605926514, "acc": 0.3678547441959381, "ece": 0.0004437267780303955, "cls_ece": 0.011994192376732826, "nll": 1.4094666242599487, "brier": 0.7285386323928833}
{"run": "s2_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 156.7348747253418, "acc": 0.3679027855396271, "ece": 0.01925797015428543, "cls_ece": 0.009292620234191418, "nll": 1.4106407165527344, "brier": 0.7288694977760315}
{"run": "s2_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 24.876038312911987, "acc": 0.3678547441959381, "ece": 0.00043955445289611816, "cls_ece": 0.012005968019366264, "nll": 1.4095592498779297, "brier": 0.7285687327384949, "n_params": 9668}
{"run": "s2_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.3078737258911133, "acc": 0.3678547441959381, "ece": 0.0004590749740600586, "cls_ece": 0.012010198086500168, "nll": 1.4095224142074585, "brier": 0.7285653948783875, "bins": 2}
{"run": "s2_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.6439468860626221, "acc": 0.3678547441959381, "ece": 0.0013960846699774265, "cls_ece": 0.012809939682483673, "nll": 1.408299446105957, "brier": 0.7284254431724548, "w": [0.08163368701934814], "b": 0.4510243535041809, "lam": 0.1, "n_params": 2}
{"run": "s2_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.9821646213531494, "acc": 0.3678547441959381, "ece": 0.004325534217059612, "cls_ece": 0.012597253546118736, "nll": 1.4054778814315796, "brier": 0.7277934551239014, "w": [-0.1630524843931198, -0.7355028390884399, 0.014199621975421906, 0.5789056420326233, -0.2699632942676544], "b": 0.45771342515945435, "lam": 0.001, "n_params": 6}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 5.570454359054565, "acc": 0.3678547441959381, "ece": 7.072091102600098e-05, "cls_ece": 0.012229545041918755, "nll": 1.4094834327697754, "brier": 0.7285562753677368, "n_params": 225}
{"run": "s2_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.9783749580383301, "acc": 0.3678547441959381, "ece": 0.011162880808115005, "cls_ece": 0.012582605704665184, "nll": 1.399915099143982, "brier": 0.7246341705322266, "w": [-0.06758107244968414, 0.26596152782440186, 0.17122361063957214, 0.09840522706508636, -0.14687895774841309, 0.06392531096935272, -0.27103596925735474, -0.18355976045131683, -0.007822737097740173, -0.02195441909134388, 0.046304620802402496], "b": 0.4249758720397949, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s2_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7174215316772461, "acc": 0.3678547441959381, "ece": 0.00045880675315856934, "cls_ece": 0.012020101770758629, "nll": 1.4095195531845093, "brier": 0.7285652160644531, "w": [4.9182803195435554e-05, 0.00012780212273355573], "b": 0.4569545388221741, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.002005338668823242, "acc": 0.3678547441959381, "ece": 0.004236876964569092, "cls_ece": 0.012511791661381721, "nll": 1.409170150756836, "brier": 0.7283722162246704}
{"run": "s2_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.20604944229125977, "acc": 0.3678547441959381, "ece": 0.00022619962692260742, "cls_ece": 0.010667240247130394, "nll": 1.409096121788025, "brier": 0.7283286452293396}
{"run": "s2_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 9.258659839630127, "acc": 0.37371504306793213, "ece": 0.0022494501899927855, "cls_ece": 0.007254189811646938, "nll": 1.4019266366958618, "brier": 0.7238465547561646}
{"run": "s2_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.21009421348571777, "acc": 0.3678547441959381, "ece": 0.0007059872150421143, "cls_ece": 0.011023348197340965, "nll": 1.4090900421142578, "brier": 0.7283296585083008}
{"run": "s2_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 14.349215030670166, "acc": 0.3678547441959381, "ece": 0.0023764302022755146, "cls_ece": 0.012241138145327568, "nll": 1.4071800708770752, "brier": 0.7278302311897278}
{"run": "s2_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 13.536088705062866, "acc": 0.3678547441959381, "ece": 0.0015734434127807617, "cls_ece": 0.010786008089780807, "nll": 1.4091516733169556, "brier": 0.7283358573913574}
{"run": "s2_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 103.86937999725342, "acc": 0.3678547441959381, "ece": 0.005086451768875122, "cls_ece": 0.004485362209379673, "nll": 1.4098501205444336, "brier": 0.7287307977676392}
{"run": "s2_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 20.937068223953247, "acc": 0.3678547441959381, "ece": 0.0005006194114685059, "cls_ece": 0.010690770111978054, "nll": 1.4091472625732422, "brier": 0.7283355593681335, "n_params": 9668}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.3360874652862549, "acc": 0.3678547441959381, "ece": 0.0005035996437072754, "cls_ece": 0.010837217792868614, "nll": 1.4090948104858398, "brier": 0.7283299565315247, "bins": 2}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.6220195293426514, "acc": 0.3678547441959381, "ece": 0.0008711058180779219, "cls_ece": 0.011509870178997517, "nll": 1.408027172088623, "brier": 0.728222131729126, "w": [0.09421709924936295], "b": 0.40585458278656006, "lam": 0.1, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7745704650878906, "acc": 0.3678547441959381, "ece": 0.0012075353879481554, "cls_ece": 0.011352242901921272, "nll": 1.4084283113479614, "brier": 0.7284802198410034, "w": [-0.03405558690428734, -0.017230207100510597, 0.012904173694550991, 0.03875581920146942, 0.07043909281492233], "b": 0.40594932436943054, "lam": 0.1, "n_params": 6}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 4.467569351196289, "acc": 0.3678547441959381, "ece": 0.000501781702041626, "cls_ece": 0.01089642196893692, "nll": 1.4090391397476196, "brier": 0.7283157706260681, "n_params": 225}
{"run": "s2_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.8321793079376221, "acc": 0.3678547441959381, "ece": 0.010211256332695484, "cls_ece": 0.012327052652835846, "nll": 1.4021354913711548, "brier": 0.7262102365493774, "w": [0.03036419302225113, 0.08527825772762299, 0.01997208781540394, 0.007363682147115469, -0.10301277786493301, -0.003175603225827217, -0.10519508272409439, -0.03195947781205177, -0.011473709717392921, 0.006277073174715042, 0.008708653971552849], "b": 0.3702433407306671, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.6964714527130127, "acc": 0.3678547441959381, "ece": 0.006598899140954018, "cls_ece": 0.011720584705471992, "nll": 1.4077725410461426, "brier": 0.7282570004463196, "w": [-0.04766415059566498, 0.24301016330718994], "b": 0.4071832597255707, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s2_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.002001047134399414, "acc": 0.3678547441959381, "ece": 0.0018808245658874512, "cls_ece": 0.01089928112924099, "nll": 1.4095512628555298, "brier": 0.7285780906677246}
{"run": "s2_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.18111491203308105, "acc": 0.3678547441959381, "ece": 0.000214308500289917, "cls_ece": 0.010077090002596378, "nll": 1.409543752670288, "brier": 0.7285670638084412}
{"run": "s2_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 7.804279327392578, "acc": 0.3749639689922333, "ece": 0.0030373441986739635, "cls_ece": 0.007741034030914307, "nll": 1.4005377292633057, "brier": 0.723331868648529}
{"run": "s2_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.19248461723327637, "acc": 0.3678547441959381, "ece": 0.0007851719856262207, "cls_ece": 0.0104537857696414, "nll": 1.4095364809036255, "brier": 0.728568434715271}
{"run": "s2_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 10.594537258148193, "acc": 0.3678547441959381, "ece": 0.0028670260217040777, "cls_ece": 0.011598527431488037, "nll": 1.4076615571975708, "brier": 0.7280741333961487}
{"run": "s2_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 35.48678231239319, "acc": 0.3678547441959381, "ece": 0.00014895200729370117, "cls_ece": 0.009756932966411114, "nll": 1.4095985889434814, "brier": 0.728602409362793}
{"run": "s2_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 98.53939604759216, "acc": 0.3678547441959381, "ece": 0.001346290111541748, "cls_ece": 0.0031409624498337507, "nll": 1.4099044799804688, "brier": 0.7287437915802002}
{"run": "s2_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 17.000250101089478, "acc": 0.3678547441959381, "ece": 0.00031307339668273926, "cls_ece": 0.009982476010918617, "nll": 1.4095813035964966, "brier": 0.7285668253898621, "n_params": 9668}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.29404330253601074, "acc": 0.3678547441959381, "ece": 0.00044080615043640137, "cls_ece": 0.010051335208117962, "nll": 1.4095429182052612, "brier": 0.7285679578781128, "bins": 2}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.5263216495513916, "acc": 0.3678547441959381, "ece": 0.00044098496437072754, "cls_ece": 0.010056255385279655, "nll": 1.409541368484497, "brier": 0.7285678386688232, "w": [0.0001053351879818365], "b": 0.44533467292785645, "lam": 100.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.6226022243499756, "acc": 0.3678547441959381, "ece": 0.005309751257300377, "cls_ece": 0.011859298683702946, "nll": 1.4060691595077515, "brier": 0.7277931571006775, "w": [-0.06469891965389252, -0.21131396293640137, -0.127173513174057, 0.1186445876955986, 0.14046832919120789], "b": 0.43496212363243103, "lam": 0.01, "n_params": 6}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 6.0268731117248535, "acc": 0.3678547441959381, "ece": 0.0006955862045288086, "cls_ece": 0.010167265310883522, "nll": 1.4095553159713745, "brier": 0.7285716533660889, "n_params": 225}
{"run": "s2_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.7925357818603516, "acc": 0.3678547441959381, "ece": 0.01461026631295681, "cls_ece": 0.012914794497191906, "nll": 1.4034063816070557, "brier": 0.7263910174369812, "w": [-0.009790793992578983, 0.06171013414859772, -0.002630022121593356, 0.03132389485836029, -0.046998340636491776, 0.04127977788448334, -0.13059848546981812, -0.039562009274959564, -0.040622130036354065, 0.01887490041553974, 0.03742557018995285], "b": 0.3952033817768097, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.6192820072174072, "acc": 0.3678547441959381, "ece": 0.002303828950971365, "cls_ece": 0.012356671504676342, "nll": 1.4069263935089111, "brier": 0.7280824184417725, "w": [-0.1980142593383789, 0.3083977699279785], "b": 0.4275335967540741, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s3_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.0015158653259277344, "acc": 0.3678547441959381, "ece": 0.002995222806930542, "cls_ece": 0.012030349113047123, "nll": 1.4095364809036255, "brier": 0.7285128831863403}
{"run": "s3_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.2799818515777588, "acc": 0.3678547441959381, "ece": 0.0003693997859954834, "cls_ece": 0.01101903896778822, "nll": 1.4095033407211304, "brier": 0.728489875793457}
{"run": "s3_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 5.945278167724609, "acc": 0.3753962814807892, "ece": 0.007373012602329254, "cls_ece": 0.007899763062596321, "nll": 1.399378776550293, "brier": 0.7229391932487488}
{"run": "s3_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.27518391609191895, "acc": 0.3678547441959381, "ece": 0.0006771981716156006, "cls_ece": 0.011118924245238304, "nll": 1.4095003604888916, "brier": 0.7284905910491943}
{"run": "s3_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 19.142454147338867, "acc": 0.3678547441959381, "ece": 0.004988841712474823, "cls_ece": 0.013307484798133373, "nll": 1.4077293872833252, "brier": 0.7280189394950867}
{"run": "s3_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 8.92681622505188, "acc": 0.3678547441959381, "ece": 0.0020668208599090576, "cls_ece": 0.01104683056473732, "nll": 1.4094876050949097, "brier": 0.7284815907478333}
{"run": "s3_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 85.54908418655396, "acc": 0.3678547441959381, "ece": 0.008230328559875488, "cls_ece": 0.004758655093610287, "nll": 1.4102836847305298, "brier": 0.7289324402809143}
{"run": "s3_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 21.676766872406006, "acc": 0.3678547441959381, "ece": 0.0004068911075592041, "cls_ece": 0.010950526222586632, "nll": 1.4095685482025146, "brier": 0.7285073399543762, "n_params": 9668}
{"run": "s3_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.272860050201416, "acc": 0.3678547441959381, "ece": 0.00034233927726745605, "cls_ece": 0.011033912189304829, "nll": 1.40950345993042, "brier": 0.7284897565841675, "bins": 2}
{"run": "s3_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.592761754989624, "acc": 0.3678547441959381, "ece": 0.00674908421933651, "cls_ece": 0.012423736974596977, "nll": 1.4082200527191162, "brier": 0.7280616760253906, "w": [0.3672086298465729], "b": 0.40651610493659973, "lam": 0.01, "n_params": 2}
{"run": "s3_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7984199523925781, "acc": 0.3678547441959381, "ece": 0.017343968152999878, "cls_ece": 0.016834033653140068, "nll": 1.408872365951538, "brier": 0.7286027073860168, "w": [-0.1939457356929779, -0.7430475354194641, 0.03208988904953003, 0.2195093035697937, 0.41567298769950867], "b": 0.4122149348258972, "lam": 0.001, "n_params": 6}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 4.9554688930511475, "acc": 0.3678547441959381, "ece": 0.00014224648475646973, "cls_ece": 0.01109076477587223, "nll": 1.4094346761703491, "brier": 0.7284684181213379, "n_params": 225}
{"run": "s3_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7157988548278809, "acc": 0.3678547441959381, "ece": 0.014652184210717678, "cls_ece": 0.014165905304253101, "nll": 1.4020344018936157, "brier": 0.7261080145835876, "w": [0.030178967863321304, 0.149820938706398, -0.0012614959850907326, 0.06415202468633652, -0.11566093564033508, -0.030403880402445793, -0.07937383651733398, -0.04409823194146156, -0.005610431078821421, -0.014398271217942238, 0.030814852565526962], "b": 0.35864806175231934, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.575268030166626, "acc": 0.3678547441959381, "ece": 0.014268615283071995, "cls_ece": 0.01529615093022585, "nll": 1.4083784818649292, "brier": 0.7282988429069519, "w": [0.062159985303878784, 0.3639632761478424], "b": 0.4042288661003113, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s3_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.001997232437133789, "acc": 0.3678547441959381, "ece": 0.0028182566165924072, "cls_ece": 0.014556407928466797, "nll": 1.4094679355621338, "brier": 0.7285181283950806}
{"run": "s3_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.17092227935791016, "acc": 0.3678547441959381, "ece": 0.002185910940170288, "cls_ece": 0.014099813997745514, "nll": 1.4094634056091309, "brier": 0.7285177111625671}
{"run": "s3_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 5.727196931838989, "acc": 0.37573254108428955, "ece": 0.0030960552394390106, "cls_ece": 0.007940121926367283, "nll": 1.3996502161026, "brier": 0.7228016257286072}
{"run": "s3_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.18517255783081055, "acc": 0.3678547441959381, "ece": 0.002085655927658081, "cls_ece": 0.014070531353354454, "nll": 1.4094631671905518, "brier": 0.7285177111625671}
{"run": "s3_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 21.59839963912964, "acc": 0.3678547441959381, "ece": 0.007785075809806585, "cls_ece": 0.014725221320986748, "nll": 1.4077852964401245, "brier": 0.7280720472335815}
{"run": "s3_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 10.749229192733765, "acc": 0.3678547441959381, "ece": 0.004397273063659668, "cls_ece": 0.015384884551167488, "nll": 1.409406065940857, "brier": 0.7284912467002869}
{"run": "s3_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 93.32766962051392, "acc": 0.3678547441959381, "ece": 0.0050754547119140625, "cls_ece": 0.00568039808422327, "nll": 1.4102849960327148, "brier": 0.7289178371429443}
{"run": "s3_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 17.66844081878662, "acc": 0.3678547441959381, "ece": 0.002141237258911133, "cls_ece": 0.014117682352662086, "nll": 1.4095512628555298, "brier": 0.7285336256027222, "n_params": 9668}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.2817060947418213, "acc": 0.3678547441959381, "ece": 0.0021698176860809326, "cls_ece": 0.014081892557442188, "nll": 1.4094635248184204, "brier": 0.7285177707672119, "bins": 2}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.4814949035644531, "acc": 0.3678547441959381, "ece": 0.002169668674468994, "cls_ece": 0.014076530933380127, "nll": 1.4094613790512085, "brier": 0.728517472743988, "w": [9.610772394808009e-05], "b": 0.46791592240333557, "lam": 100.0, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.6749284267425537, "acc": 0.3678547441959381, "ece": 0.004034924786537886, "cls_ece": 0.015422237105667591, "nll": 1.4059938192367554, "brier": 0.7276118397712708, "w": [0.006419672630727291, -0.22192032635211945, -0.059253666549921036, 0.16748160123825073, 0.1242639571428299], "b": 0.4562060236930847, "lam": 0.01, "n_params": 6}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 3.903059482574463, "acc": 0.3678547441959381, "ece": 0.002178102731704712, "cls_ece": 0.014029121026396751, "nll": 1.4094188213348389, "brier": 0.7285054922103882, "n_params": 225}
{"run": "s3_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7483150959014893, "acc": 0.3678547441959381, "ece": 0.024938935413956642, "cls_ece": 0.01624997891485691, "nll": 1.401705265045166, "brier": 0.7256670594215393, "w": [-0.017029067501425743, 0.0656169205904007, -0.019418247044086456, 0.01195085421204567, -0.10398411750793457, 0.03248707950115204, -0.13869334757328033, -0.05559258535504341, -0.01222541369497776, -0.022876491770148277, 0.05361368507146835], "b": 0.41479936242103577, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.5734860897064209, "acc": 0.3678547441959381, "ece": 0.002169668674468994, "cls_ece": 0.014076560735702515, "nll": 1.4094613790512085, "brier": 0.7285174131393433, "w": [-1.2785583749064244e-05, 9.617370233172551e-05], "b": 0.46791592240333557, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.0019931793212890625, "acc": 0.3678547441959381, "ece": 0.001716017723083496, "cls_ece": 0.014012721367180347, "nll": 1.4094128608703613, "brier": 0.7284927368164062}
{"run": "s3_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.156829833984375, "acc": 0.3678547441959381, "ece": 0.00015524029731750488, "cls_ece": 0.014001846313476562, "nll": 1.4094047546386719, "brier": 0.7284789681434631}
{"run": "s3_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 6.02821159362793, "acc": 0.373907208442688, "ece": 0.0014385600807145238, "cls_ece": 0.007089722901582718, "nll": 1.3987029790878296, "brier": 0.7224912643432617}
{"run": "s3_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.16172409057617188, "acc": 0.3678547441959381, "ece": 0.0010865330696105957, "cls_ece": 0.013450408354401588, "nll": 1.4093906879425049, "brier": 0.7284836173057556}
{"run": "s3_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 9.660033226013184, "acc": 0.3678547441959381, "ece": 0.007089645601809025, "cls_ece": 0.01551808137446642, "nll": 1.4078149795532227, "brier": 0.7280277013778687}
{"run": "s3_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 11.983622550964355, "acc": 0.3678547441959381, "ece": 0.002402365207672119, "cls_ece": 0.013761970214545727, "nll": 1.409318447113037, "brier": 0.728466808795929}
{"run": "s3_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 98.59624528884888, "acc": 0.3678547441959381, "ece": 0.011027336120605469, "cls_ece": 0.009241295047104359, "nll": 1.41087806224823, "brier": 0.7292625308036804}
{"run": "s3_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 18.080790519714355, "acc": 0.3678547441959381, "ece": 0.00029596686363220215, "cls_ece": 0.013944974169135094, "nll": 1.4095005989074707, "brier": 0.7284990549087524, "n_params": 9668}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.27878451347351074, "acc": 0.3678547441959381, "ece": 0.00036576390266418457, "cls_ece": 0.014038646593689919, "nll": 1.4094041585922241, "brier": 0.7284802794456482, "bins": 2}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.5622165203094482, "acc": 0.3678547441959381, "ece": 0.0003894692345056683, "cls_ece": 0.013396608643233776, "nll": 1.4080846309661865, "brier": 0.7282772064208984, "w": [0.0684298425912857], "b": 0.44187572598457336, "lam": 0.1, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.6513183116912842, "acc": 0.3678547441959381, "ece": 0.0053299046121537685, "cls_ece": 0.013243841007351875, "nll": 1.4064091444015503, "brier": 0.7276649475097656, "w": [0.0016686785966157913, -0.15962393581867218, -0.08060114830732346, -0.04288026690483093, 0.2995885908603668], "b": 0.43900030851364136, "lam": 0.01, "n_params": 6}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 4.004145383834839, "acc": 0.3678547441959381, "ece": 0.0005616545677185059, "cls_ece": 0.01417337916791439, "nll": 1.4093654155731201, "brier": 0.7284714579582214, "n_params": 225}
{"run": "s3_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.7689943313598633, "acc": 0.3678547441959381, "ece": 0.01836511306464672, "cls_ece": 0.016181906685233116, "nll": 1.4017366170883179, "brier": 0.725792407989502, "w": [-0.024271193891763687, 0.07388187944889069, 0.012754417955875397, 0.02517043612897396, -0.05480051040649414, 0.04638740047812462, -0.13326488435268402, -0.057953279465436935, -0.028504768386483192, 0.015215870924293995, 0.02302026003599167], "b": 0.4052909016609192, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.5868983268737793, "acc": 0.3678547441959381, "ece": 0.00036588311195373535, "cls_ece": 0.014024471864104271, "nll": 1.409401774406433, "brier": 0.72847980260849, "w": [-2.4505146939191036e-05, 0.00010195413051405922], "b": 0.4463261365890503, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.0020079612731933594, "acc": 0.3678547441959381, "ece": 0.0012338459491729736, "cls_ece": 0.012258533388376236, "nll": 1.4092170000076294, "brier": 0.7283456921577454}
{"run": "s4_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.17783856391906738, "acc": 0.3678547441959381, "ece": 0.001780480146408081, "cls_ece": 0.012387258931994438, "nll": 1.4092189073562622, "brier": 0.7283438444137573}
{"run": "s4_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 5.902600049972534, "acc": 0.3750600516796112, "ece": 0.005953118205070496, "cls_ece": 0.005516005679965019, "nll": 1.4005751609802246, "brier": 0.7233484387397766}
{"run": "s4_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.19109058380126953, "acc": 0.3678547441959381, "ece": 0.0012758970260620117, "cls_ece": 0.012279274873435497, "nll": 1.4092124700546265, "brier": 0.7283446192741394}
{"run": "s4_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 11.174204349517822, "acc": 0.3678547441959381, "ece": 0.0095200315117836, "cls_ece": 0.014520635828375816, "nll": 1.407588005065918, "brier": 0.7278733253479004}
{"run": "s4_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 33.59600567817688, "acc": 0.3678547441959381, "ece": 0.0019225478172302246, "cls_ece": 0.012544187717139721, "nll": 1.4089587926864624, "brier": 0.7282547950744629}
{"run": "s4_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 86.42075490951538, "acc": 0.3678547441959381, "ece": 0.014288157224655151, "cls_ece": 0.00800555944442749, "nll": 1.4094160795211792, "brier": 0.7287098169326782}
{"run": "s4_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 18.65287947654724, "acc": 0.3678547441959381, "ece": 0.0016554594039916992, "cls_ece": 0.012284222058951855, "nll": 1.409287929534912, "brier": 0.7283658385276794, "n_params": 9668}
{"run": "s4_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.28447628021240234, "acc": 0.3678547441959381, "ece": 0.001713782548904419, "cls_ece": 0.01233973354101181, "nll": 1.409218668937683, "brier": 0.7283440828323364, "bins": 2}
{"run": "s4_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.5535953044891357, "acc": 0.3678547441959381, "ece": 0.0017139315605163574, "cls_ece": 0.012344999238848686, "nll": 1.409217357635498, "brier": 0.7283436059951782, "w": [8.599659486208111e-05], "b": 0.4559013843536377, "lam": 100.0, "n_params": 2}
{"run": "s4_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.691967248916626, "acc": 0.3678547441959381, "ece": 0.0038766246289014816, "cls_ece": 0.012987012043595314, "nll": 1.4081865549087524, "brier": 0.7283770442008972, "w": [-0.042646218091249466, -0.010875241830945015, 0.028492087498307228, 0.050206128507852554, 0.0666009858250618], "b": 0.4443568289279938, "lam": 0.1, "n_params": 6}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 4.005053281784058, "acc": 0.3678547441959381, "ece": 0.0018768012523651123, "cls_ece": 0.012329512275755405, "nll": 1.4091651439666748, "brier": 0.7283288240432739, "n_params": 225}
{"run": "s4_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7501649856567383, "acc": 0.3678547441959381, "ece": 0.024873053655028343, "cls_ece": 0.016512557864189148, "nll": 1.4033981561660767, "brier": 0.7258838415145874, "w": [0.04087253287434578, 0.06539936363697052, 0.004272737540304661, 0.09402815252542496, -0.07871469855308533, 0.04143582656979561, -0.1391463428735733, -0.0913526713848114, -0.038206279277801514, 0.029237546026706696, 0.016159607097506523], "b": 0.38975054025650024, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.565687894821167, "acc": 0.3678547441959381, "ece": 0.001713782548904419, "cls_ece": 0.012344859540462494, "nll": 1.409217357635498, "brier": 0.7283437848091125, "w": [4.471933061722666e-05, 8.602130401413888e-05], "b": 0.4559013843536377, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.002012491226196289, "acc": 0.3678547441959381, "ece": 0.0004119575023651123, "cls_ece": 0.01269553042948246, "nll": 1.409195065498352, "brier": 0.7283760905265808}
{"run": "s4_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 3.0001401901245117, "acc": 0.3678547441959381, "ece": 0.0016949176788330078, "cls_ece": 0.013165131211280823, "nll": 1.4091815948486328, "brier": 0.7283642292022705}
{"run": "s4_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 6.3003761768341064, "acc": 0.3726102411746979, "ece": 0.01122311968356371, "cls_ece": 0.00791049376130104, "nll": 1.401077389717102, "brier": 0.723373293876648}
{"run": "s4_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 2.9331541061401367, "acc": 0.3678547441959381, "ece": 0.001184225082397461, "cls_ece": 0.012983137741684914, "nll": 1.4091745615005493, "brier": 0.7283649444580078}
{"run": "s4_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 29.09937858581543, "acc": 0.3678547441959381, "ece": 0.009481098502874374, "cls_ece": 0.014939159154891968, "nll": 1.407309651374817, "brier": 0.7278411984443665}
{"run": "s4_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 13.447757720947266, "acc": 0.3678547441959381, "ece": 0.006361454725265503, "cls_ece": 0.014850745908915997, "nll": 1.4094152450561523, "brier": 0.7284024357795715}
{"run": "s4_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 126.65805625915527, "acc": 0.3660774230957031, "ece": 0.004668950568884611, "cls_ece": 0.006072523072361946, "nll": 1.4122980833053589, "brier": 0.7294619083404541}
{"run": "s4_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 24.09188961982727, "acc": 0.3678547441959381, "ece": 0.0016399025917053223, "cls_ece": 0.013133861124515533, "nll": 1.4092776775360107, "brier": 0.7283865809440613, "n_params": 9668}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.28902626037597656, "acc": 0.3678547441959381, "ece": 0.0017933249473571777, "cls_ece": 0.013292205519974232, "nll": 1.4091821908950806, "brier": 0.7283639311790466, "bins": 2}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.6044270992279053, "acc": 0.3678547441959381, "ece": 0.003920082934200764, "cls_ece": 0.01392966229468584, "nll": 1.4071663618087769, "brier": 0.7279717326164246, "w": [0.13346776366233826], "b": 0.42304345965385437, "lam": 0.1, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7271137237548828, "acc": 0.3678547441959381, "ece": 0.004424282815307379, "cls_ece": 0.014156210236251354, "nll": 1.4072015285491943, "brier": 0.72803795337677, "w": [-0.04156585410237312, -0.04376297816634178, 0.025060847401618958, 0.04155553877353668, 0.1168820708990097], "b": 0.4180386960506439, "lam": 0.1, "n_params": 6}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 4.436955451965332, "acc": 0.3678547441959381, "ece": 0.0019446015357971191, "cls_ece": 0.013359179720282555, "nll": 1.4091309309005737, "brier": 0.7283487915992737, "n_params": 225}
{"run": "s4_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.7821941375732422, "acc": 0.3678547441959381, "ece": 0.023821592330932617, "cls_ece": 0.016952643170952797, "nll": 1.400791049003601, "brier": 0.7254090905189514, "w": [0.006256666965782642, 0.13083301484584808, 0.0015348063316196203, 0.017638355493545532, -0.1255977302789688, 0.04480162262916565, -0.14830870926380157, -0.04269988089799881, -0.012290113605558872, -0.006807208992540836, 0.029565971344709396], "b": 0.3662227392196655, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1225, "time": 0.6294307708740234, "acc": 0.3678547441959381, "ece": 0.0039177024737000465, "cls_ece": 0.013931570574641228, "nll": 1.4071640968322754, "brier": 0.7279733419418335, "w": [0.000775757769588381, 0.13335075974464417], "b": 0.4230446517467499, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s4_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.0020003318786621094, "acc": 0.3678547441959381, "ece": 0.001858830451965332, "cls_ece": 0.012666994705796242, "nll": 1.4089832305908203, "brier": 0.7282842397689819}
{"run": "s4_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.1551506519317627, "acc": 0.3678547441959381, "ece": 0.0030722320079803467, "cls_ece": 0.013268706388771534, "nll": 1.4089832305908203, "brier": 0.7282826900482178}
{"run": "s4_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 7.599342346191406, "acc": 0.3720338046550751, "ece": 0.006841029040515423, "cls_ece": 0.0063248975202441216, "nll": 1.4004745483398438, "brier": 0.7234842777252197}
{"run": "s4_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.19810914993286133, "acc": 0.3678547441959381, "ece": 0.0026209354400634766, "cls_ece": 0.012956323102116585, "nll": 1.408980131149292, "brier": 0.7282825112342834}
{"run": "s4_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 12.06224274635315, "acc": 0.3678547441959381, "ece": 0.01130963210016489, "cls_ece": 0.015396569855511189, "nll": 1.4073765277862549, "brier": 0.7278374433517456}
{"run": "s4_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 16.808756113052368, "acc": 0.3678547441959381, "ece": 0.0028896331787109375, "cls_ece": 0.013041237369179726, "nll": 1.4089291095733643, "brier": 0.7282787561416626}
{"run": "s4_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 123.04472136497498, "acc": 0.3628590703010559, "ece": 0.007864190265536308, "cls_ece": 0.009697677567601204, "nll": 1.4122138023376465, "brier": 0.7283544540405273}
{"run": "s4_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 19.275795459747314, "acc": 0.3678547441959381, "ece": 0.0028236806392669678, "cls_ece": 0.013124600052833557, "nll": 1.4090861082077026, "brier": 0.7282987236976624, "n_params": 9668}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.3441739082336426, "acc": 0.3678547441959381, "ece": 0.0026576220989227295, "cls_ece": 0.013018155470490456, "nll": 1.408981204032898, "brier": 0.7282826900482178, "bins": 2}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.6352765560150146, "acc": 0.3678547441959381, "ece": 0.002657473087310791, "cls_ece": 0.013018046505749226, "nll": 1.408980369567871, "brier": 0.728282630443573, "w": [4.19571551901754e-05], "b": 0.4525700509548187, "lam": 100.0, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.7731201648712158, "acc": 0.3678547441959381, "ece": 0.00823125522583723, "cls_ece": 0.013873276300728321, "nll": 1.4083610773086548, "brier": 0.7280323505401611, "w": [0.010799579322338104, -0.07811816036701202, -0.015336907468736172, 0.02150970883667469, 0.032993629574775696], "b": 0.43827247619628906, "lam": 0.1, "n_params": 6}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 4.350165367126465, "acc": 0.3678547441959381, "ece": 0.0028725862503051758, "cls_ece": 0.013236036524176598, "nll": 1.408939003944397, "brier": 0.7282707691192627, "n_params": 225}
{"run": "s4_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.8300824165344238, "acc": 0.3678547441959381, "ece": 0.02542462944984436, "cls_ece": 0.01644000969827175, "nll": 1.4022802114486694, "brier": 0.7256967425346375, "w": [-0.0671820268034935, 0.03567534312605858, -0.008227352984249592, 0.025292349979281425, -0.08450011909008026, 0.018266502767801285, -0.12775395810604095, -0.03347889333963394, -0.02294991724193096, 0.004235121887177229, 0.031335145235061646], "b": 0.40675392746925354, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GAT", "val_frac": 1.0, "n_cal": 1224, "time": 0.6845355033874512, "acc": 0.3678547441959381, "ece": 0.004221382550895214, "cls_ece": 0.012994217686355114, "nll": 1.4085475206375122, "brier": 0.7281033992767334, "w": [-0.05924025550484657, 0.04264416545629501], "b": 0.4434390366077423, "feats": ["conf", "entropy"], "lam": 0.1}


==> anc/supplementary_data/confirm/results/confirm_AmazonRatings_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.0009963512420654297, "acc": 0.36737439036369324, "ece": 0.005675251130014658, "cls_ece": 0.003984509967267513, "nll": 1.4022704362869263, "brier": 0.7258921265602112}
{"run": "s0_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.2153611183166504, "acc": 0.36737439036369324, "ece": 0.005241940263658762, "cls_ece": 0.004258810542523861, "nll": 1.4023038148880005, "brier": 0.7259087562561035}
{"run": "s0_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.44854259490966797, "acc": 0.3668459951877594, "ece": 0.0037835610564798117, "cls_ece": 0.005616412032395601, "nll": 1.402694582939148, "brier": 0.7261202931404114}
{"run": "s0_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.1718442440032959, "acc": 0.36737439036369324, "ece": 0.005241940263658762, "cls_ece": 0.004258809145539999, "nll": 1.4023038148880005, "brier": 0.7259087562561035}
{"run": "s0_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 24.248055458068848, "acc": 0.36737439036369324, "ece": 0.0065483939833939075, "cls_ece": 0.004141704179346561, "nll": 1.4013804197311401, "brier": 0.7254614233970642}
{"run": "s0_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 11.927785873413086, "acc": 0.36737439036369324, "ece": 0.0033518902491778135, "cls_ece": 0.0033236679155379534, "nll": 1.4022008180618286, "brier": 0.7258965969085693}
{"run": "s0_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 172.26501893997192, "acc": 0.3609856963157654, "ece": 0.01688086986541748, "cls_ece": 0.010845371522009373, "nll": 1.4068968296051025, "brier": 0.7267753481864929}
{"run": "s0_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 25.83207416534424, "acc": 0.36737439036369324, "ece": 0.007922880351543427, "cls_ece": 0.005150527693331242, "nll": 1.4033845663070679, "brier": 0.7262356281280518, "n_params": 9668}
{"run": "s0_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.6406271457672119, "acc": 0.36737439036369324, "ece": 0.006135266274213791, "cls_ece": 0.004610943142324686, "nll": 1.4035106897354126, "brier": 0.7260911464691162, "bins": 4}
{"run": "s0_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.6854269504547119, "acc": 0.36737439036369324, "ece": 0.008377360180020332, "cls_ece": 0.004915320314466953, "nll": 1.4011725187301636, "brier": 0.7255278825759888, "w": [0.11362399160861969], "b": 0.4360276162624359, "lam": 0.1, "n_params": 2}
{"run": "s0_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.8700013160705566, "acc": 0.36737439036369324, "ece": 0.008116507902741432, "cls_ece": 0.004915746860206127, "nll": 1.4015008211135864, "brier": 0.7255673408508301, "w": [0.025034263730049133, -0.05657409504055977, -0.031851571053266525, 0.029677698388695717, 0.0385708324611187], "b": 0.44731977581977844, "lam": 0.1, "n_params": 6}
{"run": "s0_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 6.307384729385376, "acc": 0.36737439036369324, "ece": 0.006106794811785221, "cls_ece": 0.004526697099208832, "nll": 1.4023350477218628, "brier": 0.7259237170219421, "n_params": 225}
{"run": "s0_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.9832229614257812, "acc": 0.36737439036369324, "ece": 0.014323772862553596, "cls_ece": 0.006381376180797815, "nll": 1.3975818157196045, "brier": 0.723875880241394, "w": [-0.02253313735127449, 0.06471647322177887, 0.03911923989653587, -0.0607539638876915, -0.04293551668524742, 0.04083532467484474, -0.06599701941013336, -0.09298621863126755, 0.0028647331055253744, -0.021985521540045738, 0.029935134574770927], "b": 0.42957937717437744, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7207150459289551, "acc": 0.36737439036369324, "ece": 0.007904519326984882, "cls_ece": 0.004937287420034409, "nll": 1.4012198448181152, "brier": 0.7255687713623047, "w": [-0.05044778063893318, 0.09554916620254517], "b": 0.44328153133392334, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s0_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.0025773048400878906, "acc": 0.3675665259361267, "ece": 0.005153231788426638, "cls_ece": 0.005174864083528519, "nll": 1.4017648696899414, "brier": 0.7257756590843201}
{"run": "s0_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.17103099822998047, "acc": 0.3675665259361267, "ece": 0.006309128366410732, "cls_ece": 0.0056584859266877174, "nll": 1.4018131494522095, "brier": 0.7257946729660034}
{"run": "s0_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.614025354385376, "acc": 0.36751848459243774, "ece": 0.0076140440069139, "cls_ece": 0.006424960680305958, "nll": 1.4020251035690308, "brier": 0.7258979082107544}
{"run": "s0_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.23377132415771484, "acc": 0.3675665259361267, "ece": 0.004109251778572798, "cls_ece": 0.004891275428235531, "nll": 1.4017795324325562, "brier": 0.7257831692695618}
{"run": "s0_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 20.375031232833862, "acc": 0.3675665259361267, "ece": 0.009507270529866219, "cls_ece": 0.005963820032775402, "nll": 1.4010963439941406, "brier": 0.7255218625068665}
{"run": "s0_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 13.124106407165527, "acc": 0.3675665259361267, "ece": 0.0050572738982737064, "cls_ece": 0.0049313148483633995, "nll": 1.401777744293213, "brier": 0.7258222699165344}
{"run": "s0_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 132.91103649139404, "acc": 0.36751848459243774, "ece": 0.006096255965530872, "cls_ece": 0.005519759375602007, "nll": 1.4020017385482788, "brier": 0.7258918881416321}
{"run": "s0_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 29.464089393615723, "acc": 0.3675665259361267, "ece": 0.005460466258227825, "cls_ece": 0.005023677833378315, "nll": 1.4029923677444458, "brier": 0.7261136770248413, "n_params": 9668}
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.4825320243835449, "acc": 0.3675665259361267, "ece": 0.004223197232931852, "cls_ece": 0.005147680174559355, "nll": 1.401868224143982, "brier": 0.7258074879646301, "bins": 4}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7551827430725098, "acc": 0.3675665259361267, "ece": 0.0041838702745735645, "cls_ece": 0.004962132312357426, "nll": 1.401779294013977, "brier": 0.7257833480834961, "w": [0.00011212784011149779], "b": 0.44181016087532043, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.8521919250488281, "acc": 0.3675665259361267, "ece": 0.004022517241537571, "cls_ece": 0.0049192579463124275, "nll": 1.401776671409607, "brier": 0.725782573223114, "w": [3.543997081578709e-05, -0.00010687606845749542, -9.027888154378161e-05, 8.248589438153431e-05, 6.804390432080254e-05], "b": 0.44181016087532043, "lam": 100.0, "n_params": 6}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 6.919249773025513, "acc": 0.3675665259361267, "ece": 0.003891498316079378, "cls_ece": 0.0048751430585980415, "nll": 1.4017688035964966, "brier": 0.725780189037323, "n_params": 225}
{"run": "s0_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 1.1088504791259766, "acc": 0.3675665259361267, "ece": 0.011758707463741302, "cls_ece": 0.006926465779542923, "nll": 1.3962339162826538, "brier": 0.7233687043190002, "w": [-0.04824138805270195, 0.036173295229673386, 0.022935442626476288, -0.03183708339929581, -0.02780035138130188, 0.005531849339604378, -0.13589581847190857, -0.03810291364789009, 0.02022610418498516, 0.010283556766808033, -0.05252112075686455], "b": 0.42205435037612915, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.890693187713623, "acc": 0.3675665259361267, "ece": 0.004025573842227459, "cls_ece": 0.004930228926241398, "nll": 1.401777982711792, "brier": 0.7257829308509827, "w": [-0.00010748310887720436, 0.00011166393960593268], "b": 0.44181016087532043, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s0_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.0020062923431396484, "acc": 0.3664136826992035, "ece": 0.004089756868779659, "cls_ece": 0.004189773928374052, "nll": 1.4002976417541504, "brier": 0.7251424789428711}
{"run": "s0_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.20146965980529785, "acc": 0.3664136826992035, "ece": 0.005613134242594242, "cls_ece": 0.004675355739891529, "nll": 1.400282382965088, "brier": 0.7251332998275757}
{"run": "s0_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.674680233001709, "acc": 0.3660774230957031, "ece": 0.004204039461910725, "cls_ece": 0.003856077091768384, "nll": 1.400428295135498, "brier": 0.7252084016799927}
{"run": "s0_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.22079992294311523, "acc": 0.3664136826992035, "ece": 0.005890076979994774, "cls_ece": 0.004557905253022909, "nll": 1.4003392457962036, "brier": 0.7251341938972473}
{"run": "s0_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 12.358216762542725, "acc": 0.3664136826992035, "ece": 0.009781626053154469, "cls_ece": 0.005572495982050896, "nll": 1.4004220962524414, "brier": 0.7249155044555664}
{"run": "s0_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 14.789033651351929, "acc": 0.3664136826992035, "ece": 0.008028963580727577, "cls_ece": 0.005140422377735376, "nll": 1.400292158126831, "brier": 0.7251838445663452}
{"run": "s0_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 127.25303053855896, "acc": 0.36703813076019287, "ece": 0.004823796916753054, "cls_ece": 0.005899782292544842, "nll": 1.4009861946105957, "brier": 0.7250998616218567}
{"run": "s0_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 27.482518911361694, "acc": 0.3664136826992035, "ece": 0.0038575460202991962, "cls_ece": 0.0044309948571026325, "nll": 1.4019964933395386, "brier": 0.7256669998168945, "n_params": 9668}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.38947367668151855, "acc": 0.3664136826992035, "ece": 0.006683060899376869, "cls_ece": 0.004716430325061083, "nll": 1.4002784490585327, "brier": 0.7251279950141907, "bins": 2}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.6774165630340576, "acc": 0.3664136826992035, "ece": 0.00668352609500289, "cls_ece": 0.004716374445706606, "nll": 1.4002783298492432, "brier": 0.7251279354095459, "w": [1.2200717719679233e-05], "b": 0.4801136255264282, "lam": 100.0, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.7902147769927979, "acc": 0.3664136826992035, "ece": 0.006649115588515997, "cls_ece": 0.004710312467068434, "nll": 1.4002785682678223, "brier": 0.7251279354095459, "w": [-2.9608107070089318e-05, 1.1070061191276181e-05, 3.2010688300943e-05, 3.2999258110066876e-05, -1.743491338856984e-05], "b": 0.4801136255264282, "lam": 100.0, "n_params": 6}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 5.266926288604736, "acc": 0.3664136826992035, "ece": 0.0062965210527181625, "cls_ece": 0.0047556813806295395, "nll": 1.4002609252929688, "brier": 0.7251186370849609, "n_params": 225}
{"run": "s0_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.9938933849334717, "acc": 0.3664136826992035, "ece": 0.014915836043655872, "cls_ece": 0.006969732698053122, "nll": 1.3939728736877441, "brier": 0.7226389646530151, "w": [0.02171882428228855, 0.00377536378800869, 0.010465689934790134, -0.04707546904683113, 0.01319938339293003, 0.060078781098127365, -0.10943114012479782, -0.10041595995426178, -0.005077959969639778, -0.004515647888183594, 0.014742216095328331], "b": 0.4420512020587921, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.7383925914764404, "acc": 0.3664136826992035, "ece": 0.006683060899376869, "cls_ece": 0.004716430325061083, "nll": 1.4002784490585327, "brier": 0.7251279950141907, "w": [0.0, 0.0], "b": 0.48011329770088196, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s1_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.000997781753540039, "acc": 0.36987221240997314, "ece": 0.004387325141578913, "cls_ece": 0.00927643571048975, "nll": 1.3972744941711426, "brier": 0.7227774858474731}
{"run": "s1_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.16051006317138672, "acc": 0.36987221240997314, "ece": 0.004958671052008867, "cls_ece": 0.009071974083781242, "nll": 1.3974119424819946, "brier": 0.7227392196655273}
{"run": "s1_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.6991870403289795, "acc": 0.370352566242218, "ece": 0.0049733929336071014, "cls_ece": 0.008869795128703117, "nll": 1.3966554403305054, "brier": 0.7224660515785217}
{"run": "s1_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.17376375198364258, "acc": 0.36987221240997314, "ece": 0.002354137133806944, "cls_ece": 0.008357921615242958, "nll": 1.3972852230072021, "brier": 0.7227301001548767}
{"run": "s1_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 14.103700876235962, "acc": 0.36987221240997314, "ece": 0.005068842321634293, "cls_ece": 0.009433954022824764, "nll": 1.3968409299850464, "brier": 0.7224994897842407}
{"run": "s1_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 13.041001796722412, "acc": 0.36987221240997314, "ece": 0.00124817481264472, "cls_ece": 0.008180180564522743, "nll": 1.3973002433776855, "brier": 0.7227786779403687}
{"run": "s1_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 126.66821384429932, "acc": 0.36943989992141724, "ece": 0.013228566385805607, "cls_ece": 0.011249236762523651, "nll": 1.3992706537246704, "brier": 0.7238748669624329}
{"run": "s1_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 25.898349046707153, "acc": 0.36987221240997314, "ece": 0.005325805861502886, "cls_ece": 0.008955579251050949, "nll": 1.397851586341858, "brier": 0.7230004072189331, "n_params": 9668}
{"run": "s1_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.37033796310424805, "acc": 0.36987221240997314, "ece": 0.002288630697876215, "cls_ece": 0.008656715042889118, "nll": 1.3976225852966309, "brier": 0.7227596640586853, "bins": 4}
{"run": "s1_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.5867929458618164, "acc": 0.36987221240997314, "ece": 0.0022836511489003897, "cls_ece": 0.00866139866411686, "nll": 1.397326946258545, "brier": 0.722743034362793, "w": [6.010452489135787e-05], "b": 0.42628127336502075, "lam": 100.0, "n_params": 2}
{"run": "s1_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7472448348999023, "acc": 0.36987221240997314, "ece": 0.002230562036857009, "cls_ece": 0.008648796007037163, "nll": 1.3973265886306763, "brier": 0.7227429151535034, "w": [-4.384674321045168e-05, -5.022906407248229e-05, -2.9713268304476514e-05, 6.197630136739463e-05, 5.459605745272711e-05], "b": 0.42628127336502075, "lam": 100.0, "n_params": 6}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 10.330890655517578, "acc": 0.36987221240997314, "ece": 0.002070375019684434, "cls_ece": 0.008590864017605782, "nll": 1.397322177886963, "brier": 0.7227441072463989, "n_params": 225}
{"run": "s1_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.8862473964691162, "acc": 0.36987221240997314, "ece": 0.011138394474983215, "cls_ece": 0.010639749467372894, "nll": 1.3941015005111694, "brier": 0.7210569381713867, "w": [-0.01453830674290657, 0.0208418071269989, 0.04414069652557373, 0.029667122289538383, -0.022220687940716743, 0.028155701234936714, -0.1470925360918045, 0.019128650426864624, -0.017556825652718544, -0.0070439595729112625, 0.040456622838974], "b": 0.40226370096206665, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.6722631454467773, "acc": 0.36987221240997314, "ece": 0.002239160006865859, "cls_ece": 0.008650241419672966, "nll": 1.3973270654678345, "brier": 0.7227429747581482, "w": [-5.0703984015854076e-05, 6.176235183374956e-05], "b": 0.42628127336502075, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s1_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.002011537551879883, "acc": 0.36751848459243774, "ece": 0.01162310503423214, "cls_ece": 0.006463132798671722, "nll": 1.4034297466278076, "brier": 0.7255847454071045}
{"run": "s1_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.16169071197509766, "acc": 0.36751848459243774, "ece": 0.00944438949227333, "cls_ece": 0.005960588809102774, "nll": 1.4035029411315918, "brier": 0.7255866527557373}
{"run": "s1_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.42464661598205566, "acc": 0.36747047305107117, "ece": 0.011429212056100368, "cls_ece": 0.0056761037558317184, "nll": 1.4030839204788208, "brier": 0.7255074381828308}
{"run": "s1_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.1726682186126709, "acc": 0.36751848459243774, "ece": 0.010498388670384884, "cls_ece": 0.006302043795585632, "nll": 1.403446912765503, "brier": 0.7255801558494568}
{"run": "s1_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 23.26016855239868, "acc": 0.36751848459243774, "ece": 0.010914447717368603, "cls_ece": 0.006244110409170389, "nll": 1.4030932188034058, "brier": 0.7254185676574707}
{"run": "s1_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 11.52434253692627, "acc": 0.36751848459243774, "ece": 0.007718423381447792, "cls_ece": 0.00552588514983654, "nll": 1.4034605026245117, "brier": 0.7256091833114624}
{"run": "s1_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 127.776296377182, "acc": 0.36766260862350464, "ece": 0.010846324265003204, "cls_ece": 0.00907029677182436, "nll": 1.4041056632995605, "brier": 0.7259549498558044}
{"run": "s1_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 28.706528902053833, "acc": 0.36751848459243774, "ece": 0.00565528217703104, "cls_ece": 0.004652620758861303, "nll": 1.4035636186599731, "brier": 0.7257292866706848, "n_params": 9668}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.528397798538208, "acc": 0.36751848459243774, "ece": 0.011972897686064243, "cls_ece": 0.006205206271260977, "nll": 1.4031797647476196, "brier": 0.725492000579834, "bins": 3}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.5964837074279785, "acc": 0.36751848459243774, "ece": 0.010342276655137539, "cls_ece": 0.00624322472140193, "nll": 1.403464674949646, "brier": 0.7255843877792358, "w": [0.0], "b": 0.4499085545539856, "lam": 100.0, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7308566570281982, "acc": 0.36751848459243774, "ece": 0.01029863953590393, "cls_ece": 0.006233737803995609, "nll": 1.403464436531067, "brier": 0.725584089756012, "w": [-4.60211158497259e-05, -3.3309232094325125e-05, -2.2991811420070007e-05, 7.994221050466876e-06, 4.1029416024684906e-05], "b": 0.4499088525772095, "lam": 100.0, "n_params": 6}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 4.3187501430511475, "acc": 0.36751848459243774, "ece": 0.01062089391052723, "cls_ece": 0.006277192384004593, "nll": 1.4034156799316406, "brier": 0.7255662083625793, "n_params": 225}
{"run": "s1_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.9451706409454346, "acc": 0.36751848459243774, "ece": 0.00877466332167387, "cls_ece": 0.005851259455084801, "nll": 1.3982834815979004, "brier": 0.7235925197601318, "w": [-0.0015520217129960656, 0.005763433873653412, -0.026036497205495834, -0.049159467220306396, -0.0084855817258358, 0.025284215807914734, -0.09879539161920547, -0.07581516355276108, -0.009235148318111897, 0.00950448215007782, 3.5991124605061486e-05], "b": 0.4303847551345825, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7279303073883057, "acc": 0.36751848459243774, "ece": 0.010343010537326336, "cls_ece": 0.006242457777261734, "nll": 1.4034650325775146, "brier": 0.7255843877792358, "w": [-2.0061635950696655e-05, 2.9127568268449977e-05], "b": 0.4499088525772095, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s1_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.0020003318786621094, "acc": 0.3676145672798157, "ece": 0.012618139386177063, "cls_ece": 0.005645480938255787, "nll": 1.4035296440124512, "brier": 0.726288378238678}
{"run": "s1_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.20560431480407715, "acc": 0.3676145672798157, "ece": 0.014084964990615845, "cls_ece": 0.005931601859629154, "nll": 1.4035183191299438, "brier": 0.7262831926345825}
{"run": "s1_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.4284703731536865, "acc": 0.3676145672798157, "ece": 0.013765769079327583, "cls_ece": 0.006402172148227692, "nll": 1.4035626649856567, "brier": 0.7262864112854004}
{"run": "s1_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.1959092617034912, "acc": 0.3676145672798157, "ece": 0.014084964990615845, "cls_ece": 0.005931602790951729, "nll": 1.4035183191299438, "brier": 0.7262831926345825}
{"run": "s1_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 22.514065504074097, "acc": 0.3676145672798157, "ece": 0.014676207676529884, "cls_ece": 0.006682998035103083, "nll": 1.4027917385101318, "brier": 0.7258996963500977}
{"run": "s1_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 12.785461664199829, "acc": 0.3676145672798157, "ece": 0.01273014023900032, "cls_ece": 0.005635582841932774, "nll": 1.4035310745239258, "brier": 0.7263059020042419}
{"run": "s1_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 135.46513986587524, "acc": 0.3678547441959381, "ece": 0.013464810326695442, "cls_ece": 0.009132171049714088, "nll": 1.4041810035705566, "brier": 0.7260971665382385}
{"run": "s1_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 28.636472463607788, "acc": 0.3676145672798157, "ece": 0.007612541317939758, "cls_ece": 0.00391049962490797, "nll": 1.4038705825805664, "brier": 0.7263393402099609, "n_params": 9668}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.5098671913146973, "acc": 0.3676145672798157, "ece": 0.013813181780278683, "cls_ece": 0.005872797686606646, "nll": 1.4035015106201172, "brier": 0.726274847984314, "bins": 2}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.6251015663146973, "acc": 0.3676145672798157, "ece": 0.013727137818932533, "cls_ece": 0.0058558606542646885, "nll": 1.4035016298294067, "brier": 0.7262749075889587, "w": [7.121145608834922e-05], "b": 0.47113490104675293, "lam": 100.0, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.8698155879974365, "acc": 0.3676145672798157, "ece": 0.013611062429845333, "cls_ece": 0.005819025915116072, "nll": 1.4035005569458008, "brier": 0.7262745499610901, "w": [-3.418024061829783e-05, -7.09334053681232e-05, -6.646567635471001e-05, 4.242600698489696e-05, 0.00010420225589768961], "b": 0.47113490104675293, "lam": 100.0, "n_params": 6}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 5.412552356719971, "acc": 0.3676145672798157, "ece": 0.013379904441535473, "cls_ece": 0.005738919600844383, "nll": 1.4034327268600464, "brier": 0.72624671459198, "n_params": 225}
{"run": "s1_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 1.0677850246429443, "acc": 0.3676145672798157, "ece": 0.012066095136106014, "cls_ece": 0.005865116138011217, "nll": 1.397294521331787, "brier": 0.7238183617591858, "w": [-0.004115487448871136, 0.019140509888529778, 0.02194124087691307, -0.04012780264019966, -0.058223266154527664, 0.008746427483856678, -0.14940878748893738, -0.06048252433538437, 0.012229077517986298, -0.011218409985303879, -0.0026960140094161034], "b": 0.4366176724433899, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.7902219295501709, "acc": 0.3676145672798157, "ece": 0.013729828409850597, "cls_ece": 0.0058565824292600155, "nll": 1.4035019874572754, "brier": 0.7262750267982483, "w": [-5.048406092100777e-05, 7.395379361696541e-05], "b": 0.47113490104675293, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.0020017623901367188, "acc": 0.3678547441959381, "ece": 0.005099906586110592, "cls_ece": 0.005204821936786175, "nll": 1.4020187854766846, "brier": 0.7251930236816406}
{"run": "s2_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.17101192474365234, "acc": 0.3678547441959381, "ece": 0.004837736953049898, "cls_ece": 0.005303101614117622, "nll": 1.4020558595657349, "brier": 0.7251873016357422}
{"run": "s2_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.4976952075958252, "acc": 0.3678547441959381, "ece": 0.007189793977886438, "cls_ece": 0.0043263742700219154, "nll": 1.401481032371521, "brier": 0.7249928116798401}
{"run": "s2_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.19189929962158203, "acc": 0.3678547441959381, "ece": 0.00473839370533824, "cls_ece": 0.00514487037435174, "nll": 1.4019602537155151, "brier": 0.725186288356781}
{"run": "s2_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 40.020912647247314, "acc": 0.3678547441959381, "ece": 0.008806641213595867, "cls_ece": 0.006188357248902321, "nll": 1.402356743812561, "brier": 0.7252777218818665}
{"run": "s2_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 15.096557378768921, "acc": 0.3678547441959381, "ece": 0.006251414772123098, "cls_ece": 0.0058663878589868546, "nll": 1.401992678642273, "brier": 0.7251548171043396}
{"run": "s2_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 184.10140466690063, "acc": 0.3677586615085602, "ece": 0.010404887609183788, "cls_ece": 0.006625103764235973, "nll": 1.4021867513656616, "brier": 0.7250342965126038}
{"run": "s2_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 25.078673601150513, "acc": 0.3678547441959381, "ece": 0.005196580197662115, "cls_ece": 0.005090654827654362, "nll": 1.402122139930725, "brier": 0.7253087759017944, "n_params": 9668}
{"run": "s2_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.4758737087249756, "acc": 0.3678547441959381, "ece": 0.007302696350961924, "cls_ece": 0.005668375175446272, "nll": 1.4021233320236206, "brier": 0.7252714037895203, "bins": 2}
{"run": "s2_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.5847105979919434, "acc": 0.3678547441959381, "ece": 0.0047611878253519535, "cls_ece": 0.0052030920051038265, "nll": 1.4020370244979858, "brier": 0.7251888513565063, "w": [5.047691593063064e-05], "b": 0.4515102207660675, "lam": 100.0, "n_params": 2}
{"run": "s2_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7493503093719482, "acc": 0.3678547441959381, "ece": 0.004759275820106268, "cls_ece": 0.0051983934827148914, "nll": 1.4020377397537231, "brier": 0.7251890301704407, "w": [-5.193159086047672e-05, -5.440310633275658e-05, -5.29131357325241e-05, -3.8594927900703624e-05, 5.751672506448813e-05], "b": 0.4515102207660675, "lam": 100.0, "n_params": 6}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 4.8973658084869385, "acc": 0.3678547441959381, "ece": 0.004379271529614925, "cls_ece": 0.005099781323224306, "nll": 1.4020012617111206, "brier": 0.7251811623573303, "n_params": 225}
{"run": "s2_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.9856996536254883, "acc": 0.3678547441959381, "ece": 0.011573180556297302, "cls_ece": 0.007314402610063553, "nll": 1.3933258056640625, "brier": 0.7214826941490173, "w": [0.09255322068929672, 0.06863558292388916, 0.05334171652793884, -0.14351023733615875, 0.060570597648620605, 0.214073047041893, -0.24458304047584534, -0.22185949981212616, -0.01160060428082943, 0.0038078732322901487, 0.012801878154277802], "b": 0.43536657094955444, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s2_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7375130653381348, "acc": 0.3678547441959381, "ece": 0.004761094693094492, "cls_ece": 0.005188930779695511, "nll": 1.4020371437072754, "brier": 0.7251889109611511, "w": [-3.028317769349087e-05, 4.8256682930514216e-05], "b": 0.4515102207660675, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.002000093460083008, "acc": 0.3678547441959381, "ece": 0.0029548120219260454, "cls_ece": 0.0033588060177862644, "nll": 1.4025145769119263, "brier": 0.7256959080696106}
{"run": "s2_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.17854595184326172, "acc": 0.3678547441959381, "ece": 0.004118733108043671, "cls_ece": 0.003779314924031496, "nll": 1.4024968147277832, "brier": 0.7256923317909241}
{"run": "s2_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.5025246143341064, "acc": 0.3676145672798157, "ece": 0.0031888976227492094, "cls_ece": 0.003509851871058345, "nll": 1.4021393060684204, "brier": 0.725561261177063}
{"run": "s2_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.16593408584594727, "acc": 0.3678547441959381, "ece": 0.002975191455334425, "cls_ece": 0.0034212269820272923, "nll": 1.4025001525878906, "brier": 0.725692629814148}
{"run": "s2_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 9.733055830001831, "acc": 0.3678547441959381, "ece": 0.005134153179824352, "cls_ece": 0.004406807944178581, "nll": 1.4016914367675781, "brier": 0.725568950176239}
{"run": "s2_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 12.280322313308716, "acc": 0.3678547441959381, "ece": 0.002319983672350645, "cls_ece": 0.003222731174901128, "nll": 1.402549386024475, "brier": 0.725703239440918}
{"run": "s2_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 102.04828310012817, "acc": 0.3678547441959381, "ece": 0.005188313312828541, "cls_ece": 0.0036505707539618015, "nll": 1.4038100242614746, "brier": 0.7262247800827026}
{"run": "s2_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 24.62234878540039, "acc": 0.3678547441959381, "ece": 0.004504336975514889, "cls_ece": 0.0036466282326728106, "nll": 1.4035601615905762, "brier": 0.7259690761566162, "n_params": 9668}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.5100061893463135, "acc": 0.3678547441959381, "ece": 0.004301785491406918, "cls_ece": 0.0038181859999895096, "nll": 1.402247667312622, "brier": 0.7256356477737427, "bins": 3}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.5939624309539795, "acc": 0.3678547441959381, "ece": 0.0031355496030300856, "cls_ece": 0.0034614168107509613, "nll": 1.4024991989135742, "brier": 0.7256924510002136, "w": [3.737033694051206e-05], "b": 0.45040634274482727, "lam": 100.0, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.758406400680542, "acc": 0.3678547441959381, "ece": 0.0031921209301799536, "cls_ece": 0.0034726366866379976, "nll": 1.402497410774231, "brier": 0.7256919741630554, "w": [-5.571760993916541e-05, -5.7771885622059926e-05, -6.896942977618892e-06, -3.894638575729914e-05, 7.11954417056404e-05], "b": 0.45040634274482727, "lam": 100.0, "n_params": 6}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 6.211382627487183, "acc": 0.3678547441959381, "ece": 0.0037949795369058847, "cls_ece": 0.0035098313819617033, "nll": 1.4024237394332886, "brier": 0.7256696820259094, "n_params": 225}
{"run": "s2_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.8874943256378174, "acc": 0.3678547441959381, "ece": 0.012331646867096424, "cls_ece": 0.006014519836753607, "nll": 1.3966271877288818, "brier": 0.7235804796218872, "w": [-0.01599155180156231, 0.012639708817005157, 0.01556098647415638, -0.021629460155963898, -0.07179580628871918, -0.006721138022840023, -0.09730613976716995, -0.04784463346004486, -0.006658692844212055, 0.010296661406755447, -0.005465937312692404], "b": 0.42850011587142944, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.6909780502319336, "acc": 0.3678547441959381, "ece": 0.0031333155930042267, "cls_ece": 0.0034610487055033445, "nll": 1.4024989604949951, "brier": 0.7256924510002136, "w": [-3.764979192055762e-05, 3.92445144825615e-05], "b": 0.45040634274482727, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.0020117759704589844, "acc": 0.3678547441959381, "ece": 0.007327667903155088, "cls_ece": 0.0033646035008132458, "nll": 1.4016598463058472, "brier": 0.7255507707595825}
{"run": "s2_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.15284109115600586, "acc": 0.3678547441959381, "ece": 0.008599678054451942, "cls_ece": 0.0036855661310255527, "nll": 1.4016642570495605, "brier": 0.7255516648292542}
{"run": "s2_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.3516528606414795, "acc": 0.3678547441959381, "ece": 0.00821559689939022, "cls_ece": 0.0034597411286085844, "nll": 1.4016649723052979, "brier": 0.725547730922699}
{"run": "s2_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.16551661491394043, "acc": 0.3678547441959381, "ece": 0.007327667903155088, "cls_ece": 0.0033646035008132458, "nll": 1.4016598463058472, "brier": 0.7255507707595825}
{"run": "s2_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 16.05625557899475, "acc": 0.3678547441959381, "ece": 0.00563421193510294, "cls_ece": 0.0037155034951865673, "nll": 1.401590347290039, "brier": 0.7255758047103882}
{"run": "s2_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 46.67163419723511, "acc": 0.3678547441959381, "ece": 0.00689700385555625, "cls_ece": 0.0031552265863865614, "nll": 1.4018003940582275, "brier": 0.7255829572677612}
{"run": "s2_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 81.77469944953918, "acc": 0.36766260862350464, "ece": 0.01744375377893448, "cls_ece": 0.00861686933785677, "nll": 1.4035311937332153, "brier": 0.726588785648346}
{"run": "s2_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 20.40743350982666, "acc": 0.3678547441959381, "ece": 0.007353123743087053, "cls_ece": 0.003021569922566414, "nll": 1.4027005434036255, "brier": 0.725830614566803, "n_params": 9668}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.32330846786499023, "acc": 0.3678547441959381, "ece": 0.007181175984442234, "cls_ece": 0.0033222853671759367, "nll": 1.401659607887268, "brier": 0.7255507707595825, "bins": 3}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.5615377426147461, "acc": 0.3678547441959381, "ece": 0.007137412670999765, "cls_ece": 0.003313558641821146, "nll": 1.4016581773757935, "brier": 0.7255504131317139, "w": [0.00011008592264261097], "b": 0.4606660008430481, "lam": 100.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.6744778156280518, "acc": 0.3678547441959381, "ece": 0.0072238449938595295, "cls_ece": 0.0032456349581480026, "nll": 1.4016273021697998, "brier": 0.7255407571792603, "w": [0.0012880077119916677, -0.0010830404935404658, -0.0013749889330938458, -0.0001645642623770982, 0.001210907008498907], "b": 0.46066904067993164, "lam": 10.0, "n_params": 6}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 6.032299757003784, "acc": 0.3678547441959381, "ece": 0.007240696344524622, "cls_ece": 0.0032668611966073513, "nll": 1.401667833328247, "brier": 0.7255459427833557, "n_params": 225}
{"run": "s2_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.8405208587646484, "acc": 0.3678547441959381, "ece": 0.014355703257024288, "cls_ece": 0.005700523965060711, "nll": 1.3968400955200195, "brier": 0.723613977432251, "w": [-0.05139156058430672, 0.04272435978055, -0.0078102839179337025, 0.04741411283612251, 0.016815364360809326, 0.05626857653260231, -0.13545168936252594, -0.0607144758105278, -0.030292976647615433, 0.019903331995010376, 0.018769394606351852], "b": 0.42429935932159424, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.6232907772064209, "acc": 0.3678547441959381, "ece": 0.006798155605792999, "cls_ece": 0.003120271023362875, "nll": 1.4014496803283691, "brier": 0.7255010604858398, "w": [-0.00930434837937355, 0.01022732350975275], "b": 0.4606625735759735, "feats": ["conf", "entropy"], "lam": 1.0}
{"run": "s3_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.001331329345703125, "acc": 0.36780670285224915, "ece": 0.007372766267508268, "cls_ece": 0.004404433071613312, "nll": 1.4016060829162598, "brier": 0.7253370881080627}
{"run": "s3_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.14506268501281738, "acc": 0.36780670285224915, "ece": 0.006481616757810116, "cls_ece": 0.004211494233459234, "nll": 1.401610016822815, "brier": 0.7253398299217224}
{"run": "s3_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.2884809970855713, "acc": 0.36780670285224915, "ece": 0.006384485866874456, "cls_ece": 0.0036137413699179888, "nll": 1.4015841484069824, "brier": 0.7253351807594299}
{"run": "s3_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.16259026527404785, "acc": 0.36780670285224915, "ece": 0.006587158422917128, "cls_ece": 0.004202722106128931, "nll": 1.4016095399856567, "brier": 0.7253396511077881}
{"run": "s3_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 27.969591856002808, "acc": 0.36780670285224915, "ece": 0.013080651871860027, "cls_ece": 0.005325552076101303, "nll": 1.4018222093582153, "brier": 0.7255315184593201}
{"run": "s3_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 9.546083927154541, "acc": 0.36780670285224915, "ece": 0.007955064997076988, "cls_ece": 0.004459160380065441, "nll": 1.4015206098556519, "brier": 0.7252891659736633}
{"run": "s3_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 79.20425939559937, "acc": 0.36795079708099365, "ece": 0.00941445678472519, "cls_ece": 0.008107634261250496, "nll": 1.402116060256958, "brier": 0.7255867123603821}
{"run": "s3_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 19.798010110855103, "acc": 0.36780670285224915, "ece": 0.0031350464560091496, "cls_ece": 0.0035272673703730106, "nll": 1.4026321172714233, "brier": 0.7255672216415405, "n_params": 9668}
{"run": "s3_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.36954283714294434, "acc": 0.36780670285224915, "ece": 0.008902378380298615, "cls_ece": 0.00526750274002552, "nll": 1.4025487899780273, "brier": 0.7255020141601562, "bins": 2}
{"run": "s3_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.5124475955963135, "acc": 0.36780670285224915, "ece": 0.006597512401640415, "cls_ece": 0.004308036528527737, "nll": 1.4016135931015015, "brier": 0.7253416180610657, "w": [0.0001292316010221839], "b": 0.4433286190032959, "lam": 100.0, "n_params": 2}
{"run": "s3_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.5915095806121826, "acc": 0.36780670285224915, "ece": 0.006523397751152515, "cls_ece": 0.004292568191885948, "nll": 1.4016121625900269, "brier": 0.7253413796424866, "w": [-3.349546386743896e-05, -0.00010804048361023888, -9.502629836788401e-05, -9.579867764841765e-06, 0.00013026059605181217], "b": 0.4433286190032959, "lam": 100.0, "n_params": 6}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 4.7600486278533936, "acc": 0.36780670285224915, "ece": 0.0071607837453484535, "cls_ece": 0.004420149140059948, "nll": 1.4016335010528564, "brier": 0.725339949131012, "n_params": 225}
{"run": "s3_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7364809513092041, "acc": 0.36780670285224915, "ece": 0.00690227746963501, "cls_ece": 0.005078734364360571, "nll": 1.3978954553604126, "brier": 0.7239224314689636, "w": [-0.021228311583399773, 0.05124328285455704, -0.0526982881128788, -0.07124235481023788, -0.024187354370951653, -0.010298488661646843, -0.09415492415428162, -0.04709652438759804, 0.005196784157305956, -0.019695334136486053, 0.02154526300728321], "b": 0.42203253507614136, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.5312674045562744, "acc": 0.36780670285224915, "ece": 0.006522465497255325, "cls_ece": 0.004292649682611227, "nll": 1.4016127586364746, "brier": 0.7253414988517761, "w": [-7.179884414654225e-05, 0.00013017452147323638], "b": 0.4433286190032959, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.0020012855529785156, "acc": 0.3676145672798157, "ece": 0.008692163042724133, "cls_ece": 0.00422233622521162, "nll": 1.3998640775680542, "brier": 0.7246400713920593}
{"run": "s3_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.1394178867340088, "acc": 0.3676145672798157, "ece": 0.010962797328829765, "cls_ece": 0.004701148718595505, "nll": 1.3998544216156006, "brier": 0.7246364951133728}
{"run": "s3_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.27214622497558594, "acc": 0.3676145672798157, "ece": 0.010534191504120827, "cls_ece": 0.00414528651162982, "nll": 1.3998697996139526, "brier": 0.7246431708335876}
{"run": "s3_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.1372206211090088, "acc": 0.3676145672798157, "ece": 0.009771166369318962, "cls_ece": 0.004304849077016115, "nll": 1.3998570442199707, "brier": 0.7246377468109131}
{"run": "s3_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 16.428231954574585, "acc": 0.3676145672798157, "ece": 0.008975421078503132, "cls_ece": 0.004487690981477499, "nll": 1.3997021913528442, "brier": 0.7246273159980774}
{"run": "s3_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 9.238769769668579, "acc": 0.3676145672798157, "ece": 0.009188306517899036, "cls_ece": 0.0041492534801363945, "nll": 1.399753451347351, "brier": 0.7246040105819702}
{"run": "s3_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 92.69752836227417, "acc": 0.3676145672798157, "ece": 0.016564849764108658, "cls_ece": 0.009348156861960888, "nll": 1.4018396139144897, "brier": 0.7255248427391052}
{"run": "s3_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 20.26060676574707, "acc": 0.3676145672798157, "ece": 0.00970107689499855, "cls_ece": 0.004401572979986668, "nll": 1.4008759260177612, "brier": 0.7249084711074829, "n_params": 9668}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.4105265140533447, "acc": 0.3676145672798157, "ece": 0.010393071919679642, "cls_ece": 0.004648133181035519, "nll": 1.3998820781707764, "brier": 0.724631130695343, "bins": 3}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.526616096496582, "acc": 0.3676145672798157, "ece": 0.009626774117350578, "cls_ece": 0.004291809629648924, "nll": 1.3998552560806274, "brier": 0.7246372699737549, "w": [7.782687316648662e-05], "b": 0.45379015803337097, "lam": 100.0, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.6549880504608154, "acc": 0.3676145672798157, "ece": 0.009638875722885132, "cls_ece": 0.004294488113373518, "nll": 1.3998528718948364, "brier": 0.7246366739273071, "w": [3.076956272707321e-05, -7.505246321670711e-05, -7.240175182232633e-05, 4.523817915469408e-05, 7.104798714863136e-05], "b": 0.45379015803337097, "lam": 100.0, "n_params": 6}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 4.712611436843872, "acc": 0.3676145672798157, "ece": 0.009550358168780804, "cls_ece": 0.00426698662340641, "nll": 1.3998531103134155, "brier": 0.7246369123458862, "n_params": 225}
{"run": "s3_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7938482761383057, "acc": 0.3676145672798157, "ece": 0.021999405696988106, "cls_ece": 0.007740396074950695, "nll": 1.394247055053711, "brier": 0.7221685647964478, "w": [-0.02185092493891716, 0.030093710869550705, -0.027530234307050705, -0.010080440901219845, 0.004674668423831463, -0.0013439012691378593, -0.145607590675354, -0.06047944724559784, -0.0006140736513771117, -0.02927042730152607, 0.04499842971563339], "b": 0.42434024810791016, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.596590518951416, "acc": 0.3676145672798157, "ece": 0.00958510022610426, "cls_ece": 0.0042835683561861515, "nll": 1.3998539447784424, "brier": 0.7246370315551758, "w": [-7.294020906556398e-05, 8.219546725740656e-05], "b": 0.45379015803337097, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.000997304916381836, "acc": 0.3678547441959381, "ece": 0.006547648925334215, "cls_ece": 0.004050382412970066, "nll": 1.4020713567733765, "brier": 0.7256895303726196}
{"run": "s3_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.1305522918701172, "acc": 0.3678547441959381, "ece": 0.007516797166317701, "cls_ece": 0.004393697716295719, "nll": 1.4020583629608154, "brier": 0.7256843447685242}
{"run": "s3_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.425295352935791, "acc": 0.3678547441959381, "ece": 0.006514952518045902, "cls_ece": 0.004389356821775436, "nll": 1.4019007682800293, "brier": 0.7256275415420532}
{"run": "s3_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.1491396427154541, "acc": 0.3678547441959381, "ece": 0.0065476479940116405, "cls_ece": 0.004050380550324917, "nll": 1.4020713567733765, "brier": 0.7256895303726196}
{"run": "s3_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 12.208800792694092, "acc": 0.3678547441959381, "ece": 0.009676625952124596, "cls_ece": 0.005644148215651512, "nll": 1.4021124839782715, "brier": 0.7257606387138367}
{"run": "s3_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 9.455578088760376, "acc": 0.3678547441959381, "ece": 0.007283786311745644, "cls_ece": 0.004444748628884554, "nll": 1.401885986328125, "brier": 0.7256001234054565}
{"run": "s3_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 132.85707902908325, "acc": 0.3669901192188263, "ece": 0.010536029003560543, "cls_ece": 0.012689271941781044, "nll": 1.4042763710021973, "brier": 0.7269533276557922}
{"run": "s3_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 22.17767834663391, "acc": 0.3678547441959381, "ece": 0.006668121088296175, "cls_ece": 0.0039016935043036938, "nll": 1.4034286737442017, "brier": 0.7259930968284607, "n_params": 9668}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.3526129722595215, "acc": 0.3678547441959381, "ece": 0.006527392193675041, "cls_ece": 0.004049147944897413, "nll": 1.4020717144012451, "brier": 0.7256896495819092, "bins": 3}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.591533899307251, "acc": 0.3678547441959381, "ece": 0.006527391262352467, "cls_ece": 0.004049149341881275, "nll": 1.4020717144012451, "brier": 0.725689709186554, "w": [0.0], "b": 0.46125805377960205, "lam": 100.0, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.6398723125457764, "acc": 0.3678547441959381, "ece": 0.006484420038759708, "cls_ece": 0.004040463827550411, "nll": 1.4020720720291138, "brier": 0.7256896495819092, "w": [3.5607849895313848e-06, 3.2997857488226146e-05, 9.788925126485992e-06, 1.1652659850369673e-05, -3.371595812495798e-05], "b": 0.461258202791214, "lam": 100.0, "n_params": 6}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 7.471277952194214, "acc": 0.3678547441959381, "ece": 0.006493597757071257, "cls_ece": 0.004068735986948013, "nll": 1.4020638465881348, "brier": 0.7256869673728943, "n_params": 225}
{"run": "s3_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.876244306564331, "acc": 0.3678547441959381, "ece": 0.007870136760175228, "cls_ece": 0.004326178692281246, "nll": 1.4013453722000122, "brier": 0.725398600101471, "w": [0.00215361500158906, -0.0024399403482675552, 0.0015317522920668125, 0.0018547152867540717, 0.0029044977854937315, -0.003244799794629216, -0.0173934455960989, -0.007660097908228636, -0.0030554840341210365, 0.0019759200513362885, 0.001931357546709478], "b": 0.45454347133636475, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 1.0}
{"run": "s3_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.6163132190704346, "acc": 0.3678547441959381, "ece": 0.006484826095402241, "cls_ece": 0.004040502943098545, "nll": 1.4020723104476929, "brier": 0.725689709186554, "w": [3.1969892006600276e-05, -3.50359950971324e-05], "b": 0.461258202791214, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f0_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.0015075206756591797, "acc": 0.36795079708099365, "ece": 0.0075957151129841805, "cls_ece": 0.0035522878170013428, "nll": 1.4004625082015991, "brier": 0.7252488136291504}
{"run": "s4_f0_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.14435553550720215, "acc": 0.36795079708099365, "ece": 0.00793561339378357, "cls_ece": 0.003485776949673891, "nll": 1.4004439115524292, "brier": 0.7252433896064758}
{"run": "s4_f0_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.2964515686035156, "acc": 0.36795079708099365, "ece": 0.008885269984602928, "cls_ece": 0.003785104723647237, "nll": 1.4004898071289062, "brier": 0.7252599596977234}
{"run": "s4_f0_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.15859079360961914, "acc": 0.36795079708099365, "ece": 0.00793563760817051, "cls_ece": 0.003485777648165822, "nll": 1.4004439115524292, "brier": 0.7252433896064758}
{"run": "s4_f0_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 8.696483612060547, "acc": 0.36795079708099365, "ece": 0.01380605436861515, "cls_ece": 0.005504884757101536, "nll": 1.4036304950714111, "brier": 0.7261036038398743}
{"run": "s4_f0_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 9.602367401123047, "acc": 0.36795079708099365, "ece": 0.009574229829013348, "cls_ece": 0.003823119681328535, "nll": 1.4003080129623413, "brier": 0.7252085208892822}
{"run": "s4_f0_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 86.8340356349945, "acc": 0.3678547441959381, "ece": 0.012749219313263893, "cls_ece": 0.0071690380573272705, "nll": 1.401427984237671, "brier": 0.7255505919456482}
{"run": "s4_f0_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 24.518593788146973, "acc": 0.36795079708099365, "ece": 0.0073662130162119865, "cls_ece": 0.0033281617797911167, "nll": 1.4010403156280518, "brier": 0.7253755927085876, "n_params": 9668}
{"run": "s4_f0_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.45464611053466797, "acc": 0.36795079708099365, "ece": 0.00821344368159771, "cls_ece": 0.0037723928689956665, "nll": 1.4010448455810547, "brier": 0.7254527807235718, "bins": 2}
{"run": "s4_f0_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.6270105838775635, "acc": 0.36795079708099365, "ece": 0.007468924857676029, "cls_ece": 0.0033678889740258455, "nll": 1.4004290103912354, "brier": 0.7252386808395386, "w": [-0.0001671497302595526], "b": 0.4762207865715027, "lam": 100.0, "n_params": 2}
{"run": "s4_f0_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7516772747039795, "acc": 0.36795079708099365, "ece": 0.007357595022767782, "cls_ece": 0.0033467363100498915, "nll": 1.4004281759262085, "brier": 0.7252385020256042, "w": [-0.00014985661255195737, 9.661514195613563e-05, 3.443975583650172e-05, -6.553335697390139e-05, -4.4154494389658794e-05], "b": 0.4762207865715027, "lam": 100.0, "n_params": 6}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 2.233625650405884, "acc": 0.36795079708099365, "ece": 0.007806337438523769, "cls_ece": 0.003475083503872156, "nll": 1.4004343748092651, "brier": 0.7252402901649475, "n_params": 225}
{"run": "s4_f0_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.936530590057373, "acc": 0.36795079708099365, "ece": 0.02060220204293728, "cls_ece": 0.007371675223112106, "nll": 1.395491361618042, "brier": 0.7230241298675537, "w": [0.031650278717279434, -0.00589958019554615, -0.003018645104020834, 0.02101014368236065, -0.007033283356577158, -0.025540601462125778, -0.1414182484149933, -0.10454512387514114, -0.0288104061037302, 0.026340793818235397, 0.005797629710286856], "b": 0.4134492576122284, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f0_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7453000545501709, "acc": 0.36795079708099365, "ece": 0.007413516752421856, "cls_ece": 0.0033588572405278683, "nll": 1.4004278182983398, "brier": 0.7252382636070251, "w": [0.00013985330588184297, -0.00011314985022181645], "b": 0.4762207865715027, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f1_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.0025048255920410156, "acc": 0.3678547441959381, "ece": 0.009228960610926151, "cls_ece": 0.004808845929801464, "nll": 1.4002593755722046, "brier": 0.7247371077537537}
{"run": "s4_f1_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.22364401817321777, "acc": 0.3678547441959381, "ece": 0.009717733599245548, "cls_ece": 0.004746903199702501, "nll": 1.400295376777649, "brier": 0.7247350215911865}
{"run": "s4_f1_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.6916666030883789, "acc": 0.3679988384246826, "ece": 0.006723001599311829, "cls_ece": 0.004432156216353178, "nll": 1.3998833894729614, "brier": 0.7246609926223755}
{"run": "s4_f1_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.22964978218078613, "acc": 0.3678547441959381, "ece": 0.010216426104307175, "cls_ece": 0.0048126173205673695, "nll": 1.400286078453064, "brier": 0.7247330546379089}
{"run": "s4_f1_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 23.533963680267334, "acc": 0.3678547441959381, "ece": 0.012151790782809258, "cls_ece": 0.006018694490194321, "nll": 1.4005244970321655, "brier": 0.7245869636535645}
{"run": "s4_f1_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 11.995793342590332, "acc": 0.3678547441959381, "ece": 0.00860541220754385, "cls_ece": 0.004499115515500307, "nll": 1.4001401662826538, "brier": 0.7247182726860046}
{"run": "s4_f1_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 113.1186957359314, "acc": 0.36795079708099365, "ece": 0.00912385806441307, "cls_ece": 0.007341981865465641, "nll": 1.401452660560608, "brier": 0.7250027656555176}
{"run": "s4_f1_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 24.11289405822754, "acc": 0.3678547441959381, "ece": 0.011016368865966797, "cls_ece": 0.0046423980966210365, "nll": 1.401120662689209, "brier": 0.7249908447265625, "n_params": 9668}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.2782924175262451, "acc": 0.3678547441959381, "ece": 0.010280142538249493, "cls_ece": 0.004811777267605066, "nll": 1.4002844095230103, "brier": 0.7247326374053955, "bins": 2}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.6090433597564697, "acc": 0.3678547441959381, "ece": 0.008952846750617027, "cls_ece": 0.006493832916021347, "nll": 1.4033015966415405, "brier": 0.7252276539802551, "w": [0.2750930190086365], "b": 0.43366920948028564, "lam": 0.01, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.7874131202697754, "acc": 0.3678547441959381, "ece": 0.01001894474029541, "cls_ece": 0.007118239998817444, "nll": 1.40401291847229, "brier": 0.7255666851997375, "w": [-0.2082546055316925, -0.10484060645103455, 0.3373255431652069, -0.15825645625591278, 0.6119362711906433], "b": 0.43962258100509644, "lam": 0.001, "n_params": 6}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 4.833134174346924, "acc": 0.3678547441959381, "ece": 0.010510610416531563, "cls_ece": 0.004828223492950201, "nll": 1.4002619981765747, "brier": 0.724724531173706, "n_params": 225}
{"run": "s4_f1_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.8849542140960693, "acc": 0.3678547441959381, "ece": 0.015162919647991657, "cls_ece": 0.006588759366422892, "nll": 1.3950737714767456, "brier": 0.7223536968231201, "w": [-0.06090593710541725, 0.08270616084337234, 0.0007241643033921719, -0.04739914834499359, -0.02514842338860035, 0.06754009425640106, -0.14731787145137787, -0.07508844882249832, 0.01488442625850439, -0.019264955073595047, 0.005211185663938522], "b": 0.37606096267700195, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f1_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1225, "time": 0.651310920715332, "acc": 0.3678547441959381, "ece": 0.009330165572464466, "cls_ece": 0.0067520746961236, "nll": 1.4031779766082764, "brier": 0.7252357006072998, "w": [-0.03653700649738312, 0.24736936390399933], "b": 0.43771737813949585, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s4_f2_i0", "method": "UNCAL", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.0009987354278564453, "acc": 0.3677586615085602, "ece": 0.0036731623113155365, "cls_ece": 0.004391476511955261, "nll": 1.401577353477478, "brier": 0.7254761457443237}
{"run": "s4_f2_i0", "method": "TS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.14355111122131348, "acc": 0.3677586615085602, "ece": 0.004514036700129509, "cls_ece": 0.0045808651484549046, "nll": 1.4015849828720093, "brier": 0.7254790663719177}
{"run": "s4_f2_i0", "method": "VS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.48618388175964355, "acc": 0.36780670285224915, "ece": 0.006030607037246227, "cls_ece": 0.005008316598832607, "nll": 1.4015560150146484, "brier": 0.7255061864852905}
{"run": "s4_f2_i0", "method": "ETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.17220830917358398, "acc": 0.3677586615085602, "ece": 0.003673162776976824, "cls_ece": 0.004391469061374664, "nll": 1.401577353477478, "brier": 0.7254761457443237}
{"run": "s4_f2_i0", "method": "CaGCN", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 10.294267177581787, "acc": 0.3677586615085602, "ece": 0.005705029703676701, "cls_ece": 0.0057167839258909225, "nll": 1.401923656463623, "brier": 0.7254041433334351}
{"run": "s4_f2_i0", "method": "GATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 11.987569570541382, "acc": 0.3677586615085602, "ece": 0.0038601639680564404, "cls_ece": 0.004339129664003849, "nll": 1.401494026184082, "brier": 0.7254679799079895}
{"run": "s4_f2_i0", "method": "GETS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 113.09742569923401, "acc": 0.3678547441959381, "ece": 0.005708589684218168, "cls_ece": 0.007598286960273981, "nll": 1.4027936458587646, "brier": 0.7257893085479736}
{"run": "s4_f2_i0", "method": "HoTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 22.437865257263184, "acc": 0.3677586615085602, "ece": 0.0030812222976237535, "cls_ece": 0.0034998629707843065, "nll": 1.4027310609817505, "brier": 0.7258052229881287, "n_params": 9668}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.2607996463775635, "acc": 0.3677586615085602, "ece": 0.003910808824002743, "cls_ece": 0.004411044996231794, "nll": 1.401573896408081, "brier": 0.7254748344421387, "bins": 2}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.501899003982544, "acc": 0.3677586615085602, "ece": 0.003910701256245375, "cls_ece": 0.0044238874688744545, "nll": 1.401572823524475, "brier": 0.7254745364189148, "w": [8.91612289706245e-05], "b": 0.46383509039878845, "lam": 100.0, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.679614782333374, "acc": 0.3677586615085602, "ece": 0.00396240409463644, "cls_ece": 0.004429425112903118, "nll": 1.4015710353851318, "brier": 0.7254738807678223, "w": [-3.3473912480985746e-05, -7.608212035847828e-05, -6.043097528163344e-05, 8.067188900895417e-05, 8.742339559830725e-05], "b": 0.46383509039878845, "lam": 100.0, "n_params": 6}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 5.109055280685425, "acc": 0.3677586615085602, "ece": 0.0044017331674695015, "cls_ece": 0.004619973711669445, "nll": 1.4015798568725586, "brier": 0.7254670262336731, "n_params": 225}
{"run": "s4_f2_i0", "method": "ISTS2", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.748807430267334, "acc": 0.3677586615085602, "ece": 0.01280816551297903, "cls_ece": 0.0070229023694992065, "nll": 1.3954617977142334, "brier": 0.723051905632019, "w": [-0.021072374656796455, 0.031166892498731613, 0.019632840529084206, -0.050571877509355545, -0.02984195575118065, 0.0027641563210636377, -0.12405314296483994, -0.04478468373417854, -0.0013981797965243459, -0.012375107035040855, 0.021399401128292084], "b": 0.44626542925834656, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f2_i0", "method": "ISTS2-conf", "dataset": "AmazonRatings", "model": "GCN", "val_frac": 1.0, "n_cal": 1224, "time": 0.6012401580810547, "acc": 0.3677586615085602, "ece": 0.003962294664233923, "cls_ece": 0.0044329059310257435, "nll": 1.401572346687317, "brier": 0.7254744172096252, "w": [-6.26151158940047e-05, 8.913181227399036e-05], "b": 0.46383509039878845, "feats": ["conf", "entropy"], "lam": 100.0}


==> anc/supplementary_data/confirm/results/confirm_CoraFull_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.006001949310302734, "acc": 0.6329647898674011, "ece": 0.056592635810375214, "cls_ece": 0.0031806705519557, "nll": 1.3711906671524048, "brier": 0.5155885219573975}
{"run": "s0_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.0344743728637695, "acc": 0.6329647898674011, "ece": 0.03965657576918602, "cls_ece": 0.002866794355213642, "nll": 1.3646676540374756, "brier": 0.512665331363678}
{"run": "s0_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.7361090183258057, "acc": 0.6310033202171326, "ece": 0.04281126707792282, "cls_ece": 0.0031335465610027313, "nll": 1.3685530424118042, "brier": 0.5130322575569153}
{"run": "s0_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.0683588981628418, "acc": 0.6329647898674011, "ece": 0.041666314005851746, "cls_ece": 0.0028719259425997734, "nll": 1.36176598072052, "brier": 0.5127788186073303}
{"run": "s0_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 9.490288734436035, "acc": 0.6329647898674011, "ece": 0.09704369306564331, "cls_ece": 0.003765543457120657, "nll": 1.511659026145935, "brier": 0.5305054187774658}
{"run": "s0_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 188.06950497627258, "acc": 0.6329647898674011, "ece": 0.032271210104227066, "cls_ece": 0.002810989273712039, "nll": 1.3573050498962402, "brier": 0.5119602680206299}
{"run": "s0_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 630.1185872554779, "acc": 0.6254755258560181, "ece": 0.040884893387556076, "cls_ece": 0.0031468081288039684, "nll": 1.4023730754852295, "brier": 0.5211455225944519}
{"run": "s0_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 58.036216735839844, "acc": 0.6329647898674011, "ece": 0.015497051179409027, "cls_ece": 0.002818166045472026, "nll": 1.3505781888961792, "brier": 0.5107560753822327, "n_params": 278788}
{"run": "s0_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.6916091442108154, "acc": 0.6329647898674011, "ece": 0.01600777730345726, "cls_ece": 0.0027431026101112366, "nll": 1.3501031398773193, "brier": 0.5107253789901733, "bins": 3}
{"run": "s0_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.1183269023895264, "acc": 0.6329647898674011, "ece": 0.019312787801027298, "cls_ece": 0.0027383475098758936, "nll": 1.348778247833252, "brier": 0.5106686949729919, "w": [-0.1689785271883011], "b": 0.36132684350013733, "lam": 0.1, "n_params": 2}
{"run": "s0_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 2.8854148387908936, "acc": 0.6329647898674011, "ece": 0.033901236951351166, "cls_ece": 0.0028091929852962494, "nll": 1.355832576751709, "brier": 0.5107927322387695, "w": [-0.002581448759883642, 0.0026503142435103655, -0.011451104655861855, -0.010985028930008411, 0.0006061055464670062, 0.018193669617176056, 0.006933214142918587, -0.008288253098726273, -0.014419467188417912, 0.026558177545666695, -0.016772080212831497, -0.011993699707090855, -0.00431935116648674, 0.009802814573049545, 0.017344772815704346, 0.009805764071643353, -0.00437174690887332, -0.0011842661770060658, -0.0011847164714708924, 0.012701007537543774, -0.003460621228441596, -0.003621357260271907, 0.005985967814922333, 0.0046547455713152885, 0.00256561953574419, 0.005871569737792015, -0.002559493761509657, 0.001605085446499288, -0.013973847962915897, 0.005724068731069565, -0.003020885167643428, 0.007787950336933136, 0.0007721487781964242, 0.005711213685572147, -0.006233457010239363, -1.1938571333303116e-05, 0.0029082370456308126, -0.001984349451959133, 0.0033472366631031036, -0.005521338898688555, 0.009580881334841251, 0.005656361114233732, -0.017263300716876984, 0.005702739581465721, -0.013409299775958061, -0.003667303128167987, -0.016322575509548187, -0.000312172865960747, 0.0005393867031671107, -0.000909222406335175, -0.007670362945646048, 0.005405263975262642, 0.00012765720020979643, 0.0033623732160776854, -0.0120869604870677, -0.005808196496218443, 4.5359323848970234e-05, 0.010791955515742302, -0.014558449387550354, -0.00480248499661684, -0.01452154666185379, 0.0025379059370607138, -0.00524799432605505, 0.00236342241987586, 0.0013057582546025515, 6.528945959871635e-05, 0.005473457742482424, -0.007907352410256863, -0.008021814748644829, -0.006111516617238522], "b": 0.32181495428085327, "lam": 1.0, "n_params": 71}
{"run": "s0_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 19.07398819923401, "acc": 0.6329647898674011, "ece": 0.04308880865573883, "cls_ece": 0.002890540985390544, "nll": 1.3643696308135986, "brier": 0.5129387378692627, "n_params": 897}
{"run": "s0_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.8237285614013672, "acc": 0.6329647898674011, "ece": 0.014556767418980598, "cls_ece": 0.002730948617681861, "nll": 1.3406847715377808, "brier": 0.508398711681366, "w": [0.0861244946718216, -0.0762600526213646, 0.03895474970340729, 0.018846439197659492, -0.15160122513771057, -0.025401122868061066, -0.05985933542251587, 0.022130699828267097, -0.01404524501413107, 0.0037470709066838026, 0.013824529945850372], "b": 0.329433798789978, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.6262400150299072, "acc": 0.6329647898674011, "ece": 0.015558374114334583, "cls_ece": 0.0027708213310688734, "nll": 1.3492107391357422, "brier": 0.5104613900184631, "w": [0.09123682230710983, -0.06523364037275314], "b": 0.35008224844932556, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s0_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.004484415054321289, "acc": 0.6233951449394226, "ece": 0.07478147745132446, "cls_ece": 0.003905066754668951, "nll": 1.4083147048950195, "brier": 0.5253762006759644}
{"run": "s0_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.200737476348877, "acc": 0.6233951449394226, "ece": 0.03912224993109703, "cls_ece": 0.003109766636043787, "nll": 1.387698769569397, "brier": 0.5173933506011963}
{"run": "s0_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 13.215926885604858, "acc": 0.6339752674102783, "ece": 0.035741835832595825, "cls_ece": 0.0032187034375965595, "nll": 1.3759889602661133, "brier": 0.510068953037262}
{"run": "s0_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.2165682315826416, "acc": 0.6233951449394226, "ece": 0.03265633061528206, "cls_ece": 0.0031052078120410442, "nll": 1.380828619003296, "brier": 0.516955554485321}
{"run": "s0_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 8.88680624961853, "acc": 0.6233951449394226, "ece": 0.10795356333255768, "cls_ece": 0.004045532085001469, "nll": 1.5239635705947876, "brier": 0.537440836429596}
{"run": "s0_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 733.6835238933563, "acc": 0.6233951449394226, "ece": 0.026929732412099838, "cls_ece": 0.0030578658916056156, "nll": 1.3761910200119019, "brier": 0.5161763429641724}
{"run": "s0_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 580.3445885181427, "acc": 0.6279125213623047, "ece": 0.043138325214385986, "cls_ece": 0.003333342494443059, "nll": 1.4251697063446045, "brier": 0.520267128944397}
{"run": "s0_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 39.16486978530884, "acc": 0.6233951449394226, "ece": 0.02002294547855854, "cls_ece": 0.003107190364971757, "nll": 1.366072177886963, "brier": 0.515068769454956, "n_params": 278788}
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5620729923248291, "acc": 0.6233951449394226, "ece": 0.021090198308229446, "cls_ece": 0.0030158287845551968, "nll": 1.37118661403656, "brier": 0.5158164501190186, "bins": 3}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.8510839939117432, "acc": 0.6233951449394226, "ece": 0.023868564516305923, "cls_ece": 0.003085375064983964, "nll": 1.3645448684692383, "brier": 0.5150318145751953, "w": [-0.20344902575016022], "b": 0.1880067139863968, "lam": 0.1, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 2.2401082515716553, "acc": 0.6233951449394226, "ece": 0.034591734409332275, "cls_ece": 0.003108448116108775, "nll": 1.3839389085769653, "brier": 0.5170354247093201, "w": [-0.00013819652667734772, -0.0001544865226605907, -0.00032044530962593853, -0.00010886888048844412, -0.00023219845024868846, 5.809691629110603e-06, 2.663207305886317e-05, -8.422700921073556e-05, -0.0002516297099646181, 0.00014702464977744967, -0.0003325394063722342, -0.00015012911171652377, -7.554198964498937e-05, 1.8731689124251716e-05, -6.521224713651463e-05, -0.00022759671264793724, -7.232829375425354e-05, -4.3009604269173e-06, 7.975114567670971e-05, 0.0002797992783598602, 6.600290589631186e-07, 0.00017353468865621835, 0.00020532310009002686, -4.9813341320259497e-05, 9.969363600248471e-05, -0.000133839639602229, -3.1239091185852885e-05, 0.00021170949912630022, -0.0004529298166744411, 0.0001553809124743566, -3.153457510052249e-05, 0.00031827710336074233, 3.714160266099498e-05, 0.0002225308708148077, 4.2897980165435e-05, 6.42058948869817e-05, -8.457843796350062e-05, -0.00013826026406604797, -0.0002112492365995422, 0.000182623669388704, 9.841845894698054e-05, 3.621267751441337e-05, -0.00048268644604831934, -6.442765152314678e-05, -0.0002451353066135198, -8.96353303687647e-05, -0.0002890386385843158, -0.00014401068619918078, -4.55914323538309e-06, -0.00018952162645291537, -0.00011620688019320369, 7.448922406183556e-05, -8.180491568055004e-05, 3.568649844964966e-05, -0.0002437601942801848, 3.723402551258914e-05, -2.6188878109678626e-05, 0.00021428590116556734, -0.00014941963308956474, 3.823687438853085e-05, -0.0002418914664303884, 0.0001399379689246416, 1.5248466297634877e-05, 3.692322570714168e-05, -0.0001433229772374034, -0.00021826697047799826, -8.038708074309397e-06, 2.1640105842379853e-05, -5.1984919991809875e-05, -0.00016836755094118416], "b": 0.15266339480876923, "lam": 100.0, "n_params": 71}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 53.855441093444824, "acc": 0.6233951449394226, "ece": 0.03466328606009483, "cls_ece": 0.0031240617390722036, "nll": 1.38448166847229, "brier": 0.5170190930366516, "n_params": 897}
{"run": "s0_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.2591865062713623, "acc": 0.6233951449394226, "ece": 0.024347752332687378, "cls_ece": 0.0030310850124806166, "nll": 1.3550525903701782, "brier": 0.5125627517700195, "w": [0.09588249027729034, -0.11418377608060837, 0.07146245241165161, -0.034477733075618744, -0.12825633585453033, 0.0006196233443915844, -0.01591404899954796, -0.007773078978061676, 0.033526528626680374, -0.011086306534707546, -0.0306131299585104], "b": 0.15019619464874268, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.1591873168945312, "acc": 0.6233951449394226, "ece": 0.01986027881503105, "cls_ece": 0.0030843487475067377, "nll": 1.3639670610427856, "brier": 0.514573872089386, "w": [0.11270614713430405, -0.11217096447944641], "b": 0.176134392619133, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s0_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.005075693130493164, "acc": 0.637125551700592, "ece": 0.043600842356681824, "cls_ece": 0.003136836690828204, "nll": 1.360237717628479, "brier": 0.5093054175376892}
{"run": "s0_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.7493903636932373, "acc": 0.637125551700592, "ece": 0.04122947156429291, "cls_ece": 0.003077525645494461, "nll": 1.3607697486877441, "brier": 0.5090959668159485}
{"run": "s0_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.5080602169036865, "acc": 0.6362934112548828, "ece": 0.035032469779253006, "cls_ece": 0.0030200229957699776, "nll": 1.3588727712631226, "brier": 0.5063589811325073}
{"run": "s0_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.7700479030609131, "acc": 0.637125551700592, "ece": 0.03975771367549896, "cls_ece": 0.0030761377420276403, "nll": 1.3575490713119507, "brier": 0.5089489221572876}
{"run": "s0_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 11.053319931030273, "acc": 0.637125551700592, "ece": 0.056261975318193436, "cls_ece": 0.0031272040214389563, "nll": 1.3715044260025024, "brier": 0.5101771950721741}
{"run": "s0_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 473.87366008758545, "acc": 0.637125551700592, "ece": 0.028346609324216843, "cls_ece": 0.003026814665645361, "nll": 1.3538016080856323, "brier": 0.5080130100250244}
{"run": "s0_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 283.3660032749176, "acc": 0.6312410831451416, "ece": 0.04190773144364357, "cls_ece": 0.0029564565047621727, "nll": 1.4008500576019287, "brier": 0.5170835852622986}
{"run": "s0_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 31.97800922393799, "acc": 0.637125551700592, "ece": 0.012178802862763405, "cls_ece": 0.0030056731775403023, "nll": 1.346411943435669, "brier": 0.5072686672210693, "n_params": 278788}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.5125772953033447, "acc": 0.637125551700592, "ece": 0.010387418791651726, "cls_ece": 0.0029817214235663414, "nll": 1.3479058742523193, "brier": 0.507405161857605, "bins": 3}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.8248538970947266, "acc": 0.637125551700592, "ece": 0.023094117641448975, "cls_ece": 0.002970064990222454, "nll": 1.3455491065979004, "brier": 0.5071612000465393, "w": [-0.17340710759162903], "b": 0.4588810205459595, "lam": 0.1, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 2.0133161544799805, "acc": 0.637125551700592, "ece": 0.03981468081474304, "cls_ece": 0.0030853338539600372, "nll": 1.3595678806304932, "brier": 0.5089520812034607, "w": [-9.294199116993695e-05, 0.00010572672181297094, -0.00031081639463081956, -1.0788329745992087e-05, 1.9710603737621568e-05, 9.09155496628955e-05, 2.658373887243215e-06, -0.00035872767330147326, 6.427788321161643e-05, -2.1017520339228213e-05, -0.0002155769179807976, -3.170276977471076e-05, -0.0002739008341450244, -8.22561705717817e-05, 0.00010083348024636507, -0.0002731794083956629, -0.0003355291555635631, -0.00037893635453656316, 0.0001033282169373706, 0.00021868817566428334, 0.0002040216641034931, 0.00039916468085721135, 0.00035395860322751105, -0.00043180614011362195, 6.376868259394541e-05, -0.00011049598833778873, 0.0002977447002194822, -0.00024867712636478245, -0.00016353501996491104, 0.00015457878180313855, -0.00031181893427856266, 9.659118222771212e-05, -9.437760127184447e-06, 0.000409290922107175, 0.00014257506700232625, -5.362696902011521e-05, -0.0003213787276763469, -0.00027075500111095607, -6.579732144018635e-05, 0.0002891337207984179, 6.181275966810063e-05, 0.00017018077778629959, -0.00023134512593969703, -4.375987555249594e-05, -0.00039669909165240824, -1.3174803825677373e-05, -0.00031929920078255236, -0.00028233605553396046, -5.215961573412642e-05, -6.476242560893297e-05, -0.00038733211113139987, -0.00023364616208709776, -0.0003668606805149466, 0.0003657436463981867, 2.2796051780460402e-05, 0.0002890645700972527, -6.5646119765006e-05, 0.00031905158539302647, -0.00012641362263821065, 0.00018277447088621557, -0.00019786930351983756, 0.0001735463010845706, -0.00015547429211437702, -0.00027670428971759975, -0.0001380562607664615, -0.000258853891864419, 0.0002006794384215027, -0.00012850656639784575, 0.00026104311109520495, -0.0004752837703563273], "b": 0.4248902201652527, "lam": 100.0, "n_params": 71}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 17.575428009033203, "acc": 0.637125551700592, "ece": 0.041172776371240616, "cls_ece": 0.003100935136899352, "nll": 1.3601324558258057, "brier": 0.5090882182121277, "n_params": 897}
{"run": "s0_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.1441094875335693, "acc": 0.637125551700592, "ece": 0.01782914809882641, "cls_ece": 0.002996007911860943, "nll": 1.3413188457489014, "brier": 0.5058104991912842, "w": [0.030890097841620445, -0.03579734265804291, 0.026898661628365517, 0.02225763536989689, -0.03159814327955246, 0.025886893272399902, 0.02783508040010929, 0.03294726833701134, 0.01102699525654316, -0.010547355748713017, -0.00029799644835293293], "b": 0.4274795949459076, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 1.0}
{"run": "s0_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.9831826686859131, "acc": 0.637125551700592, "ece": 0.012125328183174133, "cls_ece": 0.002988543128594756, "nll": 1.344072937965393, "brier": 0.5066402554512024, "w": [0.09438628703355789, -0.11975596845149994], "b": 0.4464694857597351, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.005003213882446289, "acc": 0.6397408246994019, "ece": 0.03470584750175476, "cls_ece": 0.002737727016210556, "nll": 1.3345431089401245, "brier": 0.5018744468688965}
{"run": "s1_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5449094772338867, "acc": 0.6397408246994019, "ece": 0.03437788784503937, "cls_ece": 0.0027388150338083506, "nll": 1.334010362625122, "brier": 0.5016304850578308}
{"run": "s1_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.8714494705200195, "acc": 0.6419995427131653, "ece": 0.03658273071050644, "cls_ece": 0.0028985943645238876, "nll": 1.3384578227996826, "brier": 0.5005788207054138}
{"run": "s1_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5439941883087158, "acc": 0.6397408246994019, "ece": 0.0328344963490963, "cls_ece": 0.002742296550422907, "nll": 1.3330410718917847, "brier": 0.5015799403190613}
{"run": "s1_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 4.35961389541626, "acc": 0.6397408246994019, "ece": 0.0831046849489212, "cls_ece": 0.003609681036323309, "nll": 1.4681240320205688, "brier": 0.5202634334564209}
{"run": "s1_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 504.86913084983826, "acc": 0.6397408246994019, "ece": 0.02567347139120102, "cls_ece": 0.0027093200478702784, "nll": 1.3291006088256836, "brier": 0.5010631084442139}
{"run": "s1_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 536.2232286930084, "acc": 0.6289229393005371, "ece": 0.04183860868215561, "cls_ece": 0.0031554712913930416, "nll": 1.4150677919387817, "brier": 0.5197166204452515}
{"run": "s1_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 45.963358640670776, "acc": 0.6397408246994019, "ece": 0.01958324760198593, "cls_ece": 0.0027477117255330086, "nll": 1.3213506937026978, "brier": 0.4994626045227051, "n_params": 278788}
{"run": "s1_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.6155765056610107, "acc": 0.6397408246994019, "ece": 0.014483924023807049, "cls_ece": 0.0027115000411868095, "nll": 1.324805736541748, "brier": 0.5002856254577637, "bins": 3}
{"run": "s1_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.9454078674316406, "acc": 0.6397408246994019, "ece": 0.017003610730171204, "cls_ece": 0.00266927108168602, "nll": 1.3200891017913818, "brier": 0.4995811879634857, "w": [-0.20248669385910034], "b": 0.46978816390037537, "lam": 0.1, "n_params": 2}
{"run": "s1_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 2.375159740447998, "acc": 0.6397408246994019, "ece": 0.034316129982471466, "cls_ece": 0.0027325039263814688, "nll": 1.3337005376815796, "brier": 0.501589298248291, "w": [-5.420620072982274e-05, -2.7584057534113526e-05, -0.0003900275914929807, -3.4957531170221046e-05, -0.00022221436665859073, -7.456725870724767e-05, 5.771733049186878e-05, -0.0001514882897026837, -4.765258927363902e-05, 0.00017171766376122832, -0.0003877137787640095, -0.00015121411706786603, -0.00011282851482974365, 0.0001665283489273861, -0.00018846034072339535, -0.0001367910299450159, -6.214845780050382e-05, -0.0002713904541451484, 1.3740673239226453e-05, 9.568479435984045e-05, 5.0202746933791786e-05, 0.00018736546917352825, 0.0003015313413925469, -0.00027033407241106033, 0.00033396660001017153, 1.2359454558463767e-05, 0.0001454193698009476, -3.266168641857803e-05, -0.00046266455319710076, 0.000130383312352933, 1.6716313666620408e-06, 0.00013317623233888298, 4.275615356164053e-05, 0.00027665350353345275, 5.8929945225827396e-05, 7.503919914597645e-05, -0.0003280277887824923, -0.0002497444220352918, -0.0001537074422230944, 0.00017063396808225662, 0.0001171437106677331, 0.0002476903609931469, -0.0004157660296186805, 1.5026330402179155e-07, -0.00036279179039411247, 0.00020216035773046315, -0.00030747061828151345, -0.00021045234461780638, 0.00013365366612561047, -0.0001966150593943894, -0.0001818910677684471, 2.803457164191059e-07, -0.00020896070054732263, 0.00031221966492012143, -8.104494190774858e-05, 0.00012546777725219727, -0.00022800551960244775, 0.00032069478766061366, -0.00018815940711647272, 0.0001271023356821388, -0.00036210406688041985, 0.00015899940626695752, 4.072479441674659e-06, -0.0001573702902533114, -0.0002944377774838358, -0.00038169202161952853, 7.389402890112251e-05, -0.0001146367285400629, -6.938655133126304e-05, -0.00030361308017745614], "b": 0.4453428089618683, "lam": 100.0, "n_params": 71}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 41.098511934280396, "acc": 0.6397408246994019, "ece": 0.035541463643312454, "cls_ece": 0.002730678766965866, "nll": 1.3349401950836182, "brier": 0.5019210577011108, "n_params": 897}
{"run": "s1_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.4264943599700928, "acc": 0.6397408246994019, "ece": 0.013074522837996483, "cls_ece": 0.002688600681722164, "nll": 1.3115314245224, "brier": 0.49751123785972595, "w": [0.054042719304561615, -0.12251835316419601, -0.015501976013183594, 0.038065239787101746, -0.14879506826400757, -0.026387561112642288, -0.008099011145532131, 0.07061918824911118, 0.014240623451769352, -0.02582993544638157, 0.016990208998322487], "b": 0.45333775877952576, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.2097570896148682, "acc": 0.6397408246994019, "ece": 0.016180455684661865, "cls_ece": 0.0026987791061401367, "nll": 1.3206156492233276, "brier": 0.4993979036808014, "w": [0.07921457290649414, -0.13309191167354584], "b": 0.4580231308937073, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s1_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.006009340286254883, "acc": 0.6356395483016968, "ece": 0.04006711766123772, "cls_ece": 0.003198071150109172, "nll": 1.3657503128051758, "brier": 0.5093238949775696}
{"run": "s1_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.6467380523681641, "acc": 0.6356395483016968, "ece": 0.03771653026342392, "cls_ece": 0.0030692503787577152, "nll": 1.3628535270690918, "brier": 0.5082792639732361}
{"run": "s1_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 5.042282819747925, "acc": 0.6380765438079834, "ece": 0.039325058460235596, "cls_ece": 0.0031518954783678055, "nll": 1.3649773597717285, "brier": 0.5058712959289551}
{"run": "s1_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.6957600116729736, "acc": 0.6356395483016968, "ece": 0.036787666380405426, "cls_ece": 0.0030849738977849483, "nll": 1.3632780313491821, "brier": 0.508516252040863}
{"run": "s1_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 26.751777172088623, "acc": 0.6356395483016968, "ece": 0.053207870572805405, "cls_ece": 0.0031105512753129005, "nll": 1.403988242149353, "brier": 0.5107780694961548}
{"run": "s1_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 476.534987449646, "acc": 0.6356395483016968, "ece": 0.029324203729629517, "cls_ece": 0.0030103237368166447, "nll": 1.3573706150054932, "brier": 0.5075573325157166}
{"run": "s1_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 649.7952280044556, "acc": 0.6316571831703186, "ece": 0.04297776147723198, "cls_ece": 0.003091075923293829, "nll": 1.406374454498291, "brier": 0.515271008014679}
{"run": "s1_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 42.34298634529114, "acc": 0.6356395483016968, "ece": 0.017776431515812874, "cls_ece": 0.0029937198851257563, "nll": 1.3520617485046387, "brier": 0.5068337917327881, "n_params": 278788}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.6293959617614746, "acc": 0.6356395483016968, "ece": 0.014391141012310982, "cls_ece": 0.002939644968137145, "nll": 1.3524800539016724, "brier": 0.5067321062088013, "bins": 4}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.9445445537567139, "acc": 0.6356395483016968, "ece": 0.01710653491318226, "cls_ece": 0.002975102048367262, "nll": 1.3486506938934326, "brier": 0.5061831474304199, "w": [-0.2688933312892914], "b": 0.44839444756507874, "lam": 0.01, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 2.457014560699463, "acc": 0.6356395483016968, "ece": 0.03226018697023392, "cls_ece": 0.0029910646844655275, "nll": 1.358911395072937, "brier": 0.5071068406105042, "w": [-0.0077379560098052025, -0.006561002694070339, -0.0077644591219723225, -0.0030788287986069918, -0.004540594294667244, 0.004648171365261078, -0.002266649389639497, -0.007086287252604961, -0.01658697798848152, 0.0033331497106701136, -0.011511163786053658, 0.0016807306092232466, -0.004502987023442984, 0.003033657558262348, -0.005816528107970953, -0.0048776306211948395, 0.0030337958596646786, 0.005906439386308193, 0.011698995716869831, 0.012777083553373814, -0.0002695687871892005, 0.006588468328118324, 0.006819561589509249, -0.0043085794895887375, 0.006674987263977528, -0.0029543631244450808, 0.0033171940594911575, -0.0018412733916193247, -0.006946397479623556, 0.0011221891036257148, -0.005915473215281963, 0.013172579929232597, -0.0010692120995372534, 0.0048647657968103886, -0.0004930385621264577, 0.007796284276992083, -0.004205114673823118, -0.0014012833125889301, -0.006781196687370539, -0.0035760952159762383, 0.025893252342939377, 0.016847729682922363, -0.0065391394309699535, -0.0015673745656386018, -0.011737869121134281, 0.001648660167120397, -0.011320981197059155, -0.007330033928155899, 0.0035679275169968605, -0.002021901309490204, -0.002836163155734539, -0.006598953623324633, 0.0013465494848787785, 0.010735978372395039, -0.00040484583587385714, -0.0019756718538701534, 0.006035958882421255, 0.0013589082518592477, -0.008145052939653397, -0.002809746889397502, -0.005709455348551273, 0.008441165089607239, -0.003593253903090954, -0.012722115963697433, 0.0025133832823485136, -0.004316834267228842, 0.01130553986877203, 0.00386057049036026, 0.0034375046379864216, 0.0027730960864573717], "b": 0.4000043570995331, "lam": 1.0, "n_params": 71}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 47.54158115386963, "acc": 0.6356395483016968, "ece": 0.03753717243671417, "cls_ece": 0.0030620135366916656, "nll": 1.3632344007492065, "brier": 0.5084937214851379, "n_params": 897}
{"run": "s1_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.3880341053009033, "acc": 0.6356395483016968, "ece": 0.01079579722136259, "cls_ece": 0.002938048681244254, "nll": 1.3395887613296509, "brier": 0.5040605068206787, "w": [0.0490855909883976, -0.06368976831436157, 0.03199932351708412, 0.026508357375860214, -0.1257246881723404, 0.00603464525192976, 0.04982888326048851, 0.06528259068727493, 0.01320282369852066, -0.00471148919314146, -0.011681384406983852], "b": 0.40817323327064514, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.2099206447601318, "acc": 0.6356395483016968, "ece": 0.014507118612527847, "cls_ece": 0.002970718778669834, "nll": 1.349385142326355, "brier": 0.5062559843063354, "w": [0.1140756830573082, -0.10407259315252304], "b": 0.4179505407810211, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s1_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.0060231685638427734, "acc": 0.6422967314720154, "ece": 0.053524166345596313, "cls_ece": 0.002805766649544239, "nll": 1.349206805229187, "brier": 0.5046102404594421}
{"run": "s1_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.6116256713867188, "acc": 0.6422967314720154, "ece": 0.052556611597537994, "cls_ece": 0.002806267235428095, "nll": 1.347747802734375, "brier": 0.5043858289718628}
{"run": "s1_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.7463514804840088, "acc": 0.6423561573028564, "ece": 0.05381368473172188, "cls_ece": 0.0028270892798900604, "nll": 1.3478124141693115, "brier": 0.5039718747138977}
{"run": "s1_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.6310865879058838, "acc": 0.6422967314720154, "ece": 0.04791387915611267, "cls_ece": 0.002742309123277664, "nll": 1.3438279628753662, "brier": 0.5038169622421265}
{"run": "s1_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 6.455157041549683, "acc": 0.6422967314720154, "ece": 0.0634959265589714, "cls_ece": 0.002854677615687251, "nll": 1.3807162046432495, "brier": 0.5079178810119629}
{"run": "s1_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 337.97839760780334, "acc": 0.6422967314720154, "ece": 0.03757303208112717, "cls_ece": 0.002676399191841483, "nll": 1.3366676568984985, "brier": 0.5027094483375549}
{"run": "s1_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 533.9924166202545, "acc": 0.633024275302887, "ece": 0.05677502229809761, "cls_ece": 0.003237925935536623, "nll": 1.3995925188064575, "brier": 0.5192100405693054}
{"run": "s1_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 47.47300958633423, "acc": 0.6422967314720154, "ece": 0.008904259651899338, "cls_ece": 0.002576512051746249, "nll": 1.3254797458648682, "brier": 0.500453770160675, "n_params": 278788}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.7225205898284912, "acc": 0.6422967314720154, "ece": 0.015399374067783356, "cls_ece": 0.002588885836303234, "nll": 1.3284469842910767, "brier": 0.5015338063240051, "bins": 4}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.1650102138519287, "acc": 0.6422967314720154, "ece": 0.023694824427366257, "cls_ece": 0.0026001334190368652, "nll": 1.3252034187316895, "brier": 0.5013939142227173, "w": [-0.24763190746307373], "b": 0.6015468835830688, "lam": 0.1, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 2.656858205795288, "acc": 0.6422967314720154, "ece": 0.0426270067691803, "cls_ece": 0.002627300564199686, "nll": 1.3403089046478271, "brier": 0.5029934644699097, "w": [-0.0010213247733190656, -0.0005974496598355472, -0.01229060534387827, -0.013654159381985664, -0.0045244148932397366, -0.00010955708421533927, -0.00010661037231329829, -0.004559610970318317, -0.013203958049416542, 0.008641654625535011, -0.012513319030404091, -0.00039526179898530245, -0.002073601121082902, -0.0030607248190790415, -0.0006769130122847855, -0.0036773609463125467, -0.001743537257425487, -0.011749718338251114, 0.017732292413711548, 0.012393212877213955, 0.0009762446279637516, 0.012846758589148521, 0.005561572499573231, -0.0038689477369189262, 0.00741316145285964, -0.0013467997778207064, 0.011252996511757374, -0.005524434149265289, -0.00826303567737341, -0.0014891339233145118, -0.011430872604250908, 0.022823577746748924, 0.005280183162540197, 0.009674499742686749, -0.005594361107796431, 0.00918280053883791, -0.005233626812696457, -0.010438215918838978, -0.006869862787425518, 0.0004939372302033007, 0.0030959369614720345, 0.010723111219704151, -0.007348818704485893, 0.009271315298974514, -0.009997368790209293, 0.002088798675686121, -0.011714263819158077, -0.0044248211197555065, 0.0015964214690029621, -0.0040345159359276295, -0.003621171461418271, -0.00954719353467226, 0.0053876349702477455, 0.00697326147928834, -0.005162493325769901, 0.0023056543432176113, 0.00022027347586117685, 0.007161844056099653, -0.020979639142751694, -0.0037684065755456686, -0.010336242616176605, 0.011935355141758919, 0.008715787902474403, 0.0003205265966244042, 0.007311200723052025, -0.0043558841571211815, 0.024954374879598618, -0.003927581012248993, -0.002508611883968115, -0.0066031585447490215], "b": 0.5553067922592163, "lam": 1.0, "n_params": 71}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 38.88216257095337, "acc": 0.6422967314720154, "ece": 0.04645342379808426, "cls_ece": 0.0027260046917945147, "nll": 1.3424307107925415, "brier": 0.5036792159080505, "n_params": 897}
{"run": "s1_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.5810964107513428, "acc": 0.6422967314720154, "ece": 0.025691010057926178, "cls_ece": 0.0026049555744975805, "nll": 1.315610408782959, "brier": 0.4983398914337158, "w": [0.027060579508543015, -0.06431791186332703, -0.007967866957187653, 0.01699320413172245, -0.1483076959848404, 0.10300543904304504, 0.08592025935649872, 0.06718139350414276, 0.006399813573807478, -0.0011742066126316786, -0.007531237322837114], "b": 0.5571771860122681, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.3143930435180664, "acc": 0.6422967314720154, "ece": 0.01163095235824585, "cls_ece": 0.0025840094313025475, "nll": 1.3252121210098267, "brier": 0.5005782246589661, "w": [0.09695413708686829, -0.12142223119735718], "b": 0.5857140421867371, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s2_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.006001472473144531, "acc": 0.6358773112297058, "ece": 0.03717690706253052, "cls_ece": 0.0030475412495434284, "nll": 1.3332698345184326, "brier": 0.5059661865234375}
{"run": "s2_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.7462503910064697, "acc": 0.6358773112297058, "ece": 0.043014854192733765, "cls_ece": 0.0030271841678768396, "nll": 1.334751844406128, "brier": 0.5062838792800903}
{"run": "s2_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.3599967956542969, "acc": 0.6425344944000244, "ece": 0.03926929831504822, "cls_ece": 0.00289772916585207, "nll": 1.3280277252197266, "brier": 0.5011602640151978}
{"run": "s2_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.7191693782806396, "acc": 0.6358773112297058, "ece": 0.04062331095337868, "cls_ece": 0.003024136880412698, "nll": 1.3324228525161743, "brier": 0.5061371326446533}
{"run": "s2_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 25.674559831619263, "acc": 0.6358773112297058, "ece": 0.07487908005714417, "cls_ece": 0.003294289344921708, "nll": 1.3816096782684326, "brier": 0.510431706905365}
{"run": "s2_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 389.95767092704773, "acc": 0.6358773112297058, "ece": 0.03491360694169998, "cls_ece": 0.0029782664496451616, "nll": 1.3277348279953003, "brier": 0.5055375695228577}
{"run": "s2_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 420.6543221473694, "acc": 0.6305872797966003, "ece": 0.05003270506858826, "cls_ece": 0.0032520010136067867, "nll": 1.3750033378601074, "brier": 0.5140824913978577}
{"run": "s2_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 40.11071300506592, "acc": 0.6358773112297058, "ece": 0.02690977230668068, "cls_ece": 0.0029364016372710466, "nll": 1.3175820112228394, "brier": 0.5037536025047302, "n_params": 278788}
{"run": "s2_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5804426670074463, "acc": 0.6358773112297058, "ece": 0.025037458166480064, "cls_ece": 0.002894258126616478, "nll": 1.3224444389343262, "brier": 0.5048286318778992, "bins": 3}
{"run": "s2_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.9555509090423584, "acc": 0.6358773112297058, "ece": 0.032167334109544754, "cls_ece": 0.0029261535964906216, "nll": 1.3179539442062378, "brier": 0.5044906735420227, "w": [-0.1802884042263031], "b": 0.4644576907157898, "lam": 0.1, "n_params": 2}
{"run": "s2_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 2.339590072631836, "acc": 0.6358773112297058, "ece": 0.037782274186611176, "cls_ece": 0.0028659619856625795, "nll": 1.324873447418213, "brier": 0.5042047500610352, "w": [-0.004762459546327591, -0.010127219371497631, 0.001739195897243917, -0.01595759019255638, -0.010649166069924831, -0.006706564221531153, -0.003763635642826557, -0.0008381110965274274, -0.014007708989083767, 0.0008704979554750025, 0.00026661387528292835, -0.0013590685557574034, 0.0037259904202073812, 0.0007495725294575095, 0.00042507972102612257, -0.0050904033705592155, -0.0038894866593182087, 0.0007394420099444687, 0.0052331117913126945, 0.004878861363977194, -0.009779245592653751, 0.01703834906220436, 0.006111442111432552, -0.002050643088296056, -0.0017969234613701701, -0.000894424389116466, 0.010899106040596962, 2.896688056353014e-05, -0.00278199533931911, 0.0028967855032533407, -0.009287811815738678, 0.011676836758852005, 0.018731098622083664, 0.00563662638887763, 0.006577463820576668, 0.003254567040130496, -0.000787589349783957, -0.006111932918429375, 0.006287714932113886, 0.011017044074833393, 0.0019902661442756653, 0.0033531293738633394, -0.002967136213555932, 0.006044602952897549, -0.004206077195703983, -0.0009268727735616267, -0.0031943179201334715, 0.000999631593003869, 0.0018373336642980576, -0.0031201799865812063, -0.00024168926756829023, -0.003532963804900646, 0.011731410399079323, -0.004291112534701824, -0.008223533630371094, 0.0028515253216028214, -0.0017671482637524605, -0.0004122795653529465, -0.017864011228084564, -0.0034531529527157545, -0.005303880665451288, 0.002470211824402213, 5.450052412925288e-05, -0.0023294377606362104, -0.0010034146253019571, -0.004381649661809206, 0.002195569919422269, -0.002552877878770232, -0.010942049324512482, -0.01274147443473339], "b": 0.42033907771110535, "lam": 1.0, "n_params": 71}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 12.77854323387146, "acc": 0.6358773112297058, "ece": 0.03985116630792618, "cls_ece": 0.003028041450306773, "nll": 1.3342783451080322, "brier": 0.5061154961585999, "n_params": 897}
{"run": "s2_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.2901489734649658, "acc": 0.6358773112297058, "ece": 0.030140789225697517, "cls_ece": 0.0029788450337946415, "nll": 1.3072912693023682, "brier": 0.5026320815086365, "w": [0.055045515298843384, -0.07464558631181717, 0.011418401263654232, 0.028759459033608437, -0.10181411355733871, 0.04604820907115936, 0.0051028188318014145, 0.04311484098434448, -0.003007025457918644, 0.01520499400794506, -0.017138106748461723], "b": 0.4357818067073822, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.1435112953186035, "acc": 0.6358773112297058, "ece": 0.025831814855337143, "cls_ece": 0.0029012185987085104, "nll": 1.3171411752700806, "brier": 0.5039252638816833, "w": [0.0955820381641388, -0.09375282377004623], "b": 0.44763267040252686, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s2_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.005003929138183594, "acc": 0.6382548809051514, "ece": 0.03988737612962723, "cls_ece": 0.003134053200483322, "nll": 1.3407357931137085, "brier": 0.5048543214797974}
{"run": "s2_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.613466739654541, "acc": 0.6382548809051514, "ece": 0.036256082355976105, "cls_ece": 0.0030868686735630035, "nll": 1.3389627933502197, "brier": 0.5043001770973206}
{"run": "s2_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 3.7201478481292725, "acc": 0.6435449123382568, "ece": 0.03706270456314087, "cls_ece": 0.0031247660517692566, "nll": 1.3350080251693726, "brier": 0.4991413950920105}
{"run": "s2_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.7646348476409912, "acc": 0.6382548809051514, "ece": 0.03474868834018707, "cls_ece": 0.0030959188006818295, "nll": 1.3408277034759521, "brier": 0.5042620897293091}
{"run": "s2_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 5.979976177215576, "acc": 0.6382548809051514, "ece": 0.08274295181035995, "cls_ece": 0.003657976631075144, "nll": 1.4739919900894165, "brier": 0.5229066014289856}
{"run": "s2_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 526.3653044700623, "acc": 0.6382548809051514, "ece": 0.028492270037531853, "cls_ece": 0.003033944172784686, "nll": 1.3335257768630981, "brier": 0.5035582184791565}
{"run": "s2_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 430.9985888004303, "acc": 0.6365311741828918, "ece": 0.02926892414689064, "cls_ece": 0.003134328406304121, "nll": 1.3535574674606323, "brier": 0.5041953325271606}
{"run": "s2_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 41.5843231678009, "acc": 0.6382548809051514, "ece": 0.01942610554397106, "cls_ece": 0.003094248939305544, "nll": 1.3274823427200317, "brier": 0.5026181936264038, "n_params": 278788}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.6358766555786133, "acc": 0.6382548809051514, "ece": 0.022082557901740074, "cls_ece": 0.0030303343664854765, "nll": 1.3299556970596313, "brier": 0.5045388340950012, "bins": 4}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.9739792346954346, "acc": 0.6382548809051514, "ece": 0.016240118071436882, "cls_ece": 0.003037029644474387, "nll": 1.3229764699935913, "brier": 0.5019981861114502, "w": [-0.25549525022506714], "b": 0.4616633653640747, "lam": 0.1, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 2.369696855545044, "acc": 0.6382548809051514, "ece": 0.02822231687605381, "cls_ece": 0.002954591764137149, "nll": 1.329549789428711, "brier": 0.5023623704910278, "w": [-0.011416670866310596, -0.004162535071372986, -0.011177156120538712, -0.007046670652925968, -0.006276378873735666, -0.0008912033517844975, 0.008155365474522114, 0.0018919025314971805, -0.003566199913620949, 0.0013653713976964355, -0.012248808518052101, -0.005722855217754841, -0.009824714623391628, 0.0012583115603774786, 0.00023023701214697212, 0.004354262258857489, -0.0037860069423913956, -0.006824103184044361, 0.012999252416193485, 0.01640932634472847, 6.412051152437925e-05, 0.0018268557032570243, -0.0007261665305122733, 0.0007979821530170739, -0.0019291078206151724, -0.007021755911409855, 0.021403810009360313, -0.005192174576222897, -0.005510224495083094, -0.014349856413900852, -0.011003021150827408, 0.00891862716525793, -0.0023445242550224066, 0.009252458810806274, -0.004882073495537043, 0.007083477918058634, -0.0007470523123629391, -0.0041298759169876575, -0.008753356523811817, -0.00224860105663538, -0.009128514677286148, -0.0036693487782031298, -0.01207690592855215, -0.0007837309967726469, -0.016395701095461845, -0.008556343615055084, -0.020970633253455162, -0.001267351326532662, 0.0008183007012121379, -0.001628243364393711, -0.009160452522337437, -0.00011140903370687738, 0.0042002093978226185, 0.004449937026947737, 0.001332695479504764, 0.013805091381072998, 0.0008965765009634197, 0.02226453833281994, -0.005814533680677414, 0.0010029255645349622, -0.008121904917061329, -0.0025520697236061096, -0.0039022243581712246, -0.0078067537397146225, 0.003962778020650148, 0.008306557312607765, 0.00727655878290534, -0.00721014617010951, -0.01982521452009678, -0.019634723663330078], "b": 0.42147010564804077, "lam": 1.0, "n_params": 71}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 57.324551820755005, "acc": 0.6382548809051514, "ece": 0.03664306551218033, "cls_ece": 0.003100805217400193, "nll": 1.3392767906188965, "brier": 0.5045820474624634, "n_params": 897}
{"run": "s2_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.3431448936462402, "acc": 0.6382548809051514, "ece": 0.016425788402557373, "cls_ece": 0.0030426187440752983, "nll": 1.3148633241653442, "brier": 0.5005538463592529, "w": [0.10189610719680786, -0.09918367862701416, 0.002353956224396825, -0.02153577283024788, -0.16763922572135925, 0.03370620310306549, 0.05772457271814346, 0.007406961638480425, 0.026695700362324715, -0.027800891548395157, 0.0027058457490056753], "b": 0.43456315994262695, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.1631190776824951, "acc": 0.6382548809051514, "ece": 0.021288203075528145, "cls_ece": 0.0030753605533391237, "nll": 1.32500422000885, "brier": 0.5023595094680786, "w": [0.12385548651218414, -0.1262413114309311], "b": 0.4521554708480835, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s2_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.005004405975341797, "acc": 0.6370066404342651, "ece": 0.04379843547940254, "cls_ece": 0.003165649948641658, "nll": 1.3463518619537354, "brier": 0.5079357028007507}
{"run": "s2_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.5729830265045166, "acc": 0.6370066404342651, "ece": 0.03971800208091736, "cls_ece": 0.0029545060824602842, "nll": 1.3418301343917847, "brier": 0.5066723823547363}
{"run": "s2_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 2.7770421504974365, "acc": 0.6370066404342651, "ece": 0.0398554801940918, "cls_ece": 0.0029625629540532827, "nll": 1.3462557792663574, "brier": 0.5073341727256775}
{"run": "s2_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.6281046867370605, "acc": 0.6370066404342651, "ece": 0.03598686307668686, "cls_ece": 0.002953488379716873, "nll": 1.3404723405838013, "brier": 0.5065555572509766}
{"run": "s2_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 15.42832612991333, "acc": 0.6370066404342651, "ece": 0.05551723390817642, "cls_ece": 0.00288056256249547, "nll": 1.363153100013733, "brier": 0.5074208974838257}
{"run": "s2_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 153.49238228797913, "acc": 0.6370066404342651, "ece": 0.028937024995684624, "cls_ece": 0.0028521702624857426, "nll": 1.334318995475769, "brier": 0.5056238770484924}
{"run": "s2_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 282.7318093776703, "acc": 0.6270803809165955, "ece": 0.03738722950220108, "cls_ece": 0.0033428973983973265, "nll": 1.4072338342666626, "brier": 0.5209988355636597}
{"run": "s2_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 41.73729133605957, "acc": 0.6370066404342651, "ece": 0.018215296790003777, "cls_ece": 0.0028707387391477823, "nll": 1.3282309770584106, "brier": 0.5041256546974182, "n_params": 278788}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.5947394371032715, "acc": 0.6370066404342651, "ece": 0.017279017716646194, "cls_ece": 0.002843064721673727, "nll": 1.3316634893417358, "brier": 0.5050210952758789, "bins": 3}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.9966704845428467, "acc": 0.6370066404342651, "ece": 0.02456817962229252, "cls_ece": 0.002835545688867569, "nll": 1.3276323080062866, "brier": 0.5047122836112976, "w": [-0.18491771817207336], "b": 0.39983201026916504, "lam": 0.1, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 2.3143718242645264, "acc": 0.6370066404342651, "ece": 0.029770461842417717, "cls_ece": 0.002835868624970317, "nll": 1.3350940942764282, "brier": 0.5051727294921875, "w": [-0.01320408470928669, -0.008302392438054085, -0.009834139607846737, -0.0029427320696413517, -0.0023958429228514433, 0.005028306972235441, 0.003669921075925231, -0.003141033696010709, -0.013780361972749233, 0.006591801065951586, -0.011881602928042412, -0.0021131003741174936, -0.01051974669098854, -0.0027567718643695116, -0.0034679933451116085, -0.0038029327988624573, -0.007387981284409761, 0.0006607190007343888, -0.0031265898142009974, 0.008156964555382729, -0.00020497108926065266, 0.0009231636067852378, 0.013228771276772022, 0.0022282449062913656, 0.00024562698672525585, -0.006878717802464962, -0.002207458019256592, 0.002072625095024705, -0.016590822488069534, 0.012367221526801586, -0.008799858391284943, 0.008176017552614212, -0.001637935871258378, 0.011117757298052311, 0.0012321396498009562, -0.0025329014752060175, 0.0002686568768694997, -0.002194612752646208, -0.01026010513305664, 4.044286470161751e-05, -0.0014619739959016442, 0.0059715998359024525, -0.01380095910280943, -0.0013632477493956685, -0.013896799646317959, 0.0017821165965870023, -0.014492053538560867, -0.008695384487509727, 0.011588385328650475, 0.00156392902135849, -0.009838247671723366, 0.004670138470828533, 0.0033341487869620323, 0.0068091112188994884, -0.008192300796508789, 9.191683056997135e-05, 0.0034646992571651936, 0.005826533306390047, -0.006655534729361534, 0.003971646539866924, -0.009851334616541862, 0.008100410923361778, -0.006526188924908638, 0.00322374957613647, -0.00034109828993678093, -0.003095011692494154, -0.004901536274701357, 0.0017902434337884188, -0.012108953669667244, -0.006963621359318495], "b": 0.36011821031570435, "lam": 1.0, "n_params": 71}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 19.00788450241089, "acc": 0.6370066404342651, "ece": 0.036809347569942474, "cls_ece": 0.00295633845962584, "nll": 1.3418930768966675, "brier": 0.5067493319511414, "n_params": 897}
{"run": "s2_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.3790063858032227, "acc": 0.6370066404342651, "ece": 0.01954135112464428, "cls_ece": 0.0028361931908875704, "nll": 1.3179658651351929, "brier": 0.5024840831756592, "w": [0.10003837198019028, -0.06489651650190353, -0.0186386127024889, 0.047415345907211304, -0.0886693149805069, 0.03322248533368111, 0.03700542449951172, 0.01616019941866398, -0.024318354204297066, 0.02160411886870861, 0.00319226598367095], "b": 0.3706935942173004, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.1926400661468506, "acc": 0.6370066404342651, "ece": 0.017593426629900932, "cls_ece": 0.002861171495169401, "nll": 1.3263959884643555, "brier": 0.504190981388092, "w": [0.1318693906068802, -0.0909949243068695], "b": 0.377867192029953, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.004683494567871094, "acc": 0.633083701133728, "ece": 0.05527881532907486, "cls_ece": 0.0033701795618981123, "nll": 1.3640952110290527, "brier": 0.5129690170288086}
{"run": "s3_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5901710987091064, "acc": 0.633083701133728, "ece": 0.04450331628322601, "cls_ece": 0.0030444511212408543, "nll": 1.3572880029678345, "brier": 0.5106204152107239}
{"run": "s3_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.534069538116455, "acc": 0.636887788772583, "ece": 0.04291854053735733, "cls_ece": 0.003214396070688963, "nll": 1.3619537353515625, "brier": 0.5092718601226807}
{"run": "s3_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.6876099109649658, "acc": 0.633083701133728, "ece": 0.04209694266319275, "cls_ece": 0.0030637341551482677, "nll": 1.3537087440490723, "brier": 0.5105031728744507}
{"run": "s3_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 14.811790227890015, "acc": 0.633083701133728, "ece": 0.056212589144706726, "cls_ece": 0.0029661408625543118, "nll": 1.3815044164657593, "brier": 0.5108277201652527}
{"run": "s3_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 472.4664330482483, "acc": 0.633083701133728, "ece": 0.028969373553991318, "cls_ece": 0.002992536872625351, "nll": 1.3469263315200806, "brier": 0.5095378756523132}
{"run": "s3_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 261.2798116207123, "acc": 0.6260699033737183, "ece": 0.048855219036340714, "cls_ece": 0.003434042213484645, "nll": 1.427194356918335, "brier": 0.5242987275123596}
{"run": "s3_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 41.52656888961792, "acc": 0.633083701133728, "ece": 0.018013397231698036, "cls_ece": 0.002956652082502842, "nll": 1.3348685503005981, "brier": 0.5079517960548401, "n_params": 278788}
{"run": "s3_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5734357833862305, "acc": 0.633083701133728, "ece": 0.0226365327835083, "cls_ece": 0.002911193994805217, "nll": 1.3374887704849243, "brier": 0.5081691145896912, "bins": 3}
{"run": "s3_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.9003565311431885, "acc": 0.633083701133728, "ece": 0.022608883678913116, "cls_ece": 0.002935549709945917, "nll": 1.332157850265503, "brier": 0.5078563094139099, "w": [-0.2492722123861313], "b": 0.35619887709617615, "lam": 0.1, "n_params": 2}
{"run": "s3_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 2.3399062156677246, "acc": 0.633083701133728, "ece": 0.03356140851974487, "cls_ece": 0.002874735975638032, "nll": 1.3479808568954468, "brier": 0.5086411833763123, "w": [-0.013852466829121113, -0.011079773306846619, -0.011104525066912174, -0.009270698763430119, -0.008009160868823528, 0.0003766422451008111, 0.0018728860886767507, -0.008064303547143936, -0.00926311407238245, 0.006532042287290096, -0.02439493127167225, 0.00014632107922807336, -0.02025359310209751, 0.009540888480842113, 0.009140548296272755, -0.010006389580667019, -0.006768354214727879, -0.008510745130479336, 0.007862003520131111, 0.0026910456363111734, 0.001293700304813683, 0.00639269407838583, -0.00013716763351112604, 0.002994163893163204, 0.00331243802793324, -0.001340680057182908, -0.0007211703923530877, 0.0028133653104305267, -0.0189960990101099, 0.00575442798435688, -0.010235837660729885, -0.002951078349724412, -0.012807845138013363, 0.00286779529415071, 0.010453585535287857, -0.0019495344022288918, 0.004630597308278084, -0.0025770298670977354, 0.005772238597273827, 0.012403761968016624, 0.006001485977321863, 0.0013359102886170149, -0.009578884579241276, 0.0038256302941590548, -0.009210983291268349, 0.004725273232907057, -0.018889112398028374, -0.002514779567718506, 0.026747580617666245, 0.004771916661411524, -0.013347306288778782, 0.0022684780415147543, -0.00382363423705101, 0.0030681495554745197, 0.001264938386157155, 0.007332477252930403, 0.0098173962906003, 0.0026358889881521463, -0.011652040295302868, 0.0006048451759852469, -0.001600152812898159, -0.0023982932325452566, -0.0005304612568579614, -0.004443875048309565, 0.004679184872657061, -0.0003734030469786376, 0.01505345944315195, -0.004955954849720001, -0.009636521339416504, -0.010721394792199135], "b": 0.3193039298057556, "lam": 1.0, "n_params": 71}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 23.144709587097168, "acc": 0.633083701133728, "ece": 0.043321650475263596, "cls_ece": 0.0030739721842110157, "nll": 1.356742262840271, "brier": 0.5107182860374451, "n_params": 897}
{"run": "s3_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.2824771404266357, "acc": 0.633083701133728, "ece": 0.02120090462267399, "cls_ece": 0.002842916175723076, "nll": 1.3193334341049194, "brier": 0.5043674111366272, "w": [0.08505329489707947, -0.1064714714884758, 0.007025262340903282, 0.02264200523495674, -0.15881861746311188, 0.012203752994537354, 0.015145925804972649, 0.04640626907348633, 0.03604181855916977, -0.02848919853568077, -0.009055523201823235], "b": 0.3309156000614166, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.038365364074707, "acc": 0.633083701133728, "ece": 0.02029617689549923, "cls_ece": 0.0029164717998355627, "nll": 1.3325697183609009, "brier": 0.5076813101768494, "w": [0.12354032695293427, -0.1306336224079132], "b": 0.3447556495666504, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s3_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.004000186920166016, "acc": 0.6387898325920105, "ece": 0.055069759488105774, "cls_ece": 0.003328861203044653, "nll": 1.3513954877853394, "brier": 0.505055844783783}
{"run": "s3_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5038719177246094, "acc": 0.6387898325920105, "ece": 0.03285739943385124, "cls_ece": 0.002942354418337345, "nll": 1.3424570560455322, "brier": 0.5016645789146423}
{"run": "s3_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 2.2753989696502686, "acc": 0.6468735337257385, "ece": 0.04544394835829735, "cls_ece": 0.003082604380324483, "nll": 1.3303251266479492, "brier": 0.497548371553421}
{"run": "s3_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5917472839355469, "acc": 0.6387898325920105, "ece": 0.033016666769981384, "cls_ece": 0.0029731933027505875, "nll": 1.3409597873687744, "brier": 0.5016747713088989}
{"run": "s3_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 21.244271993637085, "acc": 0.6387898325920105, "ece": 0.039429470896720886, "cls_ece": 0.0028989354614168406, "nll": 1.3787932395935059, "brier": 0.5030398368835449}
{"run": "s3_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 513.7275776863098, "acc": 0.6387898325920105, "ece": 0.027635782957077026, "cls_ece": 0.00296781025826931, "nll": 1.3372498750686646, "brier": 0.5014233589172363}
{"run": "s3_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 477.04317116737366, "acc": 0.6415240168571472, "ece": 0.04844173416495323, "cls_ece": 0.003070030128583312, "nll": 1.3895145654678345, "brier": 0.5097458362579346}
{"run": "s3_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 39.24778866767883, "acc": 0.6387898325920105, "ece": 0.02929932437837124, "cls_ece": 0.003088023280724883, "nll": 1.3298112154006958, "brier": 0.500614583492279, "n_params": 278788}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5609803199768066, "acc": 0.6387898325920105, "ece": 0.021258307620882988, "cls_ece": 0.002994845388457179, "nll": 1.3298836946487427, "brier": 0.5003633499145508, "bins": 4}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.8830094337463379, "acc": 0.6387898325920105, "ece": 0.013507649302482605, "cls_ece": 0.0029660332947969437, "nll": 1.3277442455291748, "brier": 0.4998771846294403, "w": [-0.18524929881095886], "b": 0.3862597644329071, "lam": 0.1, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 2.1764044761657715, "acc": 0.6387898325920105, "ece": 0.037445951253175735, "cls_ece": 0.003024410456418991, "nll": 1.342947244644165, "brier": 0.5021499991416931, "w": [-0.0001817544543882832, -0.0002099670236930251, -0.0002693792339414358, -0.00021519468282349408, -0.0003158171894028783, -0.00019829395751003176, 0.00017346703680232167, -0.000224951101699844, -5.9384950873209164e-05, -7.667407771805301e-05, -0.00016652113117743284, 3.3046862881747074e-06, -0.0003560925251804292, 5.9153906477149576e-05, 0.0001581002288730815, -0.00023638071434106678, -0.00026023926329798996, -6.197601760504767e-05, 3.7961232010275126e-05, 0.0003063537005800754, 1.36949383886531e-05, 0.00036810143501497805, 0.00041828001849353313, -8.280955080408603e-05, 5.469678217195906e-05, -0.00019818991131614894, 0.00012598399189300835, 6.39112840872258e-05, -0.0003133369900751859, 5.076764864497818e-05, -0.0002727517858147621, 0.00043415839900262654, 0.00020172662334516644, 8.010582678252831e-05, -1.4312340681499336e-05, 0.0003702704270835966, -0.00010393849515821785, -0.00012905361654702574, -0.00023736902221571654, 0.00022495652956422418, 0.000132285786094144, 0.0002968965272884816, -0.0003033349639736116, -0.0002217690780526027, -0.0004010799166280776, 1.8952678146888502e-05, -0.0002620949817355722, -0.00035989610478281975, -0.0002591944648884237, 0.00010028613905888051, -0.00025293967337347567, 0.00014460577222052962, -0.00022683283896185458, -5.17833286721725e-05, -0.00023695238633081317, 2.5868828743114136e-05, 0.0001317821879638359, 0.00016379547014366835, -3.2595282391412184e-05, 1.3028925422986504e-05, -0.00012045218318235129, 0.00033567988430149853, -5.350838546291925e-05, 7.590388122480363e-05, 4.593085759552196e-05, -9.759378735907376e-05, 0.00019548858108464628, 8.02440699771978e-05, -0.00034717353992164135, -0.00019913760479539633], "b": 0.36197084188461304, "lam": 100.0, "n_params": 71}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 12.148809671401978, "acc": 0.6387898325920105, "ece": 0.037690192461013794, "cls_ece": 0.003031251486390829, "nll": 1.343578815460205, "brier": 0.5022411346435547, "n_params": 897}
{"run": "s3_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.2344350814819336, "acc": 0.6387898325920105, "ece": 0.019770970568060875, "cls_ece": 0.0029861964285373688, "nll": 1.3247047662734985, "brier": 0.4990088641643524, "w": [0.03246230632066727, -0.035687439143657684, 0.019587120041251183, 0.021515870466828346, -0.034971605986356735, 0.017969897016882896, 0.028685597702860832, 0.03186849504709244, 0.008107068948447704, 0.0032573312055319548, -0.015783825889229774], "b": 0.3619857728481293, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 1.0}
{"run": "s3_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.0431466102600098, "acc": 0.6387898325920105, "ece": 0.023894473910331726, "cls_ece": 0.003041931428015232, "nll": 1.3282214403152466, "brier": 0.5002042651176453, "w": [0.09429486095905304, -0.10951142013072968], "b": 0.3734578490257263, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s3_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.0050013065338134766, "acc": 0.6386114954948425, "ece": 0.04214322566986084, "cls_ece": 0.0031167352572083473, "nll": 1.344862937927246, "brier": 0.5038837790489197}
{"run": "s3_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.4897780418395996, "acc": 0.6386114954948425, "ece": 0.03595810383558273, "cls_ece": 0.003033611923456192, "nll": 1.344743251800537, "brier": 0.5030404329299927}
{"run": "s3_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.1688032150268555, "acc": 0.6391464471817017, "ece": 0.032675933092832565, "cls_ece": 0.0030975500121712685, "nll": 1.349931001663208, "brier": 0.5024839043617249}
{"run": "s3_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.5228140354156494, "acc": 0.6386114954948425, "ece": 0.033505771309137344, "cls_ece": 0.003033820539712906, "nll": 1.3391679525375366, "brier": 0.5028489828109741}
{"run": "s3_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 16.525007724761963, "acc": 0.6386114954948425, "ece": 0.05829867720603943, "cls_ece": 0.0031042778864502907, "nll": 1.3891760110855103, "brier": 0.5069235563278198}
{"run": "s3_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 340.6430473327637, "acc": 0.6386114954948425, "ece": 0.028902791440486908, "cls_ece": 0.002998463809490204, "nll": 1.3384194374084473, "brier": 0.5023555755615234}
{"run": "s3_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 478.6990489959717, "acc": 0.6311222314834595, "ece": 0.03243023902177811, "cls_ece": 0.003230069065466523, "nll": 1.3902862071990967, "brier": 0.5129168033599854}
{"run": "s3_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 25.104939699172974, "acc": 0.6386114954948425, "ece": 0.01979127526283264, "cls_ece": 0.003055801149457693, "nll": 1.3271760940551758, "brier": 0.5013895034790039, "n_params": 278788}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.4522082805633545, "acc": 0.6386114954948425, "ece": 0.01564645767211914, "cls_ece": 0.002997733186930418, "nll": 1.3307856321334839, "brier": 0.502156674861908, "bins": 3}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.6591694355010986, "acc": 0.6386114954948425, "ece": 0.01579529047012329, "cls_ece": 0.0029670768417418003, "nll": 1.325083613395691, "brier": 0.5009085536003113, "w": [-0.19706980884075165], "b": 0.4285302758216858, "lam": 0.1, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.7461059093475342, "acc": 0.6386114954948425, "ece": 0.03497076779603958, "cls_ece": 0.002971213310956955, "nll": 1.3405535221099854, "brier": 0.5023654699325562, "w": [-0.0022869049571454525, -0.0014636684209108353, -0.0039625102654099464, -0.0036572329699993134, -0.002744167810305953, -0.0027126420754939318, 0.002806862583383918, -0.0008669059607200325, -0.0026074876077473164, -0.0009818088728934526, -0.0033812362235039473, -0.001343637821264565, -0.0018297969363629818, 0.0012891613878309727, 0.0005954562802799046, -0.0009133769199252129, 0.00038127764128148556, -0.0010381381725892425, 0.00291037792339921, 0.004383329302072525, 0.0010207289597019553, 0.0032248180359601974, 0.004008170682936907, -0.0008715084986761212, 0.0017117377137765288, 0.0008420351077802479, 0.003809207584708929, -0.0004525591211859137, -0.0027712208684533834, -0.0006639165221713483, -0.000750523351598531, 0.001611016341485083, 0.0022308500483632088, 0.0021622388157993555, -0.001778806559741497, 0.0022259040270000696, -0.0006454419926740229, -0.0007428101962432265, -0.0027664201334118843, 0.0016859301831573248, 0.0021792494226247072, 0.001711429562419653, -0.003097941866144538, -0.0005105910240672529, -0.0024708881974220276, 0.0011887175496667624, -0.002562473062425852, 0.00011813636956503615, -3.148165706079453e-05, 0.00032276075216941535, -0.001967857824638486, -0.0005742875509895384, -0.0024431890342384577, 0.0009429287165403366, -0.0032740295864641666, 0.0004077050543855876, -0.000749643484596163, 0.0007376166759058833, -0.0009474991238676012, -0.001712724450044334, -0.002121258294209838, 0.004507703240960836, 0.0010154254268854856, -0.0027504439931362867, 0.0012047155760228634, -0.0005373258027248085, 0.0033833696506917477, -0.0014124420704320073, 0.0002782305236905813, -0.002320723608136177], "b": 0.4022287428379059, "lam": 10.0, "n_params": 71}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 21.439022064208984, "acc": 0.6386114954948425, "ece": 0.03667844086885452, "cls_ece": 0.003036764683201909, "nll": 1.3436200618743896, "brier": 0.5031201243400574, "n_params": 897}
{"run": "s3_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.9399311542510986, "acc": 0.6386114954948425, "ece": 0.018595676869153976, "cls_ece": 0.002948102541267872, "nll": 1.3142578601837158, "brier": 0.4973759353160858, "w": [0.07003423571586609, -0.06305365264415741, 0.03929159417748451, 0.0027443966828286648, -0.1367948353290558, -0.06870871782302856, 0.06306768208742142, 0.0558997318148613, 0.05180683732032776, -0.035281240940093994, -0.021587394177913666], "b": 0.4005824029445648, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.7868194580078125, "acc": 0.6386114954948425, "ece": 0.020609596744179726, "cls_ece": 0.0030040619894862175, "nll": 1.3259035348892212, "brier": 0.5009046792984009, "w": [0.11419849097728729, -0.08547393232584], "b": 0.4162067472934723, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s4_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.0035440921783447266, "acc": 0.6390870213508606, "ece": 0.04939162731170654, "cls_ece": 0.00319691258482635, "nll": 1.3451862335205078, "brier": 0.5068747997283936}
{"run": "s4_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.3936004638671875, "acc": 0.6390870213508606, "ece": 0.03898601233959198, "cls_ece": 0.0030218397732824087, "nll": 1.3430958986282349, "brier": 0.5054867267608643}
{"run": "s4_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.6034641265869141, "acc": 0.6405729651451111, "ece": 0.04331661015748978, "cls_ece": 0.0030964042525738478, "nll": 1.3461785316467285, "brier": 0.5056937336921692}
{"run": "s4_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.43561887741088867, "acc": 0.6390870213508606, "ece": 0.03730098903179169, "cls_ece": 0.0030253923032432795, "nll": 1.3402130603790283, "brier": 0.5053536295890808}
{"run": "s4_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 3.736917018890381, "acc": 0.6390870213508606, "ece": 0.09194198995828629, "cls_ece": 0.003525747684761882, "nll": 1.4809914827346802, "brier": 0.5219626426696777}
{"run": "s4_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 449.63143658638, "acc": 0.6390870213508606, "ece": 0.03155984356999397, "cls_ece": 0.0029789614491164684, "nll": 1.3367801904678345, "brier": 0.5048119425773621}
{"run": "s4_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 420.93665957450867, "acc": 0.6301711797714233, "ece": 0.03964666277170181, "cls_ece": 0.0033712342847138643, "nll": 1.3880670070648193, "brier": 0.5164502263069153}
{"run": "s4_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 25.026587963104248, "acc": 0.6390870213508606, "ece": 0.02059771865606308, "cls_ece": 0.0029401329811662436, "nll": 1.326359510421753, "brier": 0.503120481967926, "n_params": 278788}
{"run": "s4_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.43804502487182617, "acc": 0.6390870213508606, "ece": 0.021407363936305046, "cls_ece": 0.0029080675449222326, "nll": 1.3294092416763306, "brier": 0.50352543592453, "bins": 3}
{"run": "s4_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.7375791072845459, "acc": 0.6390870213508606, "ece": 0.024487512186169624, "cls_ece": 0.0029305785428732634, "nll": 1.3249481916427612, "brier": 0.5032480955123901, "w": [-0.1860911250114441], "b": 0.39315152168273926, "lam": 0.1, "n_params": 2}
{"run": "s4_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.6970102787017822, "acc": 0.6390870213508606, "ece": 0.03624992072582245, "cls_ece": 0.0030091709922999144, "nll": 1.3384472131729126, "brier": 0.5046576261520386, "w": [-0.0011892711045220494, -0.0010595318162813783, -0.0031085917726159096, -0.0020025630947202444, -0.00208868901245296, -0.0002887804002966732, -0.0005209525115787983, 0.000911257928237319, -0.0029211179353296757, -0.0007673383224755526, -0.003238121047616005, -0.0014447475550696254, -0.002726344158872962, 0.00019024749053642154, 0.002233267994597554, -0.0013535494217649102, -0.0004897851031273603, -0.0003061586758121848, -0.0003079839516431093, 0.002465734025463462, 2.2343247110256925e-05, 0.000921175058465451, 0.0029943236149847507, -7.513397576985881e-05, 0.0012308828299865127, -0.0023338128812611103, -0.00045612090616486967, 0.0015095470007508993, -0.005138459149748087, 0.0013984419638291001, -0.000542248715646565, 0.00526458490639925, 0.0022756827529519796, 0.0011438666842877865, -0.0019068775000050664, 0.00044928802526555955, -0.00048788677668198943, -0.00027646959642879665, -0.0018062881426885724, -0.00153297558426857, 0.004511916544288397, 0.0014832450542598963, -0.004541556350886822, -0.0017260684398934245, -0.0028137259650975466, 2.665156171133276e-05, -0.002088115783408284, -0.0016425929497927427, 0.00018979483866132796, -0.0004204944707453251, -0.001397028798237443, 0.000661811965983361, 0.0011872262693941593, 8.137117220030632e-06, -0.002366234315559268, 0.0019995796028524637, -2.656820015545236e-06, 0.0015457194531336427, -0.0013245686423033476, -0.000666875159367919, -0.0019187661819159985, 0.0017300416948273778, 0.0016329868230968714, 7.268374247360043e-06, 0.0008438793011009693, -0.0005332341534085572, 0.000350101210642606, 0.00026274326955899596, -0.0035722695756703615, -0.0007335838745348155], "b": 0.35590818524360657, "lam": 10.0, "n_params": 71}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 7.162801504135132, "acc": 0.6390870213508606, "ece": 0.03945512697100639, "cls_ece": 0.0030316829215735197, "nll": 1.3423757553100586, "brier": 0.505575954914093, "n_params": 897}
{"run": "s4_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.9290256500244141, "acc": 0.6390870213508606, "ece": 0.020232442766427994, "cls_ece": 0.0028432197868824005, "nll": 1.3170170783996582, "brier": 0.5009333491325378, "w": [0.12237724661827087, -0.1512649804353714, -0.017894670367240906, -0.06723647564649582, -0.15903016924858093, -0.02099885419011116, -0.021583590656518936, -0.005878345109522343, -0.015038236044347286, -0.0019613641779869795, 0.0227345023304224], "b": 0.3559533357620239, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.8853433132171631, "acc": 0.6390870213508606, "ece": 0.01995961181819439, "cls_ece": 0.002923396183177829, "nll": 1.3250030279159546, "brier": 0.5029071569442749, "w": [0.0851750522851944, -0.12829631567001343], "b": 0.37880900502204895, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s4_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.00400233268737793, "acc": 0.6282691359519958, "ece": 0.05673930421471596, "cls_ece": 0.003282875055447221, "nll": 1.3811582326889038, "brier": 0.5168665647506714}
{"run": "s4_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.4149143695831299, "acc": 0.6282691359519958, "ece": 0.031345970928668976, "cls_ece": 0.0029089723248034716, "nll": 1.3732447624206543, "brier": 0.5137361288070679}
{"run": "s4_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 3.095364809036255, "acc": 0.6308249831199646, "ece": 0.036028902977705, "cls_ece": 0.003083606017753482, "nll": 1.3838022947311401, "brier": 0.5132296085357666}
{"run": "s4_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.5049142837524414, "acc": 0.6282691359519958, "ece": 0.03239801153540611, "cls_ece": 0.0029350565746426582, "nll": 1.3704248666763306, "brier": 0.5136898159980774}
{"run": "s4_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 7.012755632400513, "acc": 0.6282691359519958, "ece": 0.04149332642555237, "cls_ece": 0.0028441669419407845, "nll": 1.382102608680725, "brier": 0.5123229622840881}
{"run": "s4_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 418.6605179309845, "acc": 0.6282691359519958, "ece": 0.02220391482114792, "cls_ece": 0.0028446661308407784, "nll": 1.36570143699646, "brier": 0.5126649737358093}
{"run": "s4_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 323.85212683677673, "acc": 0.6263670921325684, "ece": 0.035312820225954056, "cls_ece": 0.0031966057140380144, "nll": 1.409290075302124, "brier": 0.5211009383201599}
{"run": "s4_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 25.664820671081543, "acc": 0.6282691359519958, "ece": 0.019819557666778564, "cls_ece": 0.00285428948700428, "nll": 1.3613030910491943, "brier": 0.5122794508934021, "n_params": 278788}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.4000420570373535, "acc": 0.6282691359519958, "ece": 0.019411809742450714, "cls_ece": 0.0028418402653187513, "nll": 1.3659491539001465, "brier": 0.5140793919563293, "bins": 2}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.6566309928894043, "acc": 0.6282691359519958, "ece": 0.012866080738604069, "cls_ece": 0.0028564215172082186, "nll": 1.358148217201233, "brier": 0.5117412805557251, "w": [-0.1823025941848755], "b": 0.3415554165840149, "lam": 0.1, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 1.6184196472167969, "acc": 0.6282691359519958, "ece": 0.034586645662784576, "cls_ece": 0.0029553279746323824, "nll": 1.3722493648529053, "brier": 0.5137851238250732, "w": [1.1139999514853116e-05, -5.60359658265952e-05, -0.00034915408468805254, -4.350045492174104e-05, -0.00016512016009073704, -3.48702487826813e-05, 2.473548738635145e-05, 3.397012915229425e-05, -0.0001344387128483504, 0.00020269883680157363, -0.00039606206701137125, -0.00022885133512318134, -5.542410121961439e-07, 0.00022298390103969723, -0.00019654662173707038, 1.8935046682599932e-05, 0.00010534381726756692, -0.00016394002886954695, -1.2222028090036474e-05, 0.00011973969958489761, -0.00010073948214994743, 0.00028417218709364533, 2.379439683863893e-05, -0.0001121317473007366, 0.0002229113015346229, 0.00016402234905399382, 0.00032234651735052466, -3.6274857393436832e-06, -0.00029591695056296885, 0.00015155623259488493, 0.00013860642502550036, -4.154675480094738e-05, 1.794339914340526e-05, 0.000376248819520697, -5.6019001931417733e-05, -0.00013327751366887242, -0.00021107570501044393, -0.0003010437940247357, 4.481846553971991e-05, 0.0003587682149372995, -0.00035693388781510293, 4.750631342176348e-05, -0.00028235375066287816, 0.0002237722947029397, -0.00015450104547198862, 0.0002328635600861162, -0.00012239490752108395, 7.30922183720395e-05, -5.375745240598917e-05, -0.0002886556612793356, -5.2616662287618965e-05, -0.00022832593822386116, 0.0003043842443730682, 0.000246734416577965, -7.035631278995425e-05, 9.528333612252027e-05, -0.0003485871129669249, 0.0002684778010006994, -0.0003444458416197449, 7.90933845564723e-05, -0.0004269822675269097, 1.2314124433032703e-05, 1.093032733479049e-05, -9.901370503939688e-05, -0.0003052868414670229, -0.0003960170433856547, 1.6076832253020257e-05, -2.820667032210622e-05, -0.00015725982666481286, -0.00030179956229403615], "b": 0.31145235896110535, "lam": 100.0, "n_params": 71}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 14.750096559524536, "acc": 0.6282691359519958, "ece": 0.034351810812950134, "cls_ece": 0.002945271087810397, "nll": 1.372850775718689, "brier": 0.5139418840408325, "n_params": 897}
{"run": "s4_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.9319870471954346, "acc": 0.6282691359519958, "ece": 0.01550314947962761, "cls_ece": 0.0027300857473164797, "nll": 1.348510980606079, "brier": 0.5094271302223206, "w": [0.07192090153694153, -0.10904237627983093, 0.04674283787608147, -0.0039224992506206036, -0.15639567375183105, -0.006476321257650852, 0.0008900986867956817, 0.007373563013970852, 0.010475745424628258, -0.0007644959259778261, -0.013659470714628696], "b": 0.2974798381328583, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 990, "time": 0.8628077507019043, "acc": 0.6282691359519958, "ece": 0.016251880675554276, "cls_ece": 0.002891085809096694, "nll": 1.3581256866455078, "brier": 0.5116084814071655, "w": [0.09675053507089615, -0.10865617543458939], "b": 0.326038658618927, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s4_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.005999326705932617, "acc": 0.6385520696640015, "ece": 0.04044221341609955, "cls_ece": 0.0029511090833693743, "nll": 1.3471473455429077, "brier": 0.5041481256484985}
{"run": "s4_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.3600423336029053, "acc": 0.6385520696640015, "ece": 0.03940662741661072, "cls_ece": 0.0029386107344180346, "nll": 1.3462810516357422, "brier": 0.5040534734725952}
{"run": "s4_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.3810465335845947, "acc": 0.6390275955200195, "ece": 0.040077291429042816, "cls_ece": 0.002987178275361657, "nll": 1.3464800119400024, "brier": 0.5035315155982971}
{"run": "s4_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.4140458106994629, "acc": 0.6385520696640015, "ece": 0.03669034689664841, "cls_ece": 0.002904438879340887, "nll": 1.3428477048873901, "brier": 0.503732442855835}
{"run": "s4_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 3.886909008026123, "acc": 0.6385520696640015, "ece": 0.10585261881351471, "cls_ece": 0.003988346550613642, "nll": 1.5752242803573608, "brier": 0.5286788940429688}
{"run": "s4_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 37.304728984832764, "acc": 0.6385520696640015, "ece": 0.03686846047639847, "cls_ece": 0.0029334283899515867, "nll": 1.3425769805908203, "brier": 0.5040888786315918}
{"run": "s4_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 309.0373344421387, "acc": 0.6349857449531555, "ece": 0.04046947881579399, "cls_ece": 0.003181557869538665, "nll": 1.385316014289856, "brier": 0.5115156769752502}
{"run": "s4_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 25.74470067024231, "acc": 0.6385520696640015, "ece": 0.01758556440472603, "cls_ece": 0.00285419006831944, "nll": 1.3292769193649292, "brier": 0.5016607642173767, "n_params": 278788}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.44664835929870605, "acc": 0.6385520696640015, "ece": 0.015795651823282242, "cls_ece": 0.00276565202511847, "nll": 1.3345805406570435, "brier": 0.5034456849098206, "bins": 4}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.756525993347168, "acc": 0.6385520696640015, "ece": 0.017666636034846306, "cls_ece": 0.0028471241239458323, "nll": 1.3269835710525513, "brier": 0.5017238855361938, "w": [-0.23280015587806702], "b": 0.5680614113807678, "lam": 0.1, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 1.6739037036895752, "acc": 0.6385520696640015, "ece": 0.030371440574526787, "cls_ece": 0.0027833713684231043, "nll": 1.3415411710739136, "brier": 0.5025347471237183, "w": [-0.0037566327955573797, -0.009143106639385223, -0.0006629338022321463, 0.0012010920327156782, -0.003216488054022193, 0.0035332399420440197, -0.0005431551835499704, -0.007336844224482775, -0.011408255435526371, 0.00028198142535984516, 0.008065330795943737, -5.4661333706462756e-05, -0.01013642456382513, -0.008410108275711536, -0.006185902748256922, -0.013476972468197346, -0.011623882688581944, -0.0070251584984362125, -0.002111499197781086, 0.019226524978876114, 0.002533181104809046, 0.017935261130332947, 0.00985756702721119, -0.00697736581787467, -0.00895561184734106, -0.003641737625002861, -0.0074105397798120975, -0.004231568425893784, -0.006008048541843891, -0.00791454128921032, -0.014175993390381336, 0.001511131413280964, -0.004664538893848658, 0.016147037968039513, 0.001778610865585506, -0.0005477090599015355, 0.00938431266695261, -0.0033610688988119364, -0.005867654457688332, 0.022341949865221977, -0.008625507354736328, -0.0006733544869348407, -0.005186920985579491, 0.0006485956255346537, -0.004646463319659233, -0.0013395702699199319, -0.011670222505927086, -0.007727275602519512, -0.006081025581806898, 0.0028239109087735415, -0.00981711782515049, 0.013522709719836712, -0.010573986917734146, 0.012470381334424019, -0.012213634327054024, -0.004845404531806707, 0.0024510265793651342, -0.0009143199422396719, -0.0065948134288191795, 0.0013311811489984393, 0.004547797609120607, 0.010176366195082664, -0.008322061970829964, 0.0068389722146093845, 0.002544506685808301, 0.0017078571254387498, 0.009343930520117283, -0.0012724035186693072, -0.009346473962068558, -0.020085841417312622], "b": 0.5131215453147888, "lam": 1.0, "n_params": 71}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 18.687942028045654, "acc": 0.6385520696640015, "ece": 0.03616541251540184, "cls_ece": 0.0029309282545000315, "nll": 1.344421148300171, "brier": 0.5039903521537781, "n_params": 897}
{"run": "s4_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.9966456890106201, "acc": 0.6385520696640015, "ece": 0.02169433794915676, "cls_ece": 0.0027541499584913254, "nll": 1.3166396617889404, "brier": 0.49833744764328003, "w": [0.05268321931362152, -0.11956167966127396, 0.03427589684724808, 0.011562444269657135, -0.18597419559955597, 0.027258731424808502, 0.03174929693341255, 0.023980412632226944, 0.049529533833265305, -0.010879246518015862, -0.05279046669602394], "b": 0.5243825316429138, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GAT", "val_frac": 1.0, "n_cal": 989, "time": 0.8866000175476074, "acc": 0.6385520696640015, "ece": 0.02186231128871441, "cls_ece": 0.002854888327419758, "nll": 1.3292165994644165, "brier": 0.5018619894981384, "w": [0.10193317383527756, -0.15047112107276917], "b": 0.5532932281494141, "feats": ["conf", "entropy"], "lam": 0.1}


==> anc/supplementary_data/confirm/results/confirm_CoraFull_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.005507946014404297, "acc": 0.621195912361145, "ece": 0.06584000587463379, "cls_ece": 0.0034716406371444464, "nll": 1.4610129594802856, "brier": 0.5353687405586243}
{"run": "s0_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.0091345310211182, "acc": 0.621195912361145, "ece": 0.05168866366147995, "cls_ece": 0.003240044228732586, "nll": 1.4574198722839355, "brier": 0.5320687294006348}
{"run": "s0_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 3.297325849533081, "acc": 0.6214931011199951, "ece": 0.05774771794676781, "cls_ece": 0.003322692820802331, "nll": 1.4587312936782837, "brier": 0.5308322310447693}
{"run": "s0_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.0943019390106201, "acc": 0.621195912361145, "ece": 0.04890071600675583, "cls_ece": 0.003258238546550274, "nll": 1.44511079788208, "brier": 0.5318378210067749}
{"run": "s0_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 8.870288133621216, "acc": 0.621195912361145, "ece": 0.10315781831741333, "cls_ece": 0.003788634203374386, "nll": 1.6815043687820435, "brier": 0.5558059811592102}
{"run": "s0_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 228.46709871292114, "acc": 0.621195912361145, "ece": 0.036813948303461075, "cls_ece": 0.0031441247556358576, "nll": 1.429585576057434, "brier": 0.5268561840057373}
{"run": "s0_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 970.1839625835419, "acc": 0.6187589168548584, "ece": 0.05216545984148979, "cls_ece": 0.003219377249479294, "nll": 1.4846376180648804, "brier": 0.5341938734054565}
{"run": "s0_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 59.421300172805786, "acc": 0.621195912361145, "ece": 0.022810054942965508, "cls_ece": 0.0031929693650454283, "nll": 1.4250774383544922, "brier": 0.5270648002624512, "n_params": 278788}
{"run": "s0_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.8289041519165039, "acc": 0.621195912361145, "ece": 0.056355029344558716, "cls_ece": 0.003281224286183715, "nll": 1.4594615697860718, "brier": 0.5322654843330383, "bins": 4}
{"run": "s0_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.3640327453613281, "acc": 0.621195912361145, "ece": 0.028049087151885033, "cls_ece": 0.003168119816109538, "nll": 1.4269192218780518, "brier": 0.5282030701637268, "w": [-0.22131578624248505], "b": 0.40740343928337097, "lam": 0.1, "n_params": 2}
{"run": "s0_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 3.240124225616455, "acc": 0.621195912361145, "ece": 0.02345256879925728, "cls_ece": 0.003030071733519435, "nll": 1.403720736503601, "brier": 0.5210281014442444, "w": [-0.04968031868338585, -0.021166125312447548, -0.05430470407009125, -0.060814689844846725, -0.007461091969162226, 0.029857231304049492, -0.02069992758333683, 0.005837843753397465, -0.03237263858318329, 0.03111368604004383, -0.046628136187791824, -0.0068312715739011765, 0.005449207965284586, -0.0006354222423397005, 0.024845099076628685, 0.016228418797254562, 0.007300612982362509, -0.04140855371952057, -0.012816404923796654, 0.02443808875977993, -0.06728000193834305, -0.058344438672065735, -0.004104129504412413, -0.029249491170048714, -0.0573255717754364, -0.010828962549567223, 0.027599439024925232, -0.008625124581158161, -0.030887672677636147, -0.03665212541818619, -0.02418682537972927, 0.012443304993212223, -0.02203921414911747, 0.008631362579762936, -0.040384188294410706, 0.025166338309645653, 0.0016470198752358556, -0.055264685302972794, 0.016650088131427765, 0.010369707830250263, 0.031184662133455276, 0.03431043401360512, 0.024396663531661034, -0.015889307484030724, -0.01625002548098564, -0.0344424769282341, -0.011805984191596508, -0.02316746860742569, 0.03596818447113037, -0.058194518089294434, -0.00976280216127634, 0.05549316853284836, 0.0320473238825798, -0.0575542077422142, 0.005825191270560026, 0.005942383781075478, -0.019439151510596275, 0.025122495368123055, 0.004498789552599192, -0.030162664130330086, -0.026168594136834145, -0.05733801797032356, 0.012767043896019459, -0.030371692031621933, -0.00141303357668221, 0.008688637055456638, -0.053004633635282516, -0.00981384702026844, -0.16874195635318756, -0.030529290437698364], "b": 0.35418805480003357, "lam": 0.1, "n_params": 71}
{"run": "s0_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 86.39815950393677, "acc": 0.621195912361145, "ece": 0.04649392142891884, "cls_ece": 0.003236125921830535, "nll": 1.435831069946289, "brier": 0.5287408232688904, "n_params": 897}
{"run": "s0_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.9101276397705078, "acc": 0.621195912361145, "ece": 0.01777247153222561, "cls_ece": 0.0031785767059773207, "nll": 1.4136886596679688, "brier": 0.5242792367935181, "w": [0.06230420619249344, -0.1278945505619049, -0.015500979498028755, 0.18568338453769684, -0.03552684932947159, -0.008326957933604717, -0.10674875974655151, 0.017075147479772568, 0.00191413180436939, -0.042385607957839966, 0.05789703130722046], "b": 0.3695060908794403, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.6265263557434082, "acc": 0.621195912361145, "ece": 0.01953563652932644, "cls_ece": 0.003162649692967534, "nll": 1.4194468259811401, "brier": 0.5256881713867188, "w": [-0.17900875210762024, -0.42843809723854065], "b": 0.4110400080680847, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s0_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.005825042724609375, "acc": 0.6320732235908508, "ece": 0.05612428858876228, "cls_ece": 0.003104155184701085, "nll": 1.4014909267425537, "brier": 0.5187903046607971}
{"run": "s0_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.9132921695709229, "acc": 0.6320732235908508, "ece": 0.05922548472881317, "cls_ece": 0.003022507531568408, "nll": 1.4041415452957153, "brier": 0.5187571048736572}
{"run": "s0_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 2.0356788635253906, "acc": 0.6327865123748779, "ece": 0.06405509263277054, "cls_ece": 0.0031771056819707155, "nll": 1.4208061695098877, "brier": 0.5220018625259399}
{"run": "s0_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.9828860759735107, "acc": 0.6320732235908508, "ece": 0.05768255889415741, "cls_ece": 0.0030330505687743425, "nll": 1.3934326171875, "brier": 0.518639087677002}
{"run": "s0_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 28.36952042579651, "acc": 0.6320732235908508, "ece": 0.07910986244678497, "cls_ece": 0.0033077187836170197, "nll": 1.4699931144714355, "brier": 0.5237716436386108}
{"run": "s0_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 115.81823587417603, "acc": 0.6320732235908508, "ece": 0.043083980679512024, "cls_ece": 0.002965047722682357, "nll": 1.3803998231887817, "brier": 0.5151767134666443}
{"run": "s0_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 525.9341654777527, "acc": 0.6223252415657043, "ece": 0.06984677910804749, "cls_ece": 0.0034374846145510674, "nll": 1.471553087234497, "brier": 0.5353260636329651}
{"run": "s0_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 34.94583058357239, "acc": 0.6320732235908508, "ece": 0.029442299157381058, "cls_ece": 0.0029547675512731075, "nll": 1.364715576171875, "brier": 0.5132649540901184, "n_params": 278788}
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.5601081848144531, "acc": 0.6320732235908508, "ece": 0.05119198560714722, "cls_ece": 0.003051832551136613, "nll": 1.4008880853652954, "brier": 0.5204581618309021, "bins": 3}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.9035007953643799, "acc": 0.6320732235908508, "ece": 0.03595961630344391, "cls_ece": 0.002976893913000822, "nll": 1.3567851781845093, "brier": 0.513737142086029, "w": [-0.3755112588405609], "b": 0.514384388923645, "lam": 0.01, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 2.159602403640747, "acc": 0.6320732235908508, "ece": 0.04611025005578995, "cls_ece": 0.002912018448114395, "nll": 1.3588835000991821, "brier": 0.5111777782440186, "w": [-0.056821297854185104, -0.05794480815529823, -0.04833688959479332, -0.021555151790380478, -0.05469464138150215, -0.0564383864402771, -0.020515086129307747, 0.0023017956409603357, -0.028275229036808014, 0.007788566406816244, -0.04257825389504433, 0.04916304349899292, 0.02023009955883026, -0.01290383841842413, -0.0062013063579797745, -0.007919661700725555, -0.048046987503767014, -0.032692357897758484, -0.03493620455265045, -0.024124551564455032, -0.03012033924460411, -0.012755692936480045, -0.013149374164640903, 0.0025873531121760607, 0.02268054336309433, -0.02706853859126568, 0.06938698142766953, -0.022589728236198425, 0.022866815328598022, -0.08719887584447861, 0.00014342264330480248, 0.042665913701057434, -0.00013792220852337778, 0.034727029502391815, -0.0248249564319849, 0.05713610723614693, 0.034937530755996704, -0.04759703949093819, 0.004395558964461088, -0.006444125901907682, -0.08585561066865921, -0.04867148399353027, 0.05251174792647362, -0.03135605901479721, -0.07854156941175461, -0.07262333482503891, 0.002009388292208314, -0.04631206393241882, 0.07220187783241272, -0.04329706355929375, -0.04217639937996864, 0.06015094369649887, 0.029703643172979355, -0.030074285343289375, 0.08311742544174194, -0.005856179632246494, -0.03059082292020321, 0.032752007246017456, 0.018568076193332672, -0.03221604973077774, -0.034610047936439514, 0.012113144621253014, 0.00793660432100296, 0.029674062505364418, -0.0139478063210845, -0.035318583250045776, -0.025890400633215904, -0.00630106870085001, 0.045543231070041656, 0.021699776872992516], "b": 0.42433494329452515, "lam": 0.1, "n_params": 71}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 44.56947350502014, "acc": 0.6320732235908508, "ece": 0.05885079503059387, "cls_ece": 0.0030816078651696444, "nll": 1.383890151977539, "brier": 0.515943169593811, "n_params": 897}
{"run": "s0_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.3229968547821045, "acc": 0.6320732235908508, "ece": 0.03234432265162468, "cls_ece": 0.002943571424111724, "nll": 1.3538548946380615, "brier": 0.5114250779151917, "w": [0.053816892206668854, -0.10408332943916321, 0.017648305743932724, 0.08293023705482483, 0.01153053343296051, -0.024506863206624985, 0.03905172646045685, 0.034585870802402496, 0.042776137590408325, -0.05453255772590637, 0.018598483875393867], "b": 0.4746621251106262, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.1499922275543213, "acc": 0.6320732235908508, "ece": 0.03012518584728241, "cls_ece": 0.0029558560345321894, "nll": 1.3627952337265015, "brier": 0.5132502913475037, "w": [0.09878755360841751, -0.16558735072612762], "b": 0.4678233563899994, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s0_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.004509449005126953, "acc": 0.6318948864936829, "ece": 0.062181927263736725, "cls_ece": 0.0032438889611512423, "nll": 1.435797095298767, "brier": 0.523695707321167}
{"run": "s0_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.7668275833129883, "acc": 0.6318948864936829, "ece": 0.05691026896238327, "cls_ece": 0.0030306323897093534, "nll": 1.4359612464904785, "brier": 0.5218173265457153}
{"run": "s0_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.2900738716125488, "acc": 0.6340346932411194, "ece": 0.04973375424742699, "cls_ece": 0.003127561416476965, "nll": 1.4291136264801025, "brier": 0.5176894664764404}
{"run": "s0_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.8024539947509766, "acc": 0.6318948864936829, "ece": 0.057305414229631424, "cls_ece": 0.0030539468862116337, "nll": 1.425595998764038, "brier": 0.5218189358711243}
{"run": "s0_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 16.119181394577026, "acc": 0.6318948864936829, "ece": 0.05264505371451378, "cls_ece": 0.003074514213949442, "nll": 1.4454479217529297, "brier": 0.5198628306388855}
{"run": "s0_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 93.2233612537384, "acc": 0.6318948864936829, "ece": 0.039897240698337555, "cls_ece": 0.0030280607752501965, "nll": 1.4116984605789185, "brier": 0.5181112885475159}
{"run": "s0_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 403.8762254714966, "acc": 0.6252971887588501, "ece": 0.05472166836261749, "cls_ece": 0.003345862962305546, "nll": 1.4658968448638916, "brier": 0.5304816961288452}
{"run": "s0_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 47.82162070274353, "acc": 0.6318948864936829, "ece": 0.019966278225183487, "cls_ece": 0.0029578881803900003, "nll": 1.3989734649658203, "brier": 0.5159721374511719, "n_params": 278788}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6458530426025391, "acc": 0.6318948864936829, "ece": 0.05025867000222206, "cls_ece": 0.0030332040041685104, "nll": 1.4362664222717285, "brier": 0.5235664248466492, "bins": 2}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.9904437065124512, "acc": 0.6318948864936829, "ece": 0.0142291858792305, "cls_ece": 0.0029269191436469555, "nll": 1.39530348777771, "brier": 0.5157908201217651, "w": [-0.382009893655777], "b": 0.470024436712265, "lam": 0.01, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 2.5015432834625244, "acc": 0.6318948864936829, "ece": 0.03209187462925911, "cls_ece": 0.0029650218784809113, "nll": 1.3873178958892822, "brier": 0.5133197903633118, "w": [-0.026237333193421364, -0.012840219773352146, -0.06955531239509583, -0.043270062655210495, -0.005517406854778528, 0.03997814282774925, -0.048912253230810165, 8.17483123682905e-06, -0.000294288998702541, 0.023676836863160133, -0.003971158526837826, 0.021000199019908905, -0.01192212663590908, -0.018889950588345528, 0.06370774656534195, 0.0051454887725412846, -0.013874114491045475, -0.08082666993141174, -0.05454964190721512, -0.022154949605464935, -0.026135312393307686, -0.002343089785426855, -0.024432912468910217, -0.07310409843921661, -0.030504662543535233, -0.038312699645757675, 0.025036755949258804, -0.013409110717475414, -0.010819644667208195, -0.03786197304725647, -0.021565299481153488, 0.01120139192789793, -0.0009759105159901083, -0.007146913092583418, 0.025798173621296883, 0.01499630231410265, -0.04922853037714958, -0.03766141086816788, 0.017855104058980942, 0.050055526196956635, 0.03284911811351776, 0.03386809676885605, -0.05670376121997833, -0.02736831270158291, -0.020533332601189613, 0.06958489120006561, 0.07910104840993881, -0.02006249874830246, 0.009930535219609737, 0.0012291687307879329, 0.006600136868655682, -0.010899752378463745, 0.07512112706899643, 0.05705684423446655, 0.003798661520704627, 0.06122251972556114, -0.0030398753006011248, 0.005509978160262108, -0.03810902312397957, -0.06022384762763977, -0.0006765067810192704, -0.05400800332427025, 0.006012881174683571, -0.019340593367815018, -0.012667439877986908, -0.03950821980834007, -0.016822075471282005, 0.041863761842250824, -0.016197556629776955, -0.04181910306215286], "b": 0.39987578988075256, "lam": 0.1, "n_params": 71}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 41.60384941101074, "acc": 0.6318948864936829, "ece": 0.04852588102221489, "cls_ece": 0.0030786606948822737, "nll": 1.411949634552002, "brier": 0.5177883505821228, "n_params": 897}
{"run": "s0_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.494006872177124, "acc": 0.6318948864936829, "ece": 0.016346609219908714, "cls_ece": 0.0029651469085365534, "nll": 1.3844561576843262, "brier": 0.5132076144218445, "w": [0.08096342533826828, -0.11056917160749435, -0.019761212170124054, 0.13489769399166107, 0.0024610443506389856, -0.01616595685482025, -0.002267003757879138, 0.05217612534761429, 0.01578502357006073, -0.04504524916410446, 0.04266618192195892], "b": 0.43423566222190857, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.2985248565673828, "acc": 0.6318948864936829, "ece": 0.017978506162762642, "cls_ece": 0.002978737698867917, "nll": 1.3974109888076782, "brier": 0.5157880187034607, "w": [0.11149448156356812, -0.18233095109462738], "b": 0.4266415536403656, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.006006002426147461, "acc": 0.6329647898674011, "ece": 0.05507634952664375, "cls_ece": 0.0033091737423092127, "nll": 1.4070520401000977, "brier": 0.5183953046798706}
{"run": "s1_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.7416236400604248, "acc": 0.6329647898674011, "ece": 0.050602078437805176, "cls_ece": 0.0032216422259807587, "nll": 1.4054081439971924, "brier": 0.5170853137969971}
{"run": "s1_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.4181735515594482, "acc": 0.6348668336868286, "ece": 0.05335823446512222, "cls_ece": 0.003243213053792715, "nll": 1.410722017288208, "brier": 0.5164904594421387}
{"run": "s1_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.8397083282470703, "acc": 0.6329647898674011, "ece": 0.04831785336136818, "cls_ece": 0.003226972185075283, "nll": 1.3988497257232666, "brier": 0.5169790983200073}
{"run": "s1_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 6.919607400894165, "acc": 0.6329647898674011, "ece": 0.10436077415943146, "cls_ece": 0.0037805400788784027, "nll": 1.6816474199295044, "brier": 0.5464204549789429}
{"run": "s1_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 132.68861389160156, "acc": 0.6329647898674011, "ece": 0.02789757400751114, "cls_ece": 0.0031607206910848618, "nll": 1.3800569772720337, "brier": 0.512134313583374}
{"run": "s1_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 400.8497426509857, "acc": 0.6233357191085815, "ece": 0.05213052034378052, "cls_ece": 0.003402265952900052, "nll": 1.4521461725234985, "brier": 0.5280047655105591}
{"run": "s1_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 27.796397924423218, "acc": 0.6329647898674011, "ece": 0.020477529615163803, "cls_ece": 0.0031317207030951977, "nll": 1.3780467510223389, "brier": 0.512421190738678, "n_params": 278788}
{"run": "s1_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.4768657684326172, "acc": 0.6329647898674011, "ece": 0.04409845173358917, "cls_ece": 0.003204483538866043, "nll": 1.405760407447815, "brier": 0.5186747312545776, "bins": 2}
{"run": "s1_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.8430626392364502, "acc": 0.6329647898674011, "ece": 0.017934603616595268, "cls_ece": 0.0031305912416428328, "nll": 1.3745416402816772, "brier": 0.5122442841529846, "w": [-0.37856966257095337], "b": 0.4703811705112457, "lam": 0.01, "n_params": 2}
{"run": "s1_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.77616286277771, "acc": 0.6329647898674011, "ece": 0.02709285169839859, "cls_ece": 0.0031252484768629074, "nll": 1.3706141710281372, "brier": 0.5095095038414001, "w": [-0.026077231392264366, -0.07277759909629822, -0.05019736289978027, -0.0385165773332119, -0.052196357399225235, 0.0041198814287781715, -0.015981387346982956, -0.010567525401711464, -0.06554300338029861, -0.007332994602620602, 0.00013275304809212685, 0.02174842171370983, 0.00431327847763896, -0.027474939823150635, -0.04590835049748421, -0.0477634035050869, 0.02511293813586235, -0.002396415686234832, -0.07098770141601562, 0.009392433799803257, -0.030511554330587387, 0.0030057544354349375, 0.020055526867508888, 0.020160917192697525, 0.02563956379890442, -0.0456385500729084, 0.0040506524965167046, -0.007734660059213638, 0.004637288860976696, -0.05034851282835007, -0.004615814425051212, -0.016025586053729057, 0.00682406360283494, 0.06745294481515884, -0.03341598063707352, -0.04379729554057121, -0.04448734223842621, -0.028460761532187462, -0.010011022910475731, -0.027698516845703125, -0.017438556998968124, -0.0011467962758615613, 0.0059480126947164536, 0.015616119839251041, -0.02193514257669449, -0.043596066534519196, -0.01791210100054741, -0.013616549782454967, 0.01669151335954666, -0.07407309859991074, 0.004552142228931189, 0.01234037522226572, -0.041848186403512955, -0.014806900173425674, -0.04313134402036667, -0.016539737582206726, 0.005072596482932568, 0.05217207223176956, 0.022247424349188805, -0.06435640156269073, -0.0168803408741951, -0.01431767176836729, -0.0333387590944767, 0.01377213653177023, -0.02379550412297249, -0.019430920481681824, 0.07668308913707733, -0.005182049702852964, -0.1308802217245102, 0.02247169427573681], "b": 0.4141843616962433, "lam": 0.1, "n_params": 71}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 20.807586431503296, "acc": 0.6329647898674011, "ece": 0.044469203799963, "cls_ece": 0.0032066695857793093, "nll": 1.3883836269378662, "brier": 0.5144177675247192, "n_params": 897}
{"run": "s1_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.2260453701019287, "acc": 0.6329647898674011, "ece": 0.014613077975809574, "cls_ece": 0.003124864539131522, "nll": 1.364306926727295, "brier": 0.509555459022522, "w": [0.03773685544729233, -0.11788246780633926, 0.027895383536815643, 0.1559954434633255, -0.02093125693500042, -0.06904986500740051, -0.01439795270562172, 0.08902973681688309, 0.02371937409043312, -0.06463909149169922, 0.059145763516426086], "b": 0.4504614770412445, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.0397663116455078, "acc": 0.6329647898674011, "ece": 0.019212741404771805, "cls_ece": 0.0031474963761866093, "nll": 1.376739740371704, "brier": 0.512269139289856, "w": [0.09013759344816208, -0.19069591164588928], "b": 0.4391808807849884, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s1_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.004506826400756836, "acc": 0.6338564157485962, "ece": 0.05689579248428345, "cls_ece": 0.0031992194708436728, "nll": 1.4138896465301514, "brier": 0.5173346400260925}
{"run": "s1_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6757187843322754, "acc": 0.6338564157485962, "ece": 0.0568588450551033, "cls_ece": 0.0031953256111592054, "nll": 1.4139518737792969, "brier": 0.517365038394928}
{"run": "s1_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 6.62610936164856, "acc": 0.636709451675415, "ece": 0.0548739917576313, "cls_ece": 0.003352364292368293, "nll": 1.4123464822769165, "brier": 0.515299379825592}
{"run": "s1_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.682135820388794, "acc": 0.6338564157485962, "ece": 0.055566608905792236, "cls_ece": 0.003228794550523162, "nll": 1.4101494550704956, "brier": 0.5174210071563721}
{"run": "s1_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 14.702867269515991, "acc": 0.6338564157485962, "ece": 0.05882226303219795, "cls_ece": 0.0031318177934736013, "nll": 1.4463624954223633, "brier": 0.5159568190574646}
{"run": "s1_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 102.50297975540161, "acc": 0.6338564157485962, "ece": 0.030238967388868332, "cls_ece": 0.003011642722412944, "nll": 1.3837480545043945, "brier": 0.5107150077819824}
{"run": "s1_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 306.19093775749207, "acc": 0.6314194202423096, "ece": 0.056964173913002014, "cls_ece": 0.0034547830000519753, "nll": 1.448540449142456, "brier": 0.5241435170173645}
{"run": "s1_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 26.751222610473633, "acc": 0.6338564157485962, "ece": 0.028615782037377357, "cls_ece": 0.003081998787820339, "nll": 1.385678768157959, "brier": 0.5126311182975769, "n_params": 278788}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.5300381183624268, "acc": 0.6338564157485962, "ece": 0.05060273036360741, "cls_ece": 0.0031405193731188774, "nll": 1.4145249128341675, "brier": 0.5195336937904358, "bins": 3}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.8586461544036865, "acc": 0.6338564157485962, "ece": 0.025599638000130653, "cls_ece": 0.00304276030510664, "nll": 1.3820953369140625, "brier": 0.5118931531906128, "w": [-0.4711899161338806], "b": 0.5222085118293762, "lam": 0.01, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.9247748851776123, "acc": 0.6338564157485962, "ece": 0.030672844499349594, "cls_ece": 0.003055615583434701, "nll": 1.375219702720642, "brier": 0.509086012840271, "w": [-0.003728652372956276, -0.03788647800683975, -0.06629512459039688, -0.05684707313776016, -0.06331951916217804, -0.013317568227648735, -0.021328940987586975, -0.010565338656306267, -0.08488091826438904, 0.06112828478217125, -0.0045995027758181095, 0.04505182430148125, 0.01774674281477928, -0.028007032349705696, -0.030390499159693718, -0.002054473850876093, -0.05425369739532471, -0.012388029135763645, -0.05672219768166542, 0.10040940344333649, -0.05753860995173454, 0.01586519367992878, -0.016244735568761826, -0.010012774728238583, -0.022220788523554802, -0.06532282382249832, -0.05317648500204086, -0.04445306956768036, -0.019465317949652672, -0.0037164913956075907, 0.036197397857904434, 0.0628514215350151, 0.024811407551169395, 0.02189704030752182, 0.04018738493323326, -0.028668345883488655, -0.06452129781246185, -0.02689557708799839, 0.0549761988222599, -0.04121260344982147, 0.03486468270421028, 0.00792664010077715, -0.03372451663017273, -0.027192672714591026, -0.049250587821006775, 0.03956606239080429, -0.028628529980778694, -0.046964291483163834, 0.041513703763484955, 0.0007953866152092814, -0.03530183807015419, 0.014889330603182316, -0.017018623650074005, -0.02776923030614853, 0.0028682388365268707, -0.03659018501639366, -0.0030110827647149563, 0.07423116266727448, -0.04884711652994156, -0.06923948973417282, -0.04191593453288078, -0.026169924065470695, 0.0008761895587667823, -0.05011117085814476, 0.0008149896748363972, -0.04193578660488129, 0.026478296145796776, 0.07188349962234497, -0.0070924777537584305, -0.025626152753829956], "b": 0.43651196360588074, "lam": 0.1, "n_params": 71}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 17.2475004196167, "acc": 0.6338564157485962, "ece": 0.049524176865816116, "cls_ece": 0.003138441126793623, "nll": 1.3950071334838867, "brier": 0.513304591178894, "n_params": 897}
{"run": "s1_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.2064971923828125, "acc": 0.6338564157485962, "ece": 0.027387484908103943, "cls_ece": 0.003134960774332285, "nll": 1.3726251125335693, "brier": 0.5095195174217224, "w": [0.04833419248461723, -0.15578415989875793, 0.005122185684740543, 0.17108386754989624, -0.04120104759931564, -0.015551886521279812, 0.014144361019134521, 0.06752888858318329, 0.028192976489663124, -0.03223371505737305, 0.0069364821538329124], "b": 0.4913382828235626, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.1568388938903809, "acc": 0.6338564157485962, "ece": 0.0324014388024807, "cls_ece": 0.0031652722973376513, "nll": 1.384763479232788, "brier": 0.5129230618476868, "w": [-0.04448128864169121, -0.4319151043891907], "b": 0.4971195459365845, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s1_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.004628181457519531, "acc": 0.6336780786514282, "ece": 0.058658674359321594, "cls_ece": 0.00325524783693254, "nll": 1.4218735694885254, "brier": 0.5189074277877808}
{"run": "s1_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6137163639068604, "acc": 0.6336780786514282, "ece": 0.05710717290639877, "cls_ece": 0.003199294675141573, "nll": 1.421513557434082, "brier": 0.5185691118240356}
{"run": "s1_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6881318092346191, "acc": 0.6339158415794373, "ece": 0.05811607837677002, "cls_ece": 0.0031712488271296024, "nll": 1.418892741203308, "brier": 0.5180962085723877}
{"run": "s1_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6476469039916992, "acc": 0.6336780786514282, "ece": 0.055794551968574524, "cls_ece": 0.0032359350007027388, "nll": 1.4140758514404297, "brier": 0.518531322479248}
{"run": "s1_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 20.865521669387817, "acc": 0.6336780786514282, "ece": 0.07085283100605011, "cls_ece": 0.0031991982832551003, "nll": 1.4868276119232178, "brier": 0.5219507217407227}
{"run": "s1_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 141.7511522769928, "acc": 0.6336780786514282, "ece": 0.030120493844151497, "cls_ece": 0.0030189980752766132, "nll": 1.391047716140747, "brier": 0.5119901895523071}
{"run": "s1_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 452.6983256340027, "acc": 0.6274964213371277, "ece": 0.05811643600463867, "cls_ece": 0.0032413098961114883, "nll": 1.4712941646575928, "brier": 0.5297167897224426}
{"run": "s1_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 41.57762861251831, "acc": 0.6336780786514282, "ece": 0.023602208122611046, "cls_ece": 0.0030585143249481916, "nll": 1.3929665088653564, "brier": 0.5136582255363464, "n_params": 278788}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6266841888427734, "acc": 0.6336780786514282, "ece": 0.049849119037389755, "cls_ece": 0.0031704562716186047, "nll": 1.42363440990448, "brier": 0.5210207104682922, "bins": 4}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.006540298461914, "acc": 0.6336780786514282, "ece": 0.020806845277547836, "cls_ece": 0.003001914592459798, "nll": 1.3884798288345337, "brier": 0.5131642818450928, "w": [-0.42906951904296875], "b": 0.5038076639175415, "lam": 0.01, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 2.42370343208313, "acc": 0.6336780786514282, "ece": 0.02967960387468338, "cls_ece": 0.0030281401704996824, "nll": 1.38142991065979, "brier": 0.5109200477600098, "w": [-0.013082651421427727, -0.06584654748439789, -0.04956542328000069, -0.05172428488731384, -0.04764806479215622, 0.014155027456581593, -0.0024149082601070404, -0.023511067032814026, -0.06439453363418579, 0.022386781871318817, -0.0063385977409780025, 0.0037896232679486275, -0.006398366764187813, -0.05146808177232742, 0.01712058298289776, 0.0560433603823185, -0.06815927475690842, -0.03041795641183853, -0.02246197499334812, 0.03529367595911026, -0.06687565892934799, 4.358317528385669e-05, -0.024110496044158936, -0.028292017057538033, -0.03676193207502365, -0.02724110148847103, -0.011439020745456219, -0.03847052901983261, -0.027403105050325394, -0.02602834440767765, -0.04543856158852577, 0.0010304839815944433, 0.03156724199652672, 0.013888790272176266, -0.03625786304473877, -0.019784782081842422, 0.021137600764632225, -0.05358004570007324, -0.03551207855343819, 0.0036481590941548347, -0.04295434430241585, 0.05484284460544586, 0.023500196635723114, 0.06545385718345642, -0.023849695920944214, 0.010883698239922523, 0.0386798270046711, -0.0006558060995303094, 0.014487802051007748, -0.05559059605002403, -0.045091304928064346, -0.028588101267814636, 0.0811966061592102, 0.013574311509728432, -0.031396038830280304, 0.05916769802570343, -0.014060099609196186, 0.020269647240638733, -0.01701146550476551, -0.02150179259479046, -0.05738324671983719, -0.054418474435806274, 0.09937668591737747, 0.029036929830908775, 0.015911927446722984, -0.05208854377269745, 0.06744322180747986, -0.027767671272158623, -0.12281105667352676, -0.011904132552444935], "b": 0.4109792113304138, "lam": 0.1, "n_params": 71}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 64.80951714515686, "acc": 0.6336780786514282, "ece": 0.04907756298780441, "cls_ece": 0.003050592727959156, "nll": 1.3992863893508911, "brier": 0.5141578912734985, "n_params": 897}
{"run": "s1_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.437107801437378, "acc": 0.6336780786514282, "ece": 0.020670372992753983, "cls_ece": 0.002970601199194789, "nll": 1.3781460523605347, "brier": 0.5101136565208435, "w": [0.09650704264640808, -0.14189931750297546, -0.07778435945510864, 0.19977973401546478, -0.09138919413089752, -0.008126647211611271, -0.003923347219824791, 0.06868758052587509, -0.002361539052799344, -0.03732340410351753, 0.05540528520941734], "b": 0.45156413316726685, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.229578971862793, "acc": 0.6336780786514282, "ece": 0.022153399884700775, "cls_ece": 0.003065558150410652, "nll": 1.3909831047058105, "brier": 0.5133397579193115, "w": [0.1295214593410492, -0.18713796138763428], "b": 0.4641297459602356, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s2_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.00500941276550293, "acc": 0.6314194202423096, "ece": 0.055686548352241516, "cls_ece": 0.0031612336169928312, "nll": 1.4267442226409912, "brier": 0.52040696144104}
{"run": "s2_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6292157173156738, "acc": 0.6314194202423096, "ece": 0.04750155285000801, "cls_ece": 0.00309572066180408, "nll": 1.4280598163604736, "brier": 0.5189136266708374}
{"run": "s2_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.3664231300354004, "acc": 0.6334403157234192, "ece": 0.05013696476817131, "cls_ece": 0.0029606809839606285, "nll": 1.4300823211669922, "brier": 0.5170294642448425}
{"run": "s2_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.7666552066802979, "acc": 0.6314194202423096, "ece": 0.0428355447947979, "cls_ece": 0.003072527004405856, "nll": 1.4133319854736328, "brier": 0.5184686183929443}
{"run": "s2_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 6.069241046905518, "acc": 0.6314194202423096, "ece": 0.10424229502677917, "cls_ece": 0.0036487362813204527, "nll": 1.625399112701416, "brier": 0.5408417582511902}
{"run": "s2_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 117.40461468696594, "acc": 0.6314194202423096, "ece": 0.030845843255519867, "cls_ece": 0.0029565126169472933, "nll": 1.4007861614227295, "brier": 0.5142364501953125}
{"run": "s2_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 457.715439081192, "acc": 0.629279613494873, "ece": 0.05328433960676193, "cls_ece": 0.0030787084251642227, "nll": 1.4605416059494019, "brier": 0.5253598690032959}
{"run": "s2_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 44.144365310668945, "acc": 0.6314194202423096, "ece": 0.02460312470793724, "cls_ece": 0.0029757912270724773, "nll": 1.394451379776001, "brier": 0.5146955847740173, "n_params": 278788}
{"run": "s2_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6000709533691406, "acc": 0.6314194202423096, "ece": 0.04418957605957985, "cls_ece": 0.003046969883143902, "nll": 1.4273477792739868, "brier": 0.5210385322570801, "bins": 2}
{"run": "s2_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.9545392990112305, "acc": 0.6314194202423096, "ece": 0.02138042449951172, "cls_ece": 0.0029791619163006544, "nll": 1.3879398107528687, "brier": 0.5142425894737244, "w": [-0.3858557343482971], "b": 0.45320364832878113, "lam": 0.01, "n_params": 2}
{"run": "s2_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 2.357942581176758, "acc": 0.6314194202423096, "ece": 0.03263820335268974, "cls_ece": 0.0029068472795188427, "nll": 1.3813163042068481, "brier": 0.510426938533783, "w": [-0.05288390442728996, -0.038953039795160294, 0.004077743273228407, -0.0652938261628151, -0.022541342303156853, -0.0636315569281578, -0.030225573107600212, -0.017975296825170517, -0.018067317083477974, -0.032518066465854645, 0.011865677312016487, 0.02471260353922844, 0.007519545964896679, 0.012486562132835388, -0.022154919803142548, -0.06825962662696838, 0.005410526879131794, -0.005722931586205959, -0.0024700737558305264, 0.033493466675281525, -0.05619729310274124, 0.026535028591752052, 0.026250166818499565, 0.008105804212391376, -0.01645529828965664, -0.01663249544799328, 0.013337960466742516, -0.037355776876211166, -0.04432151839137077, -0.010663709603250027, -0.05272258445620537, 0.04377312585711479, 0.06672436743974686, 0.018862267956137657, 0.006128021981567144, -0.01444542221724987, -0.027452310547232628, -0.01851680688560009, 0.03266272321343422, 0.009604272432625294, -0.016355590894818306, -0.04210037738084793, 0.04314791038632393, 0.012881198897957802, 0.049694985151290894, 0.028809819370508194, 0.021756723523139954, -0.005778837949037552, 0.03074881061911583, -0.013058049604296684, -0.017060531303286552, -0.012517563067376614, 0.018457327038049698, 0.004196759779006243, 0.004821745678782463, 0.0019872982520610094, -0.011079705320298672, 0.03948015719652176, -0.0475686714053154, -0.058376338332891464, -0.0386662557721138, -0.028790216892957687, -0.010207588784396648, -0.003121017711237073, 0.0562448650598526, -0.031567223370075226, -0.018403612077236176, -0.04658684507012367, -0.1260608583688736, -0.01144645269960165], "b": 0.38071122765541077, "lam": 0.1, "n_params": 71}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 56.13529968261719, "acc": 0.6314194202423096, "ece": 0.046059750020504, "cls_ece": 0.003016702365130186, "nll": 1.4064196348190308, "brier": 0.5157341957092285, "n_params": 897}
{"run": "s2_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.434039831161499, "acc": 0.6314194202423096, "ece": 0.021753020584583282, "cls_ece": 0.003006586804986, "nll": 1.3814351558685303, "brier": 0.5114777684211731, "w": [0.07336951047182083, -0.12443511188030243, -0.016865799203515053, 0.14601095020771027, -0.009485718794167042, 0.0002291536657139659, -0.024003956466913223, 0.040179543197155, -0.005227511283010244, -0.02095811814069748, 0.03731783479452133], "b": 0.42801326513290405, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.2036309242248535, "acc": 0.6314194202423096, "ece": 0.023387743160128593, "cls_ece": 0.0029796466697007418, "nll": 1.3929028511047363, "brier": 0.5145362615585327, "w": [0.10927754640579224, -0.16444694995880127], "b": 0.4211505055427551, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s2_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.0050048828125, "acc": 0.636233925819397, "ece": 0.05112820118665695, "cls_ece": 0.003107839496806264, "nll": 1.3970671892166138, "brier": 0.5120338201522827}
{"run": "s2_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.5600836277008057, "acc": 0.636233925819397, "ece": 0.053728893399238586, "cls_ece": 0.0031026366632431746, "nll": 1.3972673416137695, "brier": 0.512324333190918}
{"run": "s2_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.7315964698791504, "acc": 0.6376010179519653, "ece": 0.052640002220869064, "cls_ece": 0.003056317800655961, "nll": 1.3942770957946777, "brier": 0.5110926628112793}
{"run": "s2_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6366071701049805, "acc": 0.636233925819397, "ece": 0.05027105286717415, "cls_ece": 0.0031109428964555264, "nll": 1.3938744068145752, "brier": 0.5119022727012634}
{"run": "s2_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 21.37341809272766, "acc": 0.636233925819397, "ece": 0.05152308940887451, "cls_ece": 0.0030349332373589277, "nll": 1.4146251678466797, "brier": 0.5115019083023071}
{"run": "s2_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 161.2110481262207, "acc": 0.636233925819397, "ece": 0.031061548739671707, "cls_ece": 0.003027338534593582, "nll": 1.3680919408798218, "brier": 0.5064659714698792}
{"run": "s2_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 694.5965940952301, "acc": 0.6286852359771729, "ece": 0.05331334471702576, "cls_ece": 0.003442859509959817, "nll": 1.4464346170425415, "brier": 0.5249465703964233}
{"run": "s2_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 44.03902864456177, "acc": 0.636233925819397, "ece": 0.031259410083293915, "cls_ece": 0.003113690996542573, "nll": 1.3705629110336304, "brier": 0.5078117847442627, "n_params": 278788}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6875085830688477, "acc": 0.636233925819397, "ece": 0.05275928974151611, "cls_ece": 0.0031584419775754213, "nll": 1.4026628732681274, "brier": 0.5166583061218262, "bins": 3}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.0010628700256348, "acc": 0.636233925819397, "ece": 0.017571600154042244, "cls_ece": 0.0030226779635995626, "nll": 1.3655610084533691, "brier": 0.5065633058547974, "w": [-0.4515073895454407], "b": 0.5680307149887085, "lam": 0.01, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 2.3246748447418213, "acc": 0.636233925819397, "ece": 0.026602383702993393, "cls_ece": 0.0029222331941127777, "nll": 1.3597356081008911, "brier": 0.5040802359580994, "w": [-0.08092054724693298, -0.0456528477370739, 0.01121479831635952, -0.029952988028526306, -0.04768016189336777, -0.05383295938372612, 0.03093012049794197, 0.04204805567860603, -0.05955050513148308, 0.05745839700102806, -0.010378612205386162, -0.007668779231607914, -0.03214465454220772, -0.046971116214990616, 0.05561013147234917, 0.013098170980811119, -0.06698492169380188, -0.0381428524851799, 0.011979635804891586, -0.04315710812807083, -0.019654227420687675, -0.05380842834711075, -0.0009069228544831276, -0.0075137438252568245, -0.08351337909698486, -0.032088350504636765, 0.10483066737651825, 0.0010210333857685328, -0.0282332394272089, -0.06530631333589554, -0.039784062653779984, 0.04544471576809883, -0.011251121759414673, -0.0015554367564618587, 0.03249813988804817, 0.014483884908258915, -0.012458622455596924, -0.07813934236764908, -0.057447511702775955, -0.04317308962345123, -0.0323500819504261, -0.09674933552742004, -0.04484523460268974, -0.018279261887073517, -0.08590195327997208, -0.04233885928988457, 0.03238116577267647, 0.021565260365605354, -0.005626722238957882, -0.022670403122901917, -0.020915936678647995, 0.03214743360877037, 0.02127666212618351, 0.022955194115638733, -0.003190798219293356, 0.0503033772110939, -0.025589117780327797, 0.0799979418516159, -0.023399926722049713, -0.081651970744133, -0.050629809498786926, -0.04173135757446289, -0.011123848147690296, -0.049336597323417664, 0.023867972195148468, 0.015359132550656796, -0.02463127300143242, 0.013936597853899002, -0.03826720267534256, 0.008614500053226948], "b": 0.4822557270526886, "lam": 0.1, "n_params": 71}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 22.11544442176819, "acc": 0.636233925819397, "ece": 0.04764357954263687, "cls_ece": 0.0030730366706848145, "nll": 1.3792448043823242, "brier": 0.5094547867774963, "n_params": 897}
{"run": "s2_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.575500726699829, "acc": 0.636233925819397, "ece": 0.025582589209079742, "cls_ece": 0.0030400326941162348, "nll": 1.3582327365875244, "brier": 0.5054613947868347, "w": [0.06574680656194687, -0.12898966670036316, 0.036504823714494705, 0.19627396762371063, -0.05231276899576187, -0.054145339876413345, 0.022594982758164406, 0.03666824474930763, 0.019532619044184685, -0.06107313930988312, 0.06107183173298836], "b": 0.55105060338974, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.3221409320831299, "acc": 0.636233925819397, "ece": 0.035650916397571564, "cls_ece": 0.003130856901407242, "nll": 1.3690621852874756, "brier": 0.5075516104698181, "w": [-0.02433966100215912, -0.4021340608596802], "b": 0.560163140296936, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s2_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.005504131317138672, "acc": 0.6268426179885864, "ece": 0.05042582005262375, "cls_ece": 0.003409682773053646, "nll": 1.4330496788024902, "brier": 0.5218625068664551}
{"run": "s2_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6177165508270264, "acc": 0.6268426179885864, "ece": 0.046532172709703445, "cls_ece": 0.0033283003140240908, "nll": 1.432676076889038, "brier": 0.521222710609436}
{"run": "s2_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.4424335956573486, "acc": 0.6311222314834595, "ece": 0.051163449883461, "cls_ece": 0.003161761211231351, "nll": 1.428331732749939, "brier": 0.5186756253242493}
{"run": "s2_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6950769424438477, "acc": 0.6268426179885864, "ece": 0.04489205777645111, "cls_ece": 0.0033347841817885637, "nll": 1.4233731031417847, "brier": 0.5210957527160645}
{"run": "s2_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 36.37340068817139, "acc": 0.6268426179885864, "ece": 0.06499257683753967, "cls_ece": 0.0032393450383096933, "nll": 1.5285006761550903, "brier": 0.5260379314422607}
{"run": "s2_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 111.90259432792664, "acc": 0.6268426179885864, "ece": 0.028390200808644295, "cls_ece": 0.0032535381615161896, "nll": 1.4085663557052612, "brier": 0.5167261958122253}
{"run": "s2_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 776.2182333469391, "acc": 0.6233357191085815, "ece": 0.04693020135164261, "cls_ece": 0.003179314313456416, "nll": 1.471938967704773, "brier": 0.5281143188476562}
{"run": "s2_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 37.25344729423523, "acc": 0.6268426179885864, "ece": 0.0257481150329113, "cls_ece": 0.003227701410651207, "nll": 1.4063336849212646, "brier": 0.5166833996772766, "n_params": 278788}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6062235832214355, "acc": 0.6268426179885864, "ece": 0.044438280165195465, "cls_ece": 0.0033298558555543423, "nll": 1.4339745044708252, "brier": 0.5229819416999817, "bins": 2}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.8331480026245117, "acc": 0.6268426179885864, "ece": 0.008318976499140263, "cls_ece": 0.0032142414711415768, "nll": 1.4007890224456787, "brier": 0.516182005405426, "w": [-0.3424580693244934], "b": 0.5036420822143555, "lam": 0.01, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 2.155850887298584, "acc": 0.6268426179885864, "ece": 0.01968996413052082, "cls_ece": 0.0031258428934961557, "nll": 1.386885643005371, "brier": 0.5118281245231628, "w": [-0.03851942718029022, -0.004539497196674347, -0.025545597076416016, -0.04029630497097969, -0.018914522603154182, 0.015555327758193016, 0.024113992229104042, 0.013743164017796516, -0.004195753950625658, 0.03831327706575394, -0.011702201329171658, 0.018488209694623947, 0.0026325599756091833, -0.02733386494219303, -0.02704458311200142, 0.01539011113345623, -0.05151091143488884, 0.01787544973194599, 0.01562964916229248, 0.03951743245124817, 0.008577553555369377, 0.0257407333701849, 0.03260454535484314, 0.028874874114990234, -0.021352902054786682, -0.0277884341776371, -0.02658177725970745, 0.0006032926612533629, -0.06242192164063454, -0.025395657867193222, -0.0018783160485327244, 0.016852524131536484, -0.012558173388242722, 0.03778546676039696, 0.017423953860998154, -0.018975453451275826, -0.03858055919408798, -0.03399557247757912, -0.026217103004455566, 0.002220770576968789, -0.0528370663523674, 0.041540950536727905, 0.04986867681145668, 0.010617705062031746, 0.002695184899494052, 0.03551109507679939, 0.02772151120007038, 0.03359035775065422, 0.08574449270963669, 0.010748832486569881, -0.018949320539832115, 0.028932150453329086, 0.10087898373603821, 0.002842320827767253, 0.029978960752487183, 0.031121503561735153, -0.01573527231812477, 0.03601739928126335, -0.025846008211374283, -0.06041061505675316, -0.04263952001929283, -0.009292986243963242, -0.038402121514081955, 0.005928897298872471, 0.02159622125327587, -0.022035714238882065, -0.05619964003562927, 0.05649048089981079, -0.17272701859474182, 0.022489486262202263], "b": 0.4463948607444763, "lam": 0.1, "n_params": 71}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 27.850402355194092, "acc": 0.6268426179885864, "ece": 0.03836168348789215, "cls_ece": 0.0032666742336004972, "nll": 1.409600019454956, "brier": 0.5170906186103821, "n_params": 897}
{"run": "s2_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.247060775756836, "acc": 0.6268426179885864, "ece": 0.024805452674627304, "cls_ece": 0.0032423348166048527, "nll": 1.3916248083114624, "brier": 0.5133888721466064, "w": [0.07603047043085098, -0.08374982327222824, -0.027358880266547203, 0.1781826764345169, 0.028600789606571198, -0.013523339293897152, 0.024078939110040665, 0.04387352243065834, -0.011445838958024979, -0.02334974706172943, 0.050773750990629196], "b": 0.4664294123649597, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.1760408878326416, "acc": 0.6268426179885864, "ece": 0.026125695556402206, "cls_ece": 0.0032544948626309633, "nll": 1.4046437740325928, "brier": 0.5167058706283569, "w": [0.1208726167678833, -0.15464471280574799], "b": 0.45982304215431213, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.0055103302001953125, "acc": 0.6353423595428467, "ece": 0.059131037443876266, "cls_ece": 0.0034055036958307028, "nll": 1.423418402671814, "brier": 0.5184004306793213}
{"run": "s3_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.7139379978179932, "acc": 0.6353423595428467, "ece": 0.05905534699559212, "cls_ece": 0.003403799142688513, "nll": 1.4234181642532349, "brier": 0.5184020400047302}
{"run": "s3_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.7827925682067871, "acc": 0.6362934112548828, "ece": 0.06097722053527832, "cls_ece": 0.0034221068490296602, "nll": 1.4217164516448975, "brier": 0.5178183913230896}
{"run": "s3_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.7184391021728516, "acc": 0.6353423595428467, "ece": 0.05804834142327309, "cls_ece": 0.003420309629291296, "nll": 1.412583827972412, "brier": 0.5182315111160278}
{"run": "s3_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 14.541794538497925, "acc": 0.6353423595428467, "ece": 0.05686115473508835, "cls_ece": 0.003292215522378683, "nll": 1.4548659324645996, "brier": 0.5170396566390991}
{"run": "s3_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 256.31462264060974, "acc": 0.6353423595428467, "ece": 0.034556228667497635, "cls_ece": 0.003271011635661125, "nll": 1.3933862447738647, "brier": 0.5125049352645874}
{"run": "s3_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 368.2264361381531, "acc": 0.6254755258560181, "ece": 0.06138913333415985, "cls_ece": 0.0036237528547644615, "nll": 1.4894238710403442, "brier": 0.5332397818565369}
{"run": "s3_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 37.153412103652954, "acc": 0.6353423595428467, "ece": 0.02559448592364788, "cls_ece": 0.003305763006210327, "nll": 1.3852370977401733, "brier": 0.5125333070755005, "n_params": 278788}
{"run": "s3_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6038446426391602, "acc": 0.6353423595428467, "ece": 0.05618426576256752, "cls_ece": 0.003395435865968466, "nll": 1.4219599962234497, "brier": 0.5199745297431946, "bins": 2}
{"run": "s3_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.9590420722961426, "acc": 0.6353423595428467, "ece": 0.015624716877937317, "cls_ece": 0.0032303803600370884, "nll": 1.3770532608032227, "brier": 0.5116384029388428, "w": [-0.41502830386161804], "b": 0.5273666381835938, "lam": 0.01, "n_params": 2}
{"run": "s3_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 2.368807077407837, "acc": 0.6353423595428467, "ece": 0.034069936722517014, "cls_ece": 0.0032196335960179567, "nll": 1.3813601732254028, "brier": 0.5094554424285889, "w": [-0.05739664286375046, -0.03958478942513466, -0.02468653954565525, -0.03133288398385048, -0.008061183616518974, -0.031430717557668686, -0.05388559401035309, -0.024194980040192604, -0.09982983767986298, 0.01071831863373518, 0.008060868829488754, 0.0027189748361706734, -0.02356751449406147, 0.008560300804674625, -0.0055589331313967705, -0.018025990575551987, 0.007004871498793364, -0.01115564163774252, -0.040740225464105606, -0.002213677391409874, 0.02034096233546734, -0.009976805187761784, -0.006966399494558573, -0.017839869484305382, 0.009622291661798954, -0.07452212274074554, -0.00691397488117218, 0.0037825850304216146, -0.027786146849393845, -0.06895561516284943, 0.0031604771502316, -0.07576986402273178, -0.052486177533864975, 0.046267129480838776, 0.0169826652854681, 0.020197980105876923, 0.010459606535732746, -0.03492803871631622, 0.018200386315584183, 0.03270313888788223, -0.013432202860713005, 0.04820970818400383, 0.001085646916180849, -0.024015985429286957, -0.04003292694687843, 0.006439223885536194, 0.005308189429342747, -0.06487461924552917, 0.0905989408493042, 0.06166530400514603, -0.03922481834888458, -0.036037933081388474, 0.05939480662345886, 0.0074240537360310555, -0.0016976018669083714, 0.01404860895127058, -0.0038628808688372374, 0.06004433333873749, -0.07043380290269852, -0.08182264864444733, 0.0018089524237439036, -0.0023863804526627064, -0.022182447835803032, -0.023257970809936523, 0.010664558038115501, 0.018239321187138557, -0.04388653114438057, 0.011041408404707909, -0.08301864564418793, -0.0015160945476964116], "b": 0.4538428485393524, "lam": 0.1, "n_params": 71}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 20.815189361572266, "acc": 0.6353423595428467, "ece": 0.0494890958070755, "cls_ece": 0.003343804506585002, "nll": 1.4001045227050781, "brier": 0.5139131546020508, "n_params": 897}
{"run": "s3_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.3694729804992676, "acc": 0.6353423595428467, "ece": 0.018552320078015327, "cls_ece": 0.0032471793238073587, "nll": 1.3709263801574707, "brier": 0.509663462638855, "w": [0.030224408954381943, -0.10763321816921234, 0.05345311015844345, 0.1407199651002884, -0.013161590322852135, -0.06233490630984306, 0.01677331142127514, 0.07689682394266129, 0.04173792898654938, -0.06343599408864975, 0.03304935246706009], "b": 0.4947749078273773, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.1972246170043945, "acc": 0.6353423595428467, "ece": 0.023708509281277657, "cls_ece": 0.0032962015829980373, "nll": 1.3838893175125122, "brier": 0.5124202966690063, "w": [0.09387631714344025, -0.18800561130046844], "b": 0.4915435314178467, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s3_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.005011320114135742, "acc": 0.640929639339447, "ece": 0.06746269017457962, "cls_ece": 0.003396333195269108, "nll": 1.4013872146606445, "brier": 0.5119180679321289}
{"run": "s3_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.5775477886199951, "acc": 0.640929639339447, "ece": 0.05505697801709175, "cls_ece": 0.0032242904417216778, "nll": 1.3985642194747925, "brier": 0.5096949934959412}
{"run": "s3_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 7.428520679473877, "acc": 0.6427127718925476, "ece": 0.056172434240579605, "cls_ece": 0.003338003298267722, "nll": 1.391373634338379, "brier": 0.506942093372345}
{"run": "s3_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6240019798278809, "acc": 0.640929639339447, "ece": 0.055008430033922195, "cls_ece": 0.0032303244806826115, "nll": 1.3892120122909546, "brier": 0.5096487998962402}
{"run": "s3_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 17.82345151901245, "acc": 0.640929639339447, "ece": 0.05986472964286804, "cls_ece": 0.003178228856995702, "nll": 1.4419994354248047, "brier": 0.5121111869812012}
{"run": "s3_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 88.62652349472046, "acc": 0.640929639339447, "ece": 0.0463017001748085, "cls_ece": 0.0032497630454599857, "nll": 1.3814302682876587, "brier": 0.5074180364608765}
{"run": "s3_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 491.2088122367859, "acc": 0.6333808898925781, "ece": 0.04792165011167526, "cls_ece": 0.0032206722535192966, "nll": 1.418994665145874, "brier": 0.5160923600196838}
{"run": "s3_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 37.00364446640015, "acc": 0.640929639339447, "ece": 0.02989419735968113, "cls_ece": 0.0032637370750308037, "nll": 1.365356206893921, "brier": 0.5048428773880005, "n_params": 278788}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6400294303894043, "acc": 0.640929639339447, "ece": 0.055912718176841736, "cls_ece": 0.0032790335826575756, "nll": 1.4010138511657715, "brier": 0.5119510889053345, "bins": 4}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.0485351085662842, "acc": 0.640929639339447, "ece": 0.013826816342771053, "cls_ece": 0.003141840687021613, "nll": 1.3612253665924072, "brier": 0.5040449500083923, "w": [-0.3947919011116028], "b": 0.4669700562953949, "lam": 0.01, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 2.2988216876983643, "acc": 0.640929639339447, "ece": 0.03125286474823952, "cls_ece": 0.003066145582124591, "nll": 1.3578764200210571, "brier": 0.5019240975379944, "w": [-0.019089605659246445, -0.05286683142185211, 0.011721799150109291, -0.004743373952805996, -0.02949674054980278, -0.02947990968823433, 0.007528999820351601, 0.027978193014860153, -0.10516469180583954, -0.0025189288426190615, -0.011186444200575352, 0.003646256634965539, -0.00016465975204482675, 0.030507024377584457, -0.024733074009418488, -0.06002578139305115, -0.07364363223314285, -0.05538284778594971, -0.10543082654476166, 0.020144464448094368, -0.03726790472865105, 0.01204946544021368, -0.004149953369051218, -0.021333519369363785, -0.01459960825741291, -0.032189395278692245, 0.025995563715696335, -0.02985035441815853, -0.005581051576882601, -0.0012434781529009342, 0.00048382938257418573, 0.05535556748509407, -0.01962653361260891, 0.03200608864426613, 0.06549744307994843, 0.023300914093852043, -0.05482742562890053, -0.03481040149927139, 0.009049158543348312, 0.0557234100997448, -0.04901018366217613, 0.06507346034049988, 0.042665157467126846, -0.03026733547449112, -0.07747481018304825, 0.04009353369474411, 0.040680184960365295, -0.018956126645207405, 0.02026892825961113, 0.0009423927403986454, -0.04927058890461922, 0.022937390953302383, 0.049297865480184555, -0.05958666652441025, 0.017801806330680847, 0.050369661301374435, 0.038337916135787964, 0.03764073923230171, 0.0038861045613884926, -0.03194781020283699, 0.03130463883280754, 0.0287204310297966, 0.0014037456130608916, -0.02225559763610363, -0.04999293014407158, -0.051748305559158325, -0.0715966746211052, -0.02796826884150505, 0.0066148764453828335, 0.013406924903392792], "b": 0.4069196879863739, "lam": 0.1, "n_params": 71}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 25.29101276397705, "acc": 0.640929639339447, "ece": 0.04696916788816452, "cls_ece": 0.003184371627867222, "nll": 1.3808354139328003, "brier": 0.5064875483512878, "n_params": 897}
{"run": "s3_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.3921294212341309, "acc": 0.640929639339447, "ece": 0.022663451731204987, "cls_ece": 0.0032239265274256468, "nll": 1.358103632926941, "brier": 0.5033394694328308, "w": [0.03405744954943657, -0.09960894286632538, 0.024017687886953354, 0.12379327416419983, 0.027354354038834572, -0.0190151147544384, 0.024900339543819427, 0.05006809160113335, 0.05370894446969032, -0.04118020087480545, -0.015358692035079002], "b": 0.43608710169792175, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.2167110443115234, "acc": 0.640929639339447, "ece": 0.022777030244469643, "cls_ece": 0.0033043604344129562, "nll": 1.3617525100708008, "brier": 0.5042532086372375, "w": [-0.055035874247550964, -0.3641192317008972], "b": 0.4441845715045929, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s3_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.005514383316040039, "acc": 0.6317760348320007, "ece": 0.05945311486721039, "cls_ece": 0.003419502405449748, "nll": 1.4320374727249146, "brier": 0.5225995182991028}
{"run": "s3_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.5769550800323486, "acc": 0.6317760348320007, "ece": 0.058002300560474396, "cls_ece": 0.003378401743248105, "nll": 1.4336093664169312, "brier": 0.5218055248260498}
{"run": "s3_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.4014027118682861, "acc": 0.6339752674102783, "ece": 0.05662008002400398, "cls_ece": 0.0033451211638748646, "nll": 1.432389497756958, "brier": 0.518787682056427}
{"run": "s3_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6151103973388672, "acc": 0.6317760348320007, "ece": 0.05329618602991104, "cls_ece": 0.00334878358989954, "nll": 1.4177908897399902, "brier": 0.5213336944580078}
{"run": "s3_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 28.030361652374268, "acc": 0.6317760348320007, "ece": 0.07786259055137634, "cls_ece": 0.0036381734535098076, "nll": 1.5340642929077148, "brier": 0.5259543657302856}
{"run": "s3_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 101.34358143806458, "acc": 0.6317760348320007, "ece": 0.034306541085243225, "cls_ece": 0.0033137123100459576, "nll": 1.4036914110183716, "brier": 0.5165074467658997}
{"run": "s3_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 427.2685990333557, "acc": 0.629220187664032, "ece": 0.05710701271891594, "cls_ece": 0.0032853875309228897, "nll": 1.4599194526672363, "brier": 0.5256375074386597}
{"run": "s3_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 36.52979803085327, "acc": 0.6317760348320007, "ece": 0.018197190016508102, "cls_ece": 0.0032951224129647017, "nll": 1.395076036453247, "brier": 0.5159590244293213, "n_params": 278788}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6149487495422363, "acc": 0.6317760348320007, "ece": 0.05521544814109802, "cls_ece": 0.003344232216477394, "nll": 1.4314100742340088, "brier": 0.5221486687660217, "bins": 2}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.9110627174377441, "acc": 0.6317760348320007, "ece": 0.023223547264933586, "cls_ece": 0.003296714276075363, "nll": 1.390487551689148, "brier": 0.5162673592567444, "w": [-0.40859201550483704], "b": 0.4734521806240082, "lam": 0.01, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 2.173081159591675, "acc": 0.6317760348320007, "ece": 0.03537089005112648, "cls_ece": 0.0031695966608822346, "nll": 1.3911107778549194, "brier": 0.5134248733520508, "w": [-0.03829917684197426, -0.015121947973966599, -0.05807843059301376, -0.010216197930276394, -0.02652449905872345, -0.03178418427705765, -0.015228905715048313, 0.032843511551618576, -0.07657833397388458, -0.017479488626122475, -0.0020968876779079437, -0.02172757126390934, 0.04800736904144287, -0.04573642089962959, -0.01756209507584572, -0.01673002913594246, -0.03175985813140869, 0.004722029902040958, -0.042859550565481186, 0.08004894107580185, 0.01313761342316866, -0.0069197495467960835, 0.019835416227579117, 0.023388847708702087, -0.07439865171909332, -0.02176116220653057, 0.011633302085101604, -0.02521383762359619, -0.05361533910036087, -0.0066692722029984, -0.025364618748426437, 0.03877042979001999, 0.08159014582633972, 0.024427104741334915, -0.021355047821998596, 0.022458599880337715, -0.027115967124700546, -0.05243115499615669, 0.0022452715784311295, 0.010512140579521656, 0.05133425071835518, -0.02967662177979946, -0.012136263772845268, 0.03636109456419945, -0.07303347438573837, 0.04693727195262909, 0.04166348651051521, -0.060773856937885284, 0.104485422372818, -0.029425866901874542, -0.025099441409111023, 0.04159947857260704, 0.03480636328458786, -0.011847547255456448, 0.0006837901310063899, -0.010312383063137531, -0.044950179755687714, 0.010157261975109577, -0.03878138214349747, -0.05015476793050766, 0.0012693507596850395, -0.01713009923696518, 0.008890604600310326, 0.017804408445954323, -0.0425962395966053, -0.028326913714408875, 0.01194191724061966, 0.03203938528895378, -0.0655340701341629, -0.028810564428567886], "b": 0.4009832441806793, "lam": 0.1, "n_params": 71}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 32.763551235198975, "acc": 0.6317760348320007, "ece": 0.049304164946079254, "cls_ece": 0.0033525442704558372, "nll": 1.4075887203216553, "brier": 0.5171549320220947, "n_params": 897}
{"run": "s3_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.426527738571167, "acc": 0.6317760348320007, "ece": 0.01977374032139778, "cls_ece": 0.0033140978775918484, "nll": 1.382171630859375, "brier": 0.5132639408111572, "w": [0.05818634852766991, -0.122989222407341, 0.02831343375146389, 0.13204830884933472, 0.019536200910806656, -0.11654913425445557, 0.017460737377405167, 0.06751110404729843, 0.04583292454481125, -0.06824593245983124, 0.03400791063904762], "b": 0.4465272128582001, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.1730155944824219, "acc": 0.6317760348320007, "ece": 0.020270539447665215, "cls_ece": 0.003323210636153817, "nll": 1.393288254737854, "brier": 0.5159004926681519, "w": [0.0981416255235672, -0.20122648775577545], "b": 0.44061437249183655, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s4_f0_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.005869150161743164, "acc": 0.6349263191223145, "ece": 0.053288333117961884, "cls_ece": 0.0031750265043228865, "nll": 1.423068642616272, "brier": 0.5171689987182617}
{"run": "s4_f0_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.5799682140350342, "acc": 0.6349263191223145, "ece": 0.053880784660577774, "cls_ece": 0.0032069776207208633, "nll": 1.4226537942886353, "brier": 0.5173733234405518}
{"run": "s4_f0_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.7068712711334229, "acc": 0.6371849775314331, "ece": 0.05562141165137291, "cls_ece": 0.0031290657352656126, "nll": 1.4204379320144653, "brier": 0.5162994861602783}
{"run": "s4_f0_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.7096633911132812, "acc": 0.6349263191223145, "ece": 0.050109073519706726, "cls_ece": 0.003137777326628566, "nll": 1.4107669591903687, "brier": 0.5168631076812744}
{"run": "s4_f0_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 16.340336322784424, "acc": 0.6349263191223145, "ece": 0.06140878051519394, "cls_ece": 0.003236503805965185, "nll": 1.4542580842971802, "brier": 0.516801118850708}
{"run": "s4_f0_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 109.84043478965759, "acc": 0.6349263191223145, "ece": 0.03572584316134453, "cls_ece": 0.0030824635177850723, "nll": 1.3974953889846802, "brier": 0.513060450553894}
{"run": "s4_f0_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 455.14695143699646, "acc": 0.6294578909873962, "ece": 0.05860743671655655, "cls_ece": 0.0032640229910612106, "nll": 1.4686661958694458, "brier": 0.5297303199768066}
{"run": "s4_f0_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 38.90219855308533, "acc": 0.6349263191223145, "ece": 0.027619028463959694, "cls_ece": 0.0031207965221256018, "nll": 1.3873950242996216, "brier": 0.5122870206832886, "n_params": 278788}
{"run": "s4_f0_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.625542402267456, "acc": 0.6349263191223145, "ece": 0.0521899089217186, "cls_ece": 0.0032115867361426353, "nll": 1.4215879440307617, "brier": 0.5191195011138916, "bins": 2}
{"run": "s4_f0_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.897416353225708, "acc": 0.6349263191223145, "ece": 0.018245849758386612, "cls_ece": 0.0031013991683721542, "nll": 1.379177212715149, "brier": 0.511363685131073, "w": [-0.4150131940841675], "b": 0.5711287260055542, "lam": 0.01, "n_params": 2}
{"run": "s4_f0_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 2.3710694313049316, "acc": 0.6349263191223145, "ece": 0.043193843215703964, "cls_ece": 0.003121505258604884, "nll": 1.3976105451583862, "brier": 0.5136093497276306, "w": [-0.003676770720630884, -0.0025891128461807966, -0.01944771409034729, -0.004273713566362858, 0.0006793590728193521, -0.015487385913729668, -0.013719957321882248, 0.004543990362435579, -0.009100344963371754, 0.0018658929038792849, -0.006737883668392897, -0.001541599165648222, -0.001342357019893825, -0.005146495532244444, 0.0034148702397942543, -0.01291430089622736, -0.00870874896645546, -0.014706791378557682, -0.005995325744152069, 0.012055259197950363, -0.008702999912202358, -0.005306754726916552, 0.01016472652554512, -0.010759972967207432, 0.0021442552097141743, -0.011446441523730755, 0.014461944811046124, 1.3410704013949726e-05, -0.011071337386965752, 0.007797072641551495, -0.011644884943962097, 0.0176529698073864, 0.01099364086985588, 0.020128414034843445, 0.0018972456455230713, 0.0073060765862464905, -0.02108980342745781, -0.012535244226455688, -0.005087811499834061, -0.00855163298547268, 0.014388675801455975, -0.007880893535912037, -0.012161560356616974, -0.0008968478068709373, -0.01937943696975708, 0.00995714869350195, 0.006404330022633076, -0.011808423325419426, 0.007427463307976723, 0.00214064191095531, -0.016430282965302467, -0.006473681889474392, 0.011130150407552719, 0.005736019462347031, 0.002784791635349393, 0.00507598090916872, -0.00855385884642601, 0.013310058042407036, -0.007954568602144718, -0.0036052598152309656, -0.013304829597473145, 0.010437685996294022, 0.003583422629162669, 0.0031828084029257298, 0.001958568813279271, -0.009249619208276272, -0.00043400056893005967, 0.020220719277858734, -0.023923449218273163, -0.0007517399499192834], "b": 0.5036317110061646, "lam": 1.0, "n_params": 71}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 28.141444444656372, "acc": 0.6349263191223145, "ece": 0.04664056748151779, "cls_ece": 0.0031243939884006977, "nll": 1.4004931449890137, "brier": 0.5134338140487671, "n_params": 897}
{"run": "s4_f0_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.2331476211547852, "acc": 0.6349263191223145, "ece": 0.02127170003950596, "cls_ece": 0.0030859368853271008, "nll": 1.3752957582473755, "brier": 0.5098358392715454, "w": [0.08118696510791779, -0.18666893243789673, 0.030110806226730347, 0.11083758622407913, -0.013030044734477997, -0.060462743043899536, -0.030577702447772026, -0.03573925793170929, 0.004817732609808445, -0.04660440608859062, 0.059413716197013855], "b": 0.5187307000160217, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f0_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.1083905696868896, "acc": 0.6349263191223145, "ece": 0.02791508287191391, "cls_ece": 0.0031290824990719557, "nll": 1.3815258741378784, "brier": 0.511581540107727, "w": [-0.16195333003997803, -0.49865350127220154], "b": 0.5417484045028687, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s4_f1_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.005004167556762695, "acc": 0.6302900910377502, "ece": 0.05911429971456528, "cls_ece": 0.0031680907122790813, "nll": 1.441603422164917, "brier": 0.5225419402122498}
{"run": "s4_f1_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.5132360458374023, "acc": 0.6302900910377502, "ece": 0.057805776596069336, "cls_ece": 0.0031677645165473223, "nll": 1.4403197765350342, "brier": 0.5225077867507935}
{"run": "s4_f1_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6545870304107666, "acc": 0.6314788460731506, "ece": 0.058676451444625854, "cls_ece": 0.003159855492413044, "nll": 1.439101219177246, "brier": 0.5217931270599365}
{"run": "s4_f1_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.5436968803405762, "acc": 0.6302900910377502, "ece": 0.05260000377893448, "cls_ece": 0.0031253411434590816, "nll": 1.4204150438308716, "brier": 0.5217715501785278}
{"run": "s4_f1_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 5.5441460609436035, "acc": 0.6302900910377502, "ece": 0.13633260130882263, "cls_ece": 0.004277602769434452, "nll": 1.8669843673706055, "brier": 0.5590663552284241}
{"run": "s4_f1_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 289.4228162765503, "acc": 0.6302900910377502, "ece": 0.03703929856419563, "cls_ece": 0.0030671993736177683, "nll": 1.4101349115371704, "brier": 0.5172743797302246}
{"run": "s4_f1_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 428.4610047340393, "acc": 0.6221469044685364, "ece": 0.056928470730781555, "cls_ece": 0.003512368071824312, "nll": 1.4698896408081055, "brier": 0.5301380157470703}
{"run": "s4_f1_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 41.39686584472656, "acc": 0.6302900910377502, "ece": 0.023594576865434647, "cls_ece": 0.003077868605032563, "nll": 1.4021663665771484, "brier": 0.5168164968490601, "n_params": 278788}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.6375381946563721, "acc": 0.6302900910377502, "ece": 0.053436096757650375, "cls_ece": 0.003178739221766591, "nll": 1.436691403388977, "brier": 0.5245935320854187, "bins": 3}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 0.9490559101104736, "acc": 0.6302900910377502, "ece": 0.020853528752923012, "cls_ece": 0.00301892077550292, "nll": 1.394958257675171, "brier": 0.517224133014679, "w": [-0.41919171810150146], "b": 0.6091302037239075, "lam": 0.01, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 2.1754355430603027, "acc": 0.6302900910377502, "ece": 0.03618769347667694, "cls_ece": 0.0030198784079402685, "nll": 1.393579363822937, "brier": 0.514775276184082, "w": [-0.07320527732372284, -0.03651627525687218, -0.02618938498198986, -0.027691325172781944, -0.044472452253103256, -0.026002982631325722, -0.03316831961274147, 0.0008234793785959482, -0.007650068029761314, 0.0007063911180011928, -0.05075604096055031, -0.005694423336535692, -0.009612456895411015, -0.018443727865815163, -0.020082032307982445, -0.02237437479197979, -0.09134559333324432, -0.0446312315762043, -0.09293392300605774, 0.02508605644106865, -0.04817526787519455, 0.05876270681619644, 0.04037333279848099, -0.027630964294075966, 0.019078349694609642, 0.008119934238493443, 0.029647810384631157, -0.0071972026489675045, 0.022389201447367668, -0.011911108158528805, -0.0055367848835885525, -0.05277914181351662, 0.04295257106423378, 0.027323639020323753, 0.01443441491574049, 0.0011093226494267583, -0.03536096215248108, -0.06801041960716248, -0.04452821612358093, 0.017602549865841866, 0.0225355364382267, -0.0637390986084938, 0.06104125827550888, -0.027257950976490974, -0.00868038460612297, 0.01251380704343319, -0.013881047256290913, 0.0038144022691994905, 0.021071162074804306, 0.07807208597660065, -0.04629400745034218, -0.052391957491636276, 0.09643696993589401, -0.05300552025437355, -0.031359296292066574, 0.018439175561070442, -0.04600167274475098, 0.04102366417646408, -0.05822545662522316, -0.038563910871744156, -0.03248050436377525, -0.008272070437669754, 0.007783959154039621, -0.034922629594802856, -0.05015714094042778, -0.02933320589363575, -0.022202931344509125, -0.03301060199737549, -0.08098526298999786, -0.004954031202942133], "b": 0.544291079044342, "lam": 0.1, "n_params": 71}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 44.733295917510986, "acc": 0.6302900910377502, "ece": 0.05103034898638725, "cls_ece": 0.0031298124231398106, "nll": 1.4147061109542847, "brier": 0.5183594226837158, "n_params": 897}
{"run": "s4_f1_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.3929896354675293, "acc": 0.6302900910377502, "ece": 0.02669798582792282, "cls_ece": 0.003023608587682247, "nll": 1.3867748975753784, "brier": 0.5134235620498657, "w": [0.030647210776805878, -0.1455678790807724, 0.0027512693777680397, 0.1546725481748581, -0.04039866104722023, -0.021274663507938385, 0.032741449773311615, 0.00143925950396806, 0.02937483973801136, -0.044784922152757645, 0.023481881245970726], "b": 0.5623694658279419, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f1_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 990, "time": 1.1542754173278809, "acc": 0.6302900910377502, "ece": 0.024408623576164246, "cls_ece": 0.003055735258385539, "nll": 1.396277666091919, "brier": 0.5162853002548218, "w": [-0.10951346904039383, -0.4308980107307434], "b": 0.5840581655502319, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s4_f2_i0", "method": "UNCAL", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.004999399185180664, "acc": 0.6358178853988647, "ece": 0.04767526313662529, "cls_ece": 0.003083630930632353, "nll": 1.4203081130981445, "brier": 0.5131942629814148}
{"run": "s4_f2_i0", "method": "TS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.5192632675170898, "acc": 0.6358178853988647, "ece": 0.04765861853957176, "cls_ece": 0.003088463330641389, "nll": 1.420336127281189, "brier": 0.5131914615631104}
{"run": "s4_f2_i0", "method": "VS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.6550168991088867, "acc": 0.6379576921463013, "ece": 0.048069387674331665, "cls_ece": 0.0030475701205432415, "nll": 1.417134165763855, "brier": 0.5119580030441284}
{"run": "s4_f2_i0", "method": "ETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.5721478462219238, "acc": 0.6358178853988647, "ece": 0.04518195986747742, "cls_ece": 0.003078871639445424, "nll": 1.4051505327224731, "brier": 0.512919545173645}
{"run": "s4_f2_i0", "method": "CaGCN", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 6.099592447280884, "acc": 0.6358178853988647, "ece": 0.11099249124526978, "cls_ece": 0.0038729237858206034, "nll": 1.7418402433395386, "brier": 0.5404224991798401}
{"run": "s4_f2_i0", "method": "GATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 327.7540102005005, "acc": 0.6358178853988647, "ece": 0.03278644382953644, "cls_ece": 0.0030264800880104303, "nll": 1.397182822227478, "brier": 0.5090190172195435}
{"run": "s4_f2_i0", "method": "GETS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 514.8755643367767, "acc": 0.6313005089759827, "ece": 0.05577273666858673, "cls_ece": 0.0032271675299853086, "nll": 1.4740666151046753, "brier": 0.5207604169845581}
{"run": "s4_f2_i0", "method": "HoTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 41.763298749923706, "acc": 0.6358178853988647, "ece": 0.023766078054904938, "cls_ece": 0.003022795543074608, "nll": 1.39140784740448, "brier": 0.5090450644493103, "n_params": 278788}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.621614933013916, "acc": 0.6358178853988647, "ece": 0.040906183421611786, "cls_ece": 0.003062813077121973, "nll": 1.4214533567428589, "brier": 0.515064001083374, "bins": 3}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 0.8975973129272461, "acc": 0.6358178853988647, "ece": 0.02153599075973034, "cls_ece": 0.002969844965264201, "nll": 1.3858234882354736, "brier": 0.5088881850242615, "w": [-0.3588828146457672], "b": 0.5526339411735535, "lam": 0.01, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 2.097323179244995, "acc": 0.6358178853988647, "ece": 0.03476627171039581, "cls_ece": 0.002935421885922551, "nll": 1.3860394954681396, "brier": 0.5074918866157532, "w": [-0.03446752950549126, -0.039108529686927795, -0.01017176266759634, -0.010226999409496784, -0.02514428086578846, -0.04919441044330597, -0.007331021595746279, 0.0035809562541544437, -0.034936171025037766, -0.05478542298078537, 0.037513453513383865, -0.0036376118659973145, 0.012965268455445766, -0.04383516684174538, -0.026301587000489235, -0.05558817833662033, -0.044568758457899094, -0.05388393625617027, 0.008136591874063015, 0.013172771781682968, -0.03436989337205887, 0.0313892737030983, 0.024875467643141747, 0.01078866794705391, -0.030395573005080223, -0.04813870042562485, 0.03180215507745743, -0.05853806436061859, -0.02322326973080635, -0.07655779272317886, -0.0116464514285326, -0.013580302707850933, -0.02588917687535286, 0.018100982531905174, 0.025651143863797188, -0.029569577425718307, -0.018813354894518852, -0.008434707298874855, 0.02141934260725975, 0.0400397852063179, 0.06454465538263321, 0.0019728352781385183, 0.0029542138800024986, -0.00839976966381073, -0.03677869215607643, 0.02470494993031025, 0.02409438230097294, -0.016713423654437065, 0.011242146603763103, 0.00976850651204586, -0.03130336105823517, 0.027230139821767807, 0.042638376355171204, 0.06553581357002258, 0.006895750295370817, -0.0014818226918578148, -0.01843211054801941, 0.041724443435668945, -0.04063863679766655, -0.00963565707206726, 0.012337937019765377, 0.02702157199382782, -0.004687153268605471, 0.043291814625263214, 0.03077491745352745, -0.04959478974342346, 0.037689510732889175, 0.027180803939700127, -0.07929305732250214, -0.008730417117476463], "b": 0.4647802710533142, "lam": 0.1, "n_params": 71}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 72.0405580997467, "acc": 0.6358178853988647, "ece": 0.04308087006211281, "cls_ece": 0.0030344005208462477, "nll": 1.3993223905563354, "brier": 0.5097179412841797, "n_params": 897}
{"run": "s4_f2_i0", "method": "ISTS2", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.3290138244628906, "acc": 0.6358178853988647, "ece": 0.027221471071243286, "cls_ece": 0.003036629408597946, "nll": 1.378880500793457, "brier": 0.5060890913009644, "w": [0.03498159348964691, -0.09713579714298248, -0.018874142318964005, 0.13695336878299713, -0.05552862584590912, -0.012148849666118622, 0.02823825553059578, 0.06506969034671783, 0.0348442867398262, -0.044683486223220825, 0.01563156396150589], "b": 0.5086639523506165, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f2_i0", "method": "ISTS2-conf", "dataset": "CoraFull", "model": "GCN", "val_frac": 1.0, "n_cal": 989, "time": 1.1280288696289062, "acc": 0.6358178853988647, "ece": 0.023393552750349045, "cls_ece": 0.003047300036996603, "nll": 1.3907232284545898, "brier": 0.5090184211730957, "w": [0.09749966114759445, -0.15790659189224243], "b": 0.5032479166984558, "feats": ["conf", "entropy"], "lam": 0.1}


==> anc/supplementary_data/confirm/results/confirm_DBLP_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.0019998550415039062, "acc": 0.8389667272567749, "ece": 0.013771316967904568, "cls_ece": 0.013559062965214252, "nll": 0.4319048821926117, "brier": 0.23049744963645935}
{"run": "s0_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.1394977569580078, "acc": 0.8389667272567749, "ece": 0.01504356786608696, "cls_ece": 0.013728851452469826, "nll": 0.4319475591182709, "brier": 0.2305629700422287}
{"run": "s0_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.36667585372924805, "acc": 0.8394315838813782, "ece": 0.013430426828563213, "cls_ece": 0.012168481014668941, "nll": 0.43201306462287903, "brier": 0.22904838621616364}
{"run": "s0_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.1256866455078125, "acc": 0.8389667272567749, "ece": 0.01413693930953741, "cls_ece": 0.013842650689184666, "nll": 0.43149319291114807, "brier": 0.23055312037467957}
{"run": "s0_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 6.615481853485107, "acc": 0.8389667272567749, "ece": 0.030827391892671585, "cls_ece": 0.018680592998862267, "nll": 0.45038703083992004, "brier": 0.2323685735464096}
{"run": "s0_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 8.800240993499756, "acc": 0.8389667272567749, "ece": 0.013037542812526226, "cls_ece": 0.014308306388556957, "nll": 0.4319961369037628, "brier": 0.23099549114704132}
{"run": "s0_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 51.948023319244385, "acc": 0.8404276371002197, "ece": 0.0183858722448349, "cls_ece": 0.011754847131669521, "nll": 0.43082326650619507, "brier": 0.22732464969158173}
{"run": "s0_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 10.52707314491272, "acc": 0.8389667272567749, "ece": 0.01701202616095543, "cls_ece": 0.015511425212025642, "nll": 0.4286860227584839, "brier": 0.22983890771865845, "n_params": 52516}
{"run": "s0_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6025493144989014, "acc": 0.8389667272567749, "ece": 0.01523267850279808, "cls_ece": 0.013916981406509876, "nll": 0.4321870505809784, "brier": 0.23058517277240753, "bins": 3}
{"run": "s0_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5348341464996338, "acc": 0.8389667272567749, "ece": 0.014351964928209782, "cls_ece": 0.013716268353164196, "nll": 0.4319070279598236, "brier": 0.23053044080734253, "w": [-3.983352144132368e-05], "b": 0.4431358277797699, "lam": 100.0, "n_params": 2}
{"run": "s0_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6546175479888916, "acc": 0.8389667272567749, "ece": 0.014354434795677662, "cls_ece": 0.013695291243493557, "nll": 0.431907594203949, "brier": 0.23052996397018433, "w": [-9.66058451012941e-06, -4.5809309085598215e-05, 3.7688757856813027e-06, 0.0001246232131961733], "b": 0.4431358277797699, "lam": 100.0, "n_params": 5}
{"run": "s0_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 3.910938262939453, "acc": 0.8389667272567749, "ece": 0.01439512986689806, "cls_ece": 0.013697465881705284, "nll": 0.43188658356666565, "brier": 0.23052287101745605, "n_params": 225}
{"run": "s0_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.8596067428588867, "acc": 0.8389667272567749, "ece": 0.014352086931467056, "cls_ece": 0.013698714785277843, "nll": 0.4318900406360626, "brier": 0.2305256575345993, "w": [6.019168722559698e-05, -6.320210377452895e-05, -0.00011807071859948337, 0.0001591220061527565, -0.00013945110549684614, -0.00016841977776493877, -0.00011452179023763165, -6.836908141849563e-05, -1.3550683434004895e-05, 3.666172779048793e-05, -2.851973295037169e-05], "b": 0.4431358277797699, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 100.0}
{"run": "s0_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.618288516998291, "acc": 0.8389667272567749, "ece": 0.014347272925078869, "cls_ece": 0.013716395013034344, "nll": 0.431905597448349, "brier": 0.23053012788295746, "w": [6.021612716722302e-05, -6.322776607703418e-05], "b": 0.4431358277797699, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s0_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.0009975433349609375, "acc": 0.8403612375259399, "ece": 0.0077314539812505245, "cls_ece": 0.01279095932841301, "nll": 0.4272003173828125, "brier": 0.2272385209798813}
{"run": "s0_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.1324162483215332, "acc": 0.8403612375259399, "ece": 0.019040048122406006, "cls_ece": 0.01395325642079115, "nll": 0.4273102283477783, "brier": 0.22776184976100922}
{"run": "s0_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.719947099685669, "acc": 0.8420214056968689, "ece": 0.015466518700122833, "cls_ece": 0.011604188941419125, "nll": 0.42689773440361023, "brier": 0.22542372345924377}
{"run": "s0_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.14540863037109375, "acc": 0.8403612375259399, "ece": 0.015499124303460121, "cls_ece": 0.013228029012680054, "nll": 0.42654234170913696, "brier": 0.2275228500366211}
{"run": "s0_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 6.506835699081421, "acc": 0.8403612375259399, "ece": 0.031758762896060944, "cls_ece": 0.02027791365981102, "nll": 0.4635399878025055, "brier": 0.2305709570646286}
{"run": "s0_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 10.8636794090271, "acc": 0.8403612375259399, "ece": 0.018271027132868767, "cls_ece": 0.014936771243810654, "nll": 0.4273095428943634, "brier": 0.2283279448747635}
{"run": "s0_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 48.19088864326477, "acc": 0.842287003993988, "ece": 0.018583474680781364, "cls_ece": 0.01455555111169815, "nll": 0.4953977167606354, "brier": 0.2263672649860382}
{"run": "s0_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 10.453416347503662, "acc": 0.8403612375259399, "ece": 0.024021869525313377, "cls_ece": 0.017184371128678322, "nll": 0.42311716079711914, "brier": 0.22753511369228363, "n_params": 52516}
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.47145771980285645, "acc": 0.8403612375259399, "ece": 0.01566118746995926, "cls_ece": 0.012850627303123474, "nll": 0.428276002407074, "brier": 0.22767692804336548, "bins": 4}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5295066833496094, "acc": 0.8403612375259399, "ece": 0.014704365283250809, "cls_ece": 0.013144358061254025, "nll": 0.42640742659568787, "brier": 0.22744950652122498, "w": [3.2045747502706945e-05], "b": 0.28267887234687805, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6303277015686035, "acc": 0.8403612375259399, "ece": 0.01470344141125679, "cls_ece": 0.013143757358193398, "nll": 0.4264078140258789, "brier": 0.22744879126548767, "w": [3.2793097489047796e-05, -5.9032307035522535e-05, -3.782851854339242e-05, 0.00012459703430067748], "b": 0.28267887234687805, "lam": 100.0, "n_params": 5}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 11.414472579956055, "acc": 0.8403612375259399, "ece": 0.016773996874690056, "cls_ece": 0.01291072741150856, "nll": 0.42799466848373413, "brier": 0.22769278287887573, "n_params": 225}
{"run": "s0_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.8282387256622314, "acc": 0.8403612375259399, "ece": 0.01529899425804615, "cls_ece": 0.013163338415324688, "nll": 0.422387033700943, "brier": 0.2263258397579193, "w": [0.03815929964184761, -0.01261789258569479, -0.0020618189591914415, 0.1166687086224556, -0.024914473295211792, -0.022058412432670593, -0.053657542914152145, -0.047778576612472534, 0.0035955035127699375, 0.02772642858326435, -0.03807854652404785], "b": 0.22889897227287292, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5754985809326172, "acc": 0.8403612375259399, "ece": 0.01470625028014183, "cls_ece": 0.013145091943442822, "nll": 0.4264066815376282, "brier": 0.22744962573051453, "w": [3.08098788082134e-05, 5.818390036438359e-06], "b": 0.28267887234687805, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s0_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.0020151138305664062, "acc": 0.8379042148590088, "ece": 0.033955950289964676, "cls_ece": 0.02406265400350094, "nll": 0.44672635197639465, "brier": 0.2349572777748108}
{"run": "s0_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.15809988975524902, "acc": 0.8379042148590088, "ece": 0.03083711862564087, "cls_ece": 0.01918577402830124, "nll": 0.4435134828090668, "brier": 0.23482897877693176}
{"run": "s0_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 1.7259719371795654, "acc": 0.8421542048454285, "ece": 0.025051850825548172, "cls_ece": 0.015997840091586113, "nll": 0.4382716119289398, "brier": 0.23056724667549133}
{"run": "s0_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.16136574745178223, "acc": 0.8379042148590088, "ece": 0.0278933048248291, "cls_ece": 0.018446534872055054, "nll": 0.4404202103614807, "brier": 0.2346021831035614}
{"run": "s0_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 25.3953115940094, "acc": 0.8379042148590088, "ece": 0.02717941626906395, "cls_ece": 0.01790674217045307, "nll": 0.4440634846687317, "brier": 0.23302386701107025}
{"run": "s0_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 9.459411144256592, "acc": 0.8379042148590088, "ece": 0.030988438054919243, "cls_ece": 0.020062364637851715, "nll": 0.4437594413757324, "brier": 0.236036479473114}
{"run": "s0_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 58.57285213470459, "acc": 0.8412909507751465, "ece": 0.031092660501599312, "cls_ece": 0.017297256737947464, "nll": 0.46286311745643616, "brier": 0.22952984273433685}
{"run": "s0_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 14.575110673904419, "acc": 0.8379042148590088, "ece": 0.02936234325170517, "cls_ece": 0.019860396161675453, "nll": 0.43483230471611023, "brier": 0.23344047367572784, "n_params": 52516}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.3388631343841553, "acc": 0.8379042148590088, "ece": 0.027493814006447792, "cls_ece": 0.01904003880918026, "nll": 0.4423099458217621, "brier": 0.23545028269290924, "bins": 2}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.49164867401123047, "acc": 0.8379042148590088, "ece": 0.027160298079252243, "cls_ece": 0.018037350848317146, "nll": 0.44110730290412903, "brier": 0.2342221438884735, "w": [-9.898957068799064e-05], "b": -0.020290270447731018, "lam": 100.0, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.624993085861206, "acc": 0.8379042148590088, "ece": 0.02769455313682556, "cls_ece": 0.0173486340790987, "nll": 0.4423500597476959, "brier": 0.23346535861492157, "w": [0.06979506462812424, -0.045983146876096725, -0.09197743237018585, 0.035193637013435364], "b": -0.01781190000474453, "lam": 0.1, "n_params": 5}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 2.6857235431671143, "acc": 0.8379042148590088, "ece": 0.026808718219399452, "cls_ece": 0.018005935475230217, "nll": 0.441091924905777, "brier": 0.2342185527086258, "n_params": 225}
{"run": "s0_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.8018906116485596, "acc": 0.8379042148590088, "ece": 0.02862614393234253, "cls_ece": 0.01937658153474331, "nll": 0.43450793623924255, "brier": 0.23338216543197632, "w": [0.08531130850315094, -0.0814656913280487, 0.03772078454494476, 0.030718540772795677, -0.03344566747546196, -0.0014776038005948067, -0.076903335750103, -0.08574727177619934, -0.024827396497130394, -0.003940168768167496, 0.03330957517027855], "b": -0.0644584521651268, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.5922713279724121, "acc": 0.8379042148590088, "ece": 0.028697410598397255, "cls_ece": 0.019390910863876343, "nll": 0.4392838180065155, "brier": 0.23461881279945374, "w": [0.07050042599439621, -0.06029524654150009], "b": 0.004536581225693226, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.0010001659393310547, "acc": 0.8329902291297913, "ece": 0.0089254230260849, "cls_ece": 0.014595854096114635, "nll": 0.43671539425849915, "brier": 0.23419155180454254}
{"run": "s1_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.12357163429260254, "acc": 0.8329902291297913, "ece": 0.007164268288761377, "cls_ece": 0.01473214104771614, "nll": 0.4367968440055847, "brier": 0.23415136337280273}
{"run": "s1_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.41185688972473145, "acc": 0.8304004073143005, "ece": 0.00833749957382679, "cls_ece": 0.014385078102350235, "nll": 0.4376203715801239, "brier": 0.23566751182079315}
{"run": "s1_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.13067388534545898, "acc": 0.8329902291297913, "ece": 0.0071642654947936535, "cls_ece": 0.01473214104771614, "nll": 0.4367968440055847, "brier": 0.23415136337280273}
{"run": "s1_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 7.672679424285889, "acc": 0.8329902291297913, "ece": 0.020942766219377518, "cls_ece": 0.017250973731279373, "nll": 0.44911471009254456, "brier": 0.23570294678211212}
{"run": "s1_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 9.12877869606018, "acc": 0.8329902291297913, "ece": 0.013184270821511745, "cls_ece": 0.015389432199299335, "nll": 0.4372701942920685, "brier": 0.23478363454341888}
{"run": "s1_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 57.34854793548584, "acc": 0.8342519402503967, "ece": 0.02750607579946518, "cls_ece": 0.019602704793214798, "nll": 0.4722374677658081, "brier": 0.23657090961933136}
{"run": "s1_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 11.00742483139038, "acc": 0.8329902291297913, "ece": 0.01948489435017109, "cls_ece": 0.015870017930865288, "nll": 0.434286504983902, "brier": 0.23465631902217865, "n_params": 52516}
{"run": "s1_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5450465679168701, "acc": 0.8329902291297913, "ece": 0.00634389603510499, "cls_ece": 0.014910624362528324, "nll": 0.4371676743030548, "brier": 0.2345017045736313, "bins": 2}
{"run": "s1_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.547407865524292, "acc": 0.8329902291297913, "ece": 0.00627584382891655, "cls_ece": 0.015091903507709503, "nll": 0.4369969666004181, "brier": 0.23411701619625092, "w": [0.0], "b": 0.5000420212745667, "lam": 100.0, "n_params": 2}
{"run": "s1_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.7403500080108643, "acc": 0.8329902291297913, "ece": 0.007697981782257557, "cls_ece": 0.012991390191018581, "nll": 0.43588361144065857, "brier": 0.23409903049468994, "w": [-0.09661364555358887, 0.06839597225189209, 0.06095784530043602, 0.05382448807358742], "b": 0.4438490569591522, "lam": 0.1, "n_params": 5}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 5.038301944732666, "acc": 0.8329902291297913, "ece": 0.006120774894952774, "cls_ece": 0.015168149955570698, "nll": 0.43695732951164246, "brier": 0.23409929871559143, "n_params": 225}
{"run": "s1_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.9334707260131836, "acc": 0.8329902291297913, "ece": 0.010531976819038391, "cls_ece": 0.014408202841877937, "nll": 0.4276343882083893, "brier": 0.23172980546951294, "w": [0.03664589673280716, -0.03401269391179085, -0.0002656297292560339, 0.06341089308261871, -0.13241994380950928, -0.019340140745043755, -0.056003399193286896, -0.017838582396507263, -0.01259866263717413, 0.013020540587604046, -0.0012760907411575317], "b": 0.45299988985061646, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6468179225921631, "acc": 0.8329902291297913, "ece": 0.006350022740662098, "cls_ece": 0.015092302113771439, "nll": 0.43699583411216736, "brier": 0.23411701619625092, "w": [5.216081626713276e-05, -4.158962838118896e-05], "b": 0.500042200088501, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s1_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.0008077621459960938, "acc": 0.8353808522224426, "ece": 0.013978197239339352, "cls_ece": 0.018975336104631424, "nll": 0.438689649105072, "brier": 0.234336718916893}
{"run": "s1_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.13094258308410645, "acc": 0.8353808522224426, "ece": 0.00990987941622734, "cls_ece": 0.016805926337838173, "nll": 0.4359777569770813, "brier": 0.234263077378273}
{"run": "s1_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 1.302278757095337, "acc": 0.8384354710578918, "ece": 0.009180393069982529, "cls_ece": 0.014691700227558613, "nll": 0.432646781206131, "brier": 0.23064520955085754}
{"run": "s1_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.14357638359069824, "acc": 0.8353808522224426, "ece": 0.009746922180056572, "cls_ece": 0.01719333417713642, "nll": 0.43647709488868713, "brier": 0.23421858251094818}
{"run": "s1_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 6.686028480529785, "acc": 0.8353808522224426, "ece": 0.028763161972165108, "cls_ece": 0.020626550540328026, "nll": 0.44217830896377563, "brier": 0.2347925752401352}
{"run": "s1_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 9.745339632034302, "acc": 0.8353808522224426, "ece": 0.013552667573094368, "cls_ece": 0.01873248629271984, "nll": 0.43812090158462524, "brier": 0.2348463237285614}
{"run": "s1_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 45.87300372123718, "acc": 0.8405604362487793, "ece": 0.027598008513450623, "cls_ece": 0.015054406598210335, "nll": 0.4505522847175598, "brier": 0.23014625906944275}
{"run": "s1_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 10.921601295471191, "acc": 0.8353808522224426, "ece": 0.017057839781045914, "cls_ece": 0.020026080310344696, "nll": 0.436573326587677, "brier": 0.23458591103553772, "n_params": 52516}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5304784774780273, "acc": 0.8353808522224426, "ece": 0.011682393029332161, "cls_ece": 0.017035897821187973, "nll": 0.4372207522392273, "brier": 0.23430714011192322, "bins": 2}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6355705261230469, "acc": 0.8353808522224426, "ece": 0.009222719818353653, "cls_ece": 0.017156193032860756, "nll": 0.43652135133743286, "brier": 0.234212264418602, "w": [6.004499664413743e-05], "b": 0.3836365044116974, "lam": 100.0, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.7864136695861816, "acc": 0.8353808522224426, "ece": 0.0072977845557034016, "cls_ece": 0.01564282737672329, "nll": 0.43563222885131836, "brier": 0.2334129512310028, "w": [-0.003859755350276828, -0.013926099054515362, -0.042167771607637405, 0.12474093586206436], "b": 0.36715584993362427, "lam": 0.1, "n_params": 5}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 26.2866792678833, "acc": 0.8353808522224426, "ece": 0.013063117861747742, "cls_ece": 0.01676229201257229, "nll": 0.43513786792755127, "brier": 0.23394738137722015, "n_params": 225}
{"run": "s1_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.9768753051757812, "acc": 0.8353808522224426, "ece": 0.007771363947540522, "cls_ece": 0.01732618175446987, "nll": 0.43054723739624023, "brier": 0.23271432518959045, "w": [-0.02460538223385811, -0.0012870203936472535, 0.027399251237511635, 0.05314953997731209, -0.09434650093317032, 0.007639548275619745, -0.04709211364388466, -0.06778039783239365, 0.004332327283918858, 0.004641492385417223, -0.010629411786794662], "b": 0.332757830619812, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6899161338806152, "acc": 0.8353808522224426, "ece": 0.009219911880791187, "cls_ece": 0.01715334877371788, "nll": 0.43652182817459106, "brier": 0.23421235382556915, "w": [-7.855729199945927e-05, 6.080350431147963e-05], "b": 0.3836365044116974, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s1_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.0, "acc": 0.8338534832000732, "ece": 0.017224028706550598, "cls_ece": 0.020704692229628563, "nll": 0.44229263067245483, "brier": 0.23606035113334656}
{"run": "s1_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.14712238311767578, "acc": 0.8338534832000732, "ece": 0.024248966947197914, "cls_ece": 0.018694767728447914, "nll": 0.44000253081321716, "brier": 0.23675760626792908}
{"run": "s1_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.6715936660766602, "acc": 0.8403612375259399, "ece": 0.0202312134206295, "cls_ece": 0.013173666782677174, "nll": 0.43384620547294617, "brier": 0.23261256515979767}
{"run": "s1_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.1594994068145752, "acc": 0.8338534832000732, "ece": 0.019226936623454094, "cls_ece": 0.017562080174684525, "nll": 0.43988922238349915, "brier": 0.23653462529182434}
{"run": "s1_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 31.658068656921387, "acc": 0.8338534832000732, "ece": 0.023820852860808372, "cls_ece": 0.019062355160713196, "nll": 0.44075214862823486, "brier": 0.23666416108608246}
{"run": "s1_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 10.82907485961914, "acc": 0.8338534832000732, "ece": 0.027026059105992317, "cls_ece": 0.019056178629398346, "nll": 0.4412325322628021, "brier": 0.2379901111125946}
{"run": "s1_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 75.96513938903809, "acc": 0.8414901494979858, "ece": 0.02504420094192028, "cls_ece": 0.013992872089147568, "nll": 0.4492895305156708, "brier": 0.23016411066055298}
{"run": "s1_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 14.019672393798828, "acc": 0.8338534832000732, "ece": 0.027392514050006866, "cls_ece": 0.01892649568617344, "nll": 0.4371688663959503, "brier": 0.23707762360572815, "n_params": 52516}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.4920508861541748, "acc": 0.8338534832000732, "ece": 0.023607702925801277, "cls_ece": 0.01751033216714859, "nll": 0.4400428235530853, "brier": 0.2377234548330307, "bins": 3}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.6206367015838623, "acc": 0.8338534832000732, "ece": 0.023770617321133614, "cls_ece": 0.017898106947541237, "nll": 0.43879953026771545, "brier": 0.23690664768218994, "w": [-0.13080908358097076], "b": 0.18816803395748138, "lam": 0.1, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.7297909259796143, "acc": 0.8338534832000732, "ece": 0.02449546754360199, "cls_ece": 0.01862373948097229, "nll": 0.440528929233551, "brier": 0.23690228164196014, "w": [0.09514477849006653, -0.0508786216378212, -0.04264559969305992, -0.07732772827148438], "b": 0.1668485701084137, "lam": 0.1, "n_params": 5}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 3.810175895690918, "acc": 0.8338534832000732, "ece": 0.019497843459248543, "cls_ece": 0.01748957857489586, "nll": 0.4386774003505707, "brier": 0.23625729978084564, "n_params": 225}
{"run": "s1_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.9250369071960449, "acc": 0.8338534832000732, "ece": 0.03319871425628662, "cls_ece": 0.020954448729753494, "nll": 0.4333791434764862, "brier": 0.2364969700574875, "w": [0.22497494518756866, -0.21686787903308868, 0.11680607497692108, -0.03531970828771591, -0.2229473739862442, -0.07113257795572281, -0.22221854329109192, -0.10595424473285675, 0.0823807343840599, 0.02231542393565178, -0.12324223667383194], "b": 0.0716070756316185, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s1_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.6814327239990234, "acc": 0.8338534832000732, "ece": 0.026215720921754837, "cls_ece": 0.018569840118288994, "nll": 0.4384151101112366, "brier": 0.2372390329837799, "w": [0.0960114598274231, -0.0905211865901947], "b": 0.17426365613937378, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s2_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.0010035037994384766, "acc": 0.8309980630874634, "ece": 0.007896839641034603, "cls_ece": 0.016439953818917274, "nll": 0.4441360831260681, "brier": 0.23759935796260834}
{"run": "s2_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.12646913528442383, "acc": 0.8309980630874634, "ece": 0.004608228802680969, "cls_ece": 0.01564844511449337, "nll": 0.44293954968452454, "brier": 0.23754900693893433}
{"run": "s2_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.44614338874816895, "acc": 0.8319941759109497, "ece": 0.010382234118878841, "cls_ece": 0.014147714711725712, "nll": 0.4394841194152832, "brier": 0.23452438414096832}
{"run": "s2_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.12256741523742676, "acc": 0.8309980630874634, "ece": 0.005888449028134346, "cls_ece": 0.016272256150841713, "nll": 0.44364631175994873, "brier": 0.23756177723407745}
{"run": "s2_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 6.3298680782318115, "acc": 0.8309980630874634, "ece": 0.022047441452741623, "cls_ece": 0.01759527437388897, "nll": 0.4467080235481262, "brier": 0.23721444606781006}
{"run": "s2_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 9.66443395614624, "acc": 0.8309980630874634, "ece": 0.010870389640331268, "cls_ece": 0.017474625259637833, "nll": 0.444987416267395, "brier": 0.2384440004825592}
{"run": "s2_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 62.39431023597717, "acc": 0.8327246308326721, "ece": 0.02087789960205555, "cls_ece": 0.015753990039229393, "nll": 0.43996384739875793, "brier": 0.23435036838054657}
{"run": "s2_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 11.960060596466064, "acc": 0.8309980630874634, "ece": 0.022529447451233864, "cls_ece": 0.01867189258337021, "nll": 0.4418116807937622, "brier": 0.23773407936096191, "n_params": 52516}
{"run": "s2_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5201120376586914, "acc": 0.8309980630874634, "ece": 0.0053517771884799, "cls_ece": 0.01608031615614891, "nll": 0.44357872009277344, "brier": 0.23779407143592834, "bins": 2}
{"run": "s2_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5760142803192139, "acc": 0.8309980630874634, "ece": 0.0053205969743430614, "cls_ece": 0.01596541330218315, "nll": 0.44318607449531555, "brier": 0.23752836883068085, "w": [-5.393458923208527e-05], "b": 0.4068499505519867, "lam": 100.0, "n_params": 2}
{"run": "s2_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6693038940429688, "acc": 0.8309980630874634, "ece": 0.005337975453585386, "cls_ece": 0.015963688492774963, "nll": 0.44318389892578125, "brier": 0.23752737045288086, "w": [7.917024777270854e-05, -0.00010016286978498101, -2.5087503672693856e-05, 1.51702470247983e-05], "b": 0.4068499505519867, "lam": 100.0, "n_params": 5}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 4.47085976600647, "acc": 0.8309980630874634, "ece": 0.0035592857748270035, "cls_ece": 0.015678519383072853, "nll": 0.44313740730285645, "brier": 0.23751486837863922, "n_params": 225}
{"run": "s2_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.84698486328125, "acc": 0.8309980630874634, "ece": 0.005559573881328106, "cls_ece": 0.01598242297768593, "nll": 0.44317176938056946, "brier": 0.23752474784851074, "w": [4.7570050810463727e-05, -3.515040589263663e-05, -4.368409918242833e-06, 0.0001115872073569335, -0.0001652394130360335, -0.0001069165809894912, -9.078316361410543e-05, -8.499062823830172e-05, -1.474494729336584e-05, -1.77713118318934e-05, 3.8589798350585625e-05], "b": 0.4068499505519867, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 100.0}
{"run": "s2_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6671538352966309, "acc": 0.8309980630874634, "ece": 0.005312326364219189, "cls_ece": 0.0159635990858078, "nll": 0.443185955286026, "brier": 0.23752833902835846, "w": [4.75799897685647e-05, -3.515774733386934e-05], "b": 0.4068499505519867, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.0010008811950683594, "acc": 0.833056628704071, "ece": 0.049228135496377945, "cls_ece": 0.031145496293902397, "nll": 0.4669703245162964, "brier": 0.2440797984600067}
{"run": "s2_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.16811609268188477, "acc": 0.833056628704071, "ece": 0.02337263897061348, "cls_ece": 0.019428646191954613, "nll": 0.4537196755409241, "brier": 0.24009999632835388}
{"run": "s2_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 1.5476195812225342, "acc": 0.836974561214447, "ece": 0.015258971601724625, "cls_ece": 0.013289635069668293, "nll": 0.438018262386322, "brier": 0.232696071267128}
{"run": "s2_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.19080829620361328, "acc": 0.833056628704071, "ece": 0.019842350855469704, "cls_ece": 0.018496153876185417, "nll": 0.4521619975566864, "brier": 0.23983682692050934}
{"run": "s2_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 16.13817310333252, "acc": 0.833056628704071, "ece": 0.019268468022346497, "cls_ece": 0.016838708892464638, "nll": 0.44659027457237244, "brier": 0.23737117648124695}
{"run": "s2_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 10.507601976394653, "acc": 0.833056628704071, "ece": 0.015824753791093826, "cls_ece": 0.01867714896798134, "nll": 0.45259037613868713, "brier": 0.24057504534721375}
{"run": "s2_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 44.766576528549194, "acc": 0.8366425633430481, "ece": 0.039285313338041306, "cls_ece": 0.0239010751247406, "nll": 0.4632030725479126, "brier": 0.23749524354934692}
{"run": "s2_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 11.707697868347168, "acc": 0.833056628704071, "ece": 0.019391607493162155, "cls_ece": 0.020712386816740036, "nll": 0.4469795525074005, "brier": 0.23899617791175842, "n_params": 52516}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.39302539825439453, "acc": 0.833056628704071, "ece": 0.021379850804805756, "cls_ece": 0.018335044384002686, "nll": 0.4530106782913208, "brier": 0.23992091417312622, "bins": 2}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.48784637451171875, "acc": 0.833056628704071, "ece": 0.01926327683031559, "cls_ece": 0.01831026002764702, "nll": 0.4521937668323517, "brier": 0.23975491523742676, "w": [-5.464520654641092e-05], "b": -0.04699578881263733, "lam": 100.0, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6501419544219971, "acc": 0.833056628704071, "ece": 0.018810061737895012, "cls_ece": 0.017100445926189423, "nll": 0.44960853457450867, "brier": 0.23836049437522888, "w": [0.04184265807271004, 0.00010776219278341159, -0.11545392870903015, 0.05337638780474663], "b": -0.03891053795814514, "lam": 0.1, "n_params": 5}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 3.127720594406128, "acc": 0.833056628704071, "ece": 0.01919187232851982, "cls_ece": 0.01828824356198311, "nll": 0.45212143659591675, "brier": 0.23973941802978516, "n_params": 225}
{"run": "s2_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.7726695537567139, "acc": 0.833056628704071, "ece": 0.02309378609061241, "cls_ece": 0.019297216087579727, "nll": 0.44476035237312317, "brier": 0.2378353625535965, "w": [-0.024168699979782104, -0.20290017127990723, -0.16129617393016815, 0.08284063637256622, -0.2900051772594452, 0.015636498108506203, -0.19845663011074066, 0.06561586260795593, 0.09678885340690613, 0.01758405566215515, -0.13488978147506714], "b": -0.0952112227678299, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s2_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5768368244171143, "acc": 0.833056628704071, "ece": 0.01933445781469345, "cls_ece": 0.018332548439502716, "nll": 0.4521924555301666, "brier": 0.23975475132465363, "w": [2.8967231628485024e-05, -6.210929132066667e-05], "b": -0.04699578881263733, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.0010004043579101562, "acc": 0.8287402987480164, "ece": 0.06370110809803009, "cls_ece": 0.038133058696985245, "nll": 0.4978798031806946, "brier": 0.2551034390926361}
{"run": "s2_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.156785249710083, "acc": 0.8287402987480164, "ece": 0.012662322260439396, "cls_ece": 0.02446863241493702, "nll": 0.47461816668510437, "brier": 0.2485199272632599}
{"run": "s2_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 6.095823526382446, "acc": 0.8325918316841125, "ece": 0.016382191330194473, "cls_ece": 0.01839228719472885, "nll": 0.45517322421073914, "brier": 0.23985712230205536}
{"run": "s2_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.17900943756103516, "acc": 0.8287402987480164, "ece": 0.013832351192831993, "cls_ece": 0.024670083075761795, "nll": 0.47524937987327576, "brier": 0.2486260086297989}
{"run": "s2_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 6.813525438308716, "acc": 0.8287402987480164, "ece": 0.02594880945980549, "cls_ece": 0.022175565361976624, "nll": 0.47617143392562866, "brier": 0.24830718338489532}
{"run": "s2_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 10.500290155410767, "acc": 0.8287402987480164, "ece": 0.01493560429662466, "cls_ece": 0.024198992177844048, "nll": 0.4775336980819702, "brier": 0.2498282790184021}
{"run": "s2_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 41.78916788101196, "acc": 0.830798864364624, "ece": 0.032574426382780075, "cls_ece": 0.020198741927742958, "nll": 0.4757736623287201, "brier": 0.2445276826620102}
{"run": "s2_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 10.020605087280273, "acc": 0.8287402987480164, "ece": 0.02273152582347393, "cls_ece": 0.027431905269622803, "nll": 0.4711918532848358, "brier": 0.24705499410629272, "n_params": 52516}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.3879110813140869, "acc": 0.8287402987480164, "ece": 0.013899180106818676, "cls_ece": 0.024872997775673866, "nll": 0.4758835732936859, "brier": 0.24895615875720978, "bins": 3}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.446962833404541, "acc": 0.8287402987480164, "ece": 0.013949365355074406, "cls_ece": 0.024406015872955322, "nll": 0.4756380319595337, "brier": 0.2487030029296875, "w": [4.352597534307279e-05], "b": 0.10734760016202927, "lam": 100.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.5810601711273193, "acc": 0.8287402987480164, "ece": 0.013877684250473976, "cls_ece": 0.024417592212557793, "nll": 0.4756269156932831, "brier": 0.24869799613952637, "w": [4.4636151869781315e-05, -9.339506505057216e-05, -0.00010845546057680622, 0.0001646805030759424], "b": 0.10734760016202927, "lam": 100.0, "n_params": 5}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 2.341982841491699, "acc": 0.8287402987480164, "ece": 0.013975013047456741, "cls_ece": 0.024317799136042595, "nll": 0.4756181240081787, "brier": 0.2486974447965622, "n_params": 225}
{"run": "s2_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.8085119724273682, "acc": 0.8287402987480164, "ece": 0.013178449124097824, "cls_ece": 0.02430945634841919, "nll": 0.473628968000412, "brier": 0.24823765456676483, "w": [0.002295565092936158, -5.58068641112186e-05, 0.0027224281802773476, 0.007845270447432995, -0.022240128368139267, -0.00039661600021645427, -0.018060937523841858, -0.012082944624125957, -0.008178537711501122, 0.0027973810210824013, 0.006149731110781431], "b": 0.09649881720542908, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 1.0}
{"run": "s2_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.5329952239990234, "acc": 0.8287402987480164, "ece": 0.013948887586593628, "cls_ece": 0.024405846372246742, "nll": 0.47563713788986206, "brier": 0.2487027645111084, "w": [0.0, 0.0], "b": 0.10734747350215912, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.0010218620300292969, "acc": 0.8326582312583923, "ece": 0.00959746353328228, "cls_ece": 0.014673988334834576, "nll": 0.44815173745155334, "brier": 0.23977874219417572}
{"run": "s3_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.13193082809448242, "acc": 0.8326582312583923, "ece": 0.014672958292067051, "cls_ece": 0.014444636180996895, "nll": 0.4476150870323181, "brier": 0.23995843529701233}
{"run": "s3_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.3948221206665039, "acc": 0.8353144526481628, "ece": 0.011192567646503448, "cls_ece": 0.010620026849210262, "nll": 0.44212275743484497, "brier": 0.23683477938175201}
{"run": "s3_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.12809419631958008, "acc": 0.8326582312583923, "ece": 0.011017772369086742, "cls_ece": 0.014485136605799198, "nll": 0.4476696848869324, "brier": 0.23989735543727875}
{"run": "s3_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 16.852940797805786, "acc": 0.8326582312583923, "ece": 0.013588354922831059, "cls_ece": 0.015210973098874092, "nll": 0.44747084379196167, "brier": 0.2400742620229721}
{"run": "s3_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 9.12986135482788, "acc": 0.8326582312583923, "ece": 0.017243020236492157, "cls_ece": 0.015596356242895126, "nll": 0.44937023520469666, "brier": 0.24125482141971588}
{"run": "s3_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 85.88023519515991, "acc": 0.8303340077400208, "ece": 0.02516195923089981, "cls_ece": 0.014733676798641682, "nll": 0.4753356873989105, "brier": 0.2450532764196396}
{"run": "s3_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 11.629950523376465, "acc": 0.8326582312583923, "ece": 0.023283496499061584, "cls_ece": 0.017342904582619667, "nll": 0.4433991611003876, "brier": 0.23927772045135498, "n_params": 52516}
{"run": "s3_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.48000025749206543, "acc": 0.8326582312583923, "ece": 0.011012445203959942, "cls_ece": 0.01470641978085041, "nll": 0.45095503330230713, "brier": 0.24150830507278442, "bins": 2}
{"run": "s3_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5375714302062988, "acc": 0.8326582312583923, "ece": 0.011378896422684193, "cls_ece": 0.014065288938581944, "nll": 0.4474433958530426, "brier": 0.23982496559619904, "w": [-0.00018539615848567337], "b": 0.3708629012107849, "lam": 100.0, "n_params": 2}
{"run": "s3_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6944074630737305, "acc": 0.8326582312583923, "ece": 0.01137640792876482, "cls_ece": 0.014037142507731915, "nll": 0.44744807481765747, "brier": 0.23982617259025574, "w": [-0.00011121741408715025, 9.770137694431469e-05, 0.00011374193127267063, 2.9293935313035036e-06], "b": 0.3708629012107849, "lam": 100.0, "n_params": 5}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 3.8489317893981934, "acc": 0.8326582312583923, "ece": 0.011457760818302631, "cls_ece": 0.014029741287231445, "nll": 0.4474548399448395, "brier": 0.23983240127563477, "n_params": 225}
{"run": "s3_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.8940491676330566, "acc": 0.8326582312583923, "ece": 0.012808315455913544, "cls_ece": 0.015040349215269089, "nll": 0.4391001760959625, "brier": 0.237790048122406, "w": [0.07658667117357254, -0.08803409337997437, 0.045203082263469696, 0.03214459866285324, -0.02120574563741684, -0.030385196208953857, -0.08647587150335312, -0.07341107726097107, -0.025055281817913055, 0.004622465465217829, 0.023639874532818794], "b": 0.31634050607681274, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6824846267700195, "acc": 0.8326582312583923, "ece": 0.01136843953281641, "cls_ece": 0.014064023271203041, "nll": 0.4474414587020874, "brier": 0.23982442915439606, "w": [0.00013572245370596647, -0.00014675699640065432], "b": 0.3708629012107849, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.0009729862213134766, "acc": 0.8371737599372864, "ece": 0.009259217418730259, "cls_ece": 0.013927875086665154, "nll": 0.4337128698825836, "brier": 0.23171527683734894}
{"run": "s3_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.12699365615844727, "acc": 0.8371737599372864, "ece": 0.008337688632309437, "cls_ece": 0.013938172720372677, "nll": 0.4337981641292572, "brier": 0.231711745262146}
{"run": "s3_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.27031612396240234, "acc": 0.8369081616401672, "ece": 0.007890993729233742, "cls_ece": 0.013736127875745296, "nll": 0.43348219990730286, "brier": 0.23160387575626373}
{"run": "s3_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.14409661293029785, "acc": 0.8371737599372864, "ece": 0.00833768118172884, "cls_ece": 0.013938170857727528, "nll": 0.4337981641292572, "brier": 0.231711745262146}
{"run": "s3_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 6.394639253616333, "acc": 0.8371737599372864, "ece": 0.024759232997894287, "cls_ece": 0.019896889105439186, "nll": 0.4520918130874634, "brier": 0.23318246006965637}
{"run": "s3_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 9.571309804916382, "acc": 0.8371737599372864, "ece": 0.0119699127972126, "cls_ece": 0.01461053267121315, "nll": 0.4349532723426819, "brier": 0.23258288204669952}
{"run": "s3_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 72.7459237575531, "acc": 0.8390331268310547, "ece": 0.010424560867249966, "cls_ece": 0.012044480070471764, "nll": 0.43059033155441284, "brier": 0.2292660027742386}
{"run": "s3_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 11.822741508483887, "acc": 0.8371737599372864, "ece": 0.024496154859662056, "cls_ece": 0.0178749430924654, "nll": 0.4316072165966034, "brier": 0.23130662739276886, "n_params": 52516}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.4970264434814453, "acc": 0.8371737599372864, "ece": 0.00905122235417366, "cls_ece": 0.014125987887382507, "nll": 0.43444159626960754, "brier": 0.2322411835193634, "bins": 2}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5730259418487549, "acc": 0.8371737599372864, "ece": 0.008509328588843346, "cls_ece": 0.01422038208693266, "nll": 0.4338923394680023, "brier": 0.23171336948871613, "w": [0.0], "b": 0.4810296595096588, "lam": 100.0, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.676410436630249, "acc": 0.8371737599372864, "ece": 0.008509328588843346, "cls_ece": 0.01422038208693266, "nll": 0.4338923394680023, "brier": 0.23171336948871613, "w": [0.0, 0.0, 0.0, 0.0], "b": 0.4810296595096588, "lam": 100.0, "n_params": 5}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 3.9341375827789307, "acc": 0.8371737599372864, "ece": 0.008384901098906994, "cls_ece": 0.014218603260815144, "nll": 0.43387097120285034, "brier": 0.23170384764671326, "n_params": 225}
{"run": "s3_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.9451379776000977, "acc": 0.8371737599372864, "ece": 0.006566178984940052, "cls_ece": 0.014286153949797153, "nll": 0.4274323284626007, "brier": 0.23070111870765686, "w": [0.025507964193820953, -0.012133191339671612, 0.05958525463938713, 0.008958868682384491, -0.10977568477392197, -0.03148651495575905, -0.031683288514614105, -0.0646030455827713, -0.034119054675102234, 0.03278685361146927, -0.0003812026116065681], "b": 0.4264155626296997, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6127018928527832, "acc": 0.8371737599372864, "ece": 0.008447528816759586, "cls_ece": 0.014220526441931725, "nll": 0.433892160654068, "brier": 0.23171335458755493, "w": [1.8033611922874115e-05, 8.290260780086101e-07], "b": 0.48102980852127075, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.0010006427764892578, "acc": 0.8353808522224426, "ece": 0.020454736426472664, "cls_ece": 0.015744347125291824, "nll": 0.44537994265556335, "brier": 0.23566177487373352}
{"run": "s3_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.1507723331451416, "acc": 0.8353808522224426, "ece": 0.011984245851635933, "cls_ece": 0.012616036459803581, "nll": 0.44193923473358154, "brier": 0.23486104607582092}
{"run": "s3_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 1.074277400970459, "acc": 0.8377714157104492, "ece": 0.00746246799826622, "cls_ece": 0.010358772240579128, "nll": 0.43663904070854187, "brier": 0.23216351866722107}
{"run": "s3_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.1346435546875, "acc": 0.8353808522224426, "ece": 0.008420251309871674, "cls_ece": 0.012523278594017029, "nll": 0.4419949948787689, "brier": 0.23485663533210754}
{"run": "s3_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 7.8676300048828125, "acc": 0.8353808522224426, "ece": 0.012466742657124996, "cls_ece": 0.014056768268346786, "nll": 0.443735271692276, "brier": 0.23498599231243134}
{"run": "s3_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 9.183001041412354, "acc": 0.8353808522224426, "ece": 0.010424633510410786, "cls_ece": 0.012732257135212421, "nll": 0.4434812366962433, "brier": 0.23572300374507904}
{"run": "s3_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 44.62688899040222, "acc": 0.8372401595115662, "ece": 0.0122611615806818, "cls_ece": 0.012472673319280148, "nll": 0.458372563123703, "brier": 0.23348261415958405}
{"run": "s3_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 12.002167701721191, "acc": 0.8353808522224426, "ece": 0.02034274861216545, "cls_ece": 0.016081271693110466, "nll": 0.43741461634635925, "brier": 0.23379525542259216, "n_params": 52516}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.4717717170715332, "acc": 0.8353808522224426, "ece": 0.010021843947470188, "cls_ece": 0.013251807540655136, "nll": 0.4442714750766754, "brier": 0.23633113503456116, "bins": 3}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.5289938449859619, "acc": 0.8353808522224426, "ece": 0.008400320075452328, "cls_ece": 0.012322618626058102, "nll": 0.44203782081604004, "brier": 0.23486381769180298, "w": [-1.8262826415593736e-05], "b": 0.3059157133102417, "lam": 100.0, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.6871459484100342, "acc": 0.8353808522224426, "ece": 0.008356073871254921, "cls_ece": 0.01236290019005537, "nll": 0.44203799962997437, "brier": 0.2348635047674179, "w": [-4.4700209400616586e-05, 0.00011572825314942747, -7.744156027911231e-05, -2.046900954155717e-05], "b": 0.3059157133102417, "lam": 100.0, "n_params": 5}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 5.0798444747924805, "acc": 0.8353808522224426, "ece": 0.008380229584872723, "cls_ece": 0.012480495497584343, "nll": 0.4420213997364044, "brier": 0.23486089706420898, "n_params": 225}
{"run": "s3_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.8667106628417969, "acc": 0.8353808522224426, "ece": 0.008347530849277973, "cls_ece": 0.012384585104882717, "nll": 0.4420187771320343, "brier": 0.23485887050628662, "w": [0.00012299988884478807, -8.502068521920592e-05, 8.718894241610542e-05, 8.141857688315213e-05, -0.00015336407523136586, 1.9519888155627996e-05, -0.00011404183169361204, -1.4625721632910427e-05, -1.825382605602499e-05, -9.578184108249843e-05, 0.00013568579743150622], "b": 0.3059157133102417, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 100.0}
{"run": "s3_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.650564432144165, "acc": 0.8353808522224426, "ece": 0.008367461152374744, "cls_ece": 0.012362126260995865, "nll": 0.4420340359210968, "brier": 0.23486292362213135, "w": [0.00012310418242122978, -8.509278995916247e-05], "b": 0.3059157133102417, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.000997304916381836, "acc": 0.8365761041641235, "ece": 0.01066172868013382, "cls_ece": 0.015590643510222435, "nll": 0.43468335270881653, "brier": 0.23336189985275269}
{"run": "s4_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.14243054389953613, "acc": 0.8365761041641235, "ece": 0.015045197680592537, "cls_ece": 0.015911616384983063, "nll": 0.4324122369289398, "brier": 0.23372505605220795}
{"run": "s4_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.4827756881713867, "acc": 0.8366425633430481, "ece": 0.010868480429053307, "cls_ece": 0.014125456102192402, "nll": 0.4298446476459503, "brier": 0.2317754328250885}
{"run": "s4_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.1512908935546875, "acc": 0.8365761041641235, "ece": 0.011442402377724648, "cls_ece": 0.015170282684266567, "nll": 0.4324547350406647, "brier": 0.23350882530212402}
{"run": "s4_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 6.776610851287842, "acc": 0.8365761041641235, "ece": 0.03182027488946915, "cls_ece": 0.021419161930680275, "nll": 0.45230796933174133, "brier": 0.23681803047657013}
{"run": "s4_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 9.76762866973877, "acc": 0.8365761041641235, "ece": 0.01709902472794056, "cls_ece": 0.01758025959134102, "nll": 0.4331626296043396, "brier": 0.23461535573005676}
{"run": "s4_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 51.83448314666748, "acc": 0.8373730182647705, "ece": 0.05189214646816254, "cls_ece": 0.026733562350273132, "nll": 0.44912096858024597, "brier": 0.23656629025936127}
{"run": "s4_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 12.23119044303894, "acc": 0.8365761041641235, "ece": 0.022059857845306396, "cls_ece": 0.018771860748529434, "nll": 0.432871013879776, "brier": 0.2348293513059616, "n_params": 52516}
{"run": "s4_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5580625534057617, "acc": 0.8365761041641235, "ece": 0.01657949760556221, "cls_ece": 0.01687520742416382, "nll": 0.4333966076374054, "brier": 0.23449134826660156, "bins": 3}
{"run": "s4_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6012618541717529, "acc": 0.8365761041641235, "ece": 0.01119021326303482, "cls_ece": 0.015096169896423817, "nll": 0.43242284655570984, "brier": 0.2334887832403183, "w": [-2.0549090550048277e-05], "b": 0.3335238993167877, "lam": 100.0, "n_params": 2}
{"run": "s4_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.7474088668823242, "acc": 0.8365761041641235, "ece": 0.011187350377440453, "cls_ece": 0.015095247887074947, "nll": 0.432422399520874, "brier": 0.23348915576934814, "w": [-3.9284834201680496e-05, -3.9356898923870176e-05, 0.0001269844506168738, 4.24216159444768e-05], "b": 0.3335238993167877, "lam": 100.0, "n_params": 5}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 4.6623852252960205, "acc": 0.8365761041641235, "ece": 0.011152110062539577, "cls_ece": 0.01510921586304903, "nll": 0.4324188530445099, "brier": 0.23347888886928558, "n_params": 225}
{"run": "s4_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.9998726844787598, "acc": 0.8365761041641235, "ece": 0.018782133236527443, "cls_ece": 0.017674610018730164, "nll": 0.4251471161842346, "brier": 0.2327466607093811, "w": [0.050430163741111755, -0.03950536251068115, 0.04279804229736328, 0.11063103377819061, -0.14674513041973114, 0.04524035379290581, -0.06521771103143692, -0.03550564497709274, 0.010437975637614727, 0.007033227011561394, -0.020779123529791832], "b": 0.24190059304237366, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.7213187217712402, "acc": 0.8365761041641235, "ece": 0.01118706539273262, "cls_ece": 0.015103256329894066, "nll": 0.43242016434669495, "brier": 0.23348882794380188, "w": [0.00012765392602887005, -9.590730769559741e-05], "b": 0.3335238993167877, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.00099945068359375, "acc": 0.8315957188606262, "ece": 0.006409995257854462, "cls_ece": 0.013769729994237423, "nll": 0.44454729557037354, "brier": 0.23852261900901794}
{"run": "s4_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.12668132781982422, "acc": 0.8315957188606262, "ece": 0.006242264062166214, "cls_ece": 0.014079694636166096, "nll": 0.4441111385822296, "brier": 0.23855063319206238}
{"run": "s4_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6113238334655762, "acc": 0.8327910304069519, "ece": 0.007199880201369524, "cls_ece": 0.012384063564240932, "nll": 0.43919840455055237, "brier": 0.2359476238489151}
{"run": "s4_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.14128637313842773, "acc": 0.8315957188606262, "ece": 0.006177774164825678, "cls_ece": 0.014042847789824009, "nll": 0.4442393481731415, "brier": 0.23852874338626862}
{"run": "s4_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 8.473526239395142, "acc": 0.8315957188606262, "ece": 0.013990850187838078, "cls_ece": 0.013605199754238129, "nll": 0.4442058205604553, "brier": 0.23833230137825012}
{"run": "s4_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 9.57405424118042, "acc": 0.8315957188606262, "ece": 0.00921701267361641, "cls_ece": 0.01527173351496458, "nll": 0.44502347707748413, "brier": 0.23917007446289062}
{"run": "s4_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 44.63473677635193, "acc": 0.8228302001953125, "ece": 0.04666603356599808, "cls_ece": 0.026730775833129883, "nll": 0.49418309330940247, "brier": 0.25065600872039795}
{"run": "s4_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 11.27739429473877, "acc": 0.8315957188606262, "ece": 0.017414715141057968, "cls_ece": 0.017047543078660965, "nll": 0.4441320598125458, "brier": 0.2390962392091751, "n_params": 52516}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5179672241210938, "acc": 0.8315957188606262, "ece": 0.010611365549266338, "cls_ece": 0.014540350995957851, "nll": 0.4449307918548584, "brier": 0.23876605927944183, "bins": 3}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.5214693546295166, "acc": 0.8315957188606262, "ece": 0.006182304583489895, "cls_ece": 0.014032498002052307, "nll": 0.44423291087150574, "brier": 0.23852881789207458, "w": [-7.84189032856375e-05], "b": 0.43421751260757446, "lam": 100.0, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6640059947967529, "acc": 0.8315957188606262, "ece": 0.0061790477484464645, "cls_ece": 0.014029785990715027, "nll": 0.44423118233680725, "brier": 0.2385280430316925, "w": [-6.618903717026114e-05, 0.00010560860391706228, -5.511566632776521e-05, 6.349850445985794e-05], "b": 0.43421751260757446, "lam": 100.0, "n_params": 5}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 3.8533265590667725, "acc": 0.8315957188606262, "ece": 0.006090138107538223, "cls_ece": 0.014013165608048439, "nll": 0.4442168176174164, "brier": 0.2385224848985672, "n_params": 225}
{"run": "s4_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.9447309970855713, "acc": 0.8315957188606262, "ece": 0.010171476751565933, "cls_ece": 0.01517067477107048, "nll": 0.44133228063583374, "brier": 0.23837055265903473, "w": [0.016171950846910477, -0.03415150195360184, -0.0028125906828790903, 0.010578371584415436, -0.12531456351280212, 0.1056177094578743, -0.032021231949329376, -0.0006299590459093451, -0.010451235808432102, -0.021044572815299034, 0.037179525941610336], "b": 0.39051881432533264, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 886, "time": 0.6609342098236084, "acc": 0.8315957188606262, "ece": 0.006135568488389254, "cls_ece": 0.01403516810387373, "nll": 0.44423118233680725, "brier": 0.23852840065956116, "w": [8.790281572146341e-05, -0.00010729432688094676], "b": 0.43421751260757446, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.0019307136535644531, "acc": 0.8280762434005737, "ece": 0.015197728760540485, "cls_ece": 0.01889985054731369, "nll": 0.451016366481781, "brier": 0.24322228133678436}
{"run": "s4_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.11443495750427246, "acc": 0.8280762434005737, "ece": 0.013941017910838127, "cls_ece": 0.01838097907602787, "nll": 0.4509030878543854, "brier": 0.24312616884708405}
{"run": "s4_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.2671215534210205, "acc": 0.8288066983222961, "ece": 0.014299638569355011, "cls_ece": 0.01831555925309658, "nll": 0.4501890540122986, "brier": 0.24279117584228516}
{"run": "s4_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.12422299385070801, "acc": 0.8280762434005737, "ece": 0.013941017910838127, "cls_ece": 0.01838097721338272, "nll": 0.45090311765670776, "brier": 0.24312616884708405}
{"run": "s4_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 6.427358388900757, "acc": 0.8280762434005737, "ece": 0.03313220664858818, "cls_ece": 0.025425802916288376, "nll": 0.474732905626297, "brier": 0.24523606896400452}
{"run": "s4_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 9.231411933898926, "acc": 0.8280762434005737, "ece": 0.01083841361105442, "cls_ece": 0.018342750146985054, "nll": 0.451045423746109, "brier": 0.2432258278131485}
{"run": "s4_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 41.91464424133301, "acc": 0.8245567679405212, "ece": 0.06138718128204346, "cls_ece": 0.034157875925302505, "nll": 0.5288432836532593, "brier": 0.2595627009868622}
{"run": "s4_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 10.264876365661621, "acc": 0.8280762434005737, "ece": 0.016385259106755257, "cls_ece": 0.020589275285601616, "nll": 0.44990861415863037, "brier": 0.24316124618053436, "n_params": 52516}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.5981206893920898, "acc": 0.8280762434005737, "ece": 0.008850270882248878, "cls_ece": 0.017936766147613525, "nll": 0.45344337821006775, "brier": 0.24399323761463165, "bins": 3}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.545468807220459, "acc": 0.8280762434005737, "ece": 0.007360104471445084, "cls_ece": 0.018085753545165062, "nll": 0.4512658417224884, "brier": 0.2428188920021057, "w": [-4.35927213402465e-05], "b": 0.5713081359863281, "lam": 100.0, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.7462904453277588, "acc": 0.8280762434005737, "ece": 0.00745324045419693, "cls_ece": 0.01808519847691059, "nll": 0.45126500725746155, "brier": 0.24281761050224304, "w": [0.0001225343585247174, -7.696344255236909e-05, -0.00015417479153256863, 2.203138319600839e-05], "b": 0.5713081359863281, "lam": 100.0, "n_params": 5}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 6.7201619148254395, "acc": 0.8280762434005737, "ece": 0.006994752213358879, "cls_ece": 0.018092459067702293, "nll": 0.45124727487564087, "brier": 0.2428196519613266, "n_params": 225}
{"run": "s4_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.920323371887207, "acc": 0.8280762434005737, "ece": 0.00743125332519412, "cls_ece": 0.01805565506219864, "nll": 0.45125076174736023, "brier": 0.2428145855665207, "w": [6.600007327506319e-05, -6.406081229215488e-05, 3.846520485240035e-05, 0.00014682364417240024, -0.0001160476531367749, 5.3489951824303716e-05, -7.815551362000406e-05, -1.8298074792255647e-05, -8.942712156567723e-05, 0.00010295847459929064, -2.054497781500686e-05], "b": 0.5713081359863281, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 100.0}
{"run": "s4_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GAT", "val_frac": 1.0, "n_cal": 885, "time": 0.6550073623657227, "acc": 0.8280762434005737, "ece": 0.00743805430829525, "cls_ece": 0.01808815449476242, "nll": 0.451264351606369, "brier": 0.24281862378120422, "w": [6.601779750781134e-05, -6.407801993191242e-05], "b": 0.5713081359863281, "feats": ["conf", "entropy"], "lam": 100.0}


==> anc/supplementary_data/confirm/results/confirm_DBLP_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0010013580322265625, "acc": 0.832525372505188, "ece": 0.009718845598399639, "cls_ece": 0.015990184620022774, "nll": 0.4445352852344513, "brier": 0.23651163280010223}
{"run": "s0_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.13648176193237305, "acc": 0.832525372505188, "ece": 0.013844352215528488, "cls_ece": 0.015909573063254356, "nll": 0.4445413053035736, "brier": 0.2366139441728592}
{"run": "s0_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 4.669327020645142, "acc": 0.8333886861801147, "ece": 0.011795531958341599, "cls_ece": 0.016119327396154404, "nll": 0.4449995458126068, "brier": 0.23446078598499298}
{"run": "s0_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.1410369873046875, "acc": 0.832525372505188, "ece": 0.012573081068694592, "cls_ece": 0.01595184952020645, "nll": 0.44448137283325195, "brier": 0.23656398057937622}
{"run": "s0_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 6.353885173797607, "acc": 0.832525372505188, "ece": 0.029797151684761047, "cls_ece": 0.018786944448947906, "nll": 0.46786192059516907, "brier": 0.2388152927160263}
{"run": "s0_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 8.459620952606201, "acc": 0.832525372505188, "ece": 0.012552663683891296, "cls_ece": 0.01786552369594574, "nll": 0.44601452350616455, "brier": 0.23773247003555298}
{"run": "s0_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 93.72385597229004, "acc": 0.8327910304069519, "ece": 0.026226989924907684, "cls_ece": 0.016717037186026573, "nll": 0.478721022605896, "brier": 0.23711448907852173}
{"run": "s0_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 12.168638706207275, "acc": 0.832525372505188, "ece": 0.023122623562812805, "cls_ece": 0.018957586959004402, "nll": 0.4409421682357788, "brier": 0.23609565198421478, "n_params": 52516}
{"run": "s0_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6170926094055176, "acc": 0.832525372505188, "ece": 0.015137100592255592, "cls_ece": 0.016393084079027176, "nll": 0.44595983624458313, "brier": 0.23661096394062042, "bins": 2}
{"run": "s0_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6350646018981934, "acc": 0.832525372505188, "ece": 0.012495750561356544, "cls_ece": 0.01592663861811161, "nll": 0.44448286294937134, "brier": 0.23656287789344788, "w": [-6.954560376470909e-05], "b": 0.42936480045318604, "lam": 100.0, "n_params": 2}
{"run": "s0_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.8368754386901855, "acc": 0.832525372505188, "ece": 0.014596161432564259, "cls_ece": 0.014718420803546906, "nll": 0.4456586539745331, "brier": 0.23582246899604797, "w": [-0.029957285150885582, 0.027470145374536514, -0.06405384838581085, 0.1090712919831276], "b": 0.39317819476127625, "lam": 0.1, "n_params": 5}
{"run": "s0_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 14.6791353225708, "acc": 0.832525372505188, "ece": 0.011793365702033043, "cls_ece": 0.016126368194818497, "nll": 0.44352734088897705, "brier": 0.2363869696855545, "n_params": 225}
{"run": "s0_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.9899215698242188, "acc": 0.832525372505188, "ece": 0.01604670099914074, "cls_ece": 0.01592935621738434, "nll": 0.4326809048652649, "brier": 0.23330938816070557, "w": [0.06496620178222656, -0.05882909893989563, -0.047508515417575836, 0.07173070311546326, 0.019961798563599586, -0.07725441455841064, -0.11860954761505127, -0.0740283727645874, 0.04032793641090393, -0.0299663245677948, -0.010346473194658756], "b": 0.37999194860458374, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.7111501693725586, "acc": 0.832525372505188, "ece": 0.0124500822275877, "cls_ece": 0.01592707261443138, "nll": 0.444480836391449, "brier": 0.23656249046325684, "w": [7.71863415138796e-05, -9.108395170187578e-05], "b": 0.42936480045318604, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s0_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0009999275207519531, "acc": 0.8345839977264404, "ece": 0.014764335937798023, "cls_ece": 0.0162187572568655, "nll": 0.4421548545360565, "brier": 0.23597244918346405}
{"run": "s0_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.12147188186645508, "acc": 0.8345839977264404, "ece": 0.015267780981957912, "cls_ece": 0.016302388161420822, "nll": 0.4422176778316498, "brier": 0.2359994798898697}
{"run": "s0_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.3101801872253418, "acc": 0.8355136513710022, "ece": 0.01689407229423523, "cls_ece": 0.015306013636291027, "nll": 0.4417043924331665, "brier": 0.23484919965267181}
{"run": "s0_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.1279757022857666, "acc": 0.8345839977264404, "ece": 0.014764335937798023, "cls_ece": 0.0162187572568655, "nll": 0.4421548545360565, "brier": 0.23597244918346405}
{"run": "s0_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 7.031430721282959, "acc": 0.8345839977264404, "ece": 0.039447978138923645, "cls_ece": 0.025502055883407593, "nll": 0.5013778209686279, "brier": 0.24004337191581726}
{"run": "s0_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 8.635908365249634, "acc": 0.8345839977264404, "ece": 0.015723908320069313, "cls_ece": 0.016740253195166588, "nll": 0.4430137872695923, "brier": 0.2369527965784073}
{"run": "s0_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 40.9122679233551, "acc": 0.8314629197120667, "ece": 0.024378424510359764, "cls_ece": 0.018975986167788506, "nll": 0.4914184510707855, "brier": 0.24072791635990143}
{"run": "s0_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 9.863158941268921, "acc": 0.8345839977264404, "ece": 0.020992541685700417, "cls_ece": 0.018456025049090385, "nll": 0.4392637312412262, "brier": 0.23587854206562042, "n_params": 52516}
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5035955905914307, "acc": 0.8345839977264404, "ece": 0.015485077165067196, "cls_ece": 0.016338054090738297, "nll": 0.44219908118247986, "brier": 0.23565292358398438, "bins": 2}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5595550537109375, "acc": 0.8345839977264404, "ece": 0.013861104846000671, "cls_ece": 0.0160857941955328, "nll": 0.44212114810943604, "brier": 0.2359573394060135, "w": [4.453228939382825e-06], "b": 0.46429628133773804, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6391172409057617, "acc": 0.8345839977264404, "ece": 0.013860550709068775, "cls_ece": 0.016089599579572678, "nll": 0.4421205520629883, "brier": 0.23595593869686127, "w": [1.907259866129607e-05, -4.539433939498849e-05, -6.004638271406293e-05, 0.00012668882845900953], "b": 0.46429646015167236, "lam": 100.0, "n_params": 5}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 4.118351697921753, "acc": 0.8345839977264404, "ece": 0.0146088982000947, "cls_ece": 0.015986930578947067, "nll": 0.4423297345638275, "brier": 0.23600098490715027, "n_params": 225}
{"run": "s0_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.8662383556365967, "acc": 0.8345839977264404, "ece": 0.016034916043281555, "cls_ece": 0.016677619889378548, "nll": 0.43173328042030334, "brier": 0.2327548861503601, "w": [0.033806152641773224, -0.007373881991952658, -6.602823850698769e-05, 0.12960000336170197, 0.061154454946517944, -0.041563864797353745, -0.0968472883105278, -0.09066542237997055, 0.021405993029475212, -0.005379244219511747, -0.018748139962553978], "b": 0.3971964418888092, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6007578372955322, "acc": 0.8345839977264404, "ece": 0.013985233381390572, "cls_ece": 0.01608581840991974, "nll": 0.4421203136444092, "brier": 0.2359572947025299, "w": [3.648225174401887e-05, -9.104124728764873e-06], "b": 0.46429646015167236, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s0_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.001005411148071289, "acc": 0.8324589729309082, "ece": 0.010803638957440853, "cls_ece": 0.015376248396933079, "nll": 0.4427863359451294, "brier": 0.2379329949617386}
{"run": "s0_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.1564195156097412, "acc": 0.8324589729309082, "ece": 0.032689545303583145, "cls_ece": 0.019197644665837288, "nll": 0.4471120238304138, "brier": 0.23956415057182312}
{"run": "s0_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 1.9674696922302246, "acc": 0.8357792496681213, "ece": 0.024130236357450485, "cls_ece": 0.017092769965529442, "nll": 0.45029211044311523, "brier": 0.23726323246955872}
{"run": "s0_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.13408517837524414, "acc": 0.8324589729309082, "ece": 0.030504480004310608, "cls_ece": 0.018782885745167732, "nll": 0.4448658525943756, "brier": 0.23940953612327576}
{"run": "s0_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 34.536340951919556, "acc": 0.8324589729309082, "ece": 0.026824595406651497, "cls_ece": 0.01709226705133915, "nll": 0.46337807178497314, "brier": 0.23818984627723694}
{"run": "s0_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 10.140361309051514, "acc": 0.8324589729309082, "ece": 0.029010502621531487, "cls_ece": 0.019083939492702484, "nll": 0.4464125633239746, "brier": 0.2402755320072174}
{"run": "s0_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 54.82462549209595, "acc": 0.8339863419532776, "ece": 0.027592109516263008, "cls_ece": 0.01669485867023468, "nll": 0.4680154621601105, "brier": 0.23854923248291016}
{"run": "s0_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 12.593969821929932, "acc": 0.8324589729309082, "ece": 0.030824244022369385, "cls_ece": 0.019574912264943123, "nll": 0.44133877754211426, "brier": 0.2392248511314392, "n_params": 52516}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.44445276260375977, "acc": 0.8324589729309082, "ece": 0.028623636811971664, "cls_ece": 0.018266895785927773, "nll": 0.44713592529296875, "brier": 0.24056270718574524, "bins": 2}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.5855324268341064, "acc": 0.8324589729309082, "ece": 0.028315111994743347, "cls_ece": 0.017989516258239746, "nll": 0.445004940032959, "brier": 0.23898550868034363, "w": [-9.321029210695997e-05], "b": 0.2019210159778595, "lam": 100.0, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.7140498161315918, "acc": 0.8324589729309082, "ece": 0.028255030512809753, "cls_ece": 0.017455343157052994, "nll": 0.44762295484542847, "brier": 0.23816098272800446, "w": [0.03783354163169861, 0.016202254220843315, -0.13784845173358917, 0.04233475401997566], "b": 0.2001798301935196, "lam": 0.1, "n_params": 5}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 3.858499050140381, "acc": 0.8324589729309082, "ece": 0.028337400406599045, "cls_ece": 0.017954960465431213, "nll": 0.44500821828842163, "brier": 0.23898498713970184, "n_params": 225}
{"run": "s0_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.9622602462768555, "acc": 0.8324589729309082, "ece": 0.030876154080033302, "cls_ece": 0.01946725882589817, "nll": 0.4341924786567688, "brier": 0.237055242061615, "w": [0.04985303804278374, -0.06396722793579102, 0.02626669406890869, 0.04215247929096222, 0.029795542359352112, 0.04201757535338402, -0.11126930266618729, -0.11589237302541733, 0.0007921147625893354, -0.06200560927391052, 0.07332504540681839], "b": 0.12389486283063889, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.6661653518676758, "acc": 0.8324589729309082, "ece": 0.0289273913949728, "cls_ece": 0.01817016489803791, "nll": 0.4444628059864044, "brier": 0.2390136867761612, "w": [0.011513174511492252, -0.01358060073107481], "b": 0.20589885115623474, "feats": ["conf", "entropy"], "lam": 1.0}
{"run": "s1_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0008847713470458984, "acc": 0.826880931854248, "ece": 0.010724241845309734, "cls_ece": 0.022230828180909157, "nll": 0.45365726947784424, "brier": 0.2430001050233841}
{"run": "s1_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.13086771965026855, "acc": 0.826880931854248, "ece": 0.015281783416867256, "cls_ece": 0.02110908180475235, "nll": 0.4512670338153839, "brier": 0.24309979379177094}
{"run": "s1_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.43431997299194336, "acc": 0.8295371532440186, "ece": 0.01194856408983469, "cls_ece": 0.018975049257278442, "nll": 0.44717302918434143, "brier": 0.241055428981781}
{"run": "s1_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.14674925804138184, "acc": 0.826880931854248, "ece": 0.011990330182015896, "cls_ece": 0.021189717575907707, "nll": 0.4514023959636688, "brier": 0.2429654896259308}
{"run": "s1_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 28.474812746047974, "acc": 0.826880931854248, "ece": 0.013712717220187187, "cls_ece": 0.02356310561299324, "nll": 0.45246756076812744, "brier": 0.24263964593410492}
{"run": "s1_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 9.530522584915161, "acc": 0.826880931854248, "ece": 0.013634772971272469, "cls_ece": 0.021979831159114838, "nll": 0.45399564504623413, "brier": 0.24461963772773743}
{"run": "s1_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 70.7193512916565, "acc": 0.8311972618103027, "ece": 0.022156164050102234, "cls_ece": 0.0194630678743124, "nll": 0.4771970510482788, "brier": 0.24291715025901794}
{"run": "s1_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 11.070029973983765, "acc": 0.826880931854248, "ece": 0.024083394557237625, "cls_ece": 0.023736564442515373, "nll": 0.44857057929039, "brier": 0.24261386692523956, "n_params": 52516}
{"run": "s1_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.4571566581726074, "acc": 0.826880931854248, "ece": 0.012508953921496868, "cls_ece": 0.0210923682898283, "nll": 0.4549939036369324, "brier": 0.24497830867767334, "bins": 2}
{"run": "s1_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.611565113067627, "acc": 0.826880931854248, "ece": 0.01134721003472805, "cls_ece": 0.021101122722029686, "nll": 0.4513339400291443, "brier": 0.2429267168045044, "w": [-7.026806270005181e-05], "b": 0.3349750339984894, "lam": 100.0, "n_params": 2}
{"run": "s1_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.7411627769470215, "acc": 0.826880931854248, "ece": 0.013161255046725273, "cls_ece": 0.02194053865969181, "nll": 0.4515698552131653, "brier": 0.24285463988780975, "w": [-0.09850232303142548, 0.10342628508806229, -0.02833959460258484, 0.036408357322216034], "b": 0.2846525013446808, "lam": 0.1, "n_params": 5}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 4.933470726013184, "acc": 0.826880931854248, "ece": 0.011101671494543552, "cls_ece": 0.021092161536216736, "nll": 0.45131322741508484, "brier": 0.2429172247648239, "n_params": 225}
{"run": "s1_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.9265580177307129, "acc": 0.826880931854248, "ece": 0.02064697816967964, "cls_ece": 0.02345222793519497, "nll": 0.43980279564857483, "brier": 0.2395876944065094, "w": [0.05872329697012901, -0.052364446222782135, 0.04617633298039436, 0.13899226486682892, -0.030549274757504463, 0.005829061381518841, -0.10283369570970535, -0.0662686824798584, 0.006005442701280117, -0.008981005288660526, 0.003650577273219824], "b": 0.29358693957328796, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.7142999172210693, "acc": 0.826880931854248, "ece": 0.011630840599536896, "cls_ece": 0.021210264414548874, "nll": 0.45101872086524963, "brier": 0.24290788173675537, "w": [0.011811045929789543, -0.010888817720115185], "b": 0.33514174818992615, "feats": ["conf", "entropy"], "lam": 1.0}
{"run": "s1_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0005042552947998047, "acc": 0.829935610294342, "ece": 0.010982373729348183, "cls_ece": 0.019570427015423775, "nll": 0.45100662112236023, "brier": 0.241302028298378}
{"run": "s1_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.15189790725708008, "acc": 0.829935610294342, "ece": 0.009974410757422447, "cls_ece": 0.01682754047214985, "nll": 0.448807954788208, "brier": 0.2412191927433014}
{"run": "s1_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.32253241539001465, "acc": 0.8298027515411377, "ece": 0.0063325329683721066, "cls_ece": 0.01787993498146534, "nll": 0.4487573504447937, "brier": 0.24068783223628998}
{"run": "s1_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.15858030319213867, "acc": 0.829935610294342, "ece": 0.008981847204267979, "cls_ece": 0.016939355060458183, "nll": 0.4489453136920929, "brier": 0.24115873873233795}
{"run": "s1_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 6.715144157409668, "acc": 0.829935610294342, "ece": 0.0317222997546196, "cls_ece": 0.02106976881623268, "nll": 0.47145822644233704, "brier": 0.24299843609333038}
{"run": "s1_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 9.919086933135986, "acc": 0.829935610294342, "ece": 0.008211072534322739, "cls_ece": 0.018480801954865456, "nll": 0.451171338558197, "brier": 0.24230197072029114}
{"run": "s1_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 71.32427597045898, "acc": 0.8309980630874634, "ece": 0.020146742463111877, "cls_ece": 0.016080526635050774, "nll": 0.4565134644508362, "brier": 0.23931658267974854}
{"run": "s1_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 12.462207078933716, "acc": 0.829935610294342, "ece": 0.01873653195798397, "cls_ece": 0.019469793885946274, "nll": 0.44717568159103394, "brier": 0.24069607257843018, "n_params": 52516}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5334789752960205, "acc": 0.829935610294342, "ece": 0.012613002210855484, "cls_ece": 0.017118308693170547, "nll": 0.45069435238838196, "brier": 0.2420480102300644, "bins": 3}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5855565071105957, "acc": 0.829935610294342, "ece": 0.007441619876772165, "cls_ece": 0.017003582790493965, "nll": 0.4489413797855377, "brier": 0.24111782014369965, "w": [2.841147215804085e-05], "b": 0.3490729033946991, "lam": 100.0, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.8184082508087158, "acc": 0.829935610294342, "ece": 0.00813092291355133, "cls_ece": 0.016024848446249962, "nll": 0.44733408093452454, "brier": 0.2398320883512497, "w": [-0.000484098942251876, -0.019345814362168312, -0.04987122863531113, 0.12065944820642471], "b": 0.32145965099334717, "lam": 0.1, "n_params": 5}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 15.582853555679321, "acc": 0.829935610294342, "ece": 0.007539284415543079, "cls_ece": 0.017208941280841827, "nll": 0.44842007756233215, "brier": 0.24107040464878082, "n_params": 225}
{"run": "s1_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.946364164352417, "acc": 0.829935610294342, "ece": 0.011815414763987064, "cls_ece": 0.01798815280199051, "nll": 0.4379425346851349, "brier": 0.23786579072475433, "w": [-0.005728341173380613, 0.012959950603544712, 0.04033913463354111, 0.09149722754955292, 0.037454135715961456, 0.0010665615554898977, -0.08045943826436996, -0.07020322233438492, 0.033742159605026245, -0.051724500954151154, 0.02326875366270542], "b": 0.29638639092445374, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6728348731994629, "acc": 0.829935610294342, "ece": 0.0074425069615244865, "cls_ece": 0.01700352504849434, "nll": 0.44894152879714966, "brier": 0.24111784994602203, "w": [-1.243749193235999e-05, 1.62640444614226e-05], "b": 0.3490729033946991, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s1_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.0015025138854980469, "acc": 0.8276113867759705, "ece": 0.04016624018549919, "cls_ece": 0.031160913407802582, "nll": 0.4631207287311554, "brier": 0.24724720418453217}
{"run": "s1_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.16060686111450195, "acc": 0.8276113867759705, "ece": 0.020447542890906334, "cls_ece": 0.019841384142637253, "nll": 0.4503421485424042, "brier": 0.24529510736465454}
{"run": "s1_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 2.2356672286987305, "acc": 0.8347831964492798, "ece": 0.010310028679668903, "cls_ece": 0.015348933637142181, "nll": 0.4458862543106079, "brier": 0.23892523348331451}
{"run": "s1_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.16661787033081055, "acc": 0.8276113867759705, "ece": 0.014392530545592308, "cls_ece": 0.018642764538526535, "nll": 0.44978663325309753, "brier": 0.24492520093917847}
{"run": "s1_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 6.768164157867432, "acc": 0.8276113867759705, "ece": 0.03268350660800934, "cls_ece": 0.02458520606160164, "nll": 0.4752083122730255, "brier": 0.24812965095043182}
{"run": "s1_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 10.174339532852173, "acc": 0.8276113867759705, "ece": 0.015603004954755306, "cls_ece": 0.01909634657204151, "nll": 0.45218923687934875, "brier": 0.24629628658294678}
{"run": "s1_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 70.50241661071777, "acc": 0.8353808522224426, "ece": 0.022554714232683182, "cls_ece": 0.015446225181221962, "nll": 0.4571938216686249, "brier": 0.23771296441555023}
{"run": "s1_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 14.433425664901733, "acc": 0.8276113867759705, "ece": 0.026106901466846466, "cls_ece": 0.020754199475049973, "nll": 0.4487606883049011, "brier": 0.2453957051038742, "n_params": 52516}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.4140305519104004, "acc": 0.8276113867759705, "ece": 0.014721779152750969, "cls_ece": 0.01848520338535309, "nll": 0.45037952065467834, "brier": 0.245458722114563, "bins": 2}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.5280373096466064, "acc": 0.8276113867759705, "ece": 0.022532330825924873, "cls_ece": 0.02035987190902233, "nll": 0.45029687881469727, "brier": 0.24566860496997833, "w": [-0.2490052431821823], "b": 0.1193375363945961, "lam": 0.01, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.6865041255950928, "acc": 0.8276113867759705, "ece": 0.020437180995941162, "cls_ece": 0.02090037241578102, "nll": 0.44826334714889526, "brier": 0.2440474033355713, "w": [-0.8033960461616516, -0.6593259572982788, -0.7334195375442505, -0.5253040790557861], "b": 0.09597975015640259, "lam": 0.001, "n_params": 5}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 19.35406804084778, "acc": 0.8276113867759705, "ece": 0.014662873931229115, "cls_ece": 0.018670860677957535, "nll": 0.4492502808570862, "brier": 0.24485470354557037, "n_params": 225}
{"run": "s1_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.8421635627746582, "acc": 0.8276113867759705, "ece": 0.027765722945332527, "cls_ece": 0.02091890759766102, "nll": 0.43860888481140137, "brier": 0.24168437719345093, "w": [0.24865460395812988, -0.17014797031879425, 0.055966466665267944, 0.1101544126868248, -0.1745729148387909, -0.10196438431739807, -0.30285653471946716, -0.055132027715444565, 0.10633400827646255, -0.0170141588896513, -0.10168665647506714], "b": -0.02419400028884411, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s1_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.6001582145690918, "acc": 0.8276113867759705, "ece": 0.023005513474345207, "cls_ece": 0.020434895530343056, "nll": 0.4494841992855072, "brier": 0.24556618928909302, "w": [0.08886554837226868, -0.08709294348955154], "b": 0.07013183832168579, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s2_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0010037422180175781, "acc": 0.8293379545211792, "ece": 0.00890476256608963, "cls_ece": 0.0173619594424963, "nll": 0.4515460729598999, "brier": 0.24088141322135925}
{"run": "s2_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.1346607208251953, "acc": 0.8293379545211792, "ece": 0.00863964855670929, "cls_ece": 0.017558733001351357, "nll": 0.45180341601371765, "brier": 0.2409137338399887}
{"run": "s2_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.28821873664855957, "acc": 0.8291386961936951, "ece": 0.009035985916852951, "cls_ece": 0.01707516796886921, "nll": 0.45109057426452637, "brier": 0.24068140983581543}
{"run": "s2_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.13386154174804688, "acc": 0.8293379545211792, "ece": 0.012845978140830994, "cls_ece": 0.018629014492034912, "nll": 0.4529530107975006, "brier": 0.24100354313850403}
{"run": "s2_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 6.256153106689453, "acc": 0.8293379545211792, "ece": 0.025242449715733528, "cls_ece": 0.019720423966646194, "nll": 0.46641647815704346, "brier": 0.24229946732521057}
{"run": "s2_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 9.564639806747437, "acc": 0.8293379545211792, "ece": 0.011294372379779816, "cls_ece": 0.01807115599513054, "nll": 0.45296964049339294, "brier": 0.24172715842723846}
{"run": "s2_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 64.81776547431946, "acc": 0.8363105058670044, "ece": 0.014146674424409866, "cls_ece": 0.009969987906515598, "nll": 0.44785624742507935, "brier": 0.23479332029819489}
{"run": "s2_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 11.30794358253479, "acc": 0.8293379545211792, "ece": 0.023058466613292694, "cls_ece": 0.019595656543970108, "nll": 0.4502880275249481, "brier": 0.24029912054538727, "n_params": 52516}
{"run": "s2_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6390464305877686, "acc": 0.8293379545211792, "ece": 0.015221744775772095, "cls_ece": 0.018280763179063797, "nll": 0.4549356698989868, "brier": 0.24153609573841095, "bins": 4}
{"run": "s2_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5691752433776855, "acc": 0.8293379545211792, "ece": 0.012431547045707703, "cls_ece": 0.018154749646782875, "nll": 0.45305824279785156, "brier": 0.241130992770195, "w": [-0.00012167355453129858], "b": 0.5333878993988037, "lam": 100.0, "n_params": 2}
{"run": "s2_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.7022786140441895, "acc": 0.8293379545211792, "ece": 0.012433153577148914, "cls_ece": 0.01815229281783104, "nll": 0.4530576467514038, "brier": 0.2411295622587204, "w": [0.00011339883349137381, -8.371317380806431e-05, -0.00013114215107634664, 2.6891157176578417e-05], "b": 0.5333878993988037, "lam": 100.0, "n_params": 5}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 7.894354581832886, "acc": 0.8293379545211792, "ece": 0.013088231906294823, "cls_ece": 0.018324701115489006, "nll": 0.45284903049468994, "brier": 0.2410767376422882, "n_params": 225}
{"run": "s2_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.9129946231842041, "acc": 0.8293379545211792, "ece": 0.011458311229944229, "cls_ece": 0.019246360287070274, "nll": 0.4421437382698059, "brier": 0.23788447678089142, "w": [0.05459705367684364, -0.06487629562616348, -0.01809760183095932, 0.12518426775932312, -0.037465695291757584, -0.05183690786361694, -0.06076011434197426, -0.06868847459554672, 0.019596343860030174, -0.06147332862019539, 0.050562381744384766], "b": 0.4906502962112427, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s2_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6582496166229248, "acc": 0.8293379545211792, "ece": 0.012431073933839798, "cls_ece": 0.01815451867878437, "nll": 0.45305711030960083, "brier": 0.24113041162490845, "w": [9.307870641350746e-05, -0.00011377219925634563], "b": 0.5333878993988037, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0005176067352294922, "acc": 0.8292051553726196, "ece": 0.0400843508541584, "cls_ece": 0.025699704885482788, "nll": 0.4640709459781647, "brier": 0.24507108330726624}
{"run": "s2_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.163421630859375, "acc": 0.8292051553726196, "ece": 0.023725023493170738, "cls_ece": 0.018510624766349792, "nll": 0.4537944793701172, "brier": 0.24297885596752167}
{"run": "s2_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 2.3443267345428467, "acc": 0.8317949175834656, "ece": 0.015563013032078743, "cls_ece": 0.01280756201595068, "nll": 0.4444299340248108, "brier": 0.23795247077941895}
{"run": "s2_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.17563247680664062, "acc": 0.8292051553726196, "ece": 0.022786522284150124, "cls_ece": 0.018537063151597977, "nll": 0.45336389541625977, "brier": 0.24288621544837952}
{"run": "s2_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 28.030508041381836, "acc": 0.8292051553726196, "ece": 0.021540042012929916, "cls_ece": 0.01667594723403454, "nll": 0.4553784430027008, "brier": 0.24224242568016052}
{"run": "s2_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 10.523528814315796, "acc": 0.8292051553726196, "ece": 0.018352283164858818, "cls_ece": 0.01841251365840435, "nll": 0.4546835124492645, "brier": 0.2439517080783844}
{"run": "s2_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 85.43196702003479, "acc": 0.8331230282783508, "ece": 0.028012923896312714, "cls_ece": 0.015512087382376194, "nll": 0.47891974449157715, "brier": 0.23842084407806396}
{"run": "s2_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 12.291967391967773, "acc": 0.8292051553726196, "ece": 0.024487178772687912, "cls_ece": 0.020284002646803856, "nll": 0.44952070713043213, "brier": 0.24260136485099792, "n_params": 52516}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.42852044105529785, "acc": 0.8292051553726196, "ece": 0.02264874242246151, "cls_ece": 0.017884230241179466, "nll": 0.45360448956489563, "brier": 0.24235984683036804, "bins": 2}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.44655466079711914, "acc": 0.8292051553726196, "ece": 0.01904001086950302, "cls_ece": 0.01741466112434864, "nll": 0.45249515771865845, "brier": 0.24256600439548492, "w": [1.9887795133399777e-05], "b": 0.016122084110975266, "lam": 100.0, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6049854755401611, "acc": 0.8292051553726196, "ece": 0.01910189911723137, "cls_ece": 0.017408475279808044, "nll": 0.4524909555912018, "brier": 0.24256420135498047, "w": [-3.6143785109743476e-05, 8.591819641878828e-05, -0.00013134694017935544, 0.0001582673576194793], "b": 0.016122084110975266, "lam": 100.0, "n_params": 5}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 2.8789005279541016, "acc": 0.8292051553726196, "ece": 0.01922004297375679, "cls_ece": 0.01744653657078743, "nll": 0.4525107741355896, "brier": 0.24257144331932068, "n_params": 225}
{"run": "s2_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.7985801696777344, "acc": 0.8292051553726196, "ece": 0.018888920545578003, "cls_ece": 0.017350733280181885, "nll": 0.45246851444244385, "brier": 0.24255618453025818, "w": [-2.2648897356702946e-05, 2.2300811906461604e-05, -0.00013172076432965696, 0.00015922878810670227, 2.4797303922241554e-05, -0.00015647608961444348, -0.00022077355242799968, -0.00012573343701660633, 6.070610834285617e-05, 3.1177271466731327e-06, -7.512388401664793e-05], "b": 0.016122084110975266, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 100.0}
{"run": "s2_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5192837715148926, "acc": 0.8292051553726196, "ece": 0.019040009006857872, "cls_ece": 0.017421210184693336, "nll": 0.45249584317207336, "brier": 0.2425660938024521, "w": [-2.268369462399278e-05, 2.2335074390866794e-05], "b": 0.016122084110975266, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.0010051727294921875, "acc": 0.8192443251609802, "ece": 0.07649120688438416, "cls_ece": 0.05094971880316734, "nll": 0.5133354663848877, "brier": 0.26521262526512146}
{"run": "s2_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.15863442420959473, "acc": 0.8192443251609802, "ece": 0.012872904539108276, "cls_ece": 0.02475222758948803, "nll": 0.4765205681324005, "brier": 0.2554827034473419}
{"run": "s2_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 3.8915586471557617, "acc": 0.828541100025177, "ece": 0.015102376230061054, "cls_ece": 0.017763108015060425, "nll": 0.4548559784889221, "brier": 0.24315205216407776}
{"run": "s2_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.16683363914489746, "acc": 0.8192443251609802, "ece": 0.0121982516720891, "cls_ece": 0.024728544056415558, "nll": 0.47717252373695374, "brier": 0.2555113732814789}
{"run": "s2_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 6.859250068664551, "acc": 0.8192443251609802, "ece": 0.028022129088640213, "cls_ece": 0.027074672281742096, "nll": 0.4916709065437317, "brier": 0.25889140367507935}
{"run": "s2_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 10.795997381210327, "acc": 0.8192443251609802, "ece": 0.013621807098388672, "cls_ece": 0.025471791625022888, "nll": 0.47891706228256226, "brier": 0.25694575905799866}
{"run": "s2_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 52.90340542793274, "acc": 0.8275449872016907, "ece": 0.030497189611196518, "cls_ece": 0.017958693206310272, "nll": 0.48225921392440796, "brier": 0.2450299710035324}
{"run": "s2_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 11.975383043289185, "acc": 0.8192443251609802, "ece": 0.02698705717921257, "cls_ece": 0.030548706650733948, "nll": 0.4732905328273773, "brier": 0.25421205163002014, "n_params": 52516}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.4098927974700928, "acc": 0.8192443251609802, "ece": 0.012818234041333199, "cls_ece": 0.02494003064930439, "nll": 0.4776727259159088, "brier": 0.256019651889801, "bins": 4}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.406963586807251, "acc": 0.8192443251609802, "ece": 0.012779020704329014, "cls_ece": 0.024629933759570122, "nll": 0.4778258204460144, "brier": 0.25556275248527527, "w": [0.0], "b": 0.005971760023385286, "lam": 100.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.6024425029754639, "acc": 0.8192443251609802, "ece": 0.012609932571649551, "cls_ece": 0.02462807111442089, "nll": 0.477819561958313, "brier": 0.25555965304374695, "w": [-3.770709008676931e-05, 3.4820521250367165e-05, -0.00011623128375504166, 0.00013155501801520586], "b": 0.005972197744995356, "lam": 100.0, "n_params": 5}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 3.2791500091552734, "acc": 0.8192443251609802, "ece": 0.01262055803090334, "cls_ece": 0.02466011606156826, "nll": 0.47777286171913147, "brier": 0.2555544972419739, "n_params": 225}
{"run": "s2_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.838007926940918, "acc": 0.8192443251609802, "ece": 0.012832646258175373, "cls_ece": 0.02559584565460682, "nll": 0.4603131413459778, "brier": 0.2500295341014862, "w": [0.15155060589313507, 0.010613325983285904, 0.24882619082927704, 0.1578432321548462, -0.15300202369689941, -0.1780814230442047, -0.304055780172348, -0.046018026769161224, 0.028740033507347107, -0.000930028036236763, -0.03331341966986656], "b": -0.10994566231966019, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s2_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.5516903400421143, "acc": 0.8192443251609802, "ece": 0.012781184166669846, "cls_ece": 0.02463068626821041, "nll": 0.4778239130973816, "brier": 0.25556227564811707, "w": [4.70365266664885e-05, -3.6177487345412374e-05], "b": 0.005972198210656643, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0015034675598144531, "acc": 0.8276113867759705, "ece": 0.020708099007606506, "cls_ece": 0.019379423931241035, "nll": 0.45301365852355957, "brier": 0.24327509105205536}
{"run": "s3_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.12370896339416504, "acc": 0.8276113867759705, "ece": 0.01964934729039669, "cls_ece": 0.018997758626937866, "nll": 0.4527187645435333, "brier": 0.24313996732234955}
{"run": "s3_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.2735116481781006, "acc": 0.828009843826294, "ece": 0.020242737606167793, "cls_ece": 0.0188613124191761, "nll": 0.45233237743377686, "brier": 0.242983877658844}
{"run": "s3_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.1461637020111084, "acc": 0.8276113867759705, "ece": 0.016318965703248978, "cls_ece": 0.018985383212566376, "nll": 0.45245102047920227, "brier": 0.24307546019554138}
{"run": "s3_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 6.327636957168579, "acc": 0.8276113867759705, "ece": 0.024281319230794907, "cls_ece": 0.023676088079810143, "nll": 0.47123828530311584, "brier": 0.24590624868869781}
{"run": "s3_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 15.653065204620361, "acc": 0.8276113867759705, "ece": 0.01412168238312006, "cls_ece": 0.018600979819893837, "nll": 0.45120617747306824, "brier": 0.2429714798927307}
{"run": "s3_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 55.857720613479614, "acc": 0.8300020098686218, "ece": 0.022890793159604073, "cls_ece": 0.019026873633265495, "nll": 0.4632149040699005, "brier": 0.24174465239048004}
{"run": "s3_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 11.451783180236816, "acc": 0.8276113867759705, "ece": 0.024278664961457253, "cls_ece": 0.021298805251717567, "nll": 0.4490123391151428, "brier": 0.24241122603416443, "n_params": 52516}
{"run": "s3_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5211830139160156, "acc": 0.8276113867759705, "ece": 0.011059821583330631, "cls_ece": 0.01755412481725216, "nll": 0.45470309257507324, "brier": 0.24443693459033966, "bins": 2}
{"run": "s3_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5942530632019043, "acc": 0.8276113867759705, "ece": 0.017413092777132988, "cls_ece": 0.018749000504612923, "nll": 0.45121291279792786, "brier": 0.24295814335346222, "w": [-0.15966515243053436], "b": 0.6000703573226929, "lam": 0.1, "n_params": 2}
{"run": "s3_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.7403409481048584, "acc": 0.8276113867759705, "ece": 0.010493396781384945, "cls_ece": 0.01753809116780758, "nll": 0.4520409107208252, "brier": 0.2425796091556549, "w": [-7.345024641836062e-05, 1.884357516246382e-05, 0.00013250553456600755, -0.00015229539712890983], "b": 0.5806791186332703, "lam": 100.0, "n_params": 5}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 5.09967303276062, "acc": 0.8276113867759705, "ece": 0.01042209379374981, "cls_ece": 0.01752251200377941, "nll": 0.4519379436969757, "brier": 0.2425651252269745, "n_params": 225}
{"run": "s3_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.901017427444458, "acc": 0.8276113867759705, "ece": 0.022374151274561882, "cls_ece": 0.01968850940465927, "nll": 0.4387018084526062, "brier": 0.23906908929347992, "w": [0.09683249890804291, -0.0978299006819725, 0.016266217455267906, 0.10480055212974548, 0.05646852031350136, -0.020417289808392525, -0.10870397835969925, -0.11310724169015884, -0.0006546992226503789, -0.04025321826338768, 0.04880036413669586], "b": 0.511186957359314, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6552114486694336, "acc": 0.8276113867759705, "ece": 0.010296984575688839, "cls_ece": 0.017642995342612267, "nll": 0.4515831470489502, "brier": 0.24257251620292664, "w": [0.017207777127623558, -0.01844390667974949], "b": 0.5780587792396545, "feats": ["conf", "entropy"], "lam": 1.0}
{"run": "s3_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0010006427764892578, "acc": 0.8241583108901978, "ece": 0.08309978246688843, "cls_ece": 0.05222681909799576, "nll": 0.5050907731056213, "brier": 0.26112204790115356}
{"run": "s3_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.17246127128601074, "acc": 0.8241583108901978, "ece": 0.01648051291704178, "cls_ece": 0.023195326328277588, "nll": 0.4640922546386719, "brier": 0.2491958737373352}
{"run": "s3_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 3.244103193283081, "acc": 0.8313301205635071, "ece": 0.011510084383189678, "cls_ece": 0.015223517082631588, "nll": 0.4427257478237152, "brier": 0.23790709674358368}
{"run": "s3_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.17441153526306152, "acc": 0.8241583108901978, "ece": 0.014400012791156769, "cls_ece": 0.023287087678909302, "nll": 0.4642241299152374, "brier": 0.249200701713562}
{"run": "s3_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 47.43817687034607, "acc": 0.8241583108901978, "ece": 0.015121715143322945, "cls_ece": 0.023571139201521873, "nll": 0.4617287516593933, "brier": 0.24797001481056213}
{"run": "s3_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 10.995228052139282, "acc": 0.8241583108901978, "ece": 0.016576463356614113, "cls_ece": 0.02414635568857193, "nll": 0.46612992882728577, "brier": 0.2506680190563202}
{"run": "s3_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 57.41902732849121, "acc": 0.836111307144165, "ece": 0.0206992756575346, "cls_ece": 0.01753801293671131, "nll": 0.45119795203208923, "brier": 0.2362249493598938}
{"run": "s3_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 13.42369818687439, "acc": 0.8241583108901978, "ece": 0.02736995927989483, "cls_ece": 0.027569059282541275, "nll": 0.4594576060771942, "brier": 0.24741025269031525, "n_params": 52516}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.46196460723876953, "acc": 0.8241583108901978, "ece": 0.013795669190585613, "cls_ece": 0.02296609990298748, "nll": 0.46498849987983704, "brier": 0.24974699318408966, "bins": 2}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5782747268676758, "acc": 0.8241583108901978, "ece": 0.014211838133633137, "cls_ece": 0.02354693040251732, "nll": 0.4647224545478821, "brier": 0.24923183023929596, "w": [-5.962769137113355e-05], "b": -0.09454905241727829, "lam": 100.0, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.7211008071899414, "acc": 0.8241583108901978, "ece": 0.014212646521627903, "cls_ece": 0.0235451590269804, "nll": 0.4647181034088135, "brier": 0.24922975897789001, "w": [2.7808362574432977e-05, 1.9556126062525436e-05, -0.00010969537106575444, 9.63034040069033e-07], "b": -0.09454905241727829, "lam": 100.0, "n_params": 5}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 3.119734764099121, "acc": 0.8241583108901978, "ece": 0.01415655855089426, "cls_ece": 0.023555021733045578, "nll": 0.4646969437599182, "brier": 0.24923032522201538, "n_params": 225}
{"run": "s3_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.9285624027252197, "acc": 0.8241583108901978, "ece": 0.013866204768419266, "cls_ece": 0.02379770763218403, "nll": 0.45074573159217834, "brier": 0.24462516605854034, "w": [0.08586990833282471, -0.0596688911318779, 0.05068819969892502, 0.060765597969293594, -0.022575316950678825, -0.024448540061712265, -0.11340489983558655, -0.09093739092350006, -0.012059138156473637, 0.011449337936937809, 2.782860246952623e-05], "b": -0.15493112802505493, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6558060646057129, "acc": 0.8241583108901978, "ece": 0.014113319106400013, "cls_ece": 0.02353786863386631, "nll": 0.4647163152694702, "brier": 0.24923007190227509, "w": [0.00013566268899012357, -0.00011750202247640118], "b": -0.09454905241727829, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.001001596450805664, "acc": 0.831662118434906, "ece": 0.008684787899255753, "cls_ece": 0.014309393242001534, "nll": 0.44452276825904846, "brier": 0.23728707432746887}
{"run": "s3_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.1480698585510254, "acc": 0.831662118434906, "ece": 0.011385098099708557, "cls_ece": 0.014575336128473282, "nll": 0.44291970133781433, "brier": 0.23716624081134796}
{"run": "s3_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 1.5033307075500488, "acc": 0.8345175385475159, "ece": 0.010755341500043869, "cls_ece": 0.01345048937946558, "nll": 0.4349122941493988, "brier": 0.23408609628677368}
{"run": "s3_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.14610743522644043, "acc": 0.831662118434906, "ece": 0.010022102855145931, "cls_ece": 0.014613354578614235, "nll": 0.44269946217536926, "brier": 0.23711688816547394}
{"run": "s3_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 37.02068376541138, "acc": 0.831662118434906, "ece": 0.011282917112112045, "cls_ece": 0.013985106721520424, "nll": 0.43943509459495544, "brier": 0.2356245219707489}
{"run": "s3_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 10.293702125549316, "acc": 0.831662118434906, "ece": 0.011538567952811718, "cls_ece": 0.015217271633446217, "nll": 0.4459882080554962, "brier": 0.2386532723903656}
{"run": "s3_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 44.59468626976013, "acc": 0.8337206840515137, "ece": 0.019505372270941734, "cls_ece": 0.013268147595226765, "nll": 0.44338294863700867, "brier": 0.23641115427017212}
{"run": "s3_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 10.90837287902832, "acc": 0.831662118434906, "ece": 0.02231677435338497, "cls_ece": 0.019318213686347008, "nll": 0.4394734799861908, "brier": 0.2365197241306305, "n_params": 52516}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.5481534004211426, "acc": 0.831662118434906, "ece": 0.010276161134243011, "cls_ece": 0.014105693437159061, "nll": 0.44472944736480713, "brier": 0.23828785121440887, "bins": 3}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.6526679992675781, "acc": 0.831662118434906, "ece": 0.010408498346805573, "cls_ece": 0.014879317954182625, "nll": 0.4419664144515991, "brier": 0.23703522980213165, "w": [-0.09300515800714493], "b": 0.3670653998851776, "lam": 0.1, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.7459716796875, "acc": 0.831662118434906, "ece": 0.009730846621096134, "cls_ece": 0.013648716732859612, "nll": 0.4422815144062042, "brier": 0.2368883490562439, "w": [-0.00683589419350028, 0.020488671958446503, -0.0169131588190794, 0.001541217672638595], "b": 0.34019237756729126, "lam": 1.0, "n_params": 5}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 13.019031286239624, "acc": 0.831662118434906, "ece": 0.009539044462144375, "cls_ece": 0.014833907596766949, "nll": 0.44223615527153015, "brier": 0.23711144924163818, "n_params": 225}
{"run": "s3_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.9621357917785645, "acc": 0.831662118434906, "ece": 0.0164168868213892, "cls_ece": 0.01596967875957489, "nll": 0.43171364068984985, "brier": 0.2341061532497406, "w": [0.07129348069429398, -0.07400665432214737, 0.04629165679216385, 0.06779680401086807, 0.05431317165493965, -0.031160658225417137, -0.11449047178030014, -0.035622116178274155, 0.04192962124943733, -0.07709768414497375, 0.0435536690056324], "b": 0.29266074299812317, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.7228765487670898, "acc": 0.831662118434906, "ece": 0.013703933916985989, "cls_ece": 0.01657388173043728, "nll": 0.4415281414985657, "brier": 0.23704814910888672, "w": [0.06781252473592758, -0.07842188328504562], "b": 0.3466329276561737, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s4_f0_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0015094280242919922, "acc": 0.8348495960235596, "ece": 0.014496717602014542, "cls_ece": 0.016739733517169952, "nll": 0.4523582458496094, "brier": 0.24108798801898956}
{"run": "s4_f0_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.13354039192199707, "acc": 0.8348495960235596, "ece": 0.018236424773931503, "cls_ece": 0.017149437218904495, "nll": 0.4525255560874939, "brier": 0.24129869043827057}
{"run": "s4_f0_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5135116577148438, "acc": 0.8352480530738831, "ece": 0.012861579656600952, "cls_ece": 0.014926886186003685, "nll": 0.44826385378837585, "brier": 0.23799093067646027}
{"run": "s4_f0_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.1392366886138916, "acc": 0.8348495960235596, "ece": 0.015526192262768745, "cls_ece": 0.016890669241547585, "nll": 0.45190033316612244, "brier": 0.2412334531545639}
{"run": "s4_f0_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 6.9217283725738525, "acc": 0.8348495960235596, "ece": 0.03686819225549698, "cls_ece": 0.023213233798742294, "nll": 0.4839203655719757, "brier": 0.2442309558391571}
{"run": "s4_f0_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 9.890881299972534, "acc": 0.8348495960235596, "ece": 0.016565125435590744, "cls_ece": 0.01779155619442463, "nll": 0.453937828540802, "brier": 0.2424735277891159}
{"run": "s4_f0_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 53.97536015510559, "acc": 0.8351815938949585, "ece": 0.034946098923683167, "cls_ece": 0.01915265992283821, "nll": 0.513326108455658, "brier": 0.24263164401054382}
{"run": "s4_f0_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 10.279229879379272, "acc": 0.8348495960235596, "ece": 0.016149427741765976, "cls_ece": 0.017772797495126724, "nll": 0.44938093423843384, "brier": 0.24097642302513123, "n_params": 52516}
{"run": "s4_f0_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.43244242668151855, "acc": 0.8348495960235596, "ece": 0.014835730195045471, "cls_ece": 0.016952676698565483, "nll": 0.45310384035110474, "brier": 0.24184134602546692, "bins": 2}
{"run": "s4_f0_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5198655128479004, "acc": 0.8348495960235596, "ece": 0.017001083120703697, "cls_ece": 0.01691664569079876, "nll": 0.4523172974586487, "brier": 0.241193026304245, "w": [-2.408785803709179e-05], "b": 0.40314021706581116, "lam": 100.0, "n_params": 2}
{"run": "s4_f0_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6655011177062988, "acc": 0.8348495960235596, "ece": 0.017000434920191765, "cls_ece": 0.016912847757339478, "nll": 0.4523189663887024, "brier": 0.24119417369365692, "w": [1.786448228813242e-05, -0.00010569539153948426, 0.00012977889855392277, -1.107534899347229e-05], "b": 0.40314021706581116, "lam": 100.0, "n_params": 5}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 5.717713356018066, "acc": 0.8348495960235596, "ece": 0.017430543899536133, "cls_ece": 0.016966285184025764, "nll": 0.452166348695755, "brier": 0.24116051197052002, "n_params": 225}
{"run": "s4_f0_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.8924112319946289, "acc": 0.8348495960235596, "ece": 0.01631251908838749, "cls_ece": 0.01777253858745098, "nll": 0.43688830733299255, "brier": 0.23728489875793457, "w": [0.10294497013092041, -0.0641852393746376, 0.07427392899990082, 0.15395575761795044, -0.2669403851032257, 0.05894429236650467, -0.29601821303367615, -0.09043024480342865, 0.11294476687908173, -0.009844115935266018, -0.1233835220336914], "b": 0.2705953121185303, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s4_f0_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6137363910675049, "acc": 0.8348495960235596, "ece": 0.016994915902614594, "cls_ece": 0.01691567525267601, "nll": 0.45231378078460693, "brier": 0.2411925047636032, "w": [8.28449847176671e-05, -7.7599506767001e-05], "b": 0.40314021706581116, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f1_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.0009984970092773438, "acc": 0.8292051553726196, "ece": 0.010079264640808105, "cls_ece": 0.014873008243739605, "nll": 0.4572316110134125, "brier": 0.2427874207496643}
{"run": "s4_f1_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.12136268615722656, "acc": 0.8292051553726196, "ece": 0.0096419807523489, "cls_ece": 0.014781016856431961, "nll": 0.45720356702804565, "brier": 0.2427711933851242}
{"run": "s4_f1_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.4188098907470703, "acc": 0.8300020098686218, "ece": 0.009125437587499619, "cls_ece": 0.013839970342814922, "nll": 0.4527730941772461, "brier": 0.24227255582809448}
{"run": "s4_f1_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.13103532791137695, "acc": 0.8292051553726196, "ece": 0.006605048198252916, "cls_ece": 0.014978633262217045, "nll": 0.45732247829437256, "brier": 0.24275241792201996}
{"run": "s4_f1_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 5.632283687591553, "acc": 0.8292051553726196, "ece": 0.025493867695331573, "cls_ece": 0.018314402550458908, "nll": 0.47713467478752136, "brier": 0.24393849074840546}
{"run": "s4_f1_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 8.933839321136475, "acc": 0.8292051553726196, "ece": 0.016567841172218323, "cls_ece": 0.015536501072347164, "nll": 0.45847731828689575, "brier": 0.24392512440681458}
{"run": "s4_f1_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 78.83998942375183, "acc": 0.8300020098686218, "ece": 0.0230511873960495, "cls_ece": 0.016461694613099098, "nll": 0.4652332365512848, "brier": 0.2458360493183136}
{"run": "s4_f1_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 10.108288049697876, "acc": 0.8292051553726196, "ece": 0.01362252701073885, "cls_ece": 0.01688816212117672, "nll": 0.45397818088531494, "brier": 0.24271000921726227, "n_params": 52516}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.5606310367584229, "acc": 0.8292051553726196, "ece": 0.009312670677900314, "cls_ece": 0.014561532065272331, "nll": 0.45827484130859375, "brier": 0.24293801188468933, "bins": 4}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.4997107982635498, "acc": 0.8292051553726196, "ece": 0.009131692349910736, "cls_ece": 0.014647464267909527, "nll": 0.4571887254714966, "brier": 0.24275930225849152, "w": [-0.0001597319933352992], "b": 0.4786885976791382, "lam": 100.0, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6138882637023926, "acc": 0.8292051553726196, "ece": 0.009442107751965523, "cls_ece": 0.014690832234919071, "nll": 0.4571874141693115, "brier": 0.2427583634853363, "w": [-3.2776937587186694e-05, 0.00010810835374286398, -0.00012536584108602256, 5.964589490758954e-06], "b": 0.4786885976791382, "lam": 100.0, "n_params": 5}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 5.856701612472534, "acc": 0.8292051553726196, "ece": 0.00907569844275713, "cls_ece": 0.014664575457572937, "nll": 0.45707663893699646, "brier": 0.24273739755153656, "n_params": 225}
{"run": "s4_f1_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.7756469249725342, "acc": 0.8292051553726196, "ece": 0.008881092071533203, "cls_ece": 0.014980443753302097, "nll": 0.45392316579818726, "brier": 0.24203571677207947, "w": [0.010882300324738026, -0.014199849218130112, -0.0010715548414736986, 0.016366831958293915, -0.0038472809828817844, 0.0012017727131024003, -0.011075873859226704, -0.006478667724877596, 0.0007354353438131511, -0.0136555265635252, 0.015572617761790752], "b": 0.4714016020298004, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 1.0}
{"run": "s4_f1_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 886, "time": 0.6190507411956787, "acc": 0.8292051553726196, "ece": 0.009216689504683018, "cls_ece": 0.014640707522630692, "nll": 0.4571846127510071, "brier": 0.24275846779346466, "w": [0.00013124618271831423, -0.00016503735969308764], "b": 0.4786885976791382, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f2_i0", "method": "UNCAL", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.0010001659393310547, "acc": 0.82774418592453, "ece": 0.01675097644329071, "cls_ece": 0.019294194877147675, "nll": 0.46200382709503174, "brier": 0.24654069542884827}
{"run": "s4_f2_i0", "method": "TS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.11835789680480957, "acc": 0.82774418592453, "ece": 0.015286048874258995, "cls_ece": 0.019117446616292, "nll": 0.4619135558605194, "brier": 0.24647605419158936}
{"run": "s4_f2_i0", "method": "VS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.25382304191589355, "acc": 0.828009843826294, "ece": 0.016190774738788605, "cls_ece": 0.019031822681427002, "nll": 0.4614725410938263, "brier": 0.24629658460617065}
{"run": "s4_f2_i0", "method": "ETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.11296606063842773, "acc": 0.82774418592453, "ece": 0.015286048874258995, "cls_ece": 0.019117446616292, "nll": 0.4619135558605194, "brier": 0.24647605419158936}
{"run": "s4_f2_i0", "method": "CaGCN", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 6.039396047592163, "acc": 0.82774418592453, "ece": 0.03399186581373215, "cls_ece": 0.023410718888044357, "nll": 0.4882955849170685, "brier": 0.2480670064687729}
{"run": "s4_f2_i0", "method": "GATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 8.754528045654297, "acc": 0.82774418592453, "ece": 0.011442536488175392, "cls_ece": 0.019987808540463448, "nll": 0.463433176279068, "brier": 0.24737082421779633}
{"run": "s4_f2_i0", "method": "GETS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 54.45808172225952, "acc": 0.8318613171577454, "ece": 0.014043426141142845, "cls_ece": 0.016911812126636505, "nll": 0.46773624420166016, "brier": 0.24180984497070312}
{"run": "s4_f2_i0", "method": "HoTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 10.896650552749634, "acc": 0.82774418592453, "ece": 0.014474213123321533, "cls_ece": 0.021154798567295074, "nll": 0.45781463384628296, "brier": 0.24577634036540985, "n_params": 52516}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.5343751907348633, "acc": 0.82774418592453, "ece": 0.0085946936160326, "cls_ece": 0.019000492990016937, "nll": 0.4625343382358551, "brier": 0.24697105586528778, "bins": 2}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.5420880317687988, "acc": 0.82774418592453, "ece": 0.010520083829760551, "cls_ece": 0.019418010488152504, "nll": 0.462083637714386, "brier": 0.24635104835033417, "w": [-6.274386396398768e-05], "b": 0.5437604784965515, "lam": 100.0, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.6854431629180908, "acc": 0.82774418592453, "ece": 0.01058537233620882, "cls_ece": 0.019412947818636894, "nll": 0.46207883954048157, "brier": 0.24634867906570435, "w": [0.00010449763794895262, -9.734712511999533e-05, -0.0001279070565942675, 0.00011698767048073933], "b": 0.5437604784965515, "lam": 100.0, "n_params": 5}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 4.512591600418091, "acc": 0.82774418592453, "ece": 0.010411236435174942, "cls_ece": 0.019283795729279518, "nll": 0.4620680510997772, "brier": 0.24634838104248047, "n_params": 225}
{"run": "s4_f2_i0", "method": "ISTS2", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.8712127208709717, "acc": 0.82774418592453, "ece": 0.014330794103443623, "cls_ece": 0.019891539588570595, "nll": 0.44957318902015686, "brier": 0.24292129278182983, "w": [0.05178501084446907, -0.05394137278199196, 0.04885711148381233, 0.09767097234725952, 0.04940560460090637, -0.00939631275832653, -0.09018524736166, -0.03145654499530792, -0.003937381785362959, -0.006447969935834408, 0.012149970978498459], "b": 0.5013325214385986, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s4_f2_i0", "method": "ISTS2-conf", "dataset": "DBLP", "model": "GCN", "val_frac": 1.0, "n_cal": 885, "time": 0.6558182239532471, "acc": 0.82774418592453, "ece": 0.010598594322800636, "cls_ece": 0.019397616386413574, "nll": 0.4620792865753174, "brier": 0.24635004997253418, "w": [0.00011144633026560768, -0.00011623946920735762], "b": 0.5437604784965515, "feats": ["conf", "entropy"], "lam": 100.0}


==> anc/supplementary_data/confirm/results/confirm_WikiCS_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.0010218620300292969, "acc": 0.2291603833436966, "ece": 0.011513546109199524, "cls_ece": 0.007617001421749592, "nll": 2.0602622032165527, "brier": 0.8468451499938965}
{"run": "s0_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.20971012115478516, "acc": 0.2291603833436966, "ece": 0.00023244858311954886, "cls_ece": 0.01868126168847084, "nll": 2.0588104724884033, "brier": 0.845874547958374}
{"run": "s0_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 5.640480279922485, "acc": 0.4085470139980316, "ece": 0.16524606943130493, "cls_ece": 0.07110767811536789, "nll": 1.9802933931350708, "brier": 0.8068689107894897}
{"run": "s0_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.213287353515625, "acc": 0.2291603833436966, "ece": 0.002147159306332469, "cls_ece": 0.01693566143512726, "nll": 2.058675527572632, "brier": 0.845947265625}
{"run": "s0_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 29.910988330841064, "acc": 0.2291603833436966, "ece": 0.0050824545323848724, "cls_ece": 0.012069536373019218, "nll": 2.0585882663726807, "brier": 0.8463282585144043}
{"run": "s0_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 64.18338561058044, "acc": 0.2291603833436966, "ece": 0.0031140297651290894, "cls_ece": 0.014639904722571373, "nll": 2.0564684867858887, "brier": 0.8457655906677246}
{"run": "s0_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 109.88412618637085, "acc": 0.32156863808631897, "ece": 0.08152391761541367, "cls_ece": 0.02587667666375637, "nll": 1.9994895458221436, "brier": 0.822835385799408}
{"run": "s0_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 19.43381404876709, "acc": 0.2291603833436966, "ece": 0.00020511839829850942, "cls_ece": 0.01830221340060234, "nll": 2.0596346855163574, "brier": 0.8460781574249268, "n_params": 9668}
{"run": "s0_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.2911531925201416, "acc": 0.2291603833436966, "ece": 0.0005527263274416327, "cls_ece": 0.018465813249349594, "nll": 2.0588138103485107, "brier": 0.8458435535430908, "bins": 2}
{"run": "s0_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.6524219512939453, "acc": 0.2291603833436966, "ece": 0.10748869180679321, "cls_ece": 0.027621570974588394, "nll": 1.9371793270111084, "brier": 0.8066621422767639, "w": [0.9770019054412842], "b": 0.2103293240070343, "lam": 0.01, "n_params": 2}
{"run": "s0_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.9720368385314941, "acc": 0.2291603833436966, "ece": 0.1693095862865448, "cls_ece": 0.044769249856472015, "nll": 1.8434312343597412, "brier": 0.7593894004821777, "w": [3.6898000240325928, -1.0175243616104126, -0.7981420755386353, 3.294004440307617, -2.513197898864746, 0.15821601450443268, 1.3737045526504517, 1.4601019620895386, 1.4501971006393433, -3.0534794330596924], "b": -0.08138781040906906, "lam": 0.001, "n_params": 11}
{"run": "s0_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 6.7393269538879395, "acc": 0.2291603833436966, "ece": 0.014543307013809681, "cls_ece": 0.009611183777451515, "nll": 2.0569138526916504, "brier": 0.8452542424201965, "n_params": 225}
{"run": "s0_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 1.0616872310638428, "acc": 0.2291603833436966, "ece": 0.13256782293319702, "cls_ece": 0.04068784788250923, "nll": 1.8167786598205566, "brier": 0.7313516139984131, "w": [1.5911595821380615, 0.38230079412460327, -0.30746355652809143, -0.11731762439012527, -0.33000263571739197, 0.6374016404151917, -3.1897857189178467, -0.6979212164878845, 0.022025639191269875, -0.04244472458958626, 0.030526401475071907], "b": -0.33635276556015015, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.001}
{"run": "s0_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.7828376293182373, "acc": 0.2291603833436966, "ece": 0.10202781111001968, "cls_ece": 0.026915371417999268, "nll": 1.9376394748687744, "brier": 0.8081161379814148, "w": [0.025207797065377235, 0.9764040112495422], "b": 0.20502878725528717, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s0_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.0015060901641845703, "acc": 0.3357466161251068, "ece": 0.11872415989637375, "cls_ece": 0.05669436976313591, "nll": 1.9489339590072632, "brier": 0.8122636079788208}
{"run": "s0_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.31753039360046387, "acc": 0.3357466161251068, "ece": 0.12259835004806519, "cls_ece": 0.07141312211751938, "nll": 1.8683865070343018, "brier": 0.77252197265625}
{"run": "s0_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 6.089838981628418, "acc": 0.5614882111549377, "ece": 0.135316863656044, "cls_ece": 0.049138788133859634, "nll": 1.6138432025909424, "brier": 0.6579177379608154}
{"run": "s0_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.30773138999938965, "acc": 0.3357466161251068, "ece": 0.11796799302101135, "cls_ece": 0.06951580196619034, "nll": 1.864428997039795, "brier": 0.7742691040039062}
{"run": "s0_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 98.67917466163635, "acc": 0.3357466161251068, "ece": 0.12097625434398651, "cls_ece": 0.06369007378816605, "nll": 1.8045892715454102, "brier": 0.7523401379585266}
{"run": "s0_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 42.410351276397705, "acc": 0.3357466161251068, "ece": 0.13197016716003418, "cls_ece": 0.07228150963783264, "nll": 1.8709150552749634, "brier": 0.7743287682533264}
{"run": "s0_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 758.1212584972382, "acc": 0.597687304019928, "ece": 0.06275586783885956, "cls_ece": 0.032665036618709564, "nll": 1.3116813898086548, "brier": 0.558106541633606}
{"run": "s0_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 22.228339910507202, "acc": 0.3357466161251068, "ece": 0.12382438778877258, "cls_ece": 0.07115386426448822, "nll": 1.8740341663360596, "brier": 0.7753698229789734, "n_params": 9668}
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.2859623432159424, "acc": 0.3357466161251068, "ece": 0.06040685996413231, "cls_ece": 0.060762763023376465, "nll": 1.8081045150756836, "brier": 0.7446142435073853, "bins": 4}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.6511096954345703, "acc": 0.3357466161251068, "ece": 0.10592364519834518, "cls_ece": 0.04729273170232773, "nll": 1.7679730653762817, "brier": 0.7281660437583923, "w": [0.8056985139846802], "b": -0.41369906067848206, "lam": 0.01, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 1.030308723449707, "acc": 0.3357466161251068, "ece": 0.13514739274978638, "cls_ece": 0.0593864731490612, "nll": 1.7283732891082764, "brier": 0.7128362655639648, "w": [0.23314446210861206, 1.3789418935775757, -0.34420132637023926, 0.6859241127967834, -3.5184359550476074, 0.8135720491409302, 0.2598128020763397, 1.9641655683517456, -0.3195075988769531, -0.9142753481864929], "b": -0.4742576479911804, "lam": 0.001, "n_params": 11}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 7.16580867767334, "acc": 0.3357466161251068, "ece": 0.116009421646595, "cls_ece": 0.07075522840023041, "nll": 1.8662359714508057, "brier": 0.7714285254478455, "n_params": 225}
{"run": "s0_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.9596590995788574, "acc": 0.3357466161251068, "ece": 0.17042501270771027, "cls_ece": 0.054604511708021164, "nll": 1.6249592304229736, "brier": 0.6681138277053833, "w": [0.5234948396682739, 0.6489323973655701, 0.2776358723640442, 0.03230650722980499, -0.19318623840808868, 0.20286183059215546, -1.213929533958435, -0.13129064440727234, -0.034403037279844284, -0.06360342353582382, 0.2333383858203888], "b": -0.7915650606155396, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s0_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.7402057647705078, "acc": 0.3357466161251068, "ece": 0.09279477596282959, "cls_ece": 0.048852961510419846, "nll": 1.7472645044326782, "brier": 0.723985493183136, "w": [0.5090048909187317, 1.350299596786499], "b": -0.5547578930854797, "feats": ["conf", "entropy"], "lam": 0.001}
{"run": "s0_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.0019989013671875, "acc": 0.4092508852481842, "ece": 0.19190628826618195, "cls_ece": 0.04530435428023338, "nll": 2.0237624645233154, "brier": 0.8347128033638}
{"run": "s0_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.24094462394714355, "acc": 0.4092508852481842, "ece": 0.1770477145910263, "cls_ece": 0.030944351106882095, "nll": 2.020883560180664, "brier": 0.8321079611778259}
{"run": "s0_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 5.6459619998931885, "acc": 0.5656108856201172, "ece": 0.23346437513828278, "cls_ece": 0.05857156589627266, "nll": 1.7815767526626587, "brier": 0.7110204696655273}
{"run": "s0_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.23392367362976074, "acc": 0.4092508852481842, "ece": 0.18076343834400177, "cls_ece": 0.03576149791479111, "nll": 2.020472288131714, "brier": 0.8324161767959595}
{"run": "s0_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 123.71991205215454, "acc": 0.4092508852481842, "ece": 0.17534339427947998, "cls_ece": 0.030314777046442032, "nll": 1.9773329496383667, "brier": 0.822872519493103}
{"run": "s0_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 402.8871157169342, "acc": 0.4092508852481842, "ece": 0.17527808248996735, "cls_ece": 0.05197102576494217, "nll": 1.9229509830474854, "brier": 0.7928069233894348}
{"run": "s0_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 88.89785861968994, "acc": 0.39014580845832825, "ece": 0.10784979909658432, "cls_ece": 0.04379744455218315, "nll": 1.9215604066848755, "brier": 0.7762224674224854}
{"run": "s0_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 15.682318449020386, "acc": 0.4092508852481842, "ece": 0.17800705134868622, "cls_ece": 0.03164353221654892, "nll": 2.023653745651245, "brier": 0.8328436017036438, "n_params": 9668}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.2996065616607666, "acc": 0.4092508852481842, "ece": 0.17661450803279877, "cls_ece": 0.030830511823296547, "nll": 2.0208899974823, "brier": 0.8320450186729431, "bins": 2}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.4956543445587158, "acc": 0.4092508852481842, "ece": 0.15354448556900024, "cls_ece": 0.04803529381752014, "nll": 1.8838844299316406, "brier": 0.7836860418319702, "w": [1.8043265342712402], "b": 0.10082416981458664, "lam": 0.001, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.7633960247039795, "acc": 0.4092508852481842, "ece": 0.18356753885746002, "cls_ece": 0.046999551355838776, "nll": 1.8485801219940186, "brier": 0.7683266401290894, "w": [1.6501315832138062, 0.904857873916626, -0.6464303731918335, -0.10125657916069031, -3.544724702835083, 0.33313924074172974, 0.5946171879768372, 1.3946062326431274, -0.147745743393898, -0.9198572635650635], "b": 0.23972390592098236, "lam": 0.001, "n_params": 11}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 6.654463052749634, "acc": 0.4092508852481842, "ece": 0.17468327283859253, "cls_ece": 0.03365034982562065, "nll": 2.0171196460723877, "brier": 0.8304677605628967, "n_params": 225}
{"run": "s0_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.7179012298583984, "acc": 0.4092508852481842, "ece": 0.16036123037338257, "cls_ece": 0.05039491504430771, "nll": 1.7039382457733154, "brier": 0.6957591772079468, "w": [0.06459059566259384, 0.959967315196991, 0.1977531909942627, -0.24094143509864807, -0.3822998106479645, 0.060787856578826904, -1.3605892658233643, -0.5204420685768127, 0.07543566823005676, -0.056336916983127594, -0.07394688576459885], "b": -0.5098230242729187, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s0_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.5740303993225098, "acc": 0.4092508852481842, "ece": 0.16733938455581665, "cls_ece": 0.04252607002854347, "nll": 1.8348422050476074, "brier": 0.757216215133667, "w": [-0.8626041412353516, 2.2966625690460205], "b": 0.044499851763248444, "feats": ["conf", "entropy"], "lam": 0.001}
{"run": "s1_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.00150299072265625, "acc": 0.3438914120197296, "ece": 0.12368375062942505, "cls_ece": 0.029302392154932022, "nll": 2.0138931274414062, "brier": 0.8315415382385254}
{"run": "s1_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.15030407905578613, "acc": 0.3438914120197296, "ece": 0.09838880598545074, "cls_ece": 0.061456263065338135, "nll": 2.0067286491394043, "brier": 0.826224684715271}
{"run": "s1_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 3.735337734222412, "acc": 0.5719457268714905, "ece": 0.23349811136722565, "cls_ece": 0.0613333061337471, "nll": 1.808858036994934, "brier": 0.7125846147537231}
{"run": "s1_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.15336108207702637, "acc": 0.3438914120197296, "ece": 0.10377062857151031, "cls_ece": 0.054923396557569504, "nll": 2.005955696105957, "brier": 0.8267813920974731}
{"run": "s1_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 120.12765169143677, "acc": 0.3438914120197296, "ece": 0.09823280572891235, "cls_ece": 0.04146026819944382, "nll": 1.9717296361923218, "brier": 0.8200730085372925}
{"run": "s1_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 312.36216855049133, "acc": 0.3438914120197296, "ece": 0.17235401272773743, "cls_ece": 0.05254746600985527, "nll": 1.928311824798584, "brier": 0.7860769033432007}
{"run": "s1_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 88.11906886100769, "acc": 0.36450478434562683, "ece": 0.14855068922042847, "cls_ece": 0.03822418302297592, "nll": 1.9602080583572388, "brier": 0.8136880397796631}
{"run": "s1_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 21.597445249557495, "acc": 0.3438914120197296, "ece": 0.0984145924448967, "cls_ece": 0.06134660914540291, "nll": 2.009993553161621, "brier": 0.8269134759902954, "n_params": 9668}
{"run": "s1_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.25788140296936035, "acc": 0.3438914120197296, "ece": 0.09723570197820663, "cls_ece": 0.062298137694597244, "nll": 2.006734609603882, "brier": 0.8260315656661987, "bins": 2}
{"run": "s1_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.4928009510040283, "acc": 0.3438914120197296, "ece": 0.13403932750225067, "cls_ece": 0.05051304027438164, "nll": 1.8859847784042358, "brier": 0.7916769981384277, "w": [0.9743547439575195], "b": 0.056848738342523575, "lam": 0.01, "n_params": 2}
{"run": "s1_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.7389633655548096, "acc": 0.3438914120197296, "ece": 0.17294976115226746, "cls_ece": 0.057973653078079224, "nll": 1.8239805698394775, "brier": 0.7502507567405701, "w": [2.2392725944519043, 0.6662325263023376, -0.3910609483718872, 0.46592116355895996, -2.876131772994995, 0.4557550549507141, 2.219857692718506, 1.1802340745925903, 0.5672177672386169, -1.1226508617401123], "b": 0.0332401767373085, "lam": 0.001, "n_params": 11}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 6.818647146224976, "acc": 0.3438914120197296, "ece": 0.09475920349359512, "cls_ece": 0.049505993723869324, "nll": 2.0047714710235596, "brier": 0.8245180249214172, "n_params": 225}
{"run": "s1_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.7230324745178223, "acc": 0.3438914120197296, "ece": 0.21438592672348022, "cls_ece": 0.05989833548665047, "nll": 1.771996021270752, "brier": 0.7225059866905212, "w": [-0.1298658847808838, 0.37305060029029846, 0.12130662798881531, -0.10589849203824997, -0.12462547421455383, -0.01942112110555172, -0.6281168460845947, -0.36225956678390503, 0.005551579408347607, -0.0014242033939808607, -0.01239003799855709], "b": -0.405112087726593, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.5911538600921631, "acc": 0.3438914120197296, "ece": 0.19295449554920197, "cls_ece": 0.05321153998374939, "nll": 1.8316991329193115, "brier": 0.7553123235702515, "w": [-0.6827060580253601, 1.310765027999878], "b": -0.10411974042654037, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s1_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.0030105113983154297, "acc": 0.3055807054042816, "ece": 0.08517402410507202, "cls_ece": 0.02374526858329773, "nll": 2.03936505317688, "brier": 0.8398995995521545}
{"run": "s1_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.14426207542419434, "acc": 0.3055807054042816, "ece": 0.07137748599052429, "cls_ece": 0.040600456297397614, "nll": 2.0371851921081543, "brier": 0.8381016254425049}
{"run": "s1_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 3.7516229152679443, "acc": 0.5183509588241577, "ece": 0.23376233875751495, "cls_ece": 0.0642608255147934, "nll": 1.865402340888977, "brier": 0.7602546215057373}
{"run": "s1_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.18794488906860352, "acc": 0.3055807054042816, "ece": 0.07530659437179565, "cls_ece": 0.028576770797371864, "nll": 2.036898612976074, "brier": 0.8383520245552063}
{"run": "s1_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 73.6435112953186, "acc": 0.3055807054042816, "ece": 0.0717833861708641, "cls_ece": 0.03716583922505379, "nll": 2.0197014808654785, "brier": 0.8368328809738159}
{"run": "s1_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 213.70617008209229, "acc": 0.3055807054042816, "ece": 0.12487128376960754, "cls_ece": 0.0527225024998188, "nll": 1.9906163215637207, "brier": 0.8309264183044434}
{"run": "s1_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 102.19888210296631, "acc": 0.30276522040367126, "ece": 0.08034103363752365, "cls_ece": 0.03214340656995773, "nll": 1.9774034023284912, "brier": 0.8160767555236816}
{"run": "s1_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 27.518741846084595, "acc": 0.3055807054042816, "ece": 0.07293909043073654, "cls_ece": 0.035695381462574005, "nll": 2.0393972396850586, "brier": 0.838662326335907, "n_params": 9668}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.26468372344970703, "acc": 0.3055807054042816, "ece": 0.0720105767250061, "cls_ece": 0.039464108645915985, "nll": 2.037187099456787, "brier": 0.8381681442260742, "bins": 2}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.655963659286499, "acc": 0.3055807054042816, "ece": 0.16215065121650696, "cls_ece": 0.054128240793943405, "nll": 1.939650297164917, "brier": 0.8152559399604797, "w": [1.606040596961975], "b": 0.2134583294391632, "lam": 0.001, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.8868277072906494, "acc": 0.3055807054042816, "ece": 0.11291039735078812, "cls_ece": 0.053806692361831665, "nll": 1.8529144525527954, "brier": 0.7632876634597778, "w": [2.954967498779297, 1.1163488626480103, -0.5857524871826172, 0.4871298670768738, -2.777121067047119, 0.1554606705904007, 2.6993589401245117, 0.43468794226646423, 1.0054668188095093, -1.4137104749679565], "b": -0.06954972445964813, "lam": 0.001, "n_params": 11}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 3.839750051498413, "acc": 0.3055807054042816, "ece": 0.07138797640800476, "cls_ece": 0.038811616599559784, "nll": 2.036048412322998, "brier": 0.8378889560699463, "n_params": 225}
{"run": "s1_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.9672019481658936, "acc": 0.3055807054042816, "ece": 0.12041810899972916, "cls_ece": 0.050645194947719574, "nll": 1.7286821603775024, "brier": 0.6934148669242859, "w": [0.8339073657989502, 1.6328191757202148, 0.8933604955673218, -0.3450567126274109, 0.15824352204799652, 0.8891861438751221, -3.1177966594696045, -0.6723607182502747, -0.4164513349533081, -0.23161645233631134, 1.5759470462799072], "b": -1.1105653047561646, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.001}
{"run": "s1_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.7063827514648438, "acc": 0.3055807054042816, "ece": 0.11196983605623245, "cls_ece": 0.04918500781059265, "nll": 1.8471652269363403, "brier": 0.7594761848449707, "w": [-2.174649953842163, 3.838463306427002], "b": -0.25722548365592957, "feats": ["conf", "entropy"], "lam": 0.001}
{"run": "s1_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.00150299072265625, "acc": 0.23388637602329254, "ece": 0.018546950072050095, "cls_ece": 0.003962971270084381, "nll": 2.058079957962036, "brier": 0.8462404608726501}
{"run": "s1_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.17737936973571777, "acc": 0.23388637602329254, "ece": 0.00718343909829855, "cls_ece": 0.0064142243936657906, "nll": 2.0565242767333984, "brier": 0.8451574444770813}
{"run": "s1_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 4.519535064697266, "acc": 0.43770739436149597, "ece": 0.1855146586894989, "cls_ece": 0.06638859957456589, "nll": 1.9438762664794922, "brier": 0.7920569777488708}
{"run": "s1_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.16741156578063965, "acc": 0.23388637602329254, "ece": 0.009620042517781258, "cls_ece": 0.005376574117690325, "nll": 2.056382179260254, "brier": 0.8452631235122681}
{"run": "s1_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 27.748563528060913, "acc": 0.23388637602329254, "ece": 0.009660061448812485, "cls_ece": 0.012953406199812889, "nll": 2.0557243824005127, "brier": 0.8454406261444092}
{"run": "s1_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 268.45164465904236, "acc": 0.23388637602329254, "ece": 0.013011975213885307, "cls_ece": 0.04064987227320671, "nll": 2.0369982719421387, "brier": 0.8442718386650085}
{"run": "s1_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 68.88315272331238, "acc": 0.2517848312854767, "ece": 0.07400093972682953, "cls_ece": 0.024986285716295242, "nll": 2.0326476097106934, "brier": 0.8373311758041382}
{"run": "s1_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 16.703245401382446, "acc": 0.23388637602329254, "ece": 0.00792714860290289, "cls_ece": 0.005931072868406773, "nll": 2.0577163696289062, "brier": 0.8454099893569946, "n_params": 9668}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.2000255584716797, "acc": 0.23388637602329254, "ece": 0.007553857751190662, "cls_ece": 0.006356201134622097, "nll": 2.0565247535705566, "brier": 0.8451844453811646, "bins": 2}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.4449005126953125, "acc": 0.23388637602329254, "ece": 0.12070847302675247, "cls_ece": 0.05521850660443306, "nll": 1.9777988195419312, "brier": 0.8381707668304443, "w": [0.8513634204864502], "b": 0.22158753871917725, "lam": 0.01, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.6612229347229004, "acc": 0.23388637602329254, "ece": 0.13454006612300873, "cls_ece": 0.058165453374385834, "nll": 1.8692054748535156, "brier": 0.7881537675857544, "w": [2.910317897796631, 0.38518279790878296, 0.0133270975202322, 1.5426580905914307, -2.969292163848877, -0.6809154748916626, 1.470166802406311, 1.528864860534668, 1.2994933128356934, -1.6972637176513672], "b": -0.010374550707638264, "lam": 0.001, "n_params": 11}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 4.998645544052124, "acc": 0.23388637602329254, "ece": 0.020578105002641678, "cls_ece": 0.0225661713629961, "nll": 2.0539615154266357, "brier": 0.8440534472465515, "n_params": 225}
{"run": "s1_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.632843017578125, "acc": 0.23388637602329254, "ece": 0.1489487737417221, "cls_ece": 0.055023252964019775, "nll": 1.7844462394714355, "brier": 0.7431253790855408, "w": [0.3492884933948517, 0.7255591154098511, 0.0031424127519130707, 0.08911219984292984, -0.14500565826892853, 0.030657965689897537, -1.5246764421463013, -0.6214736104011536, 0.03661743924021721, -0.019989024847745895, -0.055707547813653946], "b": -0.25204864144325256, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s1_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.5249736309051514, "acc": 0.23388637602329254, "ece": 0.08177714049816132, "cls_ece": 0.046402864158153534, "nll": 1.939860463142395, "brier": 0.8183116316795349, "w": [-0.6638189554214478, 1.2481306791305542], "b": 0.11180568486452103, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s2_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.0015032291412353516, "acc": 0.22895927727222443, "ece": 0.008254513144493103, "cls_ece": 0.005152511410415173, "nll": 2.062333345413208, "brier": 0.8479946255683899}
{"run": "s2_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.11643028259277344, "acc": 0.22895927727222443, "ece": 0.00563165545463562, "cls_ece": 0.0038627509493380785, "nll": 2.060270071029663, "brier": 0.8470494747161865}
{"run": "s2_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 3.0336251258850098, "acc": 0.46606335043907166, "ece": 0.22380368411540985, "cls_ece": 0.07350081950426102, "nll": 1.9378103017807007, "brier": 0.7921804189682007}
{"run": "s2_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.12410259246826172, "acc": 0.22895927727222443, "ece": 0.004808500409126282, "cls_ece": 0.0036168228834867477, "nll": 2.0602407455444336, "brier": 0.8470702171325684}
{"run": "s2_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 19.59779191017151, "acc": 0.22895927727222443, "ece": 0.006554882507771254, "cls_ece": 0.011147627606987953, "nll": 2.060431480407715, "brier": 0.8473744988441467}
{"run": "s2_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 16.67467164993286, "acc": 0.22895927727222443, "ece": 0.002912774682044983, "cls_ece": 0.00280263414606452, "nll": 2.0591816902160645, "brier": 0.8471320867538452}
{"run": "s2_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 63.59725737571716, "acc": 0.2986425459384918, "ece": 0.14729371666908264, "cls_ece": 0.02723308466374874, "nll": 2.0512280464172363, "brier": 0.8455829620361328}
{"run": "s2_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 15.349943161010742, "acc": 0.22895927727222443, "ece": 0.005415916442871094, "cls_ece": 0.00391814298927784, "nll": 2.061551332473755, "brier": 0.8472787141799927, "n_params": 9668}
{"run": "s2_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.1710186004638672, "acc": 0.22895927727222443, "ece": 0.006722867488861084, "cls_ece": 0.004739256110042334, "nll": 2.060272216796875, "brier": 0.8470062017440796, "bins": 2}
{"run": "s2_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.3857247829437256, "acc": 0.22895927727222443, "ece": 0.11441799253225327, "cls_ece": 0.04857654124498367, "nll": 1.9952478408813477, "brier": 0.8441964983940125, "w": [0.6215404868125916], "b": 0.22136938571929932, "lam": 0.01, "n_params": 2}
{"run": "s2_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.6564249992370605, "acc": 0.22895927727222443, "ece": 0.15089109539985657, "cls_ece": 0.04924299940466881, "nll": 1.8817075490951538, "brier": 0.7880967259407043, "w": [3.6782233715057373, 0.17860937118530273, -0.8446745872497559, 1.68995201587677, -2.878838062286377, -1.1109362840652466, -0.07576743513345718, 1.2593653202056885, -0.1415931135416031, -2.2607083320617676], "b": 0.027427487075328827, "lam": 0.001, "n_params": 11}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 3.354801893234253, "acc": 0.22895927727222443, "ece": 0.01986992359161377, "cls_ece": 0.01709490269422531, "nll": 2.057192325592041, "brier": 0.8462004661560059, "n_params": 225}
{"run": "s2_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.6449875831604004, "acc": 0.22895927727222443, "ece": 0.1308651566505432, "cls_ece": 0.043885067105293274, "nll": 1.8355056047439575, "brier": 0.7662349939346313, "w": [0.015705056488513947, 0.5432624220848083, 0.023770643398165703, 0.30784499645233154, -0.3291681110858917, 0.024114305153489113, -1.1722017526626587, -0.39327457547187805, 0.021724624559283257, -0.15224914252758026, 0.29302483797073364], "b": 0.04663517698645592, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s2_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.5083568096160889, "acc": 0.22895927727222443, "ece": 0.12558528780937195, "cls_ece": 0.03642575815320015, "nll": 1.9639495611190796, "brier": 0.8250116109848022, "w": [-0.4540228545665741, 0.8557207584381104], "b": 0.20201265811920166, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s2_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.0020012855529785156, "acc": 0.30296632647514343, "ece": 0.12107817828655243, "cls_ece": 0.037269555032253265, "nll": 2.035571336746216, "brier": 0.8393349051475525}
{"run": "s2_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.11336088180541992, "acc": 0.30296632647514343, "ece": 0.07522733509540558, "cls_ece": 0.02743442729115486, "nll": 2.0302376747131348, "brier": 0.8358261585235596}
{"run": "s2_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 3.151794910430908, "acc": 0.5595777034759521, "ece": 0.23325157165527344, "cls_ece": 0.05792394280433655, "nll": 1.7977228164672852, "brier": 0.7181370854377747}
{"run": "s2_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.116790771484375, "acc": 0.30296632647514343, "ece": 0.08038408309221268, "cls_ece": 0.03928434103727341, "nll": 2.0297653675079346, "brier": 0.8362680077552795}
{"run": "s2_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 46.011613607406616, "acc": 0.30296632647514343, "ece": 0.10276008397340775, "cls_ece": 0.04262400418519974, "nll": 2.0160655975341797, "brier": 0.8343083262443542}
{"run": "s2_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 185.96868515014648, "acc": 0.30296632647514343, "ece": 0.09292589128017426, "cls_ece": 0.04613227769732475, "nll": 1.974285364151001, "brier": 0.8246170282363892}
{"run": "s2_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 70.1309494972229, "acc": 0.3685269057750702, "ece": 0.1217494010925293, "cls_ece": 0.04174375534057617, "nll": 1.9876148700714111, "brier": 0.8224842548370361}
{"run": "s2_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 16.56130337715149, "acc": 0.30296632647514343, "ece": 0.07715130597352982, "cls_ece": 0.03077881410717964, "nll": 2.033031940460205, "brier": 0.8366382122039795, "n_params": 9668}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.19823312759399414, "acc": 0.30296632647514343, "ece": 0.07642051577568054, "cls_ece": 0.029684236273169518, "nll": 2.0302517414093018, "brier": 0.8359944820404053, "bins": 2}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.44449377059936523, "acc": 0.30296632647514343, "ece": 0.1632867306470871, "cls_ece": 0.05614876747131348, "nll": 1.924801230430603, "brier": 0.8153325319290161, "w": [1.0463883876800537], "b": -0.0035214279778301716, "lam": 0.01, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.6491491794586182, "acc": 0.30296632647514343, "ece": 0.09986763447523117, "cls_ece": 0.059283263981342316, "nll": 1.8475849628448486, "brier": 0.7681912183761597, "w": [2.3752453327178955, 0.515425443649292, -0.874454140663147, 0.24005553126335144, -4.187661170959473, -0.18553484976291656, 0.01915358565747738, 0.5946471095085144, 1.8528972864151, -2.7904038429260254], "b": -0.08284120261669159, "lam": 0.001, "n_params": 11}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 4.956015110015869, "acc": 0.30296632647514343, "ece": 0.08667836338281631, "cls_ece": 0.032551124691963196, "nll": 2.031999349594116, "brier": 0.8355821967124939, "n_params": 225}
{"run": "s2_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.5859997272491455, "acc": 0.30296632647514343, "ece": 0.10207068920135498, "cls_ece": 0.04321414604783058, "nll": 1.7605608701705933, "brier": 0.7272091507911682, "w": [-0.04172184318304062, 0.7644763588905334, 0.1682365983724594, -0.26559022068977356, -0.5463795065879822, 0.08187858015298843, -1.0894654989242554, -0.7979153990745544, 0.26230236887931824, -0.19088755548000336, -0.24587716162204742], "b": -0.2569679319858551, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s2_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.5238666534423828, "acc": 0.30296632647514343, "ece": 0.1241288036108017, "cls_ece": 0.054774872958660126, "nll": 1.8951454162597656, "brier": 0.794339120388031, "w": [-0.5518741607666016, 1.2572275400161743], "b": -0.025401925668120384, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s2_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.0015060901641845703, "acc": 0.22895927727222443, "ece": 0.005059376358985901, "cls_ece": 0.002166604623198509, "nll": 2.066455602645874, "brier": 0.849180281162262}
{"run": "s2_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.14117431640625, "acc": 0.22895927727222443, "ece": 0.006924822926521301, "cls_ece": 0.0031936957966536283, "nll": 2.0650811195373535, "brier": 0.8485463857650757}
{"run": "s2_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 3.0185060501098633, "acc": 0.3835093080997467, "ece": 0.14369502663612366, "cls_ece": 0.07106321305036545, "nll": 1.9715303182601929, "brier": 0.8064800500869751}
{"run": "s2_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.14488935470581055, "acc": 0.22895927727222443, "ece": 0.006101280450820923, "cls_ece": 0.002901503350585699, "nll": 2.065065383911133, "brier": 0.8485613465309143}
{"run": "s2_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 23.130802631378174, "acc": 0.22895927727222443, "ece": 0.009493141435086727, "cls_ece": 0.004147311206907034, "nll": 2.0650298595428467, "brier": 0.8487738966941833}
{"run": "s2_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 21.587572813034058, "acc": 0.22895927727222443, "ece": 0.005235210061073303, "cls_ece": 0.002698346273973584, "nll": 2.0632846355438232, "brier": 0.8485037088394165}
{"run": "s2_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 81.42565298080444, "acc": 0.2599296271800995, "ece": 0.06769804656505585, "cls_ece": 0.03477051109075546, "nll": 2.0553462505340576, "brier": 0.8463221788406372}
{"run": "s2_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 16.21313190460205, "acc": 0.22895927727222443, "ece": 0.006311938166618347, "cls_ece": 0.0030064948368817568, "nll": 2.0660665035247803, "brier": 0.8488048315048218, "n_params": 9668}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.20999574661254883, "acc": 0.22895927727222443, "ece": 0.006774589419364929, "cls_ece": 0.0031480216421186924, "nll": 2.0650813579559326, "brier": 0.8485510945320129, "bins": 2}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.46004414558410645, "acc": 0.22895927727222443, "ece": 0.11314515769481659, "cls_ece": 0.03592932969331741, "nll": 1.9568465948104858, "brier": 0.826876163482666, "w": [0.9603798389434814], "b": 0.2379603087902069, "lam": 0.01, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.7299239635467529, "acc": 0.22895927727222443, "ece": 0.1381852626800537, "cls_ece": 0.04071472957730293, "nll": 1.8684744834899902, "brier": 0.7659884095191956, "w": [2.2436342239379883, 1.1627132892608643, -0.9382666945457458, 2.2868988513946533, -4.166311740875244, 0.44852373003959656, 0.055315397679805756, 1.6148170232772827, 0.6188565492630005, -1.6067798137664795], "b": 0.14734502136707306, "lam": 0.001, "n_params": 11}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 2.492931365966797, "acc": 0.22895927727222443, "ece": 0.011897239834070206, "cls_ece": 0.00415016571059823, "nll": 2.063049793243408, "brier": 0.8482301235198975, "n_params": 225}
{"run": "s2_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.6926734447479248, "acc": 0.22895927727222443, "ece": 0.13842502236366272, "cls_ece": 0.04176973178982735, "nll": 1.820698618888855, "brier": 0.7425298690795898, "w": [1.1700992584228516, 0.3723030090332031, 0.11148366332054138, 0.2510654926300049, -0.4249541461467743, 0.11155350506305695, -3.034113883972168, -0.90802401304245, 0.11561493575572968, -0.12854091823101044, -0.014044726267457008], "b": -0.3366335928440094, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.001}
{"run": "s2_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.5053472518920898, "acc": 0.22895927727222443, "ece": 0.10773304849863052, "cls_ece": 0.04624790698289871, "nll": 1.941836953163147, "brier": 0.8022027611732483, "w": [-0.3472541570663452, 1.0873031616210938], "b": 0.3432994484901428, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s3_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.0009999275207519531, "acc": 0.24444444477558136, "ece": 0.1918543428182602, "cls_ece": 0.06207938864827156, "nll": 1.977107286453247, "brier": 0.8206932544708252}
{"run": "s3_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.13368654251098633, "acc": 0.24444444477558136, "ece": 0.21136081218719482, "cls_ece": 0.06810352951288223, "nll": 1.9506428241729736, "brier": 0.8093189001083374}
{"run": "s3_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 3.0592195987701416, "acc": 0.5734540224075317, "ece": 0.13500790297985077, "cls_ece": 0.03268732875585556, "nll": 1.5948305130004883, "brier": 0.6417582631111145}
{"run": "s3_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.14968371391296387, "acc": 0.24444444477558136, "ece": 0.21580243110656738, "cls_ece": 0.0660172626376152, "nll": 1.950156569480896, "brier": 0.8095710277557373}
{"run": "s3_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 54.45956325531006, "acc": 0.24444444477558136, "ece": 0.17993873357772827, "cls_ece": 0.06653647124767303, "nll": 1.8940541744232178, "brier": 0.7930133938789368}
{"run": "s3_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 216.9710569381714, "acc": 0.24213172495365143, "ece": 0.19931328296661377, "cls_ece": 0.0656992495059967, "nll": 3.7803308963775635, "brier": 0.7875691056251526}
{"run": "s3_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 535.4753506183624, "acc": 0.5694319009780884, "ece": 0.09081561863422394, "cls_ece": 0.043090689927339554, "nll": 1.5608255863189697, "brier": 0.6327133774757385}
{"run": "s3_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 16.780888319015503, "acc": 0.24444444477558136, "ece": 0.2128220647573471, "cls_ece": 0.06782428920269012, "nll": 1.9550784826278687, "brier": 0.8111689686775208, "n_params": 9668}
{"run": "s3_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.20589733123779297, "acc": 0.24444444477558136, "ece": 0.18039722740650177, "cls_ece": 0.059633832424879074, "nll": 1.932560920715332, "brier": 0.7919489741325378, "bins": 4}
{"run": "s3_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.44132351875305176, "acc": 0.24444444477558136, "ece": 0.1672748476266861, "cls_ece": 0.059229858219623566, "nll": 1.8497419357299805, "brier": 0.7687901854515076, "w": [0.7390761971473694], "b": -0.03597401827573776, "lam": 0.01, "n_params": 2}
{"run": "s3_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.6322135925292969, "acc": 0.24444444477558136, "ece": 0.18458083271980286, "cls_ece": 0.06151255965232849, "nll": 1.806598424911499, "brier": 0.7521098256111145, "w": [1.9749513864517212, -0.26215624809265137, 0.46463045477867126, 0.5207757949829102, -2.405799627304077, 0.6955843567848206, 1.2916014194488525, 1.125059962272644, 1.407426357269287, -0.7965352535247803], "b": -0.05416809394955635, "lam": 0.001, "n_params": 11}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 1.3068270683288574, "acc": 0.24444444477558136, "ece": 0.21403485536575317, "cls_ece": 0.06846968829631805, "nll": 1.9494611024856567, "brier": 0.8090216517448425, "n_params": 225}
{"run": "s3_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.660912036895752, "acc": 0.24444444477558136, "ece": 0.17994095385074615, "cls_ece": 0.06007801741361618, "nll": 1.738629698753357, "brier": 0.7259659767150879, "w": [0.5016164183616638, 0.455827534198761, 0.12053932994604111, -0.08377096056938171, -0.26651138067245483, 0.10668092221021652, -0.8337174654006958, -0.39647069573402405, 0.08411070704460144, -0.0768231600522995, -0.04538459703326225], "b": -0.24870559573173523, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s3_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.48491883277893066, "acc": 0.24444444477558136, "ece": 0.15270289778709412, "cls_ece": 0.05653957277536392, "nll": 1.8470975160598755, "brier": 0.7725510001182556, "w": [0.112987220287323, 0.7932320833206177], "b": -0.0798824280500412, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s3_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.0020003318786621094, "acc": 0.22895927727222443, "ece": 0.006266430020332336, "cls_ece": 0.0031179331708699465, "nll": 2.0589842796325684, "brier": 0.8466029763221741}
{"run": "s3_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.12820005416870117, "acc": 0.22895927727222443, "ece": 0.004681081511080265, "cls_ece": 0.005739704240113497, "nll": 2.0578086376190186, "brier": 0.8458511829376221}
{"run": "s3_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 3.065401554107666, "acc": 0.4254399240016937, "ece": 0.18529394268989563, "cls_ece": 0.07528743147850037, "nll": 1.9410423040390015, "brier": 0.7953967452049255}
{"run": "s3_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.1440751552581787, "acc": 0.22895927727222443, "ece": 0.0023182604927569628, "cls_ece": 0.004399255849421024, "nll": 2.0577423572540283, "brier": 0.8459236025810242}
{"run": "s3_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 27.300467491149902, "acc": 0.22895927727222443, "ece": 0.003194879274815321, "cls_ece": 0.006954069249331951, "nll": 2.057178020477295, "brier": 0.8459799289703369}
{"run": "s3_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 345.82645988464355, "acc": 0.22895927727222443, "ece": 0.01137343980371952, "cls_ece": 0.033040303736925125, "nll": 2.0465846061706543, "brier": 0.8453271389007568}
{"run": "s3_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 96.43515515327454, "acc": 0.32096531987190247, "ece": 0.06599104404449463, "cls_ece": 0.030705690383911133, "nll": 2.0217487812042236, "brier": 0.8223455548286438}
{"run": "s3_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 25.185479164123535, "acc": 0.22895927727222443, "ece": 0.0036811556201428175, "cls_ece": 0.005066989921033382, "nll": 2.0590333938598633, "brier": 0.846159040927887, "n_params": 9668}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.24514365196228027, "acc": 0.22895927727222443, "ece": 0.0043149166740477085, "cls_ece": 0.005599750205874443, "nll": 2.057807683944702, "brier": 0.8458693027496338, "bins": 2}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.5474376678466797, "acc": 0.22895927727222443, "ece": 0.10281092673540115, "cls_ece": 0.04983443021774292, "nll": 1.9534341096878052, "brier": 0.8340592980384827, "w": [0.946094274520874], "b": 0.1263238489627838, "lam": 0.01, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.8275091648101807, "acc": 0.22895927727222443, "ece": 0.13721135258674622, "cls_ece": 0.05244692414999008, "nll": 1.8203541040420532, "brier": 0.7592864036560059, "w": [3.5587387084960938, -0.10265122354030609, -0.5859158039093018, 1.0711183547973633, -3.04341197013855, -0.8780742883682251, 1.4987801313400269, 1.6025725603103638, 0.4502316117286682, -2.976134777069092], "b": 0.009564793668687344, "lam": 0.001, "n_params": 11}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 3.631088972091675, "acc": 0.22895927727222443, "ece": 0.0085248202085495, "cls_ece": 0.007375951856374741, "nll": 2.055802822113037, "brier": 0.8454239368438721, "n_params": 225}
{"run": "s3_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.7691457271575928, "acc": 0.22895927727222443, "ece": 0.13199405372142792, "cls_ece": 0.04568818584084511, "nll": 1.8091955184936523, "brier": 0.7533438205718994, "w": [-0.2575032413005829, 0.9974316358566284, 0.04221007972955704, 0.22542241215705872, -0.34948083758354187, 0.04272902011871338, -0.9972495436668396, -0.3795594871044159, 0.13587094843387604, -0.12244780361652374, -0.07091034203767776], "b": 0.06118497997522354, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s3_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.6485586166381836, "acc": 0.22895927727222443, "ece": 0.09029031544923782, "cls_ece": 0.051377296447753906, "nll": 1.9195204973220825, "brier": 0.7900304198265076, "w": [-1.0732799768447876, 1.8373748064041138], "b": 0.5087542533874512, "feats": ["conf", "entropy"], "lam": 0.001}
{"run": "s3_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.0010025501251220703, "acc": 0.23207642138004303, "ece": 0.23017585277557373, "cls_ece": 0.06345508992671967, "nll": 1.9808707237243652, "brier": 0.8260890245437622}
{"run": "s3_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.2120814323425293, "acc": 0.23207642138004303, "ece": 0.25200968980789185, "cls_ece": 0.06689755618572235, "nll": 1.9789906740188599, "brier": 0.8287710547447205}
{"run": "s3_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 4.319570064544678, "acc": 0.5538461804389954, "ece": 0.09983018040657043, "cls_ece": 0.03470025211572647, "nll": 1.5007537603378296, "brier": 0.6177164912223816}
{"run": "s3_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.21376490592956543, "acc": 0.23207642138004303, "ece": 0.25200971961021423, "cls_ece": 0.06689755618572235, "nll": 1.9789906740188599, "brier": 0.8287710547447205}
{"run": "s3_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 55.51246380805969, "acc": 0.23207642138004303, "ece": 0.18558485805988312, "cls_ece": 0.060219645500183105, "nll": 1.9085884094238281, "brier": 0.7922158241271973}
{"run": "s3_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 67.35504984855652, "acc": 0.23207642138004303, "ece": 0.2242373824119568, "cls_ece": 0.06383657455444336, "nll": 1.9515904188156128, "brier": 0.8143237233161926}
{"run": "s3_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 320.27409315109253, "acc": 0.5824032425880432, "ece": 0.02497149631381035, "cls_ece": 0.02979336678981781, "nll": 1.333458662033081, "brier": 0.5594092011451721}
{"run": "s3_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 23.515096187591553, "acc": 0.23207642138004303, "ece": 0.261013001203537, "cls_ece": 0.06731259077787399, "nll": 1.9848097562789917, "brier": 0.8315351605415344, "n_params": 9668}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.3594839572906494, "acc": 0.23207642138004303, "ece": 0.1940619945526123, "cls_ece": 0.061049990355968475, "nll": 1.9251139163970947, "brier": 0.79326331615448, "bins": 3}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.6167359352111816, "acc": 0.23207642138004303, "ece": 0.15795953571796417, "cls_ece": 0.05372512340545654, "nll": 1.9032886028289795, "brier": 0.7827617526054382, "w": [0.6106441020965576], "b": 0.5361934900283813, "lam": 0.01, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.8789410591125488, "acc": 0.23207642138004303, "ece": 0.16809311509132385, "cls_ece": 0.05479719489812851, "nll": 1.8667075634002686, "brier": 0.7699922919273376, "w": [0.6754735708236694, 0.5733850598335266, -0.23660056293010712, 1.0286885499954224, -2.250988006591797, -0.3236756920814514, -0.330734521150589, 1.3296754360198975, 0.4964416027069092, -0.21524983644485474], "b": 0.6126033067703247, "lam": 0.001, "n_params": 11}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 5.639383316040039, "acc": 0.23207642138004303, "ece": 0.24285776913166046, "cls_ece": 0.06608253717422485, "nll": 1.9775747060775757, "brier": 0.8283818960189819, "n_params": 225}
{"run": "s3_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.9027063846588135, "acc": 0.23207642138004303, "ece": 0.19587916135787964, "cls_ece": 0.05605792999267578, "nll": 1.8577027320861816, "brier": 0.7634120583534241, "w": [-0.10451984405517578, 0.18210142850875854, -0.0034296554513275623, -0.04045527055859566, -0.02922860160470009, -0.005840314086526632, -0.32446444034576416, -0.19501875340938568, -0.00017881704843603075, -0.021197358146309853, 0.05099025368690491], "b": 0.3510129451751709, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.7057628631591797, "acc": 0.23207642138004303, "ece": 0.15950310230255127, "cls_ece": 0.0526495985686779, "nll": 1.8959611654281616, "brier": 0.7835273742675781, "w": [0.8867427110671997, 1.4751379489898682], "b": 0.5228182077407837, "feats": ["conf", "entropy"], "lam": 0.001}
{"run": "s4_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.0019996166229248047, "acc": 0.3093011677265167, "ece": 0.12824590504169464, "cls_ece": 0.05808831378817558, "nll": 1.9520342350006104, "brier": 0.810885488986969}
{"run": "s4_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.18342041969299316, "acc": 0.3093011677265167, "ece": 0.14843866229057312, "cls_ece": 0.07421393692493439, "nll": 1.9152088165283203, "brier": 0.7898932695388794}
{"run": "s4_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 4.149672985076904, "acc": 0.5651081204414368, "ece": 0.1602683663368225, "cls_ece": 0.051394183188676834, "nll": 1.7299509048461914, "brier": 0.6710889339447021}
{"run": "s4_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.17397212982177734, "acc": 0.3093011677265167, "ece": 0.14246442914009094, "cls_ece": 0.06943464279174805, "nll": 1.913513422012329, "brier": 0.790938138961792}
{"run": "s4_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 71.93886923789978, "acc": 0.3093011677265167, "ece": 0.18670937418937683, "cls_ece": 0.07336358726024628, "nll": 1.8267626762390137, "brier": 0.7601064443588257}
{"run": "s4_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 24.983209371566772, "acc": 0.3093011677265167, "ece": 0.15838590264320374, "cls_ece": 0.07431431859731674, "nll": 1.9146382808685303, "brier": 0.7919926643371582}
{"run": "s4_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 464.72239112854004, "acc": 0.5540472865104675, "ece": 0.09034430980682373, "cls_ece": 0.038215745240449905, "nll": 1.5466389656066895, "brier": 0.6349111199378967}
{"run": "s4_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 25.05198860168457, "acc": 0.3093011677265167, "ece": 0.1600354015827179, "cls_ece": 0.07419746369123459, "nll": 1.9206352233886719, "brier": 0.7922412157058716, "n_params": 9668}
{"run": "s4_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.31481027603149414, "acc": 0.3093011677265167, "ece": 0.10509724169969559, "cls_ece": 0.05412115529179573, "nll": 1.88591730594635, "brier": 0.7679922580718994, "bins": 4}
{"run": "s4_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.6470563411712646, "acc": 0.3093011677265167, "ece": 0.14240559935569763, "cls_ece": 0.06332017481327057, "nll": 1.832173228263855, "brier": 0.7516881823539734, "w": [0.433357834815979], "b": -0.19832561910152435, "lam": 0.1, "n_params": 2}
{"run": "s4_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.9165964126586914, "acc": 0.3093011677265167, "ece": 0.1301915943622589, "cls_ece": 0.05031464621424675, "nll": 1.765945553779602, "brier": 0.7135880589485168, "w": [1.1730237007141113, -0.9891055822372437, -0.8246506452560425, 1.3322622776031494, -1.3392149209976196, 1.7234846353530884, -0.6891033053398132, -0.8818448781967163, 1.7758783102035522, -0.40671688318252563], "b": -0.13920053839683533, "lam": 0.001, "n_params": 11}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 6.04290246963501, "acc": 0.3093011677265167, "ece": 0.1457715481519699, "cls_ece": 0.07197679579257965, "nll": 1.9139354228973389, "brier": 0.7879297733306885, "n_params": 225}
{"run": "s4_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.9587581157684326, "acc": 0.3093011677265167, "ece": 0.14446207880973816, "cls_ece": 0.05654289573431015, "nll": 1.6518380641937256, "brier": 0.6774556636810303, "w": [2.0576932430267334, 0.976256787776947, -0.16538023948669434, -0.05187368392944336, 0.024586359038949013, 0.5445212125778198, -2.3437044620513916, -0.5579425096511841, -0.06358688324689865, -0.03924405947327614, 0.1880335658788681], "b": -0.9198942184448242, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.001}
{"run": "s4_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 586, "time": 0.7363333702087402, "acc": 0.3093011677265167, "ece": 0.17146463692188263, "cls_ece": 0.06624291092157364, "nll": 1.7681716680526733, "brier": 0.7330531477928162, "w": [0.7142350077629089, 1.2169438600540161], "b": -0.3664979636669159, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s4_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.0019991397857666016, "acc": 0.4483660161495209, "ece": 0.2252708524465561, "cls_ece": 0.0652126744389534, "nll": 1.9427250623703003, "brier": 0.8058173656463623}
{"run": "s4_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.19851231575012207, "acc": 0.4483660161495209, "ece": 0.14346280694007874, "cls_ece": 0.07535765320062637, "nll": 1.882339596748352, "brier": 0.7627251148223877}
{"run": "s4_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 4.555856227874756, "acc": 0.586928129196167, "ece": 0.1533488631248474, "cls_ece": 0.054280925542116165, "nll": 1.6354210376739502, "brier": 0.641902506351471}
{"run": "s4_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.1895582675933838, "acc": 0.4483660161495209, "ece": 0.16423824429512024, "cls_ece": 0.06914710253477097, "nll": 1.8717468976974487, "brier": 0.7676650285720825}
{"run": "s4_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 102.82080435752869, "acc": 0.4483660161495209, "ece": 0.17646512389183044, "cls_ece": 0.06438770890235901, "nll": 1.7413300275802612, "brier": 0.7083727121353149}
{"run": "s4_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 162.40447783470154, "acc": 0.4483660161495209, "ece": 0.14924737811088562, "cls_ece": 0.07546279579401016, "nll": 1.882776141166687, "brier": 0.7640678286552429}
{"run": "s4_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 492.4708979129791, "acc": 0.6010055541992188, "ece": 0.03543246537446976, "cls_ece": 0.033713411539793015, "nll": 1.3313028812408447, "brier": 0.5527580380439758}
{"run": "s4_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 29.353835105895996, "acc": 0.4483660161495209, "ece": 0.15331555902957916, "cls_ece": 0.07376320660114288, "nll": 1.8879830837249756, "brier": 0.7670695781707764, "n_params": 9668}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.29864954948425293, "acc": 0.4483660161495209, "ece": 0.09909415245056152, "cls_ece": 0.06121523305773735, "nll": 1.8102426528930664, "brier": 0.7328370213508606, "bins": 4}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.733997106552124, "acc": 0.4483660161495209, "ece": 0.0793810710310936, "cls_ece": 0.052074186503887177, "nll": 1.7350733280181885, "brier": 0.7020220160484314, "w": [0.9604916572570801], "b": -0.34432533383369446, "lam": 0.01, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 1.081397294998169, "acc": 0.4483660161495209, "ece": 0.09899374097585678, "cls_ece": 0.05332263186573982, "nll": 1.7291476726531982, "brier": 0.6931147575378418, "w": [0.2552089989185333, 0.08890402317047119, -1.0458961725234985, 0.9840196371078491, -3.4207193851470947, 2.529799222946167, 0.13725906610488892, 1.135676383972168, 1.20963454246521, -0.28301337361335754], "b": -0.3341914117336273, "lam": 0.001, "n_params": 11}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 7.8936240673065186, "acc": 0.4483660161495209, "ece": 0.13255444169044495, "cls_ece": 0.06955496221780777, "nll": 1.8827427625656128, "brier": 0.759605348110199, "n_params": 225}
{"run": "s4_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.9342207908630371, "acc": 0.4483660161495209, "ece": 0.10501363128423691, "cls_ece": 0.04411783441901207, "nll": 1.5464853048324585, "brier": 0.5965341925621033, "w": [1.4571592807769775, 0.7269987463951111, -0.07396897673606873, -0.32132676243782043, -0.2000172883272171, 0.16513806581497192, -2.827610731124878, -0.2048962265253067, 0.1451614499092102, -0.06947663426399231, -0.22453929483890533], "b": -0.9048372507095337, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.001}
{"run": "s4_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.712188720703125, "acc": 0.4483660161495209, "ece": 0.07853179425001144, "cls_ece": 0.0515623576939106, "nll": 1.7354761362075806, "brier": 0.7016509771347046, "w": [-0.055633608251810074, 0.9166592955589294], "b": -0.3244665563106537, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s4_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.001998424530029297, "acc": 0.22895927727222443, "ece": 0.004422172904014587, "cls_ece": 0.003009492065757513, "nll": 2.0569956302642822, "brier": 0.8461427688598633}
{"run": "s4_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.1834874153137207, "acc": 0.22895927727222443, "ece": 0.0058367629535496235, "cls_ece": 0.007011928595602512, "nll": 2.0559449195861816, "brier": 0.8454821705818176}
{"run": "s4_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 4.972163677215576, "acc": 0.41075918078422546, "ece": 0.15426714718341827, "cls_ece": 0.06751281768083572, "nll": 1.9168075323104858, "brier": 0.7877541184425354}
{"run": "s4_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.19669413566589355, "acc": 0.22895927727222443, "ece": 0.004059228114783764, "cls_ece": 0.005317718256264925, "nll": 2.055893659591675, "brier": 0.8455320596694946}
{"run": "s4_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 49.19065880775452, "acc": 0.22895927727222443, "ece": 0.0038523415569216013, "cls_ece": 0.00969485193490982, "nll": 2.0556609630584717, "brier": 0.845733642578125}
{"run": "s4_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 333.1555004119873, "acc": 0.22895927727222443, "ece": 0.009556561708450317, "cls_ece": 0.026298100128769875, "nll": 2.0461456775665283, "brier": 0.844415009021759}
{"run": "s4_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 85.02368235588074, "acc": 0.3082956373691559, "ece": 0.0972590446472168, "cls_ece": 0.03279838338494301, "nll": 2.0173096656799316, "brier": 0.8336594700813293}
{"run": "s4_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 21.536433935165405, "acc": 0.22895927727222443, "ece": 0.0048374333418905735, "cls_ece": 0.00577647564932704, "nll": 2.057436466217041, "brier": 0.8458294868469238, "n_params": 9668}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.2573111057281494, "acc": 0.22895927727222443, "ece": 0.0053144278936088085, "cls_ece": 0.0068066418170928955, "nll": 2.0559470653533936, "brier": 0.8455064296722412, "bins": 2}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.548027515411377, "acc": 0.22895927727222443, "ece": 0.10874646157026291, "cls_ece": 0.048516497015953064, "nll": 1.971564531326294, "brier": 0.8341216444969177, "w": [0.7040093541145325], "b": 0.28012633323669434, "lam": 0.01, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.7440245151519775, "acc": 0.22895927727222443, "ece": 0.13853734731674194, "cls_ece": 0.049447253346443176, "nll": 1.8959101438522339, "brier": 0.7887941002845764, "w": [2.4212450981140137, 0.016485784202814102, 0.9732679128646851, 1.076748013496399, -2.8658785820007324, -0.49935150146484375, 0.18349523842334747, 2.6555938720703125, 0.38819020986557007, -1.3878737688064575], "b": 0.21965572237968445, "lam": 0.001, "n_params": 11}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 4.858380079269409, "acc": 0.22895927727222443, "ece": 0.013321047648787498, "cls_ece": 0.016837647184729576, "nll": 2.0531537532806396, "brier": 0.8448768854141235, "n_params": 225}
{"run": "s4_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.7490682601928711, "acc": 0.22895927727222443, "ece": 0.140004962682724, "cls_ece": 0.047248661518096924, "nll": 1.8131979703903198, "brier": 0.7484850287437439, "w": [0.2452840358018875, 0.5875041484832764, 0.006446063052862883, -0.044346679002046585, -0.36622485518455505, 0.006500756833702326, -1.2770010232925415, -0.5495839715003967, 0.03589731082320213, -0.04892639443278313, 0.00514838844537735], "b": 0.030057359486818314, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s4_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GAT", "val_frac": 1.0, "n_cal": 585, "time": 0.5949897766113281, "acc": 0.22895927727222443, "ece": 0.11520105600357056, "cls_ece": 0.04509347304701805, "nll": 1.9456653594970703, "brier": 0.8105832934379578, "w": [-0.5514697432518005, 0.9706506133079529], "b": 0.29498621821403503, "feats": ["conf", "entropy"], "lam": 0.01}


==> anc/supplementary_data/confirm/results/confirm_WikiCS_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.0015408992767333984, "acc": 0.5712418556213379, "ece": 0.14613597095012665, "cls_ece": 0.04159662872552872, "nll": 1.421568751335144, "brier": 0.6170599460601807}
{"run": "s0_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.2660048007965088, "acc": 0.5712418556213379, "ece": 0.025578320026397705, "cls_ece": 0.03436603397130966, "nll": 1.3695720434188843, "brier": 0.5942659974098206}
{"run": "s0_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 1.9294416904449463, "acc": 0.5850176215171814, "ece": 0.0602177232503891, "cls_ece": 0.033860426396131516, "nll": 1.3337584733963013, "brier": 0.5624631643295288}
{"run": "s0_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.27590131759643555, "acc": 0.5712418556213379, "ece": 0.0258957352489233, "cls_ece": 0.03426056355237961, "nll": 1.365877628326416, "brier": 0.5942285656929016}
{"run": "s0_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 55.4263219833374, "acc": 0.5712418556213379, "ece": 0.033185925334692, "cls_ece": 0.03198220580816269, "nll": 1.3246034383773804, "brier": 0.5672763586044312}
{"run": "s0_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 127.68309664726257, "acc": 0.5712418556213379, "ece": 0.03221125155687332, "cls_ece": 0.03255173936486244, "nll": 1.313807725906372, "brier": 0.5632900595664978}
{"run": "s0_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 313.0033030509949, "acc": 0.6222222447395325, "ece": 0.033412866294384, "cls_ece": 0.028185391798615456, "nll": 1.312371015548706, "brier": 0.525881826877594}
{"run": "s0_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 22.738413333892822, "acc": 0.5712418556213379, "ece": 0.03426641598343849, "cls_ece": 0.03649527207016945, "nll": 1.3793301582336426, "brier": 0.59720778465271, "n_params": 9668}
{"run": "s0_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.5206396579742432, "acc": 0.5712418556213379, "ece": 0.05505382642149925, "cls_ece": 0.033863019198179245, "nll": 1.340499758720398, "brier": 0.5834655165672302, "bins": 4}
{"run": "s0_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.5246484279632568, "acc": 0.5712418556213379, "ece": 0.02336171455681324, "cls_ece": 0.034349225461483, "nll": 1.3698265552520752, "brier": 0.5943152904510498, "w": [-9.554596181260422e-05], "b": -0.14612431824207306, "lam": 100.0, "n_params": 2}
{"run": "s0_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.9998559951782227, "acc": 0.5712418556213379, "ece": 0.028222013264894485, "cls_ece": 0.03273449465632439, "nll": 1.3556047677993774, "brier": 0.5831807255744934, "w": [-0.03467864170670509, 0.03579087555408478, 0.016863418743014336, -0.0920940563082695, 0.04025307297706604, 0.08162685483694077, 0.07479878515005112, 0.03416689112782478, 0.09326715767383575, -0.0308853592723608], "b": -0.22590947151184082, "lam": 0.1, "n_params": 11}
{"run": "s0_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 5.503279685974121, "acc": 0.5712418556213379, "ece": 0.04383491724729538, "cls_ece": 0.03667489066720009, "nll": 1.3537187576293945, "brier": 0.5854700803756714, "n_params": 225}
{"run": "s0_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.9425334930419922, "acc": 0.5712418556213379, "ece": 0.05202900618314743, "cls_ece": 0.03490164875984192, "nll": 1.2583452463150024, "brier": 0.5402114987373352, "w": [0.0903489887714386, -0.049422286450862885, 0.011182690039277077, 0.1347215473651886, -0.014751062728464603, -0.027076836675405502, -0.44843629002571106, -0.21599863469600677, -0.02225576713681221, 0.0011631430825218558, 0.05643651261925697], "b": -0.38274669647216797, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s0_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.6390116214752197, "acc": 0.5712418556213379, "ece": 0.023133641108870506, "cls_ece": 0.03435225784778595, "nll": 1.369828462600708, "brier": 0.5943154692649841, "w": [0.0001515819749329239, -0.00012392550706863403], "b": -0.14612431824207306, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s0_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.0020067691802978516, "acc": 0.5735545754432678, "ece": 0.14580635726451874, "cls_ece": 0.040492285043001175, "nll": 1.408218502998352, "brier": 0.6151668429374695}
{"run": "s0_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.2076272964477539, "acc": 0.5735545754432678, "ece": 0.03486271947622299, "cls_ece": 0.03614544868469238, "nll": 1.3571213483810425, "brier": 0.5910154581069946}
{"run": "s0_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 5.048671007156372, "acc": 0.577375590801239, "ece": 0.04129525274038315, "cls_ece": 0.03141290694475174, "nll": 1.3347748517990112, "brier": 0.5769675970077515}
{"run": "s0_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.19296979904174805, "acc": 0.5735545754432678, "ece": 0.03398033604025841, "cls_ece": 0.036162760108709335, "nll": 1.355818748474121, "brier": 0.5909761786460876}
{"run": "s0_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 56.701348543167114, "acc": 0.5735545754432678, "ece": 0.027357688173651695, "cls_ece": 0.03273841738700867, "nll": 1.325387954711914, "brier": 0.5731375813484192}
{"run": "s0_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 271.44049525260925, "acc": 0.5735545754432678, "ece": 0.03357622027397156, "cls_ece": 0.032341368496418, "nll": 1.3024928569793701, "brier": 0.5637974143028259}
{"run": "s0_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 289.922997713089, "acc": 0.6136752367019653, "ece": 0.04695702716708183, "cls_ece": 0.026096999645233154, "nll": 1.2375911474227905, "brier": 0.5157394409179688}
{"run": "s0_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 20.908085346221924, "acc": 0.5735545754432678, "ece": 0.04012755677103996, "cls_ece": 0.03685653954744339, "nll": 1.3641934394836426, "brier": 0.5944778323173523, "n_params": 9668}
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.618058443069458, "acc": 0.5735545754432678, "ece": 0.04192795231938362, "cls_ece": 0.0326656848192215, "nll": 1.3212292194366455, "brier": 0.5738838315010071, "bins": 4}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5207536220550537, "acc": 0.5735545754432678, "ece": 0.036249589174985886, "cls_ece": 0.035647906363010406, "nll": 1.3561301231384277, "brier": 0.590923547744751, "w": [0.00020331094856373966], "b": -0.0913371667265892, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.8455779552459717, "acc": 0.5735545754432678, "ece": 0.03619718924164772, "cls_ece": 0.035615213215351105, "nll": 1.355991244316101, "brier": 0.5908512473106384, "w": [0.00012121765030315146, 0.00020020936790388077, -0.00019044915097765625, -0.0002293435827596113, 0.00019653889467008412, 0.0002559029380790889, -0.00018977893341798335, 0.0002551011857576668, 0.00023950038303155452, -0.00017744238721206784], "b": -0.0913371592760086, "lam": 100.0, "n_params": 11}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 4.621167182922363, "acc": 0.5735545754432678, "ece": 0.04214738681912422, "cls_ece": 0.03630661964416504, "nll": 1.3454450368881226, "brier": 0.5870958566665649, "n_params": 225}
{"run": "s0_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.9604411125183105, "acc": 0.5735545754432678, "ece": 0.05980246141552925, "cls_ece": 0.032196588814258575, "nll": 1.2190911769866943, "brier": 0.5161184668540955, "w": [0.007379812188446522, -0.011790533550083637, -0.020142067223787308, 0.12057214230298996, -0.10729239881038666, 0.17202945053577423, -1.0483102798461914, 0.04958821088075638, 0.011812018230557442, -0.08495171368122101, 0.1580229103565216], "b": -0.31529802083969116, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s0_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.7151596546173096, "acc": 0.5735545754432678, "ece": 0.03621574863791466, "cls_ece": 0.03562638908624649, "nll": 1.3561116456985474, "brier": 0.5909159779548645, "w": [-0.00031546500395052135, 0.00026091301697306335], "b": -0.0913371592760086, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s0_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.002007722854614258, "acc": 0.5815988183021545, "ece": 0.12994025647640228, "cls_ece": 0.03789003565907478, "nll": 1.343308925628662, "brier": 0.5870108008384705}
{"run": "s0_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.21511220932006836, "acc": 0.5815988183021545, "ece": 0.035671938210725784, "cls_ece": 0.0312700979411602, "nll": 1.287008285522461, "brier": 0.564410388469696}
{"run": "s0_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 5.569122791290283, "acc": 0.6009050011634827, "ece": 0.04261142760515213, "cls_ece": 0.02719331718981266, "nll": 1.2391791343688965, "brier": 0.5415191054344177}
{"run": "s0_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.23741459846496582, "acc": 0.5815988183021545, "ece": 0.03719458356499672, "cls_ece": 0.03137398511171341, "nll": 1.2827683687210083, "brier": 0.5643231868743896}
{"run": "s0_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 136.8033676147461, "acc": 0.5815988183021545, "ece": 0.02753765508532524, "cls_ece": 0.031364958733320236, "nll": 1.2565393447875977, "brier": 0.5472326278686523}
{"run": "s0_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 404.9117498397827, "acc": 0.5815988183021545, "ece": 0.050980228930711746, "cls_ece": 0.031630199402570724, "nll": 1.2520639896392822, "brier": 0.5461117625236511}
{"run": "s0_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 207.6008653640747, "acc": 0.6299648284912109, "ece": 0.042531292885541916, "cls_ece": 0.023271722719073296, "nll": 1.1911383867263794, "brier": 0.5102993845939636}
{"run": "s0_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 13.880916833877563, "acc": 0.5815988183021545, "ece": 0.04452104866504669, "cls_ece": 0.031165290623903275, "nll": 1.2941306829452515, "brier": 0.5677091479301453, "n_params": 9668}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.445148229598999, "acc": 0.5815988183021545, "ece": 0.03913020342588425, "cls_ece": 0.0257088802754879, "nll": 1.2611202001571655, "brier": 0.5497629642486572, "bins": 3}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.43868160247802734, "acc": 0.5815988183021545, "ece": 0.03428853303194046, "cls_ece": 0.03097967430949211, "nll": 1.2859349250793457, "brier": 0.5638442039489746, "w": [0.0001607033918844536], "b": -0.10722751170396805, "lam": 100.0, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.7959699630737305, "acc": 0.5815988183021545, "ece": 0.04751012474298477, "cls_ece": 0.031658835709095, "nll": 1.278753399848938, "brier": 0.5606614947319031, "w": [0.3240164816379547, -0.43936604261398315, 0.2838543951511383, 0.6395097374916077, -0.553550124168396, 0.5226513743400574, -0.6830773949623108, 0.14535678923130035, 0.7439329624176025, 0.04370873421430588], "b": -0.1725267469882965, "lam": 0.001, "n_params": 11}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 5.443001747131348, "acc": 0.5815988183021545, "ece": 0.04246966913342476, "cls_ece": 0.03022179938852787, "nll": 1.2707287073135376, "brier": 0.5592487454414368, "n_params": 225}
{"run": "s0_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.7270956039428711, "acc": 0.5815988183021545, "ece": 0.0703025534749031, "cls_ece": 0.03237583488225937, "nll": 1.1680048704147339, "brier": 0.5004727244377136, "w": [0.011353101581335068, -0.22123682498931885, -0.017255611717700958, 0.2220650315284729, -0.2338397055864334, -0.032369211316108704, -0.8286471366882324, -0.09373144805431366, 0.029674649238586426, 0.008400200866162777, -0.11015947163105011], "b": -0.36291223764419556, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s0_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5337076187133789, "acc": 0.5815988183021545, "ece": 0.0343012809753418, "cls_ece": 0.03097780980169773, "nll": 1.2859240770339966, "brier": 0.5638387799263, "w": [-0.00023843685630708933, 0.00018208881374448538], "b": -0.10722751170396805, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s1_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.002005338668823242, "acc": 0.5529412031173706, "ece": 0.15436451137065887, "cls_ece": 0.03521508723497391, "nll": 1.5093401670455933, "brier": 0.6499499678611755}
{"run": "s1_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.14457464218139648, "acc": 0.5529412031173706, "ece": 0.04289792850613594, "cls_ece": 0.03546324372291565, "nll": 1.4624825716018677, "brier": 0.6268231868743896}
{"run": "s1_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.37895941734313965, "acc": 0.5672197341918945, "ece": 0.0690038800239563, "cls_ece": 0.03174648433923721, "nll": 1.4564493894577026, "brier": 0.6180132031440735}
{"run": "s1_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.15447497367858887, "acc": 0.5529412031173706, "ece": 0.05194609984755516, "cls_ece": 0.03535645455121994, "nll": 1.4614930152893066, "brier": 0.6272611021995544}
{"run": "s1_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 91.45566582679749, "acc": 0.5529412031173706, "ece": 0.039506878703832626, "cls_ece": 0.032405953854322433, "nll": 1.4192185401916504, "brier": 0.6079257130622864}
{"run": "s1_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 174.3276562690735, "acc": 0.5529412031173706, "ece": 0.07149400562047958, "cls_ece": 0.036664534360170364, "nll": 1.4231940507888794, "brier": 0.60486900806427}
{"run": "s1_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 136.29765129089355, "acc": 0.5883358716964722, "ece": 0.07294705510139465, "cls_ece": 0.0310375839471817, "nll": 1.398679256439209, "brier": 0.5781906247138977}
{"run": "s1_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 19.281262397766113, "acc": 0.5529412031173706, "ece": 0.06687358021736145, "cls_ece": 0.03776254877448082, "nll": 1.473900318145752, "brier": 0.6322047710418701, "n_params": 9668}
{"run": "s1_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.48870038986206055, "acc": 0.5529412031173706, "ece": 0.07130394876003265, "cls_ece": 0.031092559918761253, "nll": 1.4106918573379517, "brier": 0.603875994682312, "bins": 4}
{"run": "s1_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.401691198348999, "acc": 0.5529412031173706, "ece": 0.05663468688726425, "cls_ece": 0.035188764333724976, "nll": 1.4628684520721436, "brier": 0.6274663209915161, "w": [8.005979179870337e-05], "b": -0.013725376687943935, "lam": 100.0, "n_params": 2}
{"run": "s1_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.6233325004577637, "acc": 0.5529412031173706, "ece": 0.05659688636660576, "cls_ece": 0.035197824239730835, "nll": 1.462883710861206, "brier": 0.6274749636650085, "w": [-4.402513513923623e-05, -2.917705751315225e-05, 3.337294765515253e-05, 3.643705349531956e-05, -4.765183257404715e-05, -1.7666819985606708e-05, 2.1905152607359923e-05, -1.31579408844118e-05, -1.2059096661687363e-05, -3.50930895365309e-05], "b": -0.013725369237363338, "lam": 100.0, "n_params": 11}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 4.734626770019531, "acc": 0.5529412031173706, "ece": 0.04904073104262352, "cls_ece": 0.03657275810837746, "nll": 1.4545313119888306, "brier": 0.6234388947486877, "n_params": 225}
{"run": "s1_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.7485842704772949, "acc": 0.5529412031173706, "ece": 0.08235149830579758, "cls_ece": 0.0367155447602272, "nll": 1.3126908540725708, "brier": 0.5530657172203064, "w": [0.008106168359518051, -0.07967353612184525, -0.11238984763622284, 0.2275656759738922, -0.0662861093878746, 0.02810089848935604, -0.5513147115707397, -0.19227221608161926, 0.022117646411061287, -0.017852427437901497, -0.015399000607430935], "b": -0.33676159381866455, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.5351424217224121, "acc": 0.5529412031173706, "ece": 0.05670583248138428, "cls_ece": 0.03518815338611603, "nll": 1.4628552198410034, "brier": 0.6274610161781311, "w": [-0.00017992459470406175, 0.00012209117994643748], "b": -0.013725374825298786, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s1_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.0009982585906982422, "acc": 0.5463047027587891, "ece": 0.18116018176078796, "cls_ece": 0.04022789001464844, "nll": 1.5690944194793701, "brier": 0.6708343029022217}
{"run": "s1_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.18218517303466797, "acc": 0.5463047027587891, "ece": 0.0444430410861969, "cls_ece": 0.0425574854016304, "nll": 1.502657175064087, "brier": 0.6378597021102905}
{"run": "s1_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.48291659355163574, "acc": 0.5632981657981873, "ece": 0.06917355209589005, "cls_ece": 0.036816809326410294, "nll": 1.4767111539840698, "brier": 0.6190446019172668}
{"run": "s1_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.19044971466064453, "acc": 0.5463047027587891, "ece": 0.0444430410861969, "cls_ece": 0.0425574854016304, "nll": 1.502657175064087, "brier": 0.6378597021102905}
{"run": "s1_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 62.162012577056885, "acc": 0.5463047027587891, "ece": 0.0546448677778244, "cls_ece": 0.0410432443022728, "nll": 1.4207137823104858, "brier": 0.593735933303833}
{"run": "s1_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 64.97025847434998, "acc": 0.5463047027587891, "ece": 0.027459479868412018, "cls_ece": 0.04121948778629303, "nll": 1.4474263191223145, "brier": 0.6122797131538391}
{"run": "s1_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 204.47259640693665, "acc": 0.6214178204536438, "ece": 0.05985291674733162, "cls_ece": 0.029894685372710228, "nll": 1.3405959606170654, "brier": 0.5345616340637207}
{"run": "s1_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 26.955394506454468, "acc": 0.5463047027587891, "ece": 0.04553491249680519, "cls_ece": 0.043314896523952484, "nll": 1.514184832572937, "brier": 0.6427584290504456, "n_params": 9668}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.7423965930938721, "acc": 0.5463047027587891, "ece": 0.06967984884977341, "cls_ece": 0.036124903708696365, "nll": 1.4471322298049927, "brier": 0.6130175590515137, "bins": 4}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.6339206695556641, "acc": 0.5463047027587891, "ece": 0.04111042991280556, "cls_ece": 0.0423116497695446, "nll": 1.501134991645813, "brier": 0.6370366811752319, "w": [0.025156652554869652], "b": -0.16899435222148895, "lam": 1.0, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 1.0140149593353271, "acc": 0.5463047027587891, "ece": 0.05446374788880348, "cls_ece": 0.04192738980054855, "nll": 1.475679874420166, "brier": 0.6224718689918518, "w": [0.003082731505855918, 0.06929246336221695, -0.0066160038113594055, -0.1179376170039177, 0.022988708689808846, 0.043395619839429855, 0.04814884439110756, 0.018751438707113266, 0.14463761448860168, 0.14607207477092743], "b": -0.2546382546424866, "lam": 0.1, "n_params": 11}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 4.827441453933716, "acc": 0.5463047027587891, "ece": 0.057875968515872955, "cls_ece": 0.04464893043041229, "nll": 1.4945807456970215, "brier": 0.6341760158538818, "n_params": 225}
{"run": "s1_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.960390567779541, "acc": 0.5463047027587891, "ece": 0.08790116012096405, "cls_ece": 0.041494302451610565, "nll": 1.3464361429214478, "brier": 0.5600875020027161, "w": [0.1133972778916359, 0.02479921653866768, -0.1119328960776329, 0.25874295830726624, -0.03566715866327286, 0.08863426744937897, -0.5335070490837097, -0.13111750781536102, -0.05829949676990509, 0.014596023596823215, 0.11781959235668182], "b": -0.4450979232788086, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s1_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.7235715389251709, "acc": 0.5463047027587891, "ece": 0.042600810527801514, "cls_ece": 0.0398726686835289, "nll": 1.4919588565826416, "brier": 0.6300959587097168, "w": [0.23221293091773987, 0.3962060809135437], "b": -0.2072458267211914, "feats": ["conf", "entropy"], "lam": 0.01}
{"run": "s1_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.0009996891021728516, "acc": 0.533031702041626, "ece": 0.15098047256469727, "cls_ece": 0.03918769955635071, "nll": 1.5429962873458862, "brier": 0.6614068746566772}
{"run": "s1_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.17054200172424316, "acc": 0.533031702041626, "ece": 0.04022172465920448, "cls_ece": 0.0364021472632885, "nll": 1.487610936164856, "brier": 0.6338220238685608}
{"run": "s1_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5544836521148682, "acc": 0.5696330070495605, "ece": 0.09319869428873062, "cls_ece": 0.03385091572999954, "nll": 1.4685695171356201, "brier": 0.619968056678772}
{"run": "s1_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.1865091323852539, "acc": 0.533031702041626, "ece": 0.04246485233306885, "cls_ece": 0.035076804459095, "nll": 1.4888944625854492, "brier": 0.6349323391914368}
{"run": "s1_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 84.42143726348877, "acc": 0.533031702041626, "ece": 0.06479533761739731, "cls_ece": 0.03675172105431557, "nll": 1.4300891160964966, "brier": 0.6064327955245972}
{"run": "s1_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 85.58383846282959, "acc": 0.533031702041626, "ece": 0.09843368828296661, "cls_ece": 0.03893418610095978, "nll": 1.4612149000167847, "brier": 0.6139454245567322}
{"run": "s1_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 161.50341296195984, "acc": 0.6032177209854126, "ece": 0.06168963387608528, "cls_ece": 0.02649310603737831, "nll": 1.365017294883728, "brier": 0.5629331469535828}
{"run": "s1_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 15.661450386047363, "acc": 0.533031702041626, "ece": 0.04269547015428543, "cls_ece": 0.03859921544790268, "nll": 1.4998289346694946, "brier": 0.6388948559761047, "n_params": 9668}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.4895350933074951, "acc": 0.533031702041626, "ece": 0.050974611192941666, "cls_ece": 0.03071739338338375, "nll": 1.4454113245010376, "brier": 0.6156455278396606, "bins": 4}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.3902862071990967, "acc": 0.533031702041626, "ece": 0.04548931494355202, "cls_ece": 0.03412238508462906, "nll": 1.483963966369629, "brier": 0.6330939531326294, "w": [0.10849452018737793], "b": -0.061397429555654526, "lam": 0.1, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.6269001960754395, "acc": 0.533031702041626, "ece": 0.04485622048377991, "cls_ece": 0.03582935780286789, "nll": 1.4704632759094238, "brier": 0.6253379583358765, "w": [0.002932162955403328, 0.03807506710290909, -0.008359061554074287, -0.10219312459230423, 0.06247648596763611, 0.058470722287893295, 0.06994118541479111, 0.024587534368038177, 0.0361526682972908, 0.11476600915193558], "b": -0.11977345496416092, "lam": 0.1, "n_params": 11}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 4.344172716140747, "acc": 0.533031702041626, "ece": 0.037198565900325775, "cls_ece": 0.03548378497362137, "nll": 1.4802639484405518, "brier": 0.6309952139854431, "n_params": 225}
{"run": "s1_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.642413854598999, "acc": 0.533031702041626, "ece": 0.09715891629457474, "cls_ece": 0.036551762372255325, "nll": 1.3118610382080078, "brier": 0.5455809831619263, "w": [0.44946980476379395, 0.09571824967861176, 0.06515016406774521, 0.25628983974456787, -0.23838016390800476, -0.25343558192253113, -0.932866632938385, -0.3310734033584595, 0.08893849700689316, -0.01044733077287674, -0.21323153376579285], "b": -0.2849067747592926, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s1_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.4623861312866211, "acc": 0.533031702041626, "ece": 0.0428357869386673, "cls_ece": 0.035365305840969086, "nll": 1.4882285594940186, "brier": 0.6346002817153931, "w": [-0.00020304761710576713, 0.0002257108862977475], "b": -0.05444621294736862, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.0010013580322265625, "acc": 0.5921568870544434, "ece": 0.14275461435317993, "cls_ece": 0.043246857821941376, "nll": 1.3588565587997437, "brier": 0.5899458527565002}
{"run": "s2_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.12225985527038574, "acc": 0.5921568870544434, "ece": 0.03848511353135109, "cls_ece": 0.03352580592036247, "nll": 1.3001620769500732, "brier": 0.5685027241706848}
{"run": "s2_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 3.1737520694732666, "acc": 0.5936651825904846, "ece": 0.038714926689863205, "cls_ece": 0.03092576563358307, "nll": 1.2567435503005981, "brier": 0.5485424995422363}
{"run": "s2_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.12872886657714844, "acc": 0.5921568870544434, "ece": 0.04579097032546997, "cls_ece": 0.03436685726046562, "nll": 1.30116868019104, "brier": 0.5691689252853394}
{"run": "s2_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 46.89460587501526, "acc": 0.5921568870544434, "ece": 0.03613128513097763, "cls_ece": 0.030829254537820816, "nll": 1.252543568611145, "brier": 0.5433648824691772}
{"run": "s2_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 119.86117053031921, "acc": 0.5921568870544434, "ece": 0.05526772141456604, "cls_ece": 0.03162212669849396, "nll": 1.2484493255615234, "brier": 0.5381938815116882}
{"run": "s2_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 136.41208934783936, "acc": 0.6249371767044067, "ece": 0.038133978843688965, "cls_ece": 0.024533679708838463, "nll": 1.214501976966858, "brier": 0.4992426633834839}
{"run": "s2_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 15.43295669555664, "acc": 0.5921568870544434, "ece": 0.04968317970633507, "cls_ece": 0.034698642790317535, "nll": 1.3116737604141235, "brier": 0.5745213627815247, "n_params": 9668}
{"run": "s2_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.311953067779541, "acc": 0.5921568870544434, "ece": 0.06045179441571236, "cls_ece": 0.03144310414791107, "nll": 1.271870493888855, "brier": 0.5531082153320312, "bins": 3}
{"run": "s2_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.3000154495239258, "acc": 0.5921568870544434, "ece": 0.04567601531744003, "cls_ece": 0.03410942852497101, "nll": 1.3018628358840942, "brier": 0.5688229203224182, "w": [-0.00022870155225973576], "b": 0.001323314500041306, "lam": 100.0, "n_params": 2}
{"run": "s2_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.5909395217895508, "acc": 0.5921568870544434, "ece": 0.02904057875275612, "cls_ece": 0.028495151549577713, "nll": 1.272468090057373, "brier": 0.5554361939430237, "w": [-0.16672515869140625, 1.0792129039764404, 0.7428560853004456, 0.7211184501647949, -1.2033947706222534, 0.20417717099189758, -0.7310934662818909, 0.557956337928772, 0.48736533522605896, -0.5325987339019775], "b": -0.10928525775671005, "lam": 0.001, "n_params": 11}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 3.824143409729004, "acc": 0.5921568870544434, "ece": 0.04346819594502449, "cls_ece": 0.03142298012971878, "nll": 1.2792030572891235, "brier": 0.5623035430908203, "n_params": 225}
{"run": "s2_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.5839958190917969, "acc": 0.5921568870544434, "ece": 0.09076713025569916, "cls_ece": 0.03344045579433441, "nll": 1.1753737926483154, "brier": 0.49759021401405334, "w": [0.36525318026542664, -0.18485185503959656, -0.10419134050607681, 0.169870063662529, -0.17917688190937042, 0.133974090218544, -0.8866521716117859, -0.1986270695924759, 0.02114557847380638, -0.052438884973526, 0.050922542810440063], "b": -0.27460789680480957, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s2_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.4155724048614502, "acc": 0.5921568870544434, "ece": 0.045802779495716095, "cls_ece": 0.03411078080534935, "nll": 1.3018652200698853, "brier": 0.5688265562057495, "w": [0.00027358971419744194, -0.0002960802521556616], "b": 0.0013233126373961568, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s2_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.0010001659393310547, "acc": 0.5603821277618408, "ece": 0.14918071031570435, "cls_ece": 0.03974296152591705, "nll": 1.4560388326644897, "brier": 0.6332885026931763}
{"run": "s2_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.12479734420776367, "acc": 0.5603821277618408, "ece": 0.028139105066657066, "cls_ece": 0.03322627767920494, "nll": 1.4030534029006958, "brier": 0.6084093451499939}
{"run": "s2_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 2.7445228099823, "acc": 0.5618904232978821, "ece": 0.04371087625622749, "cls_ece": 0.03127587214112282, "nll": 1.3825774192810059, "brier": 0.5969387292861938}
{"run": "s2_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.1315903663635254, "acc": 0.5603821277618408, "ece": 0.03278425708413124, "cls_ece": 0.033448778092861176, "nll": 1.399662971496582, "brier": 0.6085389852523804}
{"run": "s2_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 76.55565929412842, "acc": 0.5603821277618408, "ece": 0.035080309957265854, "cls_ece": 0.03439643606543541, "nll": 1.3557859659194946, "brier": 0.5829148888587952}
{"run": "s2_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 276.1167342662811, "acc": 0.5603821277618408, "ece": 0.03196994587779045, "cls_ece": 0.03211244195699692, "nll": 1.370831847190857, "brier": 0.5911304950714111}
{"run": "s2_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 155.02112436294556, "acc": 0.6050276756286621, "ece": 0.053653277456760406, "cls_ece": 0.02690049447119236, "nll": 1.3022167682647705, "brier": 0.5408927798271179}
{"run": "s2_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 23.955658435821533, "acc": 0.5603821277618408, "ece": 0.04043599218130112, "cls_ece": 0.0340188667178154, "nll": 1.4106345176696777, "brier": 0.6113370060920715, "n_params": 9668}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5376207828521729, "acc": 0.5603821277618408, "ece": 0.03767481818795204, "cls_ece": 0.029884830117225647, "nll": 1.3744337558746338, "brier": 0.5871139168739319, "bins": 4}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.4549229145050049, "acc": 0.5603821277618408, "ece": 0.03369501233100891, "cls_ece": 0.03332063555717468, "nll": 1.402860403060913, "brier": 0.6085205674171448, "w": [0.0002161081793019548], "b": -0.08033411204814911, "lam": 100.0, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.7714829444885254, "acc": 0.5603821277618408, "ece": 0.03441702947020531, "cls_ece": 0.03342010825872421, "nll": 1.4028056859970093, "brier": 0.6084864735603333, "w": [0.0001616029185242951, 0.00019157138012815267, -0.0001384042261634022, -0.00020460164523683488, 0.00015392270870506763, 0.0001747355272527784, -8.440827514277771e-05, 0.00011740187619579956, 0.00021623828797601163, 4.350436938693747e-05], "b": -0.08033409714698792, "lam": 100.0, "n_params": 11}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 3.0121755599975586, "acc": 0.5603821277618408, "ece": 0.03416265919804573, "cls_ece": 0.03344555199146271, "nll": 1.3960462808609009, "brier": 0.6040661931037903, "n_params": 225}
{"run": "s2_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.6522078514099121, "acc": 0.5603821277618408, "ece": 0.05103907361626625, "cls_ece": 0.03240727260708809, "nll": 1.2389127016067505, "brier": 0.5232545137405396, "w": [-0.10160819441080093, -0.0734831690788269, 0.012605775147676468, 0.28668078780174255, -0.12019029259681702, -0.05836543068289757, -1.0312103033065796, -0.19433462619781494, 0.08240263909101486, -0.07463404536247253, -0.05090174078941345], "b": -0.38504576683044434, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s2_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.45746755599975586, "acc": 0.5603821277618408, "ece": 0.03138081356883049, "cls_ece": 0.03318272903561592, "nll": 1.4009920358657837, "brier": 0.6079169511795044, "w": [-0.02833126112818718, 0.018396500498056412], "b": -0.08155747503042221, "feats": ["conf", "entropy"], "lam": 1.0}
{"run": "s2_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.0009992122650146484, "acc": 0.5750628709793091, "ece": 0.14453047513961792, "cls_ece": 0.04084321856498718, "nll": 1.4138562679290771, "brier": 0.6112181544303894}
{"run": "s2_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.11398839950561523, "acc": 0.5750628709793091, "ece": 0.03529086336493492, "cls_ece": 0.033887267112731934, "nll": 1.3533371686935425, "brier": 0.5868574380874634}
{"run": "s2_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5669944286346436, "acc": 0.5824032425880432, "ece": 0.03242789953947067, "cls_ece": 0.02995459735393524, "nll": 1.3268568515777588, "brier": 0.5727357864379883}
{"run": "s2_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.12279891967773438, "acc": 0.5750628709793091, "ece": 0.03529086336493492, "cls_ece": 0.033887267112731934, "nll": 1.3533371686935425, "brier": 0.5868574380874634}
{"run": "s2_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 50.673311710357666, "acc": 0.5750628709793091, "ece": 0.03035682812333107, "cls_ece": 0.03192690759897232, "nll": 1.3026536703109741, "brier": 0.5569868683815002}
{"run": "s2_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 123.17344450950623, "acc": 0.5750628709793091, "ece": 0.03351287916302681, "cls_ece": 0.03097650781273842, "nll": 1.3017808198928833, "brier": 0.5598354339599609}
{"run": "s2_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 207.22718381881714, "acc": 0.6125691533088684, "ece": 0.02629982680082321, "cls_ece": 0.02678312361240387, "nll": 1.2553181648254395, "brier": 0.5276408791542053}
{"run": "s2_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 23.610199213027954, "acc": 0.5750628709793091, "ece": 0.033838119357824326, "cls_ece": 0.03467155992984772, "nll": 1.3582146167755127, "brier": 0.5887078046798706, "n_params": 9668}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.4926934242248535, "acc": 0.5750628709793091, "ece": 0.04264581575989723, "cls_ece": 0.030051862820982933, "nll": 1.3221408128738403, "brier": 0.5726482272148132, "bins": 4}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5115816593170166, "acc": 0.5750628709793091, "ece": 0.03313497453927994, "cls_ece": 0.0336453951895237, "nll": 1.3534632921218872, "brier": 0.5868150591850281, "w": [0.025298595428466797], "b": -0.12997879087924957, "lam": 1.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.8059842586517334, "acc": 0.5750628709793091, "ece": 0.02159941755235195, "cls_ece": 0.03316701576113701, "nll": 1.3448193073272705, "brier": 0.5825909376144409, "w": [0.010742475278675556, 0.023919744417071342, -0.004495447967201471, -0.03124978020787239, 0.006458710879087448, 0.025286365300416946, 0.0036821612156927586, 0.017213590443134308, 0.016703573986887932, 0.009799808263778687], "b": -0.15159782767295837, "lam": 1.0, "n_params": 11}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 3.5912740230560303, "acc": 0.5750628709793091, "ece": 0.038246773183345795, "cls_ece": 0.035224441438913345, "nll": 1.3334860801696777, "brier": 0.5786545872688293, "n_params": 225}
{"run": "s2_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.8079648017883301, "acc": 0.5750628709793091, "ece": 0.060225214809179306, "cls_ece": 0.031952936202287674, "nll": 1.2191112041473389, "brier": 0.5026364922523499, "w": [0.06172046810388565, 0.15285208821296692, 0.10013511031866074, 0.27505481243133545, -0.012799459509551525, 0.11026128381490707, -1.1457945108413696, -0.29127129912376404, -0.012791980989277363, -0.012974482029676437, 0.06216432526707649], "b": -0.6130768060684204, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s2_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.6058752536773682, "acc": 0.5750628709793091, "ece": 0.040054526180028915, "cls_ece": 0.03286811336874962, "nll": 1.3567293882369995, "brier": 0.5869855284690857, "w": [-0.0903019830584526, 0.07737617939710617], "b": -0.1229432001709938, "feats": ["conf", "entropy"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.0015025138854980469, "acc": 0.5804927349090576, "ece": 0.13067862391471863, "cls_ece": 0.04017365723848343, "nll": 1.3672711849212646, "brier": 0.5926538705825806}
{"run": "s3_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.148850679397583, "acc": 0.5804927349090576, "ece": 0.028643323108553886, "cls_ece": 0.03501877933740616, "nll": 1.3183423280715942, "brier": 0.5728425979614258}
{"run": "s3_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.812971830368042, "acc": 0.6029160618782043, "ece": 0.047148216515779495, "cls_ece": 0.02825196087360382, "nll": 1.2937246561050415, "brier": 0.5501453876495361}
{"run": "s3_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.15898513793945312, "acc": 0.5804927349090576, "ece": 0.0337669663131237, "cls_ece": 0.034726422280073166, "nll": 1.3176376819610596, "brier": 0.57276850938797}
{"run": "s3_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 61.65049147605896, "acc": 0.5804927349090576, "ece": 0.03393840789794922, "cls_ece": 0.030633527785539627, "nll": 1.2870193719863892, "brier": 0.5491549968719482}
{"run": "s3_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 156.7860198020935, "acc": 0.5804927349090576, "ece": 0.029463492333889008, "cls_ece": 0.03483440354466438, "nll": 1.288940668106079, "brier": 0.5577155351638794}
{"run": "s3_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 131.60938787460327, "acc": 0.6124686002731323, "ece": 0.05279934033751488, "cls_ece": 0.027788246050477028, "nll": 1.2546558380126953, "brier": 0.5263323187828064}
{"run": "s3_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 23.369508028030396, "acc": 0.5804927349090576, "ece": 0.030619215220212936, "cls_ece": 0.03615713492035866, "nll": 1.3246216773986816, "brier": 0.5752913951873779, "n_params": 9668}
{"run": "s3_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.5627727508544922, "acc": 0.5804927349090576, "ece": 0.04260733351111412, "cls_ece": 0.03195822238922119, "nll": 1.535847783088684, "brier": 0.5555457472801208, "bins": 4}
{"run": "s3_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.43373680114746094, "acc": 0.5804927349090576, "ece": 0.03474672883749008, "cls_ece": 0.03443429619073868, "nll": 1.3179126977920532, "brier": 0.5727363228797913, "w": [0.0001226758904522285], "b": -0.036867961287498474, "lam": 100.0, "n_params": 2}
{"run": "s3_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.7407212257385254, "acc": 0.5804927349090576, "ece": 0.030826488509774208, "cls_ece": 0.033598579466342926, "nll": 1.3143081665039062, "brier": 0.5708536505699158, "w": [0.01355881616473198, 0.010620356537401676, 0.0012135683791711926, -0.009785984642803669, 0.006075363140553236, 0.01720540039241314, 0.00778344739228487, -0.005598978605121374, 0.010370477102696896, -0.010742632672190666], "b": -0.05005909875035286, "lam": 1.0, "n_params": 11}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 6.86725926399231, "acc": 0.5804927349090576, "ece": 0.030003804713487625, "cls_ece": 0.03518420085310936, "nll": 1.3054510354995728, "brier": 0.5682144165039062, "n_params": 225}
{"run": "s3_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.7386581897735596, "acc": 0.5804927349090576, "ece": 0.04760051146149635, "cls_ece": 0.032598547637462616, "nll": 1.2182327508926392, "brier": 0.5258771777153015, "w": [0.0023646994959563017, -0.01836632378399372, -0.0964474305510521, 0.14636948704719543, -0.06282810121774673, 0.03812514618039131, -0.3530662953853607, -0.12354005873203278, -0.004883119370788336, -0.007065357640385628, 0.02865218184888363], "b": -0.1889318972826004, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.5266327857971191, "acc": 0.5804927349090576, "ece": 0.034674711525440216, "cls_ece": 0.03443256393074989, "nll": 1.317908763885498, "brier": 0.5727344155311584, "w": [-0.00020193499221932143, 0.00014524640573654324], "b": -0.036867961287498474, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.0010030269622802734, "acc": 0.5919557809829712, "ece": 0.14636646211147308, "cls_ece": 0.04035680368542671, "nll": 1.3564420938491821, "brier": 0.588477373123169}
{"run": "s3_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.2003166675567627, "acc": 0.5919557809829712, "ece": 0.031863678246736526, "cls_ece": 0.03067753277719021, "nll": 1.3014243841171265, "brier": 0.5626590847969055}
{"run": "s3_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 4.150219917297363, "acc": 0.6016088724136353, "ece": 0.04188130423426628, "cls_ece": 0.03002394363284111, "nll": 1.261083722114563, "brier": 0.5423493385314941}
{"run": "s3_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.21990561485290527, "acc": 0.5919557809829712, "ece": 0.035767581313848495, "cls_ece": 0.03072688914835453, "nll": 1.295315146446228, "brier": 0.5629786849021912}
{"run": "s3_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 57.470197439193726, "acc": 0.5919557809829712, "ece": 0.02892393432557583, "cls_ece": 0.02982102334499359, "nll": 1.273085355758667, "brier": 0.5480403900146484}
{"run": "s3_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 101.59305310249329, "acc": 0.5919557809829712, "ece": 0.036759842187166214, "cls_ece": 0.03095049038529396, "nll": 1.279497742652893, "brier": 0.551474392414093}
{"run": "s3_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 289.1285512447357, "acc": 0.6234288811683655, "ece": 0.04253842681646347, "cls_ece": 0.02488822489976883, "nll": 1.2202404737472534, "brier": 0.5101107954978943}
{"run": "s3_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 22.95040726661682, "acc": 0.5919557809829712, "ece": 0.04075990244746208, "cls_ece": 0.031546659767627716, "nll": 1.3104454278945923, "brier": 0.5663946270942688, "n_params": 9668}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5590827465057373, "acc": 0.5919557809829712, "ece": 0.04103604331612587, "cls_ece": 0.027165234088897705, "nll": 1.4035887718200684, "brier": 0.5428906679153442, "bins": 4}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.4355347156524658, "acc": 0.5919557809829712, "ece": 0.0325167179107666, "cls_ece": 0.0307704359292984, "nll": 1.3013898134231567, "brier": 0.5626722574234009, "w": [7.542913954239339e-05], "b": -0.10229887068271637, "lam": 100.0, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.8024044036865234, "acc": 0.5919557809829712, "ece": 0.032874975353479385, "cls_ece": 0.030706554651260376, "nll": 1.301239013671875, "brier": 0.5625869035720825, "w": [0.00023457148927263916, 0.00034081932972185314, -0.0002779510396067053, -0.0003462310996837914, 0.00027774099726229906, 0.00035164918517693877, -0.000140340460347943, 0.000336194148985669, 0.00039582469617016613, -0.00010642776032909751], "b": -0.10229998081922531, "lam": 100.0, "n_params": 11}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 1.6192307472229004, "acc": 0.5919557809829712, "ece": 0.03681755065917969, "cls_ece": 0.031194478273391724, "nll": 1.2890781164169312, "brier": 0.5585380792617798, "n_params": 225}
{"run": "s3_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.8134839534759521, "acc": 0.5919557809829712, "ece": 0.06064530462026596, "cls_ece": 0.031191429123282433, "nll": 1.197350025177002, "brier": 0.5143939852714539, "w": [-0.004802134353667498, -0.035014450550079346, -0.0456383116543293, 0.1975063979625702, -0.07853388786315918, -0.037678059190511703, -0.3878384232521057, -0.13219669461250305, 0.02506129816174507, -0.020128192380070686, -0.01801442913711071], "b": -0.2969532608985901, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.1}
{"run": "s3_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5676584243774414, "acc": 0.5919557809829712, "ece": 0.03260131925344467, "cls_ece": 0.03077036514878273, "nll": 1.3013850450515747, "brier": 0.5626702904701233, "w": [-0.00015441288996953517, 7.47411249903962e-05], "b": -0.10229887068271637, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s3_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.0028057098388671875, "acc": 0.5327300429344177, "ece": 0.1818036139011383, "cls_ece": 0.044287387281656265, "nll": 1.610810399055481, "brier": 0.6817770004272461}
{"run": "s3_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.14351463317871094, "acc": 0.5327300429344177, "ece": 0.05038483440876007, "cls_ece": 0.04275038465857506, "nll": 1.5519533157348633, "brier": 0.6455132961273193}
{"run": "s3_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 2.647028684616089, "acc": 0.5638009309768677, "ece": 0.07753030210733414, "cls_ece": 0.037217773497104645, "nll": 1.5413918495178223, "brier": 0.625015914440155}
{"run": "s3_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.14895319938659668, "acc": 0.5327300429344177, "ece": 0.06216553598642349, "cls_ece": 0.04181509464979172, "nll": 1.54899263381958, "brier": 0.6463762521743774}
{"run": "s3_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 57.720221281051636, "acc": 0.5327300429344177, "ece": 0.05139904469251633, "cls_ece": 0.04032660275697708, "nll": 1.470625400543213, "brier": 0.6152102947235107}
{"run": "s3_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 176.21188688278198, "acc": 0.5327300429344177, "ece": 0.04814307764172554, "cls_ece": 0.03811999782919884, "nll": 1.4987832307815552, "brier": 0.6223866939544678}
{"run": "s3_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 270.89665365219116, "acc": 0.5863248109817505, "ece": 0.0743279978632927, "cls_ece": 0.03442685306072235, "nll": 1.4540684223175049, "brier": 0.5843894481658936}
{"run": "s3_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 21.911672592163086, "acc": 0.5327300429344177, "ece": 0.06332604587078094, "cls_ece": 0.04468479007482529, "nll": 1.561661720275879, "brier": 0.6500310301780701, "n_params": 9668}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5139682292938232, "acc": 0.5327300429344177, "ece": 0.05903405323624611, "cls_ece": 0.033759038895368576, "nll": 1.4816749095916748, "brier": 0.6124860644340515, "bins": 3}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.4620025157928467, "acc": 0.5327300429344177, "ece": 0.05785147473216057, "cls_ece": 0.04232337325811386, "nll": 1.5516583919525146, "brier": 0.6462268829345703, "w": [0.000245831033680588], "b": -0.13569872081279755, "lam": 100.0, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.7340869903564453, "acc": 0.5327300429344177, "ece": 0.05771977826952934, "cls_ece": 0.042297475039958954, "nll": 1.5514861345291138, "brier": 0.646163821220398, "w": [0.0002742231299635023, 0.0002794655738398433, -0.0001920556096592918, -0.00038408616092056036, 0.00019646246801130474, 0.0003713808546308428, 1.5279744047802524e-06, 0.00013528224371839315, 0.0002964707091450691, 0.00021692663722205907], "b": -0.13569870591163635, "lam": 100.0, "n_params": 11}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 6.92976450920105, "acc": 0.5327300429344177, "ece": 0.055287666618824005, "cls_ece": 0.04498540610074997, "nll": 1.5406593084335327, "brier": 0.6396077871322632, "n_params": 225}
{"run": "s3_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.7437465190887451, "acc": 0.5327300429344177, "ece": 0.09976978600025177, "cls_ece": 0.03721148893237114, "nll": 1.3567487001419067, "brier": 0.5557054281234741, "w": [0.2277453988790512, 0.047212954610586166, -0.3620920479297638, 0.16047175228595734, -0.03709675371646881, 0.3238057792186737, -0.9724380970001221, -0.1797151267528534, -0.003204525448381901, -0.05294802412390709, 0.11825960129499435], "b": -0.3664776086807251, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s3_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5847489833831787, "acc": 0.5327300429344177, "ece": 0.057764340192079544, "cls_ece": 0.04228951781988144, "nll": 1.5516163110733032, "brier": 0.6462116837501526, "w": [-0.00039832782931625843, 0.0003320335235912353], "b": -0.13569872081279755, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f0_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.0019989013671875, "acc": 0.6091503500938416, "ece": 0.13388782739639282, "cls_ece": 0.041576631367206573, "nll": 1.2496795654296875, "brier": 0.5513538122177124}
{"run": "s4_f0_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.14401865005493164, "acc": 0.6091503500938416, "ece": 0.03549559414386749, "cls_ece": 0.02834203466773033, "nll": 1.1828304529190063, "brier": 0.5270086526870728}
{"run": "s4_f0_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 2.4980549812316895, "acc": 0.6387129426002502, "ece": 0.035804383456707, "cls_ece": 0.025019273161888123, "nll": 1.1353706121444702, "brier": 0.4951268136501312}
{"run": "s4_f0_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.14805984497070312, "acc": 0.6091503500938416, "ece": 0.033342741429805756, "cls_ece": 0.028323713690042496, "nll": 1.1811091899871826, "brier": 0.526982307434082}
{"run": "s4_f0_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 67.78865718841553, "acc": 0.6091503500938416, "ece": 0.03360436111688614, "cls_ece": 0.027354847639799118, "nll": 1.1571729183197021, "brier": 0.5102810263633728}
{"run": "s4_f0_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 96.09554243087769, "acc": 0.6091503500938416, "ece": 0.05235747620463371, "cls_ece": 0.027382120490074158, "nll": 1.1552070379257202, "brier": 0.5120918154716492}
{"run": "s4_f0_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 192.15247774124146, "acc": 0.6597285270690918, "ece": 0.037429846823215485, "cls_ece": 0.021582167595624924, "nll": 1.1265578269958496, "brier": 0.4784850776195526}
{"run": "s4_f0_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 23.968939781188965, "acc": 0.6091503500938416, "ece": 0.05143269523978233, "cls_ece": 0.030258581042289734, "nll": 1.1887297630310059, "brier": 0.5303134322166443, "n_params": 9668}
{"run": "s4_f0_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.47690606117248535, "acc": 0.6091503500938416, "ece": 0.029469193890690804, "cls_ece": 0.02693096362054348, "nll": 1.1560618877410889, "brier": 0.50887531042099, "bins": 4}
{"run": "s4_f0_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.406663179397583, "acc": 0.6091503500938416, "ece": 0.03633831441402435, "cls_ece": 0.028043488040566444, "nll": 1.1831929683685303, "brier": 0.5272191166877747, "w": [3.0228486139094457e-05], "b": -0.1806817501783371, "lam": 100.0, "n_params": 2}
{"run": "s4_f0_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.7509102821350098, "acc": 0.6091503500938416, "ece": 0.04268086701631546, "cls_ece": 0.02743421494960785, "nll": 1.166977882385254, "brier": 0.5183950066566467, "w": [-0.1730673462152481, 0.40734219551086426, 0.08016794174909592, 0.03989693522453308, -0.6548983454704285, -0.0914977416396141, 0.26667433977127075, 0.965381920337677, -0.06852651387453079, -0.16526024043560028], "b": -0.2626268267631531, "lam": 0.001, "n_params": 11}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 3.2807517051696777, "acc": 0.6091503500938416, "ece": 0.04728664085268974, "cls_ece": 0.02996811643242836, "nll": 1.166784405708313, "brier": 0.523281455039978, "n_params": 225}
{"run": "s4_f0_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.8357219696044922, "acc": 0.6091503500938416, "ece": 0.06948515772819519, "cls_ece": 0.028347644954919815, "nll": 1.0799574851989746, "brier": 0.4658912122249603, "w": [0.3533329963684082, -0.11574264615774155, -0.168024480342865, 0.13815610110759735, -0.10635918378829956, 0.08395584672689438, -0.8335309028625488, -0.31895503401756287, -0.01830274797976017, 0.022897087037563324, -0.012705004774034023], "b": -0.49489402770996094, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s4_f0_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 586, "time": 0.5821452140808105, "acc": 0.6091503500938416, "ece": 0.03637729957699776, "cls_ece": 0.028043264523148537, "nll": 1.1831929683685303, "brier": 0.527218759059906, "w": [-4.460041964193806e-05, 2.609902549011167e-05], "b": -0.1806817501783371, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f1_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.0010001659393310547, "acc": 0.6005027890205383, "ece": 0.14329077303409576, "cls_ece": 0.04047689959406853, "nll": 1.3199511766433716, "brier": 0.5761324763298035}
{"run": "s4_f1_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.16380763053894043, "acc": 0.6005027890205383, "ece": 0.024380214512348175, "cls_ece": 0.030682165175676346, "nll": 1.2567209005355835, "brier": 0.55168616771698}
{"run": "s4_f1_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 2.0169577598571777, "acc": 0.6272498965263367, "ece": 0.05279574543237686, "cls_ece": 0.028523366898298264, "nll": 1.1943482160568237, "brier": 0.5147815942764282}
{"run": "s4_f1_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.17123126983642578, "acc": 0.6005027890205383, "ece": 0.024735473096370697, "cls_ece": 0.03052455559372902, "nll": 1.2534112930297852, "brier": 0.5517183542251587}
{"run": "s4_f1_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 72.92508959770203, "acc": 0.6005027890205383, "ece": 0.032963428646326065, "cls_ece": 0.028822684660553932, "nll": 1.2135894298553467, "brier": 0.5272943377494812}
{"run": "s4_f1_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 119.50695085525513, "acc": 0.6005027890205383, "ece": 0.04229068011045456, "cls_ece": 0.030381187796592712, "nll": 1.2116984128952026, "brier": 0.5296131372451782}
{"run": "s4_f1_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 183.20298719406128, "acc": 0.6538964509963989, "ece": 0.051030419766902924, "cls_ece": 0.02457294799387455, "nll": 1.1628875732421875, "brier": 0.4835570156574249}
{"run": "s4_f1_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 25.093337535858154, "acc": 0.6005027890205383, "ece": 0.04267270117998123, "cls_ece": 0.03247220069169998, "nll": 1.2659929990768433, "brier": 0.5554307699203491, "n_params": 9668}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.486370325088501, "acc": 0.6005027890205383, "ece": 0.04237723723053932, "cls_ece": 0.02815353497862816, "nll": 1.2395657300949097, "brier": 0.5390715599060059, "bins": 3}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.48759007453918457, "acc": 0.6005027890205383, "ece": 0.023344460874795914, "cls_ece": 0.03047199547290802, "nll": 1.2566323280334473, "brier": 0.5515684485435486, "w": [-0.00037331986823119223], "b": -0.08732833713293076, "lam": 100.0, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.8063898086547852, "acc": 0.6005027890205383, "ece": 0.026034796610474586, "cls_ece": 0.030070623382925987, "nll": 1.245695948600769, "brier": 0.5463678240776062, "w": [-0.020363757386803627, 0.01639316976070404, -0.002992799039930105, -0.014548194594681263, 0.014656167477369308, 0.053554486483335495, 0.02436252124607563, -0.010797419585287571, 0.031458981335163116, -0.026962513104081154], "b": -0.1206214427947998, "lam": 1.0, "n_params": 11}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 6.705190181732178, "acc": 0.6005027890205383, "ece": 0.04330268129706383, "cls_ece": 0.031180834397673607, "nll": 1.2367397546768188, "brier": 0.5424521565437317, "n_params": 225}
{"run": "s4_f1_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.8581013679504395, "acc": 0.6005027890205383, "ece": 0.07561028003692627, "cls_ece": 0.030371883884072304, "nll": 1.1397640705108643, "brier": 0.48182961344718933, "w": [0.28272756934165955, -0.11763107031583786, 0.05180150642991066, 0.3598048985004425, -0.21937616169452667, -0.07441730797290802, -0.8566352128982544, -0.43335357308387756, 0.06015055626630783, -0.01775900460779667, -0.12207437306642532], "b": -0.4860115349292755, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s4_f1_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.6389119625091553, "acc": 0.6005027890205383, "ece": 0.023217698559165, "cls_ece": 0.030495356768369675, "nll": 1.2566314935684204, "brier": 0.5515693426132202, "w": [0.00030133084510453045, -0.0003761432017199695], "b": -0.08732833713293076, "feats": ["conf", "entropy"], "lam": 100.0}
{"run": "s4_f2_i0", "method": "UNCAL", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.0009999275207519531, "acc": 0.5243841409683228, "ece": 0.19367839395999908, "cls_ece": 0.04753106087446213, "nll": 1.6430339813232422, "brier": 0.7028360962867737}
{"run": "s4_f2_i0", "method": "TS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.17449045181274414, "acc": 0.5243841409683228, "ece": 0.05712970346212387, "cls_ece": 0.04798383265733719, "nll": 1.5791044235229492, "brier": 0.6665633916854858}
{"run": "s4_f2_i0", "method": "VS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 3.9377779960632324, "acc": 0.5641025900840759, "ece": 0.09799671173095703, "cls_ece": 0.04420427232980728, "nll": 1.537730097770691, "brier": 0.6399419903755188}
{"run": "s4_f2_i0", "method": "ETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.17263412475585938, "acc": 0.5243841409683228, "ece": 0.07384059578180313, "cls_ece": 0.046267904341220856, "nll": 1.5766757726669312, "brier": 0.6679925322532654}
{"run": "s4_f2_i0", "method": "CaGCN", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 70.59574508666992, "acc": 0.5243841409683228, "ece": 0.08344738930463791, "cls_ece": 0.04336472600698471, "nll": 1.4956026077270508, "brier": 0.628983736038208}
{"run": "s4_f2_i0", "method": "GATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 101.1269736289978, "acc": 0.5243841409683228, "ece": 0.08545760810375214, "cls_ece": 0.04301925376057625, "nll": 1.5122519731521606, "brier": 0.6366509199142456}
{"run": "s4_f2_i0", "method": "GETS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 272.77485251426697, "acc": 0.5852187275886536, "ece": 0.05003893002867699, "cls_ece": 0.03263606131076813, "nll": 1.3792589902877808, "brier": 0.5610172152519226}
{"run": "s4_f2_i0", "method": "HoTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 24.496274709701538, "acc": 0.5243841409683228, "ece": 0.07385903596878052, "cls_ece": 0.04828561842441559, "nll": 1.5890345573425293, "brier": 0.6714905500411987, "n_params": 9668}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.6620082855224609, "acc": 0.5243841409683228, "ece": 0.06605899333953857, "cls_ece": 0.04022408276796341, "nll": 1.5199159383773804, "brier": 0.6425195336341858, "bins": 3}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.5806946754455566, "acc": 0.5243841409683228, "ece": 0.06604782491922379, "cls_ece": 0.043593667447566986, "nll": 1.5640974044799805, "brier": 0.6614335179328918, "w": [0.24186931550502777], "b": -0.18904756009578705, "lam": 0.1, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.897599458694458, "acc": 0.5243841409683228, "ece": 0.06633160263299942, "cls_ece": 0.046400245279073715, "nll": 1.5672385692596436, "brier": 0.6614475846290588, "w": [0.01928134448826313, 0.024565424770116806, -0.01836606115102768, -0.023538798093795776, 0.016244834288954735, -0.012911534868180752, -0.014096090570092201, 0.017358189448714256, 0.02379496581852436, 0.006111470051109791], "b": -0.19289042055606842, "lam": 1.0, "n_params": 11}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 5.255732536315918, "acc": 0.5243841409683228, "ece": 0.06780683249235153, "cls_ece": 0.04489348456263542, "nll": 1.5689892768859863, "brier": 0.6616509556770325, "n_params": 225}
{"run": "s4_f2_i0", "method": "ISTS2", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.833550214767456, "acc": 0.5243841409683228, "ece": 0.09929676353931427, "cls_ece": 0.03796614706516266, "nll": 1.3655048608779907, "brier": 0.5525799989700317, "w": [0.2609114944934845, 0.036017000675201416, 0.01846086047589779, 0.18221889436244965, -0.4783204197883606, 0.16816481947898865, -1.3652305603027344, -0.40504735708236694, 0.07720151543617249, -0.060914698988199234, -0.0776391550898552], "b": -0.5659664869308472, "feats": ["conf", "entropy", "nbr_agree", "rel_conf", "log_deg", "nbr_sim", "lp_agree", "lp_conf", "dist1", "dist2", "dist3+"], "lam": 0.01}
{"run": "s4_f2_i0", "method": "ISTS2-conf", "dataset": "WikiCS", "model": "GCN", "val_frac": 1.0, "n_cal": 585, "time": 0.6700472831726074, "acc": 0.5243841409683228, "ece": 0.06744728982448578, "cls_ece": 0.04161326214671135, "nll": 1.5622072219848633, "brier": 0.6612308025360107, "w": [-0.11332588642835617, 0.18446633219718933], "b": -0.1630379855632782, "feats": ["conf", "entropy"], "lam": 0.1}


==> anc/supplementary_data/confirm/run.py <==
"""Run an unchanged script (train_backbone.py or calibrate.py) with the confirmation datasets registered."""
import os, sys, runpy
CODE = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..')
sys.path.insert(0, CODE); sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import common, datasets, gets_pyg
common.load_graph, common.load_split = datasets.load_graph, datasets.load_split
_cfg = gets_pyg.load_cfg
# GETS: published config where one exists (CoraFull -> cora-full.yaml), else the CoraFull config
gets_pyg.load_cfg = lambda d: _cfg('cora-full') if d in datasets.CONFIRM else _cfg(d)
script = sys.argv[1]; sys.argv = sys.argv[1:]
runpy.run_path(os.path.join(CODE, script), run_name='__main__')


==> anc/supplementary_data/confirm/sensitivity.py <==
"""POST-HOC sensitivity analysis (not in PROTOCOL.md), written after the results were seen:
the frozen backbone pipeline row-normalises WikiCS's dense word-embedding features and its backbones
are poorly trained (GCN ~57%, GAT ~29% accuracy), so the primary analysis is repeated without WikiCS.
Also compares the HCY DBLP/GCN run with the container's partial DBLP/GCN run (CPU vs GPU backbones)."""
import os, sys, glob, json, numpy as np, pandas as pd
src = sys.argv[1]
df = pd.DataFrame([json.loads(l) for f in glob.glob(os.path.join(src, 'confirm_*_v1.0.jsonl')) for l in open(f)])
CAL = ['TS', 'VS', 'ETS', 'CaGCN', 'GATS', 'GETS', 'HoTS', 'RBSo', 'HTS', 'LTS', 'WATS', 'ISTS2', 'ISTS2-conf']
sub = df[df.dataset.isin(['CoraFull', 'DBLP']) & df.method.isin(CAL)].groupby(['dataset', 'model', 'method'])[['nll', 'brier', 'ece']].mean().reset_index()
rk = {k: sub.pivot_table(index=['dataset', 'model'], columns='method', values=k).rank(axis=1).mean() for k in ['nll', 'brier', 'ece']}
print('== average rank over CoraFull and DBLP (4 settings)'); print(pd.DataFrame(rk).sort_values('nll').round(2).to_string())
rel = sub.pivot_table(index=['dataset', 'model'], columns='method', values='nll')
print('mean relative NLL change vs TS (%):'); print((100 * (rel.div(rel['TS'], axis=0) - 1)).mean().sort_values().round(2).to_string())
acc = df[df.method == 'TS'].groupby(['dataset', 'model']).acc.mean() * 100
print('\nbackbone test accuracy (%):'); print(acc.round(1).to_string())
c = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'results_confirm_container_partial', 'confirm_DBLP_GCN_v1.0.jsonl')
if os.path.exists(c):
    cc = pd.DataFrame([json.loads(l) for l in open(c)]).groupby('method')[['nll', 'acc']].mean()
    hh = df[(df.dataset == 'DBLP') & (df.model == 'GCN')].groupby('method')[['nll', 'acc']].mean()
    print('\nDBLP/GCN container (CPU backbones, old WATS) vs HCY (GPU):'); print(pd.concat([cc.add_suffix('_cpu'), hh.add_suffix('_gpu')], axis=1).round(4).to_string())


==> anc/supplementary_data/confirm/split_digest.py <==
"""Content digest of the split files (npz zip timestamps differ between machines, the arrays do not)."""
import os, sys, glob, hashlib, numpy as np
h = hashlib.sha256()
for f in sorted(glob.glob(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'split', '*', '5_3f_85', '*.npz'))):
    m = np.load(f, allow_pickle=True)
    h.update(os.path.basename(f).encode())
    for a in list(m['k_fold_indices']) + [m['test_indices']]: h.update(np.asarray(a, dtype=np.int64).tobytes())
print(h.hexdigest())


==> anc/supplementary_data/gets_port_check/check_gets_port.py <==
"""Third-round check: compare the PyTorch Geometric GETS port (gets_pyg.py) with the official DGL
implementation (github.com/ZhuangDingyi/GETS @ 4403410, model/GETS.py + model/calibrator.py) on one
Cora/GCN run of our protocol, with the released Cora configuration."""
import sys, os, types, copy, yaml, numpy as np, torch, torch.nn as nn, torch.nn.functional as F, dgl
S, R = sys.argv[1], sys.argv[2]                 # S: dir with cora_check.npz, R: research root
sys.path.insert(0, R + '/ext_GETS'); sys.path.insert(0, R + '/code')
from model.GETS import GETS
from model.calibrator import CaGCN_GETS
import gets_pyg
torch.set_num_threads(4)
d = np.load(S + '/cora_check.npz')
ei = torch.as_tensor(d['ei']); x = torch.as_tensor(d['x']).float(); y = torch.as_tensor(d['y']).long()
z = torch.as_tensor(d['z']).float(); tr = torch.as_tensor(d['tr']).long(); va = torch.as_tensor(d['va']).long()
K = int(d['K']); n = x.shape[0]
te = torch.ones(n, dtype=torch.bool); te[tr] = False; te[va] = False; te = torch.nonzero(te).view(-1)
print('run', str(d['run']), 'nodes', n, 'edges(no self loops)', ei.shape[1], 'K', K, 'train', len(tr), 'cal', len(va), 'test', len(te))
g = dgl.graph((ei[0], ei[1]), num_nodes=n).remove_self_loop().add_self_loop()      # official dataset.py
c = yaml.safe_load(open(R + '/ext_GETS/gets_config/cora.yaml'))['calibration']
mx = lambda a, b: (a - b).abs().max().item()

def official(seed):
    torch.manual_seed(seed)
    return GETS(K, c['hidden_dim'], c['cal_dropout'], c['cal_num_layer'], c['expert_select'], c['expert_configs'],
                x.shape[1], c['feature_hidden_dim'], c['degree_hidden_dim'], c['noisy_gating'], c['coef'], 'cpu', 'gcn')

def official_forward(m):
    """model/GETS.py forward; returns (calibrated logits, load loss)."""
    out = m(g, z, x)
    return (out[0], out[1]) if isinstance(out, tuple) else (out, None)

deg_port = (2 * (gets_pyg.degree(ei[0], n) + 1)).long()
deg_off = (g.in_degrees() + g.out_degrees()).long()
print('[1] degree index used for the embedding: identical =', bool((deg_port == deg_off).all()), ', max degree', int(deg_off.max()))

# [2] forward pass with identical weights (official weights copied into the port)
off = official(0); off.eval()
with torch.no_grad(): official_forward(off)                  # creates the lazily built degree embedders
port = gets_pyg.GETSLearner(K, x.shape[1], int(deg_port.max()), c); port.eval()
with torch.no_grad():
    port.proj_feature.load_state_dict(off.proj_feature.state_dict())
    port.w_gate.copy_(off.w_gate.normal_()); port.w_noise.copy_(off.w_noise.normal_())   # non-zero gate weights
    for eo, ep in zip(off.experts, port.experts):
        if hasattr(eo, 'proj_feature'): ep.proj_feature.load_state_dict(eo.proj_feature.state_dict())
        if hasattr(eo, 'degree_embdder'): ep.deg_emb.weight.copy_(eo.degree_embdder.weight)
        for i, conv in enumerate([ep.conv1, ep.conv2]):
            L = eo.layer_list['conv' + str(i + 1)]
            conv.lin.weight.copy_(L.weight.t()); conv.bias.copy_(L.bias)
    co, lo = official_forward(off)
    cp, lp = port(ei, z, x, deg_port)
print('[2] eval forward, same weights: calibrated logits max|diff| = %.2e; load loss %s vs %s' % (mx(co, cp), None if lo is None else float(lo), float(lp)))

# [3] which parameters the official optimiser updates
off2 = official(0)
cal = CaGCN_GETS(types.SimpleNamespace(), x.shape[1], K, 'cpu', types.SimpleNamespace(calibration=c))
cal.learner = off2
opt_names = {nm for nm, _ in cal.named_parameters()}         # optimiser is built from parameters() in fit(), before any forward
with torch.no_grad(): official_forward(off2)
after = {nm for nm, _ in off2.named_parameters()}
missing = sorted(a for a in after if 'learner.' + a not in opt_names)
print('[3] parameters created only at the first forward (never in the official optimiser):', len(missing), missing[:4], '...')

# [4] full fits: official fit_calibration vs port as used (degree embeddings trained) vs port with frozen degree embeddings
class Frozen(nn.Module):
    def forward(self, g_, f_): return z

def fit_official(seed):
    torch.manual_seed(seed)
    m = CaGCN_GETS(Frozen(), x.shape[1], K, 'cpu', types.SimpleNamespace(calibration=c))
    import io, contextlib
    with contextlib.redirect_stdout(io.StringIO()): m.fit(g, x, y, [tr, va, te])
    m.eval()
    with torch.no_grad(): out = m(g, x)
    out = out[0] if isinstance(out, tuple) else out
    return F.log_softmax(out, 1)

def fit_port(seed, freeze_deg):
    orig = gets_pyg.GETSLearner.__init__
    if freeze_deg:
        def init(self, *a, **k):
            orig(self, *a, **k)
            for e in self.experts:
                if hasattr(e, 'deg_emb'): e.deg_emb.weight.requires_grad_(False)
        gets_pyg.GETSLearner.__init__ = init
    try:
        return gets_pyg.fit_gets(z, x, ei, y, va, tr, 'Cora', seed=seed)
    finally:
        gets_pyg.GETSLearner.__init__ = orig

def nll(lp): return F.nll_loss(lp[te], y[te]).item()
def ece(lp, bins=15):
    p = lp[te].exp(); conf, pred = p.max(1); corr = (pred == y[te]).float(); e = 0.
    b = torch.bucketize(conf, torch.linspace(0, 1, bins + 1)[1:-1])
    for i in range(bins):
        m = b == i
        if m.any(): e += m.float().mean() * (corr[m].mean() - conf[m].mean()).abs()
    return 100 * float(e)
def acc(lp): return 100 * (lp[te].argmax(1) == y[te]).float().mean().item()

print('[4] full fits on this run (test NLL / ECE %% / acc %%), seeds 0-4:')
rows = {k: [] for k in ['official', 'port (as used)', 'port, degree emb. frozen']}
for s in range(5):
    for k, f in [('official', lambda: fit_official(s)), ('port (as used)', lambda: fit_port(s, False)),
                 ('port, degree emb. frozen', lambda: fit_port(s, True))]:
        lp = f(); rows[k].append((nll(lp), ece(lp), acc(lp)))
for k, v in rows.items():
    v = np.array(v)
    print('    %-26s NLL %s  mean %.4f | ECE mean %.2f | acc mean %.2f' % (k, ' '.join('%.4f' % a for a in v[:, 0]), v[:, 0].mean(), v[:, 1].mean(), v[:, 2].mean()))


==> anc/supplementary_data/gets_port_check/check_gets_port_output.txt <==
run cache/Cora/GCN/s0_f0_i0.pt nodes 2708 edges(no self loops) 10556 K 7 train 268 cal 134 test 2306
[1] degree index used for the embedding: identical = True , max degree 338
[2] eval forward, same weights: calibrated logits max|diff| = 1.14e-05; load loss 1.688961148262024 vs 1.688961148262024
[3] parameters created only at the first forward (never in the official optimiser): 4 ['experts.2.degree_embdder.weight', 'experts.4.degree_embdder.weight', 'experts.5.degree_embdder.weight', 'experts.6.degree_embdder.weight'] ...
[4] full fits on this run (test NLL / ECE %% / acc %%), seeds 0-4:
    official                   NLL 0.5870 0.5803 0.5915 0.6249 0.6097  mean 0.5987 | ECE mean 4.82 | acc mean 83.10
    port (as used)             NLL 0.5934 0.5965 0.5996 0.5967 0.6194  mean 0.6011 | ECE mean 5.04 | acc mean 82.86
    port, degree emb. frozen   NLL 0.6014 0.6086 0.6019 0.5919 0.6190  mean 0.6045 | ECE mean 4.96 | acc mean 82.80

[exited with code 0]


==> anc/supplementary_data/graphs/r3_raw/graph_r3_CS_GAT_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.5344126224517822, "acc": 0.9224613308906555, "ece": 0.010655712336301804, "cls_ece": 0.0038850062992423773, "nll": 0.2482532262802124, "brier": 0.11615537852048874, "bins": 2}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.6504552364349365, "acc": 0.9224613308906555, "ece": 0.00954529270529747, "cls_ece": 0.003729359246790409, "nll": 0.24797724187374115, "brier": 0.1162770539522171, "w": [-0.19235928356647491], "b": 0.4540240466594696, "lam": 0.01, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.9586546421051025, "acc": 0.9224613308906555, "ece": 0.008614799939095974, "cls_ece": 0.0034323977306485176, "nll": 0.2477571666240692, "brier": 0.11572913825511932, "w": [-0.062011249363422394, -0.048360783606767654, 0.01779261790215969, -0.04928367957472801, 0.025214605033397675, -0.0027139545418322086, -0.017529889941215515, -0.005693796556442976, -0.04093191772699356, -0.025029214099049568, 0.06427127122879028, 0.03172486275434494, -0.026372738182544708, 0.01862269826233387, -0.047711264342069626], "b": 0.373526006937027, "lam": 0.1, "n_params": 16}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.43523144721984863, "acc": 0.9254058003425598, "ece": 0.005950595252215862, "cls_ece": 0.003194065997377038, "nll": 0.2432536482810974, "brier": 0.1119435727596283, "bins": 2}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.7277553081512451, "acc": 0.9254058003425598, "ece": 0.006334763951599598, "cls_ece": 0.003068493911996484, "nll": 0.24361130595207214, "brier": 0.11227945238351822, "w": [-7.08516308804974e-05], "b": 0.29355379939079285, "lam": 100.0, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 1.2110307216644287, "acc": 0.9254058003425598, "ece": 0.006451351568102837, "cls_ece": 0.0030691998545080423, "nll": 0.2435990571975708, "brier": 0.11227605491876602, "w": [-4.2028499592561275e-05, -7.549377187388018e-05, 2.2010151951690204e-05, -3.374082371010445e-05, 0.0001300867006648332, -5.763617082266137e-05, -0.00010878883767873049, -0.00013302176375873387, -8.849373989505693e-05, -9.328914165962487e-05, 0.0001740915176924318, 2.4605904400232248e-05, -1.1279576938250102e-05, 6.526037759613246e-05, -0.0001245510356966406], "b": 0.29355379939079285, "lam": 100.0, "n_params": 16}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.6303257942199707, "acc": 0.9262363314628601, "ece": 0.006447758991271257, "cls_ece": 0.0034573012962937355, "nll": 0.24001450836658478, "brier": 0.11263571679592133, "bins": 2}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.6254367828369141, "acc": 0.9262363314628601, "ece": 0.008928985334932804, "cls_ece": 0.0035401436034590006, "nll": 0.24098436534404755, "brier": 0.11291389912366867, "w": [-1.4252899745770264e-05], "b": 0.27479782700538635, "lam": 100.0, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.8782839775085449, "acc": 0.9262363314628601, "ece": 0.008876336738467216, "cls_ece": 0.0035389771219342947, "nll": 0.24098747968673706, "brier": 0.11291437596082687, "w": [-0.00012504923506639898, -0.0002246611547889188, -0.00010324725008103997, 8.453516784356907e-05, 5.0408383685862646e-05, 1.5366131265182048e-05, 6.515954009955749e-05, 0.00012005745520582423, -7.801188985467888e-06, 5.804127795272507e-05, 0.0002376199554419145, -5.238336234469898e-05, 8.250812970800325e-05, -4.4230786443222314e-05, -5.870583845535293e-05], "b": 0.27479782700538635, "lam": 100.0, "n_params": 16}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.45242977142333984, "acc": 0.9260098338127136, "ece": 0.002594324294477701, "cls_ece": 0.0036167961079627275, "nll": 0.23908567428588867, "brier": 0.11276844143867493, "bins": 3}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.5676805973052979, "acc": 0.9260098338127136, "ece": 0.007678802125155926, "cls_ece": 0.003667660756036639, "nll": 0.23972450196743011, "brier": 0.1126205325126648, "w": [-4.3906489736400545e-05], "b": 0.5378655195236206, "lam": 100.0, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.8284235000610352, "acc": 0.9260098338127136, "ece": 0.0052884770557284355, "cls_ece": 0.0034758062101900578, "nll": 0.239058256149292, "brier": 0.11228805780410767, "w": [0.026732485741376877, -0.029770243912935257, -0.014976978302001953, -0.038926150649785995, 0.1137693002820015, -0.03206934034824371, 0.050963569432497025, -0.008733903057873249, -0.0890999585390091, 0.018516486510634422, 0.02443961426615715, -0.020555628463625908, 0.023958448320627213, -0.02521367184817791, 0.020992930978536606], "b": 0.5250462293624878, "lam": 0.1, "n_params": 16}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.48052024841308594, "acc": 0.9278973340988159, "ece": 0.014173680916428566, "cls_ece": 0.003527669934555888, "nll": 0.2402147501707077, "brier": 0.11133268475532532, "bins": 3}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.6786813735961914, "acc": 0.9278973340988159, "ece": 0.014026788994669914, "cls_ece": 0.0034169377759099007, "nll": 0.2394866943359375, "brier": 0.11139705032110214, "w": [-0.265505850315094], "b": 0.5608530640602112, "lam": 0.01, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 1.011828899383545, "acc": 0.9278973340988159, "ece": 0.014163076877593994, "cls_ece": 0.0034441868774592876, "nll": 0.24178989231586456, "brier": 0.11111992597579956, "w": [-8.685873035574332e-05, -0.0001565613638376817, -0.00010034265869762748, -9.360857075080276e-05, -6.034145917510614e-05, 0.00017624651081860065, 0.00013014423893764615, 5.576958574238233e-05, -7.655034278286621e-05, -5.338441769708879e-05, -9.527049769531004e-06, 4.9407812184654176e-05, -0.00010236955131404102, 1.6122605302371085e-05, 2.9132388590369374e-05], "b": 0.34271231293678284, "lam": 100.0, "n_params": 16}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.4844837188720703, "acc": 0.9287278056144714, "ece": 0.0068373908288776875, "cls_ece": 0.0039998493157327175, "nll": 0.24254661798477173, "brier": 0.11068463325500488, "bins": 3}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.6606106758117676, "acc": 0.9287278056144714, "ece": 0.009851017966866493, "cls_ece": 0.0038829289842396975, "nll": 0.24344325065612793, "brier": 0.11111034452915192, "w": [-1.0220473086519632e-05], "b": 0.5170020461082458, "lam": 100.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.9978616237640381, "acc": 0.9287278056144714, "ece": 0.00981176644563675, "cls_ece": 0.003879917087033391, "nll": 0.24343179166316986, "brier": 0.11110686510801315, "w": [4.021551285404712e-05, -3.4553570458228933e-06, 9.858488920144737e-05, -4.270897261449136e-05, 5.93476613630628e-07, 1.3471166312228888e-05, -6.728241714881733e-05, -0.00012675049947574735, -0.00010402658517705277, -7.870477566029876e-05, -5.901468284719158e-06, 0.00010279908747179434, -6.537319859489799e-05, 1.726531445456203e-05, -9.927729843184352e-05], "b": 0.5170020461082458, "lam": 100.0, "n_params": 16}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.45653724670410156, "acc": 0.9224613308906555, "ece": 0.011037008836865425, "cls_ece": 0.0032918183133006096, "nll": 0.24818047881126404, "brier": 0.11653812974691391, "bins": 2}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.6695783138275146, "acc": 0.9224613308906555, "ece": 0.012997527606785297, "cls_ece": 0.0032605458982288837, "nll": 0.24350938200950623, "brier": 0.11545833945274353, "w": [-0.278764545917511], "b": 0.826503574848175, "lam": 0.01, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.8710334300994873, "acc": 0.9224613308906555, "ece": 0.0060956464149057865, "cls_ece": 0.0032133981585502625, "nll": 0.24275659024715424, "brier": 0.11481866985559464, "w": [1.362703915219754e-05, -2.4627626771689393e-05, 2.404182623649831e-06, -3.476292113191448e-05, -2.11196493182797e-06, -6.041385859134607e-05, -0.00018022983567789197, -0.00010824332275660709, -0.00014641517191193998, -0.00012428959598764777, 3.706255665747449e-05, -5.21133842994459e-05, -6.584329821635038e-05, 0.00018736526544671506, -6.825214950367808e-05], "b": 0.6632592082023621, "lam": 100.0, "n_params": 16}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.43321824073791504, "acc": 0.9254813194274902, "ece": 0.0037869347725063562, "cls_ece": 0.0027442409191280603, "nll": 0.23942652344703674, "brier": 0.1119607463479042, "bins": 2}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.6208798885345459, "acc": 0.9254813194274902, "ece": 0.008057105354964733, "cls_ece": 0.0028442563489079475, "nll": 0.23939605057239532, "brier": 0.11219318956136703, "w": [-0.2878797650337219], "b": 0.7954126596450806, "lam": 0.01, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.8155477046966553, "acc": 0.9254813194274902, "ece": 0.00941547006368637, "cls_ece": 0.003020788775756955, "nll": 0.2476266324520111, "brier": 0.11244615167379379, "w": [0.23630620539188385, -0.14923854172229767, 0.12313961237668991, -0.04565465822815895, -0.025187740102410316, -0.11018558591604233, -0.04722047969698906, -0.03389858081936836, -0.2005363255739212, -0.13103638589382172, 0.24679768085479736, 0.22806358337402344, 0.03401516377925873, -0.08098898828029633, -0.08885534107685089], "b": 0.5697267055511475, "lam": 0.01, "n_params": 16}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.3820638656616211, "acc": 0.92699134349823, "ece": 0.008222928270697594, "cls_ece": 0.003454826306551695, "nll": 0.24020066857337952, "brier": 0.11008040606975555, "bins": 2}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.5225026607513428, "acc": 0.92699134349823, "ece": 0.009290367364883423, "cls_ece": 0.00333699700422585, "nll": 0.2416410595178604, "brier": 0.11074288189411163, "w": [0.0], "b": 0.45482730865478516, "lam": 100.0, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.761991024017334, "acc": 0.92699134349823, "ece": 0.009294914081692696, "cls_ece": 0.00334745435975492, "nll": 0.24164533615112305, "brier": 0.1107441633939743, "w": [3.263893086113967e-05, 5.683006747858599e-05, -9.304474224336445e-05, 5.249457899481058e-05, -4.662536230171099e-05, -6.838483386673033e-05, -3.293736881460063e-05, 1.2801606317225378e-05, -3.969994213548489e-05, 5.729905387852341e-05, -6.0735957958968356e-05, 6.273442977544619e-06, 1.3598078112408984e-05, 4.568549047689885e-05, 6.768350431229919e-05], "b": 0.45482751727104187, "lam": 100.0, "n_params": 16}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.3725910186767578, "acc": 0.928501307964325, "ece": 0.005809901747852564, "cls_ece": 0.003193934913724661, "nll": 0.22999420762062073, "brier": 0.10763905942440033, "bins": 2}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.4703042507171631, "acc": 0.928501307964325, "ece": 0.006927843205630779, "cls_ece": 0.0030883282888680696, "nll": 0.23166485130786896, "brier": 0.10824451595544815, "w": [-0.00022832464310340583], "b": 0.41439110040664673, "lam": 10.0, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 0.6823229789733887, "acc": 0.928501307964325, "ece": 0.006839366629719734, "cls_ece": 0.003083454677835107, "nll": 0.23166607320308685, "brier": 0.1082453578710556, "w": [3.891345113515854e-05, -2.6409268684801646e-05, -6.57664641039446e-05, 2.0724861315102316e-05, 1.0846629265870433e-05, -1.531638736196328e-05, 7.88231918704696e-05, -2.0893925466225483e-05, 1.1890612768183928e-05, 2.3912612959975377e-05, 5.988865814288147e-05, -2.112673428200651e-05, 6.239736103452742e-05, -3.2751093385741115e-05, -7.458314939867705e-05], "b": 0.41438937187194824, "lam": 100.0, "n_params": 16}


==> anc/supplementary_data/graphs/r3_raw/graph_r3_Computers_GAT_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.6015458106994629, "acc": 0.8888553380966187, "ece": 0.006925513036549091, "cls_ece": 0.006330703850835562, "nll": 0.36220666766166687, "brier": 0.1678089201450348, "bins": 4}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.5523834228515625, "acc": 0.8888553380966187, "ece": 0.011880149133503437, "cls_ece": 0.006624412722885609, "nll": 0.3682635426521301, "brier": 0.16955474019050598, "w": [-0.0001722501328913495], "b": 0.5137190222740173, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.7088055610656738, "acc": 0.8888553380966187, "ece": 0.012110624462366104, "cls_ece": 0.0066446587443351746, "nll": 0.3682774305343628, "brier": 0.16956180334091187, "w": [0.00011099965922767296, 0.00012043831520713866, 0.00015431380597874522, 0.0002336210454814136, -0.00027107607456855476, 0.00020841130753979087, -0.00011820236250059679, 0.0002316998434253037, -0.0003418574924580753, 0.00029770805849693716], "b": 0.5137190222740173, "lam": 100.0, "n_params": 11}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.43260741233825684, "acc": 0.8910701870918274, "ece": 0.013932889327406883, "cls_ece": 0.006350993178784847, "nll": 0.36620697379112244, "brier": 0.16737860441207886, "bins": 4}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.5344924926757812, "acc": 0.8910701870918274, "ece": 0.009763349778950214, "cls_ece": 0.006689559668302536, "nll": 0.3681034445762634, "brier": 0.16802167892456055, "w": [-0.10392919927835464], "b": 0.546268880367279, "lam": 0.1, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.9426875114440918, "acc": 0.8910701870918274, "ece": 0.013936938717961311, "cls_ece": 0.0070772417820990086, "nll": 0.371163547039032, "brier": 0.1684861183166504, "w": [-7.096984336385503e-05, -5.7522371207596734e-05, 6.086429857532494e-05, 3.9387821743730456e-05, -8.237834117608145e-05, 0.00012424116721376777, 2.1057308003946673e-06, 0.00013590777234639972, -4.324350811657496e-05, 6.195040623424575e-05], "b": 0.5105149745941162, "lam": 100.0, "n_params": 11}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.79410719871521, "acc": 0.8957011699676514, "ece": 0.012634782120585442, "cls_ece": 0.007061844225972891, "nll": 0.34733447432518005, "brier": 0.15893730521202087, "bins": 4}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.8090524673461914, "acc": 0.8957011699676514, "ece": 0.010937146842479706, "cls_ece": 0.0072250766679644585, "nll": 0.3557024598121643, "brier": 0.16070528328418732, "w": [-0.09481722861528397], "b": 0.6862481832504272, "lam": 0.1, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.7995364665985107, "acc": 0.8957011699676514, "ece": 0.010492248460650444, "cls_ece": 0.0074689509347081184, "nll": 0.3571608364582062, "brier": 0.16076071560382843, "w": [-0.0003998420143034309, 3.4870645322371274e-05, -2.0285151549614966e-05, -0.00017500252579338849, 9.864905587164685e-05, -0.00011357459879945964, -3.357750392751768e-05, 0.00010914497397607192, 0.00014066901348996907, -0.00015044232713989913], "b": 0.6519045233726501, "lam": 100.0, "n_params": 11}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.48069334030151367, "acc": 0.8939897418022156, "ece": 0.009859154000878334, "cls_ece": 0.006970105227082968, "nll": 0.35300183296203613, "brier": 0.16223736107349396, "bins": 4}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.5235726833343506, "acc": 0.8939897418022156, "ece": 0.010518018156290054, "cls_ece": 0.006471020169556141, "nll": 0.36272650957107544, "brier": 0.16397809982299805, "w": [-9.19777448871173e-05], "b": 0.5680925846099854, "lam": 100.0, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.7647128105163574, "acc": 0.8939897418022156, "ece": 0.01051165908575058, "cls_ece": 0.006457328796386719, "nll": 0.3627128303050995, "brier": 0.16397802531719208, "w": [-3.5345237847650424e-05, -0.0001343789481325075, -2.124439379258547e-05, 7.48316160752438e-05, -7.64545620768331e-05, 0.00011771477875299752, 8.408763824263588e-05, 3.0373860226973193e-06, 8.985969907371327e-05, 0.00010037696483777836], "b": 0.5680925846099854, "lam": 100.0, "n_params": 11}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.3834500312805176, "acc": 0.8823114633560181, "ece": 0.007450695615261793, "cls_ece": 0.007397698704153299, "nll": 0.3709639608860016, "brier": 0.17562705278396606, "bins": 4}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.42003560066223145, "acc": 0.8823114633560181, "ece": 0.00885810237377882, "cls_ece": 0.007906006649136543, "nll": 0.36977100372314453, "brier": 0.17494602501392365, "w": [0.0], "b": 0.3843740224838257, "lam": 100.0, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.6577930450439453, "acc": 0.8823114633560181, "ece": 0.008767408318817616, "cls_ece": 0.007896674796938896, "nll": 0.3697628676891327, "brier": 0.17494088411331177, "w": [-9.03600302990526e-05, 5.0242539145983756e-05, 9.378713002661243e-05, 0.0001300496223848313, 0.0001246678439201787, -5.7943499996326864e-05, -0.0002452087646815926, -2.248304372187704e-05, -0.00016103895904961973, -0.00015388490282930434], "b": 0.3843742311000824, "lam": 100.0, "n_params": 11}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.4753286838531494, "acc": 0.8907681703567505, "ece": 0.02370946854352951, "cls_ece": 0.008473384194076061, "nll": 0.34592482447624207, "brier": 0.16275283694267273, "bins": 3}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.5363428592681885, "acc": 0.8907681703567505, "ece": 0.023265980184078217, "cls_ece": 0.008613421581685543, "nll": 0.3518546223640442, "brier": 0.16387906670570374, "w": [-0.0001754783879732713], "b": 0.7090399861335754, "lam": 100.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.8792862892150879, "acc": 0.8907681703567505, "ece": 0.02329178899526596, "cls_ece": 0.008630924858152866, "nll": 0.3518550395965576, "brier": 0.16388465464115143, "w": [-0.0002205159980803728, -1.9354018149897456e-05, -5.233058982412331e-05, -0.00013197766384109855, -5.3849475079914555e-05, 0.0001278966956306249, 0.0001080899455701001, 5.8560899560688995e-06, 7.02070101397112e-05, 0.00023859359498601407], "b": 0.7090399861335754, "lam": 100.0, "n_params": 11}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.4696648120880127, "acc": 0.8919762372970581, "ece": 0.014757093042135239, "cls_ece": 0.00797655526548624, "nll": 0.3547167479991913, "brier": 0.16796401143074036, "bins": 4}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.5222423076629639, "acc": 0.8919762372970581, "ece": 0.019209453836083412, "cls_ece": 0.008246475830674171, "nll": 0.36035752296447754, "brier": 0.1691647619009018, "w": [-6.0740101616829634e-05], "b": 0.5463982224464417, "lam": 100.0, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.8472456932067871, "acc": 0.8919762372970581, "ece": 0.01921437308192253, "cls_ece": 0.00825430266559124, "nll": 0.36034366488456726, "brier": 0.16915971040725708, "w": [-0.0002677364682313055, 5.563912054640241e-05, -0.00018147227820008993, -3.1174469768302515e-05, 4.653094583773054e-05, 5.532124487217516e-05, 4.963188985129818e-05, -6.999372999416664e-05, 0.00015591568080708385, 8.405752305407077e-05], "b": 0.5463982224464417, "lam": 100.0, "n_params": 11}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.471768856048584, "acc": 0.8952984809875488, "ece": 0.008871516212821007, "cls_ece": 0.006560346577316523, "nll": 0.35203489661216736, "brier": 0.1634770631790161, "bins": 4}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.528550386428833, "acc": 0.8952984809875488, "ece": 0.016605624929070473, "cls_ece": 0.007174344267696142, "nll": 0.35760724544525146, "brier": 0.16435769200325012, "w": [-9.610689448891208e-05], "b": 0.6270357370376587, "lam": 100.0, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.7523660659790039, "acc": 0.8952984809875488, "ece": 0.016608621925115585, "cls_ece": 0.007174674421548843, "nll": 0.3576049506664276, "brier": 0.16435781121253967, "w": [-9.61714904406108e-05, 3.6259905755287036e-05, -6.449690772569738e-06, -0.00011114219523733482, -3.470173760433681e-05, -8.384403918171301e-05, 5.9472138673299924e-05, 1.5069892469909973e-05, 7.742366869933903e-05, 2.625467004691018e-06], "b": 0.6270357370376587, "lam": 100.0, "n_params": 11}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.4740297794342041, "acc": 0.8925802707672119, "ece": 0.010346172377467155, "cls_ece": 0.007420712150633335, "nll": 0.37429067492485046, "brier": 0.16610457003116608, "bins": 4}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.4416470527648926, "acc": 0.8925802707672119, "ece": 0.009418504312634468, "cls_ece": 0.007475849241018295, "nll": 0.3834471106529236, "brier": 0.16780604422092438, "w": [-3.116383231827058e-05], "b": 0.7071471810340881, "lam": 100.0, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.6534059047698975, "acc": 0.8925802707672119, "ece": 0.009458101354539394, "cls_ece": 0.007488856557756662, "nll": 0.38343527913093567, "brier": 0.16780969500541687, "w": [0.00011083732533734292, -9.315982606494799e-05, -6.896645118104061e-06, 0.00028659022063948214, -9.443040471524e-05, 9.654546738602221e-05, -0.0001506410917500034, 5.3066272812429816e-05, -0.00014815774920862168, 0.00019678755779750645], "b": 0.7071471810340881, "lam": 100.0, "n_params": 11}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.43242716789245605, "acc": 0.8856337666511536, "ece": 0.009395463392138481, "cls_ece": 0.00814242847263813, "nll": 0.36806678771972656, "brier": 0.16908907890319824, "bins": 4}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.4989662170410156, "acc": 0.8856337666511536, "ece": 0.011926835402846336, "cls_ece": 0.008104665204882622, "nll": 0.3721520006656647, "brier": 0.1700984239578247, "w": [-0.00012903021706733853], "b": 0.5703650712966919, "lam": 100.0, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 0.6365325450897217, "acc": 0.8856337666511536, "ece": 0.011927017942070961, "cls_ece": 0.008105210959911346, "nll": 0.3721531927585602, "brier": 0.17009948194026947, "w": [-1.7234946426469833e-05, -4.250353231327608e-05, 0.0001452904980396852, -3.611556167015806e-05, -7.697137334616855e-06, 0.00010852632840396836, -4.4059099309379235e-05, 2.4327104256371967e-05, -3.778437530854717e-05, -0.00010888196266023442], "b": 0.5703650712966919, "lam": 100.0, "n_params": 11}


==> anc/supplementary_data/graphs/r3_raw/graph_r3_Computers_GCN_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.6805031299591064, "acc": 0.8693244457244873, "ece": 0.026544395834207535, "cls_ece": 0.010210003703832626, "nll": 0.442018985748291, "brier": 0.19857314229011536, "bins": 4}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.5744798183441162, "acc": 0.8693244457244873, "ece": 0.03207102417945862, "cls_ece": 0.010643613524734974, "nll": 0.4594508707523346, "brier": 0.20137213170528412, "w": [-0.00015412097855005413], "b": 0.2797374725341797, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.8448162078857422, "acc": 0.8693244457244873, "ece": 0.03187793120741844, "cls_ece": 0.01064528152346611, "nll": 0.459477037191391, "brier": 0.2013828158378601, "w": [0.0002862534311134368, -8.509658982802648e-06, -7.593337795697153e-05, 0.0003478637954685837, 6.041049709892832e-05, 0.00010740863945102319, -0.00022165125119499862, -7.936377369333059e-05, -0.00020509836031123996, 0.00010853537969524041], "b": 0.2797374725341797, "lam": 100.0, "n_params": 11}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.5032103061676025, "acc": 0.8872445225715637, "ece": 0.01833726465702057, "cls_ece": 0.007069805171340704, "nll": 0.39870864152908325, "brier": 0.17410196363925934, "bins": 4}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.6195101737976074, "acc": 0.8872445225715637, "ece": 0.011393120512366295, "cls_ece": 0.006946438457816839, "nll": 0.3933619260787964, "brier": 0.17589914798736572, "w": [-0.4757707715034485], "b": 0.6566763520240784, "lam": 0.01, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.9962422847747803, "acc": 0.8872445225715637, "ece": 0.03096943348646164, "cls_ece": 0.008280737325549126, "nll": 0.4147230386734009, "brier": 0.17829866707324982, "w": [-0.00013643586135003716, 7.895749877206981e-05, -4.254321538610384e-05, 0.0001632260682526976, 9.71293484326452e-05, -7.631551852682605e-05, -0.00013609093730337918, -5.391776721808128e-05, -0.0001524481049273163, -0.00020734492863994092], "b": 0.490890234708786, "lam": 100.0, "n_params": 11}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.766587495803833, "acc": 0.8813047409057617, "ece": 0.01637221686542034, "cls_ece": 0.008621003478765488, "nll": 0.4012152850627899, "brier": 0.17713287472724915, "bins": 4}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.7759695053100586, "acc": 0.8813047409057617, "ece": 0.008992859162390232, "cls_ece": 0.008570440113544464, "nll": 0.4171554446220398, "brier": 0.1802484095096588, "w": [-0.5264381170272827], "b": 0.5447530746459961, "lam": 0.01, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.7760238647460938, "acc": 0.8813047409057617, "ece": 0.022652333602309227, "cls_ece": 0.009241262450814247, "nll": 0.4335029125213623, "brier": 0.18225935101509094, "w": [6.16899342276156e-05, 0.00023170385975390673, 6.753393972758204e-05, 2.1651700080838054e-05, -3.812494469457306e-05, -8.246351353591308e-05, -8.293031714856625e-05, 3.59616351488512e-05, -0.00010512056906009093, -0.00023068282462190837], "b": 0.4036276340484619, "lam": 100.0, "n_params": 11}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.4299769401550293, "acc": 0.8776804804801941, "ece": 0.016875801607966423, "cls_ece": 0.008682114072144032, "nll": 0.41410383582115173, "brier": 0.18475495278835297, "bins": 4}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.5274879932403564, "acc": 0.8776804804801941, "ece": 0.014477519318461418, "cls_ece": 0.00911649689078331, "nll": 0.432583212852478, "brier": 0.1883057951927185, "w": [-0.17506492137908936], "b": 0.36317530274391174, "lam": 0.1, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.7908172607421875, "acc": 0.8776804804801941, "ece": 0.020682398229837418, "cls_ece": 0.009004319086670876, "nll": 0.44179263710975647, "brier": 0.18931668996810913, "w": [-9.897619747789577e-05, -2.2348289348883554e-05, -0.00023290417448151857, 6.986725202295929e-05, 0.000143590455991216, -0.00024072664382401854, 0.0001387691736454144, -0.00013324043538887054, 0.0003298891824670136, 6.652199317613849e-06], "b": 0.3090946674346924, "lam": 100.0, "n_params": 11}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.48630809783935547, "acc": 0.8833182454109192, "ece": 0.02294752188026905, "cls_ece": 0.007932898588478565, "nll": 0.40050792694091797, "brier": 0.1821041852235794, "bins": 4}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.5343368053436279, "acc": 0.8833182454109192, "ece": 0.014762984588742256, "cls_ece": 0.0072744763456285, "nll": 0.38816019892692566, "brier": 0.1783829778432846, "w": [-0.6343346834182739], "b": 0.8720738887786865, "lam": 0.01, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.7718617916107178, "acc": 0.8833182454109192, "ece": 0.03476559743285179, "cls_ece": 0.009536674246191978, "nll": 0.4110374450683594, "brier": 0.1826067715883255, "w": [3.659242429421283e-05, 0.00029388198163360357, -5.9519607020774856e-05, 5.028552550356835e-05, 0.0005647632060572505, -0.0005227834335528314, -0.0006792213534936309, -0.00037497354787774384, -0.00016036198940128088, -0.0006308690062724054], "b": 0.7646812796592712, "lam": 100.0, "n_params": 11}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.5366208553314209, "acc": 0.8760696649551392, "ece": 0.021066315472126007, "cls_ece": 0.008975193835794926, "nll": 0.4020618498325348, "brier": 0.18609488010406494, "bins": 4}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.6151049137115479, "acc": 0.8760696649551392, "ece": 0.014170951209962368, "cls_ece": 0.009439731948077679, "nll": 0.40933844447135925, "brier": 0.18713796138763428, "w": [-0.4959915280342102], "b": 0.5642327666282654, "lam": 0.01, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.8606507778167725, "acc": 0.8760696649551392, "ece": 0.018240932375192642, "cls_ece": 0.008496241644024849, "nll": 0.41471147537231445, "brier": 0.1854753941297531, "w": [-0.4997977018356323, 0.07878828793764114, 0.03731803223490715, -0.13326114416122437, -0.07643261551856995, -0.14894141256809235, -0.3791605830192566, -0.06319297105073929, -0.04477089270949364, 0.21953323483467102], "b": 0.3775804340839386, "lam": 0.01, "n_params": 11}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.5517699718475342, "acc": 0.8796939253807068, "ece": 0.019933447241783142, "cls_ece": 0.008555745705962181, "nll": 0.4005912244319916, "brier": 0.185347318649292, "bins": 4}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.6183199882507324, "acc": 0.8796939253807068, "ece": 0.017961030825972557, "cls_ece": 0.008178778924047947, "nll": 0.407111257314682, "brier": 0.18592709302902222, "w": [-0.4196954071521759], "b": 0.6047026515007019, "lam": 0.01, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.7290582656860352, "acc": 0.8796939253807068, "ece": 0.030437825247645378, "cls_ece": 0.009190908633172512, "nll": 0.4273644685745239, "brier": 0.18825644254684448, "w": [-0.00013374470290727913, 0.00012193853763164952, 2.2819192963652313e-05, -4.4083917600801215e-05, -5.708259777748026e-06, -1.0680810191843193e-05, -1.8973472833749838e-05, 3.8255294043665344e-07, 4.827098109672079e-06, -6.420667341444641e-05], "b": 0.4644297957420349, "lam": 100.0, "n_params": 11}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.5019180774688721, "acc": 0.8886539936065674, "ece": 0.04308309778571129, "cls_ece": 0.010214322246611118, "nll": 0.4082649052143097, "brier": 0.1822620928287506, "bins": 2}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.5588407516479492, "acc": 0.8886539936065674, "ece": 0.023991700261831284, "cls_ece": 0.008814515545964241, "nll": 0.39810389280319214, "brier": 0.17511053383350372, "w": [-0.6749733090400696], "b": 0.7401584982872009, "lam": 0.01, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.7466733455657959, "acc": 0.8886539936065674, "ece": 0.04456508159637451, "cls_ece": 0.011392730288207531, "nll": 0.41995957493782043, "brier": 0.18092918395996094, "w": [-0.00021114572882652283, 0.00036125548649579287, 0.00029746434302069247, -0.00020374133600853384, 8.271459955722094e-05, -0.00025780018768273294, -7.515391916967928e-05, 2.5825680495472625e-05, -0.00021690524590667337, -0.0005424756673164666], "b": 0.6147094964981079, "lam": 100.0, "n_params": 11}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.4269428253173828, "acc": 0.8860364556312561, "ece": 0.03522579371929169, "cls_ece": 0.009182305075228214, "nll": 0.4187016785144806, "brier": 0.17996659874916077, "bins": 4}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.47845911979675293, "acc": 0.8860364556312561, "ece": 0.010821466334164143, "cls_ece": 0.008165623061358929, "nll": 0.42461562156677246, "brier": 0.1806802898645401, "w": [-0.6383991837501526], "b": 0.77176833152771, "lam": 0.01, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.752709150314331, "acc": 0.8860364556312561, "ece": 0.042083173990249634, "cls_ece": 0.01068397518247366, "nll": 0.44673997163772583, "brier": 0.18586532771587372, "w": [-0.0001868038234533742, -3.820959682343528e-05, -3.751686017494649e-05, 0.0003711276804096997, 0.000765724980738014, -0.0006949473172426224, -0.0005443044938147068, -0.0004757993738166988, -0.00010342415043851361, -0.0005525445449166], "b": 0.6529162526130676, "lam": 100.0, "n_params": 11}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.4223802089691162, "acc": 0.8840229511260986, "ece": 0.01716277375817299, "cls_ece": 0.00864726584404707, "nll": 0.3898082673549652, "brier": 0.1763131320476532, "bins": 4}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.4812040328979492, "acc": 0.8840229511260986, "ece": 0.005336021538823843, "cls_ece": 0.00861245859414339, "nll": 0.4002818763256073, "brier": 0.17874883115291595, "w": [-0.4204908013343811], "b": 0.6619061827659607, "lam": 0.01, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 0.61051344871521, "acc": 0.8840229511260986, "ece": 0.022780977189540863, "cls_ece": 0.00914855394512415, "nll": 0.413765013217926, "brier": 0.1805369108915329, "w": [-4.0288297896040604e-05, -2.0259640223230235e-05, 0.00011546599853318185, 0.00014767398533876985, 2.1344143533497117e-05, -7.307982014026493e-05, 1.6592251995461993e-05, 2.8880182071588933e-05, -8.174547110684216e-05, -0.00011429807636886835], "b": 0.5215865969657898, "lam": 100.0, "n_params": 11}


==> anc/supplementary_data/graphs/r3_raw/graph_r3_Photo_GAT_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.5792982578277588, "acc": 0.9312341809272766, "ece": 0.02238299883902073, "cls_ece": 0.007869850844144821, "nll": 0.27806782722473145, "brier": 0.11101734638214111, "bins": 3}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.5662457942962646, "acc": 0.9312341809272766, "ece": 0.01584293693304062, "cls_ece": 0.006998233962804079, "nll": 0.26848188042640686, "brier": 0.11047773063182831, "w": [8.505609002895653e-05], "b": 0.5742154121398926, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.510547399520874, "acc": 0.9312341809272766, "ece": 0.015845250338315964, "cls_ece": 0.006998193450272083, "nll": 0.26848167181015015, "brier": 0.11047787219285965, "w": [1.4583773008780554e-05, 2.700243203435093e-05, 3.794534859480336e-05, 1.4978920262365136e-05, 3.182444561389275e-05, -3.399381603230722e-05, -3.463456960162148e-05, -6.397916149580851e-05], "b": 0.5742154121398926, "lam": 100.0, "n_params": 9}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.5339539051055908, "acc": 0.9279768466949463, "ece": 0.0330670028924942, "cls_ece": 0.010108624584972858, "nll": 0.9703998565673828, "brier": 0.12074071913957596, "bins": 4}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.37705516815185547, "acc": 0.9279768466949463, "ece": 0.02606232836842537, "cls_ece": 0.009197572246193886, "nll": 0.2768478989601135, "brier": 0.11398416757583618, "w": [2.7407993457018165e-06], "b": 0.4188421070575714, "lam": 100.0, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.5149393081665039, "acc": 0.9279768466949463, "ece": 0.026066072285175323, "cls_ece": 0.009197904728353024, "nll": 0.2768481969833374, "brier": 0.11398409307003021, "w": [-6.93824258632958e-05, -0.00016148325812537223, 2.7821206458611414e-05, -4.92135040985886e-05, 6.383762956829742e-05, -4.9171281716553494e-05, 0.00010875213774852455, 2.170498191844672e-05], "b": 0.4188421070575714, "lam": 100.0, "n_params": 9}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.4804527759552002, "acc": 0.9281578063964844, "ece": 0.014937888830900192, "cls_ece": 0.007852509617805481, "nll": 0.25861018896102905, "brier": 0.11322154104709625, "bins": 2}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.5732653141021729, "acc": 0.9281578063964844, "ece": 0.013479581102728844, "cls_ece": 0.008123669773340225, "nll": 0.2641800045967102, "brier": 0.11342037469148636, "w": [-0.00018263339006807655], "b": 0.08009179681539536, "lam": 100.0, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.9216279983520508, "acc": 0.9281578063964844, "ece": 0.01103989314287901, "cls_ece": 0.007648257073014975, "nll": 0.26154613494873047, "brier": 0.11288333684206009, "w": [0.0908302366733551, -0.04915543273091316, -0.0398685559630394, -0.11742273718118668, -0.02901327982544899, 0.0867123082280159, 0.058223430067300797, -0.07598310708999634], "b": 0.07447251677513123, "lam": 0.1, "n_params": 9}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.6837189197540283, "acc": 0.922186017036438, "ece": 0.02544165775179863, "cls_ece": 0.01091355737298727, "nll": 0.27080443501472473, "brier": 0.12202369421720505, "bins": 3}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.48372673988342285, "acc": 0.922186017036438, "ece": 0.037183087319135666, "cls_ece": 0.012756222859025002, "nll": 0.2798111140727997, "brier": 0.12424953281879425, "w": [-2.302854773006402e-05], "b": 0.5653975605964661, "lam": 100.0, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.5890390872955322, "acc": 0.922186017036438, "ece": 0.03716243430972099, "cls_ece": 0.012752018868923187, "nll": 0.2797915041446686, "brier": 0.12424182146787643, "w": [-5.026872895541601e-05, -5.628682629321702e-05, 0.00035945940180681646, 2.801774644467514e-05, 1.557162067911122e-05, 9.004236198961735e-05, -9.390031482325867e-05, -0.00032609200570732355], "b": 0.5653975605964661, "lam": 100.0, "n_params": 9}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.2903919219970703, "acc": 0.9214621782302856, "ece": 0.01468130387365818, "cls_ece": 0.008077504113316536, "nll": 0.2958472669124603, "brier": 0.12420209497213364, "bins": 2}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.3201444149017334, "acc": 0.9214621782302856, "ece": 0.01654934138059616, "cls_ece": 0.00816635973751545, "nll": 0.29128021001815796, "brier": 0.12426024675369263, "w": [-9.956176654668525e-05], "b": 0.1729612797498703, "lam": 100.0, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.45618605613708496, "acc": 0.9214621782302856, "ece": 0.01623397320508957, "cls_ece": 0.008208424784243107, "nll": 0.2912723422050476, "brier": 0.12425901740789413, "w": [-0.00012760695244651288, -0.00013177409709896892, 0.00021862570429220796, -0.00010051753633888438, 0.00013624552229885012, -6.596199091291055e-05, 7.85271477070637e-05, -0.00011319464829284698], "b": 0.1729612797498703, "lam": 100.0, "n_params": 9}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.36627864837646484, "acc": 0.9285197257995605, "ece": 0.012684394605457783, "cls_ece": 0.005733018275350332, "nll": 0.25426191091537476, "brier": 0.10934162139892578, "bins": 3}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.38435816764831543, "acc": 0.9285197257995605, "ece": 0.006986710242927074, "cls_ece": 0.006198938470333815, "nll": 0.251743346452713, "brier": 0.10970558971166611, "w": [-0.00011514726065797731], "b": 0.4424704313278198, "lam": 100.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.5007734298706055, "acc": 0.9285197257995605, "ece": 0.006986613851040602, "cls_ece": 0.006199520081281662, "nll": 0.2517406642436981, "brier": 0.10970596969127655, "w": [-0.00012225881800986826, -0.00013245937589090317, 4.0210990846389905e-05, 8.685439388500527e-05, 0.000235918938415125, -9.515686542727053e-05, -6.808669240854215e-06, 1.4514170288748574e-05], "b": 0.4424704313278198, "lam": 100.0, "n_params": 9}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.3943803310394287, "acc": 0.9268910884857178, "ece": 0.0241124015301466, "cls_ece": 0.009037203155457973, "nll": 0.2732676863670349, "brier": 0.11810920387506485, "bins": 3}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.44083738327026367, "acc": 0.9268910884857178, "ece": 0.03362848237156868, "cls_ece": 0.011489263735711575, "nll": 0.27138397097587585, "brier": 0.1206212043762207, "w": [-0.00030482065631076694], "b": 0.5172216296195984, "lam": 100.0, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.5384860038757324, "acc": 0.9268910884857178, "ece": 0.03363752365112305, "cls_ece": 0.01146547868847847, "nll": 0.2713810205459595, "brier": 0.12062160670757294, "w": [0.00016452540876343846, -0.00014277483569458127, 0.00012282203533686697, -0.00013499794295057654, -7.538814315921627e-06, 3.1967141694622114e-05, 6.314318306976929e-05, -9.116285218624398e-05], "b": 0.5172216296195984, "lam": 100.0, "n_params": 9}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.43093347549438477, "acc": 0.9265291094779968, "ece": 0.014156928285956383, "cls_ece": 0.0077747320756316185, "nll": 0.2580016255378723, "brier": 0.11431301385164261, "bins": 3}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.4607236385345459, "acc": 0.9265291094779968, "ece": 0.01849544607102871, "cls_ece": 0.008296990767121315, "nll": 0.27490076422691345, "brier": 0.11577535420656204, "w": [0.40303555130958557], "b": -0.0305537898093462, "lam": 0.01, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.5169367790222168, "acc": 0.9265291094779968, "ece": 0.010419359430670738, "cls_ece": 0.008045826107263565, "nll": 0.2627207934856415, "brier": 0.11488338559865952, "w": [-0.008971365168690681, -0.0049941022880375385, 0.007028247695416212, -0.01610025018453598, -0.0003264495462644845, 0.014422664418816566, 0.0054854280315339565, -0.013636662624776363], "b": 0.3517117500305176, "lam": 1.0, "n_params": 9}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.44849610328674316, "acc": 0.9323199391365051, "ece": 0.014093911275267601, "cls_ece": 0.0068802786991000175, "nll": 0.24998970329761505, "brier": 0.10957875847816467, "bins": 2}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.38221287727355957, "acc": 0.9323199391365051, "ece": 0.016585683450102806, "cls_ece": 0.007165909744799137, "nll": 0.25287431478500366, "brier": 0.10921783745288849, "w": [-3.38075369654689e-05], "b": 0.7781311869621277, "lam": 100.0, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.588660478591919, "acc": 0.9323199391365051, "ece": 0.016764044761657715, "cls_ece": 0.007194048725068569, "nll": 0.252880334854126, "brier": 0.10921897739171982, "w": [0.00016253686044365168, 1.6084961316664703e-05, -2.6678448193706572e-05, 0.00034685363061726093, 1.503110638623184e-06, -0.0001848314277594909, -0.00016217553638853133, 3.008713792951312e-05], "b": 0.7781311869621277, "lam": 100.0, "n_params": 9}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.3558828830718994, "acc": 0.924719512462616, "ece": 0.015276744030416012, "cls_ece": 0.006822062656283379, "nll": 0.26390793919563293, "brier": 0.11666801571846008, "bins": 3}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.3429601192474365, "acc": 0.924719512462616, "ece": 0.009461058303713799, "cls_ece": 0.007396113593131304, "nll": 0.2696100175380707, "brier": 0.11609458923339844, "w": [6.708929868182167e-05], "b": 0.009580640122294426, "lam": 100.0, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 0.3949003219604492, "acc": 0.924719512462616, "ece": 0.009458444081246853, "cls_ece": 0.0073958029970526695, "nll": 0.26960939168930054, "brier": 0.11609447002410889, "w": [-9.69268221524544e-05, -1.504300257693103e-06, -1.8456854377291165e-05, -1.5757197616039775e-05, 1.9321652871440165e-05, 0.00010484919766895473, -2.8275830118218437e-05, -2.183072683692444e-05], "b": 0.009580640122294426, "lam": 100.0, "n_params": 9}


==> anc/supplementary_data/graphs/r3_raw/graph_r3_Photo_GCN_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.654301643371582, "acc": 0.9259862303733826, "ece": 0.021803345531225204, "cls_ece": 0.007275568787008524, "nll": 0.28642940521240234, "brier": 0.11756136268377304, "bins": 3}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.4970865249633789, "acc": 0.9259862303733826, "ece": 0.016920305788517, "cls_ece": 0.007538392674177885, "nll": 0.29129648208618164, "brier": 0.11761900782585144, "w": [-6.401230348274112e-05], "b": 0.3899116516113281, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.5400805473327637, "acc": 0.9259862303733826, "ece": 0.016925007104873657, "cls_ece": 0.007539522368460894, "nll": 0.2913030982017517, "brier": 0.11761926114559174, "w": [-0.00012304706615395844, -1.3217277228250168e-06, 3.221750012016855e-05, 5.663236152031459e-05, 0.00015960032760631293, -4.7355537390103564e-05, 2.8329499400570057e-05, 0.00021050115174148232], "b": 0.3899116516113281, "lam": 100.0, "n_params": 9}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.4152815341949463, "acc": 0.9243575930595398, "ece": 0.02059384621679783, "cls_ece": 0.007790100295096636, "nll": 0.31277433037757874, "brier": 0.1182340681552887, "bins": 2}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.43740200996398926, "acc": 0.9243575930595398, "ece": 0.020696939900517464, "cls_ece": 0.007762267254292965, "nll": 0.31392860412597656, "brier": 0.11832860857248306, "w": [-0.00017030126764439046], "b": 0.3357849717140198, "lam": 100.0, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.6471014022827148, "acc": 0.9243575930595398, "ece": 0.02069288119673729, "cls_ece": 0.0077487085945904255, "nll": 0.31390297412872314, "brier": 0.11832594126462936, "w": [-0.0002429271989967674, -0.00022119877394288778, -0.00010543672397034243, -0.00015133184206206352, 0.00017917671357281506, -0.00013115165347699076, 0.00039162844768725336, 0.0003123509231954813], "b": 0.3357849717140198, "lam": 100.0, "n_params": 9}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.5007579326629639, "acc": 0.9254433512687683, "ece": 0.014476723968982697, "cls_ece": 0.007139718625694513, "nll": 0.27318888902664185, "brier": 0.11441198736429214, "bins": 2}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.538851261138916, "acc": 0.9254433512687683, "ece": 0.012697040103375912, "cls_ece": 0.0072091855108737946, "nll": 0.27829474210739136, "brier": 0.11530333757400513, "w": [-0.16028089821338654], "b": 0.23278145492076874, "lam": 0.1, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.7663650512695312, "acc": 0.9254433512687683, "ece": 0.011982746422290802, "cls_ece": 0.007475417107343674, "nll": 0.2865660786628723, "brier": 0.11540379375219345, "w": [-6.223923992365599e-05, -2.9022095986874774e-05, -1.693331250862684e-05, -0.00025226283469237387, -0.00018741314124781638, 0.0002482081181369722, 0.00010307669435860589, 3.748097151401453e-05], "b": 0.15047895908355713, "lam": 100.0, "n_params": 9}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.6149654388427734, "acc": 0.9232718348503113, "ece": 0.01441426482051611, "cls_ece": 0.0073961904272437096, "nll": 0.2834983468055725, "brier": 0.12288952618837357, "bins": 4}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.5409226417541504, "acc": 0.9232718348503113, "ece": 0.03495471924543381, "cls_ece": 0.011271091178059578, "nll": 0.2943044900894165, "brier": 0.12454704195261002, "w": [-0.00020839828357566148], "b": 0.5884931683540344, "lam": 100.0, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.5516543388366699, "acc": 0.9232718348503113, "ece": 0.0349593460559845, "cls_ece": 0.011266050860285759, "nll": 0.2943040132522583, "brier": 0.1245475709438324, "w": [-9.097173460759223e-05, -6.0338974435580894e-05, 0.0003427247575018555, -5.391161175793968e-05, -2.1826799638802186e-06, 2.1747284336015582e-05, 0.0001185872097266838, 2.8069145628251135e-05], "b": 0.5884931683540344, "lam": 100.0, "n_params": 9}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.39743876457214355, "acc": 0.9259862303733826, "ece": 0.008382250554859638, "cls_ece": 0.006109562236815691, "nll": 0.26716262102127075, "brier": 0.11430688947439194, "bins": 4}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.3610038757324219, "acc": 0.9259862303733826, "ece": 0.008022956550121307, "cls_ece": 0.0065368725918233395, "nll": 0.2915085256099701, "brier": 0.11646492779254913, "w": [-8.690266986377537e-05], "b": 0.49094733595848083, "lam": 100.0, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.461871862411499, "acc": 0.9259862303733826, "ece": 0.008023240603506565, "cls_ece": 0.006537353154271841, "nll": 0.2915099263191223, "brier": 0.11646444350481033, "w": [-9.97417519101873e-05, 4.738085772260092e-05, 0.00018059795547742397, -3.6559558793669567e-05, 5.1466835429891944e-05, -3.930957609554753e-05, -1.571765278640669e-05, -7.907488907221705e-05], "b": 0.49094733595848083, "lam": 100.0, "n_params": 9}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.3768463134765625, "acc": 0.927253007888794, "ece": 0.01704937219619751, "cls_ece": 0.006667757872492075, "nll": 0.2665660083293915, "brier": 0.11486205458641052, "bins": 2}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.36713504791259766, "acc": 0.927253007888794, "ece": 0.012722162529826164, "cls_ece": 0.006351047195494175, "nll": 0.28082144260406494, "brier": 0.11559413373470306, "w": [-0.00012365730071906], "b": 0.4874706268310547, "lam": 100.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.49075770378112793, "acc": 0.927253007888794, "ece": 0.012730714865028858, "cls_ece": 0.006351876072585583, "nll": 0.2808319926261902, "brier": 0.11559522897005081, "w": [-0.00015450322825927287, -2.943836443591863e-05, 6.4842875872273e-05, 0.00012955430429428816, 0.0001446994428988546, -4.961984814144671e-05, -8.541751594748348e-05, 1.5034570424177218e-05], "b": 0.4874706268310547, "lam": 100.0, "n_params": 9}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.45530009269714355, "acc": 0.9267100691795349, "ece": 0.03258081153035164, "cls_ece": 0.00996051449328661, "nll": 0.2841462790966034, "brier": 0.12222232669591904, "bins": 4}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.4317045211791992, "acc": 0.9267100691795349, "ece": 0.02337069809436798, "cls_ece": 0.009482425637543201, "nll": 0.2831701338291168, "brier": 0.11723390221595764, "w": [-0.6107560992240906], "b": 0.6391526460647583, "lam": 0.01, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.58156418800354, "acc": 0.9267100691795349, "ece": 0.04011751711368561, "cls_ece": 0.012372550554573536, "nll": 0.2894933819770813, "brier": 0.12220244854688644, "w": [-7.477653707610443e-05, 1.4772528629691806e-05, 9.049505752045661e-05, -0.00027624424546957016, -3.3743774110917e-05, 0.00015939545119181275, 0.00013623906124848872, 0.00011992173676844686], "b": 0.518799364566803, "lam": 100.0, "n_params": 9}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.4972515106201172, "acc": 0.9301483631134033, "ece": 0.023252995684742928, "cls_ece": 0.008002975024282932, "nll": 0.274534672498703, "brier": 0.11057988554239273, "bins": 4}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.38747692108154297, "acc": 0.9301483631134033, "ece": 0.012044093571603298, "cls_ece": 0.007766555529087782, "nll": 0.2734684348106384, "brier": 0.1118050217628479, "w": [-4.259761772118509e-05], "b": 0.3136815130710602, "lam": 100.0, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.5180318355560303, "acc": 0.9301483631134033, "ece": 0.0075167142786085606, "cls_ece": 0.006627690978348255, "nll": 0.2687835097312927, "brier": 0.11081600934267044, "w": [-0.14361102879047394, -0.06694016605615616, 0.073262058198452, -0.06572367995977402, 0.06531631201505661, 0.031204435974359512, 0.06678948551416397, -0.03594554215669632], "b": 0.29770326614379883, "lam": 0.1, "n_params": 9}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.4133107662200928, "acc": 0.9279768466949463, "ece": 0.023445870727300644, "cls_ece": 0.00936723593622446, "nll": 0.28153154253959656, "brier": 0.11770500987768173, "bins": 2}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.5405778884887695, "acc": 0.9279768466949463, "ece": 0.022843893617391586, "cls_ece": 0.00992386694997549, "nll": 0.2923925220966339, "brier": 0.11715517938137054, "w": [-0.00011161519796587527], "b": 0.3447329103946686, "lam": 100.0, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.5364341735839844, "acc": 0.9279768466949463, "ece": 0.02127576805651188, "cls_ece": 0.009955462999641895, "nll": 0.3035281300544739, "brier": 0.11631161719560623, "w": [-0.01708567515015602, -0.06003691256046295, 0.07004015147686005, 0.16308078169822693, 0.053993694484233856, -0.12555991113185883, 0.04908877983689308, 0.0973675474524498], "b": 0.21712708473205566, "lam": 0.1, "n_params": 9}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.4276621341705322, "acc": 0.9310532212257385, "ece": 0.015560572035610676, "cls_ece": 0.006696326658129692, "nll": 0.26725900173187256, "brier": 0.10952291637659073, "bins": 2}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.38086438179016113, "acc": 0.9310532212257385, "ece": 0.01647549867630005, "cls_ece": 0.007109742611646652, "nll": 0.28401464223861694, "brier": 0.10975173860788345, "w": [-6.111233960837126e-05], "b": 0.28024187684059143, "lam": 100.0, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 0.5209698677062988, "acc": 0.9310532212257385, "ece": 0.01683124154806137, "cls_ece": 0.007150844670832157, "nll": 0.2839758098125458, "brier": 0.1097506508231163, "w": [-0.0002685015497263521, -0.00011176342377439141, 3.207916597602889e-05, -0.00020162216969765723, 2.663832674443256e-05, 0.0001649875775910914, 0.00016394106205552816, 7.547449058620259e-05], "b": 0.28024187684059143, "lam": 100.0, "n_params": 9}


==> anc/supplementary_data/graphs/r3_raw/graph_r3_Physics_GAT_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.3927187919616699, "acc": 0.956062912940979, "ece": 0.003925417084246874, "cls_ece": 0.00409548357129097, "nll": 0.1284068077802658, "brier": 0.0662941262125969, "bins": 4}
{"run": "s0_f1_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.5976293087005615, "acc": 0.956062912940979, "ece": 0.003009932115674019, "cls_ece": 0.004097490571439266, "nll": 0.12795932590961456, "brier": 0.06603901088237762, "w": [-1.5475259715458378e-05], "b": 0.440263032913208, "lam": 100.0, "n_params": 2}
{"run": "s0_f1_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.6663961410522461, "acc": 0.956062912940979, "ece": 0.0030104531906545162, "cls_ece": 0.004097188822925091, "nll": 0.12795867025852203, "brier": 0.06603889912366867, "w": [-4.3738491513067856e-05, -3.95250681322068e-05, 4.4920445361640304e-05, -6.266384298214689e-05, 5.09289930050727e-05], "b": 0.440263032913208, "lam": 100.0, "n_params": 6}
{"run": "s0_f2_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.6133034229278564, "acc": 0.9563839435577393, "ece": 0.004422842059284449, "cls_ece": 0.0034639358054846525, "nll": 0.1298721879720688, "brier": 0.06641979515552521, "bins": 2}
{"run": "s0_f2_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.7022738456726074, "acc": 0.9563839435577393, "ece": 0.0037124291993677616, "cls_ece": 0.003459841711446643, "nll": 0.13002823293209076, "brier": 0.06645573675632477, "w": [-7.666203600820154e-06], "b": 0.5945919156074524, "lam": 100.0, "n_params": 2}
{"run": "s0_f2_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 1.2093067169189453, "acc": 0.9563839435577393, "ece": 0.004602488595992327, "cls_ece": 0.003040938638150692, "nll": 0.12944015860557556, "brier": 0.06629807502031326, "w": [-0.05264505743980408, 0.01403340045362711, 0.04450390860438347, -0.059375543147325516, 0.00478375144302845], "b": 0.5941118597984314, "lam": 0.1, "n_params": 6}
{"run": "s1_f1_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.695972204208374, "acc": 0.9561030268669128, "ece": 0.004580147564411163, "cls_ece": 0.003336962778121233, "nll": 0.12976105511188507, "brier": 0.0663907453417778, "bins": 2}
{"run": "s1_f1_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.5535893440246582, "acc": 0.9561030268669128, "ece": 0.0037714054342359304, "cls_ece": 0.0032275498379021883, "nll": 0.12921537458896637, "brier": 0.06623104214668274, "w": [3.421791916480288e-05], "b": 0.5809630751609802, "lam": 100.0, "n_params": 2}
{"run": "s1_f1_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.6279377937316895, "acc": 0.9561030268669128, "ece": 0.003772865515202284, "cls_ece": 0.003231921698898077, "nll": 0.1292147934436798, "brier": 0.06623101979494095, "w": [-1.2675005564233288e-05, -1.5509751847275766e-06, 2.259672874060925e-05, -3.6210072721587494e-05, 1.4923084563633893e-05], "b": 0.5809630751609802, "lam": 100.0, "n_params": 6}
{"run": "s1_f2_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.45836734771728516, "acc": 0.9569456577301025, "ece": 0.006093969568610191, "cls_ece": 0.0031374141108244658, "nll": 0.12936921417713165, "brier": 0.06621232628822327, "bins": 3}
{"run": "s1_f2_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.5295367240905762, "acc": 0.9569456577301025, "ece": 0.004065141547471285, "cls_ece": 0.002794902306050062, "nll": 0.12786532938480377, "brier": 0.06536134332418442, "w": [0.0], "b": 0.4696637690067291, "lam": 100.0, "n_params": 2}
{"run": "s1_f2_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.6710007190704346, "acc": 0.9569456577301025, "ece": 0.00406603654846549, "cls_ece": 0.002796982880681753, "nll": 0.1278649866580963, "brier": 0.06536133587360382, "w": [1.4509952961816452e-05, -3.8776433939347044e-05, 2.077212047879584e-05, -3.461420419625938e-05, 1.336964669462759e-05], "b": 0.46966397762298584, "lam": 100.0, "n_params": 6}
{"run": "s2_f1_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.48107147216796875, "acc": 0.9565845727920532, "ece": 0.003935613203793764, "cls_ece": 0.0033858162350952625, "nll": 0.12683477997779846, "brier": 0.06566207110881805, "bins": 2}
{"run": "s2_f1_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.6031897068023682, "acc": 0.9565845727920532, "ece": 0.003632644657045603, "cls_ece": 0.0034371379297226667, "nll": 0.12700434029102325, "brier": 0.06570910662412643, "w": [2.9656048354809172e-05], "b": 0.565961480140686, "lam": 100.0, "n_params": 2}
{"run": "s2_f1_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.7168271541595459, "acc": 0.9565845727920532, "ece": 0.005536719225347042, "cls_ece": 0.0036344777327030897, "nll": 0.12830057740211487, "brier": 0.06595460325479507, "w": [-0.06961514055728912, 0.057482603937387466, 0.07093893736600876, -0.19494959712028503, 0.07057275623083115], "b": 0.48135989904403687, "lam": 0.01, "n_params": 6}
{"run": "s2_f2_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.6449000835418701, "acc": 0.9556215405464172, "ece": 0.0067415544763207436, "cls_ece": 0.004335937090218067, "nll": 0.14170634746551514, "brier": 0.06767847388982773, "bins": 3}
{"run": "s2_f2_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.5270025730133057, "acc": 0.9556215405464172, "ece": 0.004736796487122774, "cls_ece": 0.004026718437671661, "nll": 0.13226084411144257, "brier": 0.06736419349908829, "w": [6.211130312294699e-06], "b": 0.4624254107475281, "lam": 100.0, "n_params": 2}
{"run": "s2_f2_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.6873314380645752, "acc": 0.9556215405464172, "ece": 0.005342175718396902, "cls_ece": 0.003646263387054205, "nll": 0.1309373676776886, "brier": 0.06706113368272781, "w": [0.09998676180839539, 0.12754490971565247, -0.026723051443696022, -0.22887976467609406, 0.07362882792949677], "b": 0.4540809094905853, "lam": 0.01, "n_params": 6}
{"run": "s3_f1_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.5718226432800293, "acc": 0.9569055438041687, "ece": 0.004308980889618397, "cls_ece": 0.0038794956635683775, "nll": 0.13145038485527039, "brier": 0.06667487323284149, "bins": 2}
{"run": "s3_f1_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.596531867980957, "acc": 0.9569055438041687, "ece": 0.0036973971873521805, "cls_ece": 0.003910227213054895, "nll": 0.13133983314037323, "brier": 0.06665515899658203, "w": [-6.399410722224275e-06], "b": 0.4768175184726715, "lam": 100.0, "n_params": 2}
{"run": "s3_f1_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.6817207336425781, "acc": 0.9569055438041687, "ece": 0.0036826590076088905, "cls_ece": 0.003909085877239704, "nll": 0.13133801519870758, "brier": 0.06665488332509995, "w": [-3.913532418664545e-05, -5.640036761178635e-05, 7.503115921281278e-05, -6.409233901649714e-05, -7.711136277066544e-06], "b": 0.4768175184726715, "lam": 100.0, "n_params": 6}
{"run": "s3_f2_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.43740057945251465, "acc": 0.9590321779251099, "ece": 0.008277365937829018, "cls_ece": 0.004726891405880451, "nll": 0.129817932844162, "brier": 0.06479650735855103, "bins": 2}
{"run": "s3_f2_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.4819173812866211, "acc": 0.9590321779251099, "ece": 0.00876418873667717, "cls_ece": 0.004797653295099735, "nll": 0.130133718252182, "brier": 0.06488838791847229, "w": [0.0], "b": 0.4800977110862732, "lam": 100.0, "n_params": 2}
{"run": "s3_f2_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.6085672378540039, "acc": 0.9590321779251099, "ece": 0.008765311911702156, "cls_ece": 0.004797502886503935, "nll": 0.1301330029964447, "brier": 0.06488823145627975, "w": [-2.982995647471398e-05, -2.923116880992893e-05, 5.2966828661737964e-05, -7.073858432704583e-05, 2.824820694513619e-05], "b": 0.4800977408885956, "lam": 100.0, "n_params": 6}
{"run": "s4_f1_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.3921806812286377, "acc": 0.9567049145698547, "ece": 0.006076241843402386, "cls_ece": 0.00393169978633523, "nll": 0.12595878541469574, "brier": 0.06501369923353195, "bins": 2}
{"run": "s4_f1_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.457446813583374, "acc": 0.9567049145698547, "ece": 0.0054305377416312695, "cls_ece": 0.003942061215639114, "nll": 0.12553155422210693, "brier": 0.06480278819799423, "w": [0.0], "b": 0.4483250677585602, "lam": 100.0, "n_params": 2}
{"run": "s4_f1_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.5950121879577637, "acc": 0.9567049145698547, "ece": 0.005669907201081514, "cls_ece": 0.0037502411287277937, "nll": 0.12510554492473602, "brier": 0.0647336021065712, "w": [0.004042384214699268, -0.0022705309092998505, 0.014012838713824749, -0.04734409227967262, -0.012162014842033386], "b": 0.46407637000083923, "lam": 0.1, "n_params": 6}
{"run": "s4_f2_i0", "method": "RBSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.43367981910705566, "acc": 0.9583099484443665, "ece": 0.0025460298638790846, "cls_ece": 0.0030030105262994766, "nll": 0.12276772409677505, "brier": 0.06252753734588623, "bins": 4}
{"run": "s4_f2_i0", "method": "HTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.5027327537536621, "acc": 0.9583099484443665, "ece": 0.003802838269621134, "cls_ece": 0.003249485045671463, "nll": 0.12085051089525223, "brier": 0.06233204901218414, "w": [4.5352368033491075e-05], "b": 0.5181426405906677, "lam": 100.0, "n_params": 2}
{"run": "s4_f2_i0", "method": "LTS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 0.561326265335083, "acc": 0.9583099484443665, "ece": 0.003792285919189453, "cls_ece": 0.0032477385830134153, "nll": 0.12085040658712387, "brier": 0.06233212351799011, "w": [2.6969023565470707e-06, -4.0670060116099194e-05, 1.9727267499547452e-05, -5.66325206818874e-06, 1.5265302408806747e-06], "b": 0.5181426405906677, "lam": 100.0, "n_params": 6}


==> anc/supplementary_data/graphs/split_level_differences.csv <==
dataset,model,baseline,metric,folds_per_split,mean_diff,splits_better,outcome,split0,split1,split2,split3,split4
CS,GAT,TS,ece,3,-0.057611316442489624,3,M,-0.036914243052403095,0.010790303349494934,-0.01778329412142443,-0.25657828276356054,0.012428934375445011
CS,GAT,TS,nll,3,-0.0021322627862294607,4,M,-0.0024711887041727887,-2.27888425191336e-05,-0.0018243491649627686,-0.006406103571256011,6.311635176339814e-05
CS,GAT,TS,brier,3,-0.0002764056126276615,2,M,-0.000491902232170105,8.702774842581085e-05,1.6095737616211858e-05,-0.0010400588313738413,4.680951436361602e-05
CS,GAT,VS,ece,3,-0.021357921262582114,3,M,-0.07193974840144313,0.09625217256446683,0.036597655465205436,-0.12149518976608897,-0.046204496175050735
CS,GAT,VS,nll,3,-0.0016187111536661747,3,M,-0.004110589623451233,0.001102303465207427,-0.0013228356838226318,-0.004383886853853852,0.0006214529275894165
CS,GAT,VS,brier,3,0.00014874239762624475,2,M,-0.0006022105614344325,0.0005184983213742667,0.00039580464363098145,-1.9540389378860934e-05,0.0004511599739392691
CS,GAT,ETS,ece,3,0.015516274919112515,2,M,-0.011923102041085487,0.05181242401401198,0.07580245534578944,-0.0393753250439961,0.001264922320842743
CS,GAT,ETS,nll,3,-0.0016895602146784483,5,W,-0.001994465788205474,-0.00012090802192687988,-0.0008093068997065134,-0.005496039986610413,-2.7080376942961726e-05
CS,GAT,ETS,brier,3,-0.0002845386664072691,3,M,-0.0005175968011220389,4.176795482635498e-05,3.412614266076752e-05,-0.0009732271234194345,-7.763504981994629e-06
CS,GAT,HTS,ece,3,0.019046813249587992,1,M,0.01311233888069796,0.002566073089838028,0.025521467129389297,0.05598142743110657,-0.0019472402830919
CS,GAT,HTS,nll,3,-0.001400136947631836,4,M,-0.001597632964452117,-3.1476219495146784e-05,-0.0005509853363037109,-0.004830742875734956,1.0152657826750788e-05
CS,GAT,HTS,brier,3,-0.0002764483292897552,4,M,-0.0003375684221585684,-6.7154566446847586e-06,-8.003165324529937e-05,-0.0009581223130226135,1.9619862239028674e-07
CS,GAT,LTS,ece,3,0.07751310554643472,1,M,0.04013742630680406,0.0827933972080549,0.026555235187212478,0.24077269869546103,-0.0026932296653588983
CS,GAT,LTS,nll,3,-0.0019974509874979675,4,M,-0.001518845558166504,0.00019219517707824707,-0.0013095388809839792,-0.007323076327641814,-2.7989347775786433e-05
CS,GAT,LTS,brier,3,-0.00017396907011667795,3,M,-0.00015343228975932266,0.00010455896457037261,1.4600654443100436e-05,-0.0008291875322659764,-6.385147571563721e-06
CS,GAT,RBS,ece,3,0.13119696173816917,1,M,-0.08973097428679466,0.2803836638728777,0.15068508995076013,0.20281892114629352,0.11182810800770915
CS,GAT,RBS,nll,3,-0.0015719681978225708,3,M,-0.003895312547683716,0.0009555021921793527,-0.0003379533688227243,-0.00615258514881134,0.0015705078840255737
CS,GAT,RBS,brier,3,-0.0001198217272758484,2,M,-0.0002961953481038504,0.0001617918411890712,0.0001232052842775888,-0.0012973720828692026,0.000709461669127151
CS,GAT,CaGCN,ece,3,-0.8532268026222786,5,W,-0.3801356224964062,-0.6905196855465572,-0.9674436412751677,-2.093410212546587,-0.1346248512466749
CS,GAT,CaGCN,nll,3,-0.035850498080253604,5,W,-0.014196415742238372,-0.02752626438935596,-0.038828487197558104,-0.09775707125663757,-0.0009442518154779977
CS,GAT,CaGCN,brier,3,-0.002244647343953449,4,M,-0.000180073082447052,-0.0020587717493375096,-0.002156262596448272,-0.007238504787286118,0.00041037549575170806
CS,GAT,GATS,ece,3,0.07942971463004751,1,M,0.016500164444247956,-0.006283354014158249,0.0030753202736377716,0.25235521607100975,0.13150122637550032
CS,GAT,GATS,nll,3,-0.0013399124145507869,3,M,-0.001446867982546507,4.0844082832336426e-05,-0.001159136494000762,-0.005120490988095611,0.0009860893090566092
CS,GAT,GATS,brier,3,-0.0002089098095893832,3,M,-0.00046269843975703384,2.2908051808684382e-05,-6.514290968581693e-06,-0.0008380363384882517,0.00023979196945826675
CS,GAT,GETS,ece,3,-0.21800466502706203,5,W,-0.3718022257089614,-0.0648051189879576,-0.12478167191147804,-0.42469737430413557,-0.10393693422277772
CS,GAT,GETS,nll,3,-0.019439392288525918,5,W,-0.015533208847045926,-0.012107561031977354,-0.014064634839693724,-0.035830060640970884,-0.01966149608294171
CS,GAT,GETS,brier,3,-0.0028111765782038362,5,W,-0.0024820889035860744,-0.0027450124422709055,-0.0005448957284291678,-0.004920842746893556,-0.0033630430698394775
CS,GAT,HoTS,ece,3,0.14106262475252154,1,M,-0.18292029077808059,0.17722547054290771,0.3286213303605715,0.2813237874458234,0.10106282619138562
CS,GAT,HoTS,nll,3,0.0002416670322418213,2,M,-0.000329628586769104,0.0018008947372436523,0.000844274957974761,-0.003256713350613921,0.0021495074033737183
CS,GAT,HoTS,brier,3,-5.053629477818622e-05,2,M,-0.00037657469511032104,0.0003110418717066493,0.00011275211970010468,-0.0007365619142850194,0.00043666114409765533
CS,GAT,WATS,ece,3,0.07973375730216503,1,M,-0.01906082034111023,0.03858587394158042,0.021351315081119537,0.35396486831208074,0.0038275495171546936
CS,GAT,WATS,nll,3,-0.0016593217849731501,5,W,-0.0022786309321721487,-1.3475616772978816e-05,-0.0012910664081573486,-0.004689261317253113,-2.4174650510161433e-05
CS,GAT,WATS,brier,3,-0.0002466052770614624,3,M,-0.000539856652418777,4.3238202730860875e-06,1.6609827677399602e-05,-0.0007107779383659363,-3.3254424730844168e-06
CS,GCN,TS,ece,3,-0.07842864220341042,4,M,0.023635119820634487,-0.1416628869871298,-0.01893738905588771,-0.0543075303236642,-0.20087052447100484
CS,GCN,TS,nll,3,-0.0006874521573384639,4,M,-0.0018336772918701172,-0.0003956456979115619,0.0006743023792902536,-0.0012901822725931988,-0.0005920579036076956
CS,GCN,TS,brier,3,-1.1427203814187714e-05,4,M,-0.000179330507914216,-0.00015107790629069473,0.00051899254322052,-0.00010390579700469971,-0.00014181435108184814
CS,GCN,VS,ece,3,-0.034579212466875675,4,M,0.194542296230793,-0.041559866319100025,-0.024555685619513046,-0.02048080787062645,-0.28084199875593185
CS,GCN,VS,nll,3,-0.003040591875712079,5,W,-0.003742501139640808,-0.0013217578331629343,-0.002513344089190156,-0.003983701268831907,-0.0036416550477345877
CS,GCN,VS,brier,3,-0.00028769125541050765,3,M,7.412334283193878e-05,-0.00048102935155232285,0.000929253796736404,-0.0009275948007901463,-0.0010332092642784119
CS,GCN,ETS,ece,3,0.0015219425161679735,2,M,-0.015598877022663826,0.00980873592197895,0.10029349165658163,0.03498798857132601,-0.1218816265463829
CS,GCN,ETS,nll,3,-0.0007419963677724184,4,M,-0.001637771725654602,-0.0010458181301752634,0.0008796006441116333,-0.001085494955380767,-0.000820497671763093
CS,GCN,ETS,brier,3,-4.04318173726409e-05,4,M,-0.00022207200527191162,-0.00017637014389038086,0.0005296344558397975,-9.466707706451416e-05,-0.00023868431647619537
CS,GCN,HTS,ece,3,-0.018522165094812682,3,M,-0.030724067861835236,-0.10452130809426308,0.06512782226006197,0.047275035952528466,-0.06976830773055553
CS,GCN,HTS,nll,3,-0.0003111511468887329,4,M,-0.0013173619906107492,-0.000667120019594819,0.0013392070929209299,-0.0004731466372807913,-0.00043733417987823486
CS,GCN,HTS,brier,3,-2.468128999074115e-05,3,M,-0.00029292454322178696,-0.0002493808666865077,0.0003999571005503383,-6.069739659622653e-06,2.501159906387329e-05
CS,GCN,LTS,ece,3,-0.006924246748288443,2,M,0.04468400341769052,-0.10555375677843881,0.13233997548619914,0.04645519269009446,-0.15254664855698752
CS,GCN,LTS,nll,3,-0.000595054030418396,4,M,-0.0014747828245162964,-0.0006701747576395578,0.0010794798533121652,-0.0010561992724736624,-0.0008535931507746286
CS,GCN,LTS,brier,3,-1.8034875392913818e-05,4,M,-8.529424667358398e-05,-0.0002501358588536534,0.0005498304963111877,-6.742527087529038e-05,-0.00023714949687322906
CS,GCN,RBS,ece,3,-0.0057663737485806,3,M,0.12147142551839352,-0.14286558143794537,-0.01293889557321859,0.13929150688151526,-0.13379032413164782
CS,GCN,RBS,nll,3,-0.0014406144618988037,5,W,-0.0015690475702285767,-0.0022335797548294067,-0.0007428924242655344,-0.001597593228022276,-0.0010599593321482248
CS,GCN,RBS,brier,3,-7.017403841018399e-05,3,M,1.408656438192657e-05,-0.00031865636507670547,0.00025371958812078765,-0.00020690013964970444,-9.311983982722427e-05
CS,GCN,CaGCN,ece,3,-0.9195082417378824,5,W,-0.5506718531250955,-0.31229096154371894,-1.144212329139312,-1.9703632841507595,-0.6200027807305256
CS,GCN,CaGCN,nll,3,-0.05069586833318076,5,W,-0.048642600576082884,-0.005363821983337402,-0.06586356461048126,-0.12056985497474673,-0.013039499521255493
CS,GCN,CaGCN,brier,3,-0.0033140858014424623,5,W,-0.0029607067505518503,-0.00047056376934051514,-0.003939501941204071,-0.008015722036361694,-0.001183934509754181
CS,GCN,GATS,ece,3,-0.005002077668905214,3,M,0.07804748602211475,0.006915784130493874,-0.018210988491773605,-0.05724245371917869,-0.034520216286182404
CS,GCN,GATS,nll,3,4.68224287033081e-05,2,M,-0.0005398044983545847,7.265806198120117e-05,0.0014507124821344919,-0.0011170655488967896,0.0003676116466522217
CS,GCN,GATS,brier,3,0.00013043085734049386,2,M,0.0001275092363357544,-6.53962294260707e-05,0.0005854467550913539,-8.190174897511338e-05,8.649627367654511e-05
CS,GCN,GETS,ece,3,-0.3313681607445081,5,W,-0.18521922950943315,-0.3434879705309867,-0.23718426624933864,-0.5020425654947758,-0.38890677193800616
CS,GCN,GETS,nll,3,-0.012764619787534076,5,W,-0.02222728729248047,-0.010081032911936433,-0.006890282034873962,-0.014786258339881897,-0.00983823835849762
CS,GCN,GETS,brier,3,-0.0023552397886912046,4,M,-0.003755162159601838,-0.0030572066704432216,0.0006496235728263855,-0.003061945239702865,-0.002551508446534484
CS,GCN,HoTS,ece,3,0.12626597813020152,2,M,-0.00208641091982531,0.16974732279777527,0.40946013759821664,0.1269733222822349,-0.07276448110739397
CS,GCN,HoTS,nll,3,0.0015973885854085267,0,L,0.0006105701128641672,0.0016960601011912213,0.003137608369191497,0.0010293175776799335,0.0015133867661158151
CS,GCN,HoTS,brier,3,0.00047033627827962056,0,L,0.00036219507455825806,0.00047808637221653794,0.0008766353130340576,6.2502920627594e-05,0.0005722617109616551
CS,GCN,WATS,ece,3,-0.00031751270095503603,3,M,-0.008761541297038433,-0.05714561169346166,0.12534046545624744,0.08380279565850901,-0.14482367162903154
CS,GCN,WATS,nll,3,0.00013492008050283166,2,M,-0.001095205545425415,0.0003320276737213135,0.0018968780835469656,-0.0005880147218704224,0.0001289149125417166
CS,GCN,WATS,brier,3,0.00013490865627924787,1,M,-9.844452142715454e-05,1.4836589495345609e-05,0.0007315253218015128,2.3265679677322848e-05,3.3602118492126465e-06
Citeseer,GAT,TS,ece,3,-0.48026786496241874,4,M,-0.7536007712284727,0.327766003708045,-0.47597307711839676,-1.0184073820710182,-0.4811240981022511
Citeseer,GAT,TS,nll,3,-0.006179138024648046,5,W,-0.0039458473523458215,-0.0024808446566263465,-0.012022892634073967,-0.006482342878977421,-0.005963762601216671
Citeseer,GAT,TS,brier,3,-0.0003415505091349247,3,M,-0.0008591810862222937,0.00037111838658648866,0.0006644725799560547,-0.0008038580417633057,-0.0010803043842315674
Citeseer,GAT,VS,ece,3,-0.03281742334365845,2,M,0.42080916464328766,-0.4674948131044703,0.24679893006881048,0.06771162152290344,-0.43191201984882355
Citeseer,GAT,VS,nll,3,0.011474470297495487,1,M,0.0003863970438638953,0.018282989660898807,0.04471643765767408,0.017220735549926758,-0.023234208424886105
Citeseer,GAT,VS,brier,3,0.0010280509789784785,2,M,0.0010014573733012067,-0.0021109282970428467,0.007961382468541445,0.004384100437164307,-0.006095757087071718
Citeseer,GAT,ETS,ece,3,0.08760097126166029,2,M,0.23743944863478328,-0.25805942714214325,0.8128141363461814,0.26747186978658055,-0.6216611713171005
Citeseer,GAT,ETS,nll,3,0.0038506070772806877,1,M,0.0005807081858316687,0.0037177403767904016,0.01768241326014197,0.0034244457880656665,-0.0061522722244262695
Citeseer,GAT,ETS,brier,3,0.00035306811332702637,1,M,7.135669390362365e-05,6.073713302612305e-05,0.0022749900817871094,0.0006128946940103797,-0.001254638036092104
Citeseer,GAT,HTS,ece,3,-0.02728888144095736,5,W,-0.01939522723356868,-0.10311224808295538,-0.0070153425137204906,-0.004266202449798584,-0.0026553869247436523
Citeseer,GAT,HTS,nll,3,0.0005524476369222153,3,M,-5.988279978430544e-05,0.00013564030329382692,0.002717316150665283,-2.1835168202644084e-05,-9.000301361083984e-06
Citeseer,GAT,HTS,brier,3,0.00013100107510883864,4,M,-1.4861424763978892e-05,-0.00016141931215923888,0.0008464654286702289,-8.7122122446881e-06,-6.467103958129883e-06
Citeseer,GAT,LTS,ece,3,-0.07919276754061384,5,W,-0.007433071732521057,-0.010371208190917969,-0.3516415134072304,-0.023384330173333634,-0.003133714199066162
Citeseer,GAT,LTS,nll,3,-0.004104046026865671,4,M,-2.8630097707149638e-05,-1.5338261922237528e-05,-0.020448923110961914,-3.1948089599609375e-05,4.6094258625561935e-06
Citeseer,GAT,LTS,brier,3,-0.00011160969734190785,4,M,-7.967154184940206e-06,3.725290298461914e-06,-0.0005357464154561176,-9.328126907348633e-06,-8.732080459594727e-06
Citeseer,GAT,RBS,ece,3,-0.31266257166862477,4,M,0.4883628338575363,-0.9018007665872574,-0.4792432611187296,-0.6569393600026765,-0.013692304491996765
Citeseer,GAT,RBS,nll,3,-0.013030922412872315,4,M,-0.013375461101531982,-0.0007684826850891113,0.006536463896433475,-0.002383728822072273,-0.05516340335210168
Citeseer,GAT,RBS,brier,3,-0.0013169566790262933,4,M,-0.0013020237286885394,-0.003301213184992491,-0.0010047852993011475,-0.000976870457331358,1.0927518206971243e-07
Citeseer,GAT,CaGCN,ece,3,-1.8291463578740754,5,W,-1.8916284044583636,-0.7845701649785042,-2.2523021325469017,-2.8762580826878548,-1.3409730046987534
Citeseer,GAT,CaGCN,nll,3,-0.04005353450775147,5,W,-0.03883008162180579,-0.03450882434844971,-0.03288288911183679,-0.05424865086873365,-0.03979722658793139
Citeseer,GAT,CaGCN,brier,3,-0.006821648279825854,5,W,-0.005476325750350952,-0.006849447886149107,-0.006266047557195009,-0.00879398981730145,-0.00672243038813275
Citeseer,GAT,GATS,ece,3,0.12897373487552005,3,M,1.0509084910154343,-0.6124376008907957,-0.7954105113943415,-0.11330706377824162,1.1151153594255447
Citeseer,GAT,GATS,nll,3,-2.2610028584790776e-05,2,M,0.0027826627095540735,0.0009072422981262207,-0.009871641794840569,-0.0015970071156818921,0.007665693759918213
Citeseer,GAT,GATS,brier,3,0.00010783672332763672,3,M,0.0010478695233663293,-0.0006579856077830182,-0.0005990366141001569,-0.0007744431495666504,0.0015227794647216797
Citeseer,GAT,GETS,ece,3,-1.0923511038223903,4,M,-1.2461035201946897,-2.296791846553485,-2.123703124622504,-0.7424692933758097,0.9473122656345367
Citeseer,GAT,GETS,nll,3,-0.014870433012644457,4,M,-0.036469896634419796,-0.03052653868993127,0.009565532207489014,-0.01619599262873328,-0.0007252693176269531
Citeseer,GAT,GETS,brier,3,-0.004861201842625939,5,W,-0.005118330319722475,-0.014675229787826538,-0.0010093251864115582,-0.0027427474657694684,-0.0007603764533996582
Citeseer,GAT,HoTS,ece,3,-0.18282134085893614,4,M,-0.07835825284322073,-0.3777765358487768,-0.5891430502136545,-0.10091084986925125,0.23208198448022266
Citeseer,GAT,HoTS,nll,3,-0.003945163885752367,4,M,-0.0019250313440958289,-0.00794883569081628,-0.009227951367696163,-0.002048055330912235,0.0014240543047586707
Citeseer,GAT,HoTS,brier,3,-0.0017046888669331906,5,W,-0.0012797315915425433,-0.0024066666762034283,-0.003027409315109253,-0.0005003511905670166,-0.0013092855612437115
Citeseer,GAT,WATS,ece,3,-0.04980608820915231,5,W,-0.004620850086212158,-0.03384339312712381,-0.007479327420393922,-0.0891704733173051,-0.11391639709472656
Citeseer,GAT,WATS,nll,3,-0.0012708862622579087,3,M,-0.00505751371383667,0.0006217360496520996,0.001960019270578983,-0.0013745427131652832,-0.002504130204518673
Citeseer,GAT,WATS,brier,3,-0.00012321869532267994,3,M,-0.0010519623756408691,0.00017658869425452028,0.0011747876803080426,-0.0005744000275930139,-0.0003411074479420795
Citeseer,GCN,TS,ece,3,-0.3293096770842869,4,M,-0.6228805830081301,-0.39875867466131876,0.06840998927752207,-0.593223174413045,-0.10009594261646271
Citeseer,GCN,TS,nll,3,-0.004757022857665993,5,W,-0.004245479901631599,-0.005121409893035889,-0.005060891310373905,-0.004732708136240604,-0.00462462504704797
Citeseer,GCN,TS,brier,3,-0.0006549715995788463,5,W,-0.0006773074467976703,-0.001051177581151308,-9.948015213012695e-05,-0.0008997420469920026,-0.0005471507708231238
Citeseer,GCN,VS,ece,3,-0.1686248555779458,3,M,0.1245564470688505,-0.505886723597845,-0.32474882900714874,0.037406447033087264,-0.17445161938667297
Citeseer,GCN,VS,nll,3,-0.002081310749053977,4,M,-0.001071155071258545,-0.018169601758321163,0.018502632776896122,-0.0007057388623555871,-0.008962690830230713
Citeseer,GCN,VS,brier,3,-0.0016921480496724373,4,M,-5.353490511572634e-05,-0.007524530092875181,0.003294616937637329,-0.002620180447896303,-0.0015571117401123047
Citeseer,GCN,ETS,ece,3,0.22007400790850323,1,M,0.1291499783595409,0.1892859737078343,0.5025405436754227,0.5657942344745002,-0.2864006906747818
Citeseer,GCN,ETS,nll,3,0.0009154637654622322,2,M,0.0029952327410380786,-0.002851684888203976,0.005630195140838623,0.00322679678599036,-0.004423220952351925
Citeseer,GCN,ETS,brier,3,0.00011824965476991967,2,M,0.00024310747782391173,-0.0003472268581390381,0.0008809765179952356,0.0005035499731699811,-0.000689158837000492
Citeseer,GCN,HTS,ece,3,-0.019165202975273042,2,M,0.07867539922396372,-0.19252412021160126,-0.0245753675699234,0.027614707748095046,0.014983365933100679
Citeseer,GCN,HTS,nll,3,-0.0004930416742960686,5,W,-0.00011299053827917849,-0.002113958199818966,-9.316205978393555e-05,-9.133418401086058e-05,-5.3763389587402344e-05
Citeseer,GCN,HTS,brier,3,-0.00022015571594237172,5,W,-2.206365267432009e-05,-0.0010214547316233502,-2.0553668340028697e-05,-2.2997458775819712e-05,-1.3709068298339844e-05
Citeseer,GCN,LTS,ece,3,0.054942580560843,2,M,0.07091797888278961,0.26327185332775116,-0.027368466059367158,0.05196041117111827,-0.08406887451807687
Citeseer,GCN,LTS,nll,3,-0.00025144020716350024,4,M,-0.00011722246805823122,-0.0012730161348979419,-9.340047836303711e-05,-9.342034657799925e-05,0.00031985839207970823
Citeseer,GCN,LTS,brier,3,-2.4257103602076667e-05,4,M,-1.9411245981815206e-05,2.021590868633849e-05,-1.939137776690858e-05,-2.1974245707212514e-05,-8.072455724078553e-05
Citeseer,GCN,RBS,ece,3,-0.5665015305082004,4,M,0.16737859696149826,-1.0179006805022563,-1.0394475112358732,-0.8476816117763519,-0.09485644598801901
Citeseer,GCN,RBS,nll,3,-0.028807636102040603,5,W,-0.025256097316741943,-0.021333654721578,-0.07282523314158118,-0.011646509170532227,-0.012976686159769657
Citeseer,GCN,RBS,brier,3,-0.003962755203247059,5,W,-0.005237936973571777,-0.007360597451527895,-0.001078486442565918,-0.004001994927724184,-0.002134760220845522
Citeseer,GCN,CaGCN,ece,3,-2.4066640188296633,5,W,-1.9366241991519928,-2.6110506306091947,-3.32378384967645,-2.541314934690793,-1.620546480019887
Citeseer,GCN,CaGCN,nll,3,-0.07328390677769976,5,W,-0.06336220105489088,-0.10686343908309937,-0.07647262016932166,-0.058078229427337646,-0.06164304415384925
Citeseer,GCN,CaGCN,brier,3,-0.010431824127833033,5,W,-0.006640146176020267,-0.018430858850479126,-0.011268526315689087,-0.009169071912765503,-0.006650517384211185
Citeseer,GCN,GATS,ece,3,0.25761560847361886,0,L,0.11832055946191211,0.5884536852439242,0.028321395317713716,0.13118144124746323,0.4218009610970812
Citeseer,GCN,GATS,nll,3,0.004604132970174146,1,M,0.010608792304992676,0.003086407979329353,-0.0011444886525472375,0.0021699865659078332,0.008299966653188107
Citeseer,GCN,GATS,brier,3,0.0009627858797709221,0,L,0.0023445288340250836,0.0010842084884643555,0.00020483136177062988,0.00019590059916180236,0.0009844601154327393
Citeseer,GCN,GETS,ece,3,-1.4240082353353503,5,W,-1.5114892274141312,-0.9434180955092115,-2.2329772512118025,-1.704755673805873,-0.727400928735733
Citeseer,GCN,GETS,nll,3,-0.044541474183400466,5,W,-0.052072564760843876,-0.08628598848978686,-0.028128087520599365,-0.04455707470575965,-0.011663655440012577
Citeseer,GCN,GETS,brier,3,-0.010065819819768252,5,W,-0.006524334351221683,-0.02021255095799762,-0.009122312068939209,-0.013347655534744263,-0.0011222461859384802
Citeseer,GCN,HoTS,ece,3,-0.13730191936095562,2,M,0.023685023188591003,-0.6331221510966625,0.4388093948364258,-0.648207900424798,0.13232603669166565
Citeseer,GCN,HoTS,nll,3,-0.0007490317026774384,3,M,0.0074356794357299805,-0.0034702618916829797,-0.011302967866261837,-0.0027770598729451867,0.006369451681772831
Citeseer,GCN,HoTS,brier,3,-0.0018226484457651514,5,W,-0.0009601513544718054,-0.0031182070573170795,-0.0033094088236490515,-0.001705169677734375,-2.0305315653446065e-05
Citeseer,GCN,WATS,ece,3,-0.1058907185991604,4,M,-0.25010133783022503,0.07556850711504559,-0.032382955153782866,-0.06394218653440475,-0.2585956205924349
Citeseer,GCN,WATS,nll,3,-0.002195926507314061,5,W,-0.004403948783874512,-0.0011367003122966235,-0.0001256267229715613,-0.0024228294690450403,-0.0028905272483825684
Citeseer,GCN,WATS,brier,3,-0.0003949741522470962,3,M,-0.0006525317827860144,1.6997257868467397e-05,8.96155834197998e-05,-0.0008681515852610455,-0.0005608002344766883
Computers,GAT,TS,ece,3,-0.16459015818933637,3,M,-0.19552450006206823,-0.6216223662098248,0.05612030314902472,0.3309401062627635,-0.39286433408657695
Computers,GAT,TS,nll,3,-0.010080359379450465,5,W,-0.014060765504837036,-0.015211373567581177,-0.006933818260828617,-0.0034370621045430316,-0.010758777459462465
Computers,GAT,TS,brier,3,-0.001290040214856464,5,W,-0.0024011035760243826,-0.002497812112172454,-0.0006071130434671945,-8.786718050629583e-06,-0.0009353856245676584
Computers,GAT,VS,ece,3,-0.2351236560692389,4,M,-0.1709702735145886,-0.5778188506762185,-0.319342827424407,0.17552447194854426,-0.28301080067952467
Computers,GAT,VS,nll,3,-0.009493404626846303,5,W,-0.013722399870554569,-0.015534559885660826,-0.004964162906010927,-0.001442124446233095,-0.011803776025772095
Computers,GAT,VS,brier,3,2.2556384404504026e-05,3,M,-0.0017384638388951712,-0.0023450106382369995,0.0024147232373555594,0.0019786407550176077,-0.00019710759321847626
Computers,GAT,ETS,ece,3,-0.06517429215212656,3,M,0.05448746184508013,-0.3372163201371827,-0.12114173732697964,0.14468065152565646,-0.06668151666720701
Computers,GAT,ETS,nll,3,-0.0030313452084859025,4,M,-0.007069538036982181,-0.004721959431966127,-0.0024633705615997314,0.000115354855855343,-0.0010172128677368164
Computers,GAT,ETS,brier,3,-0.0012914548317591369,5,W,-0.0023592213789622174,-0.002408350507418333,-0.000673830509185791,-0.00019491215546924012,-0.0008209596077601022
Computers,GAT,HTS,ece,3,-0.18335910824437934,4,M,-0.060447026044130325,-0.12559574097394943,-0.5540967142830293,-0.26881269489725423,0.09215663497646664
Computers,GAT,HTS,nll,3,-0.008169251680374134,5,W,-0.011959274609883608,-0.010705848534901918,-0.007588565349578857,-0.0038734376430511475,-0.006719132264455141
Computers,GAT,HTS,brier,3,-0.00158631602923075,5,W,-0.002587954203287779,-0.002485409379005432,-0.0013238092263539447,-0.0007303406794865741,-0.0008040666580200195
Computers,GAT,LTS,ece,3,-0.23860833607614032,5,W,-0.20759589970111847,-0.1115577916304269,-0.5535895780970652,-0.26933150365948655,-0.050966907292604446
Computers,GAT,LTS,nll,3,-0.010281383991241433,5,W,-0.012981156508127811,-0.011177877585093199,-0.007584700981775883,-0.0038629372914631976,-0.015800247589747074
Computers,GAT,LTS,brier,3,-0.001669362187385559,5,W,-0.0027455886205037527,-0.002505078911781311,-0.0013246983289718628,-0.0007261981566746845,-0.0010452469189961844
Computers,GAT,RBS,ece,3,0.035043377429246944,2,M,0.12390995398163795,0.007017174114783753,-0.3366483375430107,0.43697962537407875,-0.05604152878125501
Computers,GAT,RBS,nll,3,-0.0016595085461934334,3,M,-0.00655028223991394,-0.0006306469440460205,-0.005126376946767153,0.0031399428844451904,0.0008698205153147565
Computers,GAT,RBS,brier,3,-0.00019078751405079974,3,M,-0.000990604360898345,-0.0003940016031265259,-0.001178676883379609,0.001134400566418975,0.00047494471073150635
Computers,GAT,CaGCN,ece,3,-0.4604069795459508,4,M,-0.6509471995135148,-0.8345441892743111,-0.5453781690448523,0.23748648042480158,-0.5086518203218777
Computers,GAT,CaGCN,nll,3,-0.03139268159866332,5,W,-0.028905967871348026,-0.05163434147834778,-0.03741171956062317,-0.011705249547958374,-0.027306129535039247
Computers,GAT,CaGCN,brier,3,-0.0018217772245407104,4,M,-0.0028605262438456402,-0.0027668625116348267,-0.0021367917458216257,7.635851701101593e-05,-0.0014210641384124756
Computers,GAT,GATS,ece,3,-0.08164949404696613,3,M,-0.12631913026173902,-0.47202861557404185,0.03711480336884665,0.2970897282163303,-0.14410425598422671
Computers,GAT,GATS,nll,3,-0.008977297941843654,5,W,-0.012613763411839785,-0.014246722062428774,-0.007099052270253481,-0.0027089317639668598,-0.00821802020072937
Computers,GAT,GATS,brier,3,-0.0012891133626302064,5,W,-0.002256010969479888,-0.0024536699056625366,-0.0007774680852890015,-9.82830921808786e-05,-0.0008601347605387277
Computers,GAT,GETS,ece,3,-0.7853071050097544,4,M,-0.47589034462968494,-0.7760354007283845,-1.5323638450354338,0.04741583640376734,-1.189661771059036
Computers,GAT,GETS,nll,3,-0.0991422931353251,5,W,-0.055079599221547426,-0.16521971424420678,-0.05057602127393085,-0.12904728452364606,-0.09578884641329444
Computers,GAT,GETS,brier,3,-0.0073687732219696045,5,W,-0.003633091847101866,-0.0075732519229253226,-0.0027662565310795917,-0.018533671895662934,-0.004337593913078308
Computers,GAT,HoTS,ece,3,-0.0565196170161167,2,M,0.15541473403573047,0.09073462958137202,-0.5530061045040686,-0.05146957313021017,0.07572822893659281
Computers,GAT,HoTS,nll,3,-0.007541946570078506,5,W,-0.011570751667022705,-0.011082192262013735,-0.006006042162577274,-0.0020123223463693884,-0.0070384244124094275
Computers,GAT,HoTS,brier,3,-0.0012513041496276856,4,M,-0.0023223658402760916,-0.0026277105013529645,-0.0006551543871561594,0.00034292538960775665,-0.000994215408960969
Computers,GAT,WATS,ece,3,-0.17605293231705818,4,M,-0.19365229333440448,-0.22513934721549345,-0.46421424485743046,0.07316709185640025,-0.07042586803436279
Computers,GAT,WATS,nll,3,0.0004096051057179806,2,M,-0.004073411226272583,0.00014396508534747499,-0.0005085368951161517,0.0046450893084208356,0.0018409192562103271
Computers,GAT,WATS,brier,3,0.00027094185352325996,2,M,-0.000672265887260437,0.00012408196926116943,-7.648269335427949e-05,0.001163547237714141,0.0008158286412557059
Computers,GCN,TS,ece,3,-1.4047074069579444,5,W,-1.8916750326752665,-1.1232501516739528,-1.1918067621688049,-1.4780164696276186,-1.3387886186440785
Computers,GCN,TS,nll,3,-0.04282563328742981,5,W,-0.04252891739209491,-0.04875257611274719,-0.0417451759179433,-0.03748540083567303,-0.04361609617869061
Computers,GCN,TS,brier,3,-0.006578338146209717,5,W,-0.006853029131889343,-0.006636887788772583,-0.007459729909896851,-0.005314211050669343,-0.006627832849820464
Computers,GCN,VS,ece,3,-1.468536009391149,5,W,-1.9499475136399271,-1.4266423260172207,-1.323977950960398,-1.427113792548577,-1.214998463789622
Computers,GCN,VS,nll,3,-0.04272946119308472,5,W,-0.04168080290158588,-0.048713227113087954,-0.041927456855773926,-0.03750131527582806,-0.043824503819147764
Computers,GCN,VS,brier,3,-0.006019587318102515,5,W,-0.005925312638282776,-0.005332186818122864,-0.007854367295900971,-0.004432464639345796,-0.0065536051988601685
Computers,GCN,ETS,ece,3,-1.2447839106122651,5,W,-1.7365288610259693,-0.8276117344697316,-1.2353092121581237,-1.3941910428305466,-1.030278702576955
Computers,GCN,ETS,nll,3,-0.01989397406578064,5,W,-0.01751126845677692,-0.01968007286389667,-0.025152037541071592,-0.016305257876714052,-0.020821233590443966
Computers,GCN,ETS,brier,3,-0.006662722428639728,5,W,-0.006870319445927947,-0.006688609719276428,-0.007655556003252656,-0.005496988693873078,-0.00660213828086853
Computers,GCN,HTS,ece,3,-0.7249998083959024,5,W,-1.615498463312785,-0.2576878604789574,-0.6541373829046886,-0.7405701093375681,-0.3571052259455125
Computers,GCN,HTS,nll,3,-0.02834407687187194,5,W,-0.034254839022954287,-0.031261434157689394,-0.028153051932652773,-0.018021573623021425,-0.030029485623041807
Computers,GCN,HTS,brier,3,-0.005592224995295209,5,W,-0.0068439195553461896,-0.005610113342603057,-0.006206919749577822,-0.003613770008087158,-0.005686402320861816
Computers,GCN,LTS,ece,3,-1.649075554062923,5,W,-2.2612423325578375,-1.5031123533844946,-1.38684023792545,-1.5738766640424726,-1.520306182404359
Computers,GCN,LTS,nll,3,-0.03715264399846396,5,W,-0.041369607051213564,-0.04399267832438153,-0.0364909867445628,-0.024292717377344786,-0.039617230494817135
Computers,GCN,LTS,brier,3,-0.006290471553802496,5,W,-0.007644434769948333,-0.007328371206919371,-0.006564309199651064,-0.004035338759422302,-0.005879903833071409
Computers,GCN,RBS,ece,3,-1.2177671864628792,5,W,-1.1814275756478312,-1.172567158937454,-0.9055189477900665,-1.6133968097468216,-1.2159254401922228
Computers,GCN,RBS,nll,3,-0.01907675663630166,5,W,-0.02131647864977515,-0.01710893710454303,-0.024101903041203798,-0.01770250995953876,-0.015153954426447569
Computers,GCN,RBS,brier,3,-0.004381714264551801,5,W,-0.003674238920211792,-0.0035548756519953595,-0.006233771642049135,-0.005711550513903291,-0.0027341345945994244
Computers,GCN,CaGCN,ece,3,-0.5541163062055905,5,W,-1.0700383534034092,-0.19283803800741817,-0.4349684032301109,-0.5335602598885694,-0.539176476498445
Computers,GCN,CaGCN,nll,3,-0.04661890268325806,5,W,-0.0535715023676554,-0.057620078325271606,-0.0451216995716095,-0.025896171728769957,-0.050885061422983824
Computers,GCN,CaGCN,brier,3,-0.0032258619864781735,5,W,-0.004090040922164917,-0.003204757968584715,-0.004176139831542969,-0.0018585423628489084,-0.002799828847249358
Computers,GCN,GATS,ece,3,-1.1294132719437282,5,W,-1.5083151559034984,-1.0496307785312335,-0.8180755190551283,-1.0487287926177185,-1.2223161136110623
Computers,GCN,GATS,nll,3,-0.037051008145014455,5,W,-0.039727042118708256,-0.04459450642267865,-0.036658296982447325,-0.02447110414505005,-0.039804091056187985
Computers,GCN,GATS,brier,3,-0.005885053674379992,5,W,-0.005941654245058714,-0.0063427338997523175,-0.006712471445401491,-0.004090473055839539,-0.0063379357258478985
Computers,GCN,GETS,ece,3,-1.8189258128404617,5,W,-1.9918628657857578,-1.6305326794584591,-2.071884988496701,-1.6865720041096208,-1.7137765263517697
Computers,GCN,GETS,nll,3,-0.13191131353378296,5,W,-0.09468974669774372,-0.2278406023979187,-0.08725705742835999,-0.11047113935152691,-0.13929802179336553
Computers,GCN,GETS,brier,3,-0.010992506146430969,5,W,-0.007477258642514556,-0.012824262181917845,-0.017411713798840822,-0.008726919690767915,-0.008522376418113708
Computers,GCN,HoTS,ece,3,-1.1963392173250518,5,W,-1.337100441257159,-0.8133001625537872,-1.075748633593321,-1.5327332851787407,-1.2228135640422504
Computers,GCN,HoTS,nll,3,-0.03339206178983052,5,W,-0.03217818339665729,-0.03759681185086566,-0.032746066649754824,-0.029026677211125673,-0.03541256984074914
Computers,GCN,HoTS,brier,3,-0.005886953075726825,5,W,-0.005836909015973418,-0.005910818775494903,-0.0062971164782841815,-0.005075926582018525,-0.006313994526863098
Computers,GCN,WATS,ece,3,-0.1872073858976364,4,M,-0.3716189103821914,-0.14252724746863032,0.08089126398166013,-0.25928299874067307,-0.2434990368783474
Computers,GCN,WATS,nll,3,0.008969277143478383,0,L,0.009119570255279541,0.008430471022923769,0.00484311580657959,0.013424932956695557,0.009028295675913456
Computers,GCN,WATS,brier,3,0.00019525984923043915,1,M,0.00011161466439563172,0.00028941531976062196,-0.0006489555040995187,0.0007309267918268747,0.0004932979742685861
Cora,GAT,TS,ece,3,-0.2616265043616295,4,M,-0.516187958419323,0.06985267003377293,-0.6440391764044766,-0.044965557754039764,-0.17279249926408102
Cora,GAT,TS,nll,3,-0.001254393657048536,4,M,-0.002283473809560066,0.008567005395889282,-0.006257017453511593,-0.0017090439796447754,-0.004589438438415527
Cora,GAT,TS,brier,3,4.050433635712225e-05,4,M,-0.0002344499031702585,0.001972819368044526,-0.0005610287189483643,-0.0002441505591074533,-0.0007306685050328388
Cora,GAT,VS,ece,3,-0.4348798096179961,3,M,-1.2734750285744663,0.4702021678288779,-0.4337665935357413,-1.0270150378346443,0.08965544402599335
Cora,GAT,VS,nll,3,-0.009853821992874157,4,M,-0.010630965232849121,-0.00563762585322064,0.0008429586887359619,-0.0320722063382467,-0.0017712712287902832
Cora,GAT,VS,brier,3,-0.0010717988014221137,2,M,0.0002789894739786969,-0.005526319146156311,0.003743146856625884,-0.0043611079454422,0.0005062967538833618
Cora,GAT,ETS,ece,3,-0.07595624774694434,4,M,0.47099335740009973,-0.5940379574894905,-0.15467305978139256,-0.03664027899503708,-0.06542329986890127
Cora,GAT,ETS,nll,3,0.0018959224224090576,2,M,0.005268375078837151,0.005384087562561035,-0.0013605852921804162,-0.0028590957323709754,0.0030468304951984937
Cora,GAT,ETS,brier,3,0.00011481742064158861,3,M,9.956955909729004e-05,0.001313512523968996,-5.4741899172428e-05,-0.00027371446291604706,-0.0005105386177698679
Cora,GAT,HTS,ece,3,-0.049583762884140015,2,M,0.028918373088042237,0.16165071477492665,-0.40879615892966603,0.0973893329501152,-0.12708107630411813
Cora,GAT,HTS,nll,3,0.0032863418261209866,2,M,-8.016824722290039e-06,0.010953297217686953,0.0017032821973164136,-5.779663721716677e-05,0.003840943177541023
Cora,GAT,HTS,brier,3,0.0005183329184850038,2,M,8.52346420288086e-06,0.0025291492541630878,0.00041815141836804015,-1.4056762059538874e-05,-0.0003501027822494507
Cora,GAT,LTS,ece,3,-0.015390180051326663,3,M,-0.04759139070908214,-0.09213574230670929,-0.14348154266675328,0.09530733029047678,0.11095044513543462
Cora,GAT,LTS,nll,3,0.00040019949277241284,2,M,0.00016100207964586666,0.009083698193232181,-0.007196793953577751,-6.592273712158203e-05,1.901388168334961e-05
Cora,GAT,LTS,brier,3,0.0003694703181584713,2,M,3.810226917266846e-05,0.0020220528046289987,5.2298108736692495e-05,-1.1786818504333496e-05,-0.0002533147732416696
Cora,GAT,RBS,ece,3,-0.3708920131127039,4,M,-0.7111051430304842,-1.108797950049241,-0.07884440322717046,-0.022430531680583954,0.06671796242396022
Cora,GAT,RBS,nll,3,-0.015264874696731578,4,M,-0.060634682575861576,-0.006135751803716005,-0.008063783248265621,-0.0024074316024780273,0.0009172757466633374
Cora,GAT,RBS,brier,3,-0.0031783044338226317,5,W,-0.008742406964302063,-0.0021249751249949322,-0.003226950764656067,-0.0006050318479537964,-0.0011921574672063007
Cora,GAT,CaGCN,ece,3,-1.3447141895691554,5,W,-0.844595767557621,-0.867960974574089,-2.2441869601607327,-1.6606035331885018,-1.1062237123648329
Cora,GAT,CaGCN,nll,3,-0.06293224096298221,5,W,-0.04547795653343201,-0.08130256334940594,-0.06911169489224755,-0.061463793118794796,-0.057305196921030754
Cora,GAT,CaGCN,brier,3,-0.004236700137456256,5,W,-0.0031271427869796753,-0.005556349953015655,-0.005917032559712709,-0.004083707928657532,-0.0024992674589157104
Cora,GAT,GATS,ece,3,-0.4014093677202862,3,M,-0.524993302921454,-1.0282273093859358,-0.7862383499741559,0.12031309306621552,0.21209903061389923
Cora,GAT,GATS,nll,3,-0.0015235920747121324,3,M,-0.005300372838973999,0.002921740214029911,-0.0066983699798583984,-0.0009432832400003699,0.002402325471242195
Cora,GAT,GATS,brier,3,-0.0005004813273747743,4,M,-0.0008551329374313354,0.0007173766692479266,-0.0010475168625513342,-0.0005837132533391409,-0.0007334202527999878
Cora,GAT,GETS,ece,3,-1.6544949014981587,5,W,-2.4951510131359096,-0.4750647271672883,-1.6970992709199586,-1.7761127402385077,-1.829046756029129
Cora,GAT,GETS,nll,3,-0.046319274107615147,5,W,-0.04573773344357801,-0.03132953246434528,-0.01904754837354028,-0.06406585375467932,-0.07141570250193285
Cora,GAT,GETS,brier,3,-0.0013506084680557195,3,M,0.0001986175775527954,-0.003770798444747925,0.008114402492841094,-0.004378288984298706,-0.006916974981625856
Cora,GAT,HoTS,ece,3,-0.4861143852273623,4,M,-0.9294803564747172,-0.4131116593877473,-0.916860563059648,-0.5428206796447435,0.37170133243004466
Cora,GAT,HoTS,nll,3,0.009478298823038722,2,M,-0.0005955696105957031,0.022649109363555908,0.006460239489873176,-3.800789515173708e-05,0.018915722767511967
Cora,GAT,HoTS,brier,3,0.00013092060883840295,4,M,-0.0021268079678217477,0.005417719483375549,-0.00043052931626635926,-0.0020485768715540753,-0.00015720228354135224
Cora,GAT,WATS,ece,3,-0.1123652855555215,2,M,0.053606058160464265,-0.46517656495173787,-0.33183327565590526,0.07958586017290781,0.10199149449666356
Cora,GAT,WATS,nll,3,0.000695206721623709,4,M,-0.00010377168655395508,0.0067685643831888465,-0.003095338741938347,-4.208087921142578e-05,-5.1339467366573466e-05
Cora,GAT,WATS,brier,3,0.00021332999070486358,4,M,-3.1093756357736257e-06,0.0014611035585403442,-0.00011375049750006472,-8.597970008850098e-06,-0.0002689957618713379
Cora,GCN,TS,ece,3,-0.3825411821405093,4,M,-0.1384840036431947,-0.7902519777417183,-0.758713235457738,0.014593390127022765,-0.23985008398691843
Cora,GCN,TS,nll,3,-0.005748160680135084,5,W,-0.0027275880177816125,-0.0001349051793415601,-0.007921000321706062,-0.010491092999776241,-0.007466216882069943
Cora,GCN,TS,brier,3,-0.0015172402064005607,5,W,-3.694494565326112e-05,-0.0011469523111979352,-0.0017780164877573834,-0.0030379394690195904,-0.0015863478183746338
Cora,GCN,VS,ece,3,-0.8029495800534884,5,W,-0.5225462839007382,-1.3383559882640839,-0.36658129344383816,-0.9940244878331819,-0.7932398468255997
Cora,GCN,VS,nll,3,-0.01744127670923872,5,W,-0.0031415621439616626,-0.02799522876739502,-0.003458102544148689,-0.028580764929453606,-0.024030725161234612
Cora,GCN,VS,brier,3,-0.0023690998554229624,3,M,0.00359620650609338,-0.01168563465277353,-5.0519903500856334e-05,-0.004037419954935728,0.0003318687280019217
Cora,GCN,ETS,ece,3,-0.2073037376006443,2,M,0.17471890896558762,-1.3062131901582084,-0.2246175582210217,0.1926487311720848,0.12694442023833608
Cora,GCN,ETS,nll,3,-0.00112647612889607,4,M,0.0045768022537231445,-0.002453009287516239,-0.00016164779663085938,-0.005301713943481445,-0.002292811870574951
Cora,GCN,ETS,brier,3,-0.001589946945508325,5,W,-0.00010732809702551638,-0.0017308543125788556,-0.00166724125544232,-0.003004272778828976,-0.0014400382836659564
Cora,GCN,HTS,ece,3,0.17699379473924637,1,M,0.9994744012753167,-0.3882414971788726,0.1322907085220022,0.06442666053771973,0.07701870054006577
Cora,GCN,HTS,nll,3,0.00037738879521687085,2,M,0.005449990431467655,0.0030595858891805383,0.0016122857729594653,-0.008133788903554318,-0.00010112921396898678
Cora,GCN,HTS,brier,3,-0.0008704900741577204,4,M,0.0010281602541605817,-0.0007731815179189139,-0.0002987384796142578,-0.003084560235341427,-0.001224130392074585
Cora,GCN,LTS,ece,3,-0.1761452356974284,3,M,0.21193542828162482,-0.9179335087537766,-0.24244853605826666,0.06869969268639853,-0.0009792546431222071
Cora,GCN,LTS,nll,3,-0.0018746813138326157,4,M,0.006371458371480232,-0.0011215408643086011,-0.002863764762878418,-0.008070627848307366,-0.0036889314651489258
Cora,GCN,LTS,brier,3,-0.0011371264855066898,4,M,0.0017273525396983014,-0.0016874819993972778,-0.0012680590152740479,-0.003070652484893799,-0.001386791467666626
Cora,GCN,RBS,ece,3,-0.8044383302330971,5,W,-0.6876486664017043,-1.0038122534751892,-0.29838563253482153,-0.5500123525659246,-1.4823327461878462
Cora,GCN,RBS,nll,3,-0.017643773555755637,5,W,-0.020336151123046875,-0.002163529396057129,-0.007733802000681522,-0.027455488840739006,-0.030529896418253655
Cora,GCN,RBS,brier,3,-0.00380629301071167,5,W,-0.005882054567337036,-0.0011858145395914899,-0.002165754636128725,-0.004762053489685059,-0.00503578782081604
Cora,GCN,CaGCN,ece,3,-1.5054769441485403,5,W,-0.25581425676743175,-2.4061572427550955,-1.7135222752888994,-2.0779157057404523,-1.0739752401908236
Cora,GCN,CaGCN,nll,3,-0.09537191390991213,5,W,-0.06229863564173388,-0.0777081847190857,-0.1128429969151814,-0.1250871022542318,-0.09892265001932787
Cora,GCN,CaGCN,brier,3,-0.006082808971405024,5,W,-0.002200553814570072,-0.007982770601908357,-0.007888555526733398,-0.009447733561197935,-0.0028944313526153564
Cora,GCN,GATS,ece,3,0.12712909529606495,2,M,0.6314812848965325,-0.29839761555194855,-0.042679160833358765,0.16413573175668716,0.18110523621241237
Cora,GCN,GATS,nll,3,0.0006005644798278587,2,M,0.003162066141764286,0.005323886871337891,0.0035036206245422363,-0.00401238600413012,-0.004974365234375
Cora,GCN,GATS,brier,3,-0.0006426612536112542,3,M,1.233816146850586e-05,0.0013571133216221942,-0.0016951560974121094,-0.0027617216110229492,-0.00012588004271191222
Cora,GCN,GETS,ece,3,-1.8334770078460374,5,W,-1.4941026146213212,-1.5979732697208724,-2.0607396960258484,-1.985695275167624,-2.028874183694522
Cora,GCN,GETS,nll,3,-0.09189945856730145,5,W,-0.08609048525492358,-0.04824556907018018,-0.10585308074951172,-0.10075521469116211,-0.11855294307072961
Cora,GCN,GETS,brier,3,-0.004372469584147132,4,M,-0.0031424661477406635,-0.003380909562110901,0.0018288195133209229,-0.010143548250198364,-0.007024243474006653
Cora,GCN,HoTS,ece,3,0.04468843340873718,2,M,0.525154297550519,-0.8480370665589967,-0.17259959131479263,0.4269696772098541,0.2919548501571021
Cora,GCN,HoTS,nll,3,0.014710330963134765,0,L,0.011585374673207527,0.021466036637624142,0.018401781717936272,0.0011114875475565222,0.020986974239349365
Cora,GCN,HoTS,brier,3,0.0008585532506307003,1,M,0.000764240821202633,0.004822239279747009,0.00047406554222106934,-0.002436141173044859,0.0006683617830276489
Cora,GCN,WATS,ece,3,-0.24582635611295683,2,M,0.005424953997135162,-0.9707263360420861,-0.31177836159865,0.032257288694381714,0.015690674384435166
Cora,GCN,WATS,nll,3,-0.0032372633616129633,5,W,-8.577108383178711e-05,-0.0011043349901834754,-0.002980371316273933,-0.008200565973917717,-0.003815273443857903
Cora,GCN,WATS,brier,3,-0.0014785577853520747,5,W,-1.7583370208740234e-06,-0.0016784320274988995,-0.0012547075748443604,-0.0030642251173655377,-0.0013936658700307025
Photo,GAT,TS,ece,3,-0.09519986808300018,5,W,-0.1365377878149352,-0.19379503404100729,-0.07298501829306292,-0.010033107052246582,-0.06264839321374893
Photo,GAT,TS,nll,3,-0.005798121293385828,5,W,-0.0024517575899760113,-0.009268561999003111,-0.006228779753049196,-0.004211902618408203,-0.006829604506492615
Photo,GAT,TS,brier,3,-0.0008501370747884152,5,W,-0.0001433740059534755,-0.0013564005494117737,-0.0008588011066118922,-0.0014608974258105006,-0.00043121228615443374
Photo,GAT,VS,ece,3,-0.09091109658281007,4,M,-0.1517022649447124,0.07935945565501856,-0.10629268363118172,-0.1661385719974835,-0.1097814179956913
Photo,GAT,VS,nll,3,-0.004524321357409167,5,W,-0.00149740775426227,-0.009139200051625607,-0.004258101185162844,-0.0016144116719564172,-0.006112486124038696
Photo,GAT,VS,brier,3,0.00010828425486882343,1,M,0.00012066711982090805,-0.001086528102556869,0.00025056302547454834,0.001018596192200974,0.00023812303940455581
Photo,GAT,ETS,ece,3,-0.040225042030215284,3,M,-0.1051887248953185,-0.29544979333877563,0.16900436021387566,-0.22951519737641002,0.26002414524555206
Photo,GAT,ETS,nll,3,-3.922184308370324e-05,2,M,0.0003082553545634137,-0.0025848795970281335,0.0015058318773905621,-0.0032792588075002405,0.003853941957155882
Photo,GAT,ETS,brier,3,-0.0008578280607859312,5,W,-0.0001001010338465419,-0.001391800741354629,-0.0008431027332941737,-0.0015619024634361267,-0.00039223333199818466
Photo,GAT,HTS,ece,3,-0.2402432324985663,4,M,-0.01665465533733368,-0.6181392508248489,0.059887922058502685,-0.48725102096796014,-0.13905915742119146
Photo,GAT,HTS,nll,3,-0.004821162422498071,5,W,-6.196896235149962e-05,-0.008896897236506163,-0.004520401358604431,-0.007943183183670044,-0.002683361371358217
Photo,GAT,HTS,brier,3,-0.0011606077353159606,5,W,-6.213784217834473e-06,-0.0020760148763656616,-0.0010100553433100429,-0.0019636154174804688,-0.0007471392552057948
Photo,GAT,LTS,ece,3,-0.1904867806782325,5,W,-0.01672177265087771,-0.5359779112040994,-0.11487567486862349,-0.1456000842154026,-0.13925846045215917
Photo,GAT,LTS,nll,3,-0.0051451404889424675,5,W,-6.0816605885805064e-05,-0.008013039827346802,-0.011452699700991331,-0.003517667452494322,-0.0026814788579940796
Photo,GAT,LTS,brier,3,-0.0010475864013036102,5,W,-5.404154459640043e-06,-0.0018943796555201259,-0.0011620000004768372,-0.001429229974746704,-0.0007469182213147435
Photo,GAT,RBS,ece,3,-0.22305378069480258,5,W,-0.6592068200310071,-0.20476312686999631,-0.020913469294707054,-0.06308481097221375,-0.1673006763060887
Photo,GAT,RBS,nll,3,-0.048182886838912954,4,M,-0.23368440071741736,-0.002558405200640379,-0.005782937010129274,-0.002357184886932373,0.0034684936205546246
Photo,GAT,RBS,brier,3,-0.0011537656188011197,5,W,-0.002614406247933715,-0.0012503862380981445,-0.0005511368314425197,-0.0007447153329849243,-0.0006081834435462952
Photo,GAT,CaGCN,ece,3,-0.5995707027614117,4,M,-1.5189724043011668,-0.1752575238545735,-0.893934350460768,0.2865429657200973,-0.6962322009106476
Photo,GAT,CaGCN,nll,3,-0.064866770307223,5,W,-0.11700980861981708,-0.05076638857523602,-0.05112390220165253,-0.027737090984980284,-0.07769666115442908
Photo,GAT,CaGCN,brier,3,-0.002060414850711825,5,W,-0.0037142212192217555,-0.000799126923084259,-0.0026682913303375244,-0.0008078391353289333,-0.002312595645586654
Photo,GAT,GATS,ece,3,-0.0007878709584474564,2,M,-0.20549759889642405,-0.15294980257749557,0.07907532465954614,0.24865878125031804,0.02677394077181816
Photo,GAT,GATS,nll,3,-0.005296607812245691,5,W,-0.0030062297979990826,-0.008564005295435606,-0.004160468777020754,-0.006265411774317442,-0.004486923416455568
Photo,GAT,GATS,brier,3,-0.0008175353209177672,5,W,-0.00014254947503408721,-0.0016192371646563258,-0.0006093059976895604,-0.0011620173851649013,-0.000554566582043961
Photo,GAT,GETS,ece,3,-0.8736274701853594,5,W,-1.480696722865105,-0.42126160115003564,-1.1981479513148467,-0.6675199915965397,-0.6005110840002696
Photo,GAT,GETS,nll,3,-0.21033915181954704,5,W,-0.5441360473632812,-0.06863930821418762,-0.19807245830694836,-0.08436890443166101,-0.15647904078165686
Photo,GAT,GETS,brier,3,-0.007479221125443777,5,W,-0.007647802432378142,-0.00830310334761937,-0.012042629222075135,-0.0041179259618123465,-0.005284644663333893
Photo,GAT,HoTS,ece,3,-0.06508175283670428,3,M,-0.013795463989178414,-0.607095876087745,0.3160087391734122,-0.024702989806731468,0.0041768265267212445
Photo,GAT,HoTS,nll,3,-0.005754885077476513,5,W,-5.100170771282775e-05,-0.011459698279698727,-0.007346595327059446,-0.00661949316660565,-0.003297636906305912
Photo,GAT,HoTS,brier,3,-0.0009425953030586243,5,W,-0.0002663135528564453,-0.0019861807425816808,-0.0009767785668373108,-0.000926487147808075,-0.0005572165052096095
Photo,GAT,WATS,ece,3,-0.08442806700865427,3,M,-0.18589707712332415,-0.2818317773441472,0.04877621928850795,0.03526356692115473,-0.03845126678546262
Photo,GAT,WATS,nll,3,-0.004695668816566467,2,M,0.002853214740753174,-0.001883407433827755,0.0003290275732676373,0.0012626250584920062,-0.0260398040215174
Photo,GAT,WATS,brier,3,-0.0005683884024620056,4,M,0.0004993428786595616,-0.0009821703036626134,-0.00038962314526240494,-0.0007141754031181335,-0.0012553160389264378
Photo,GCN,TS,ece,3,-0.10886247580250105,3,M,0.1764591783285141,-0.4190356470644474,-0.060282958050568825,-0.364313212533792,0.12286026030778885
Photo,GCN,TS,nll,3,-0.010185174147288012,4,M,0.0028553903102874756,-0.025418639183044434,-0.012083341677983639,-0.01490435004234314,-0.0013749301433563232
Photo,GCN,TS,brier,3,-0.0012989724675814302,4,M,-0.00033638377984364365,-0.0027565037210782323,-0.0005116512378056798,-0.0031406631072362357,0.0002503395080566406
Photo,GCN,VS,ece,3,-0.23217825839916864,3,M,0.15573163206378604,-0.46384086211522413,0.05985728154579806,-0.5792087564865747,-0.3334305870036285
Photo,GCN,VS,nll,3,-0.011391828457514441,4,M,0.00754945476849872,-0.02812929948170978,-0.012048105398813902,-0.016498217980066898,-0.007832974195480347
Photo,GCN,VS,brier,3,-0.001579884191354111,5,W,-0.0003493676582972116,-0.0032246957222620554,-0.0002876992026964731,-0.0023711348573366847,-0.001666523516178131
Photo,GCN,ETS,ece,3,-0.16367476743956405,2,M,0.30810460448265076,-0.4705963656306267,0.08394617276887106,-0.8270583736399808,0.08723012482126546
Photo,GCN,ETS,nll,3,0.00804957548777262,2,M,0.02219371000925696,-0.004663139581680298,0.009745548168818119,-0.011786798636118534,0.02475855747858685
Photo,GCN,ETS,brier,3,-0.001372852921485901,4,M,-0.00031651556491851807,-0.0027958229184150696,-0.0004832421739896092,-0.003456180294354766,0.0001874963442484584
Photo,GCN,HTS,ece,3,-0.15694210305809975,4,M,0.21852518742283178,-0.7105772383511066,-0.16973701616128278,-0.10051457211375237,-0.02240687608718872
Photo,GCN,HTS,nll,3,-0.007732077439626062,4,M,0.00493733088175452,-0.019522130489349365,-0.010476777950922667,-0.012775252262751224,-0.0008235573768615723
Photo,GCN,HTS,brier,3,-0.0013649980227152497,5,W,-0.00033358484506607056,-0.003609734276930482,-0.0008784731229146275,-0.001962294181187957,-4.0903687477111816e-05
Photo,GCN,LTS,ece,3,-0.18727404686311888,2,M,0.21852872644861532,-0.686132007588943,0.01925509423017502,-0.5059326843669019,0.017910636961460114
Photo,GCN,LTS,nll,3,-0.009371960163116455,4,M,0.004945099353790283,-0.022277742624282837,-0.011689404646555601,-0.013316492239634159,-0.0045212606588999615
Photo,GCN,LTS,brier,3,-0.0016222943862279238,4,M,-0.0003324970602989197,-0.0036432097355524606,-0.0010883311430613107,-0.0032879908879598074,0.00024055689573287964
Photo,GCN,RBS,ece,3,-0.2181156538426876,4,M,0.004250959803660637,-0.24876237536470103,-0.06617661565542221,-0.7501504073540368,-0.029739830642938614
Photo,GCN,RBS,nll,3,0.0020248254140218026,2,M,0.009963889916737856,-0.010586808125178038,0.00974617401758826,-0.00927237669626868,0.010273247957229614
Photo,GCN,RBS,brier,3,-0.001042004923025766,4,M,-9.691218535104462e-05,-0.0025216713547706604,0.0005035375555356436,-0.0030752321084340506,-1.9746522108718412e-05
Photo,GCN,CaGCN,ece,3,-0.5881209609409173,4,M,-0.8891050703823569,-0.7371238122383752,-0.7684680322806039,0.08903810133536649,-0.634945991138617
Photo,GCN,CaGCN,nll,3,-0.12608506083488463,5,W,-0.17576373616854352,-0.15036386251449585,-0.10732911030451459,-0.03655042250951129,-0.16041817267735797
Photo,GCN,CaGCN,brier,3,-0.002419939140478769,5,W,-0.0030579169591267857,-0.0033075809478759766,-0.0015494873126347813,-0.0008521725734075003,-0.003332537909348801
Photo,GCN,GATS,ece,3,-0.05524373302857084,4,M,-0.00904488066832232,-0.3121243789792061,-0.07530854394038511,-0.17664420108000445,0.29690333952506376
Photo,GCN,GATS,nll,3,-0.007107985019683838,3,M,0.004666080077489199,-0.018753538529078184,-0.010682890812555967,-0.01182008783022559,0.0010505119959513531
Photo,GCN,GATS,brier,3,-0.0008247171839078276,4,M,-7.427732149759003e-05,-0.0024642273783683777,-0.00033096224069595337,-0.002092843254407256,0.0008387242754300389
Photo,GCN,GETS,ece,3,-1.3609584234654903,5,W,-0.7667209642628829,-0.887834963699182,-1.5007780243953068,-2.3127931480606394,-1.3366650169094405
Photo,GCN,GETS,nll,3,-0.16566669344902038,5,W,-0.2602592507998149,-0.13050601879755658,-0.08546685179074609,-0.0908932785193125,-0.2612080673376719
Photo,GCN,GETS,brier,3,-0.010511506100495654,5,W,-0.006871156394481659,-0.017870207627614335,-0.008986207346121461,-0.01495533684889476,-0.0038746222853660583
Photo,GCN,HoTS,ece,3,-0.11866430131097636,2,M,0.10668610533078504,-0.7149120792746544,0.04497556947171688,-0.23177418236931158,0.20170308028658224
Photo,GCN,HoTS,nll,3,-0.006196504831314098,3,M,0.008589158455530765,-0.01928881804148358,-0.010522971550623594,-0.013581524292627933,0.003821631272633852
Photo,GCN,HoTS,brier,3,-0.0011204719543457004,4,M,-0.0003921240568161011,-0.0026651620864868164,-0.0007215688625971384,-0.0024111568927764893,0.0005876521269480434
Photo,GCN,WATS,ece,3,0.11081418643395105,2,M,-0.05480259036024426,-0.03374787047505379,0.16014004747072863,0.13245902955532074,0.3500223159790039
Photo,GCN,WATS,nll,3,0.013650350769360853,1,M,0.03616418441136676,0.009353463848431887,0.02193383375803626,0.013519813617070553,-0.012719541788101196
Photo,GCN,WATS,brier,3,0.0012673586606979426,0,L,0.0017451892296473231,0.00021419425805410675,0.002429803212483733,0.0005655363202095032,0.0013820702830950465
Physics,GAT,TS,ece,3,-0.10392916078368822,4,M,-0.03612326302876073,-0.10102492912362021,-0.27756010337422293,-0.14372369429717458,0.038786185905337334
Physics,GAT,TS,nll,3,-0.00012512306372325366,4,M,0.00015044212341308594,-0.0003313720226287842,-0.00027078886826834014,-0.00012225906054180724,-5.163749059042266e-05
Physics,GAT,TS,brier,3,-8.007213473320285e-05,5,W,-4.970033963520859e-05,-8.568416039149429e-05,-0.00016101698080699112,-6.021062533061172e-05,-4.3748567501708524e-05
Physics,GAT,VS,ece,3,-0.1259114701921741,4,M,-0.04573162489881116,-0.1752126185844342,-0.2749338978901506,-0.14847933780401945,0.014800128216544806
Physics,GAT,VS,nll,3,0.00025764455397924433,0,L,0.00023257235685986144,1.8681089083372182e-05,7.004042466482452e-05,0.0001481572786966867,0.0008187716205914769
Physics,GAT,VS,brier,3,4.855071504910324e-05,3,M,-0.00019346177577972412,0.00022948533296585083,-6.244828303655914e-05,-3.304829200109771e-05,0.00030222659309704636
Physics,GAT,ETS,ece,3,-0.09144297645737727,3,M,0.0018930916363994466,-0.10600741952657705,-0.26267106489588815,-0.14372366325308883,0.05329417375226819
Physics,GAT,ETS,nll,3,-0.00012339552243551544,4,M,0.00016224384307861328,-0.00035484135150909424,-0.00026415785153707794,-0.00012225906054180724,-3.796319166821105e-05
Physics,GAT,ETS,brier,3,-7.408385475477231e-05,5,W,-3.7784377733871e-05,-8.202840884527496e-05,-0.00015566249688467315,-6.021062533061172e-05,-3.473336497943069e-05
Physics,GAT,HTS,ece,3,0.007011295917133486,2,M,0.054543643879393755,0.021802114012340668,0.00115945003926754,-0.001030780064562975,-0.041417948280771555
Physics,GAT,HTS,nll,3,-0.00011334369579951153,4,M,4.59899504979544e-05,-0.00019931296507516572,-1.996755599975586e-06,-1.4553467432842915e-06,-0.0004099433620770865
Physics,GAT,HTS,brier,3,-7.2158873081207275e-06,4,M,1.6498068968459623e-05,-1.1205673217773438e-05,-1.4156103134155273e-07,-1.6391277313232422e-07,-4.1066358486815946e-05
Physics,GAT,LTS,ece,3,-0.012892068674167012,3,M,0.02483009205510217,0.021560288344820322,-0.08255602636684978,-0.0005884251246849881,-0.027706272279222788
Physics,GAT,LTS,nll,3,2.5326510270440306e-05,2,M,0.0002424865961074829,-0.0001981606086094989,7.078051567077637e-06,-4.76837158203125e-07,7.570534944534302e-05
Physics,GAT,LTS,brier,3,3.27852865060152e-05,1,M,6.912648677825928e-05,-1.1113782723753962e-05,1.900394757588242e-05,7.450580596923828e-09,8.690233031909134e-05
Physics,GAT,RBS,ece,3,-0.05216737122585378,5,W,-0.05457352381199598,-0.07124117886026704,-0.09083305485546589,-0.020235505265494225,-0.023953593336045742
Physics,GAT,RBS,nll,3,-0.002374860147635144,4,M,-0.005151833097139985,-0.0008477518955866403,-0.004861801862716675,0.00017740329106646913,-0.0011903171737988882
Physics,GAT,RBS,brier,3,-0.00013418768843015129,4,M,-0.00023215760787327622,-0.0003480687737464905,-2.0201007525130765e-05,8.700788021087646e-05,-0.00015751893321673538
Physics,GAT,CaGCN,ece,3,-0.7934404614691933,5,W,-0.8735838579013944,-0.6480195404340825,-1.09501623082906,-0.883779729095598,-0.4668029490858316
Physics,GAT,CaGCN,nll,3,-0.00857728173335393,5,W,-0.007628818353017153,-0.0054853856563568115,-0.012643476327260345,-0.013064712285995483,-0.004064016044139862
Physics,GAT,CaGCN,brier,3,-0.0010936982929706574,5,W,-0.0011235599716504369,-0.0006787702441215515,-0.0017592062552770071,-0.0012295320630073547,-0.0006774229307969365
Physics,GAT,GATS,ece,3,0.007344605401158344,1,M,0.07596555321166915,0.020942425665756048,0.003840828624864401,0.007414810049037157,-0.07144059054553503
Physics,GAT,GATS,nll,3,-3.0054648717242617e-05,3,M,0.0002880940834681378,-0.0001851518948872699,-3.101428349813751e-05,0.0002122273047764911,-0.00043442845344543457
Physics,GAT,GATS,brier,3,1.89878046512576e-05,2,M,6.019324064254761e-05,3.4712255001068115e-05,-7.107853889465332e-06,4.013131062188813e-05,-3.2989929119750516e-05
Physics,GAT,GETS,ece,3,-0.22601300229628882,4,M,0.015606661327183247,-0.1628062144542734,-0.4101050784811378,-0.3594139513249198,-0.21334642854829627
Physics,GAT,GETS,nll,3,-0.0022669687867164614,5,W,-0.0006730357805887766,-0.0022496978441874094,-0.004429678122202546,-0.0026615510384241925,-0.0013208811481793814
Physics,GAT,GETS,brier,3,-0.0004050058623154995,4,M,-8.943180243174698e-05,-0.0002872472008069449,-0.0007408261299133301,-0.0009839485088984218,7.642433047294617e-05
Physics,GAT,HoTS,ece,3,-0.2653342811390758,5,W,-0.2154424864177903,-0.2785231297214826,-0.333216964888076,-0.17554799560457468,-0.3239408290634553
Physics,GAT,HoTS,nll,3,-0.00012971262137095318,4,M,-3.992517789203065e-05,-0.0001575946807861328,-0.00017549594243368438,0.00034418205420175263,-0.0006197293599446707
Physics,GAT,HoTS,brier,3,-0.000278902302185699,5,W,-0.00026517609755198623,-0.0002731929222742763,-0.0003841097156206813,-0.0001193309823672023,-0.0003527017931143489
Physics,GAT,WATS,ece,3,0.002377675846219074,3,M,0.04374796990305185,0.03401415888220072,-0.011500607555111286,-0.01144932272533572,-0.042923819273710195
Physics,GAT,WATS,nll,3,-4.419038693109778e-05,2,M,0.0001344829797744751,-0.0001429071029027118,6.050368150076202e-05,7.646779219308564e-05,-0.00034949928522109985
Physics,GAT,WATS,brier,3,-1.7809371153559849e-06,3,M,2.1303693453475492e-05,-5.995233853667292e-06,-6.655851999964879e-07,8.756915728241887e-06,-3.2304475704833524e-05
Physics,GCN,TS,ece,3,-0.0767204964843889,5,W,-0.05295996864636737,-0.06228496010104817,-0.11858812843759858,-0.1140857425828774,-0.03568368265405297
Physics,GCN,TS,nll,3,-0.00026323745648066386,5,W,-4.452963670095733e-05,-0.00033791611591975357,-0.0006172806024551392,-0.00028158972660699555,-3.487120072047378e-05
Physics,GCN,TS,brier,3,-1.6884754101437195e-05,3,M,-3.6384910345077515e-05,1.9123156865391566e-06,-4.08664345741272e-05,-5.1012883583709256e-05,4.192814230918884e-05
Physics,GCN,VS,ece,3,-0.021544004945705342,3,M,-0.0673333803812663,0.054953464617331804,0.0072080331544081,-0.06583554204553366,-0.03671260007346666
Physics,GCN,VS,nll,3,-0.0003235017259915679,4,M,-5.671381950378418e-05,0.000232599675655365,-0.0008144478003184047,-0.0007241393129030771,-0.00025480737288793853
Physics,GCN,VS,brier,3,1.4176468054452607e-05,2,M,3.54001919428415e-05,0.00045786177118619514,-0.00023304795225460861,-0.0002025452752908094,1.321360468864441e-05
Physics,GCN,ETS,ece,3,-0.014176436234265555,4,M,-0.00970757876833278,-0.01602360668281716,0.007128265375892284,-0.051404473682244545,-0.0008747874138255729
Physics,GCN,ETS,nll,3,-0.00023253212372462416,5,W,-0.0002094258864720755,-0.00036369015773138336,-0.00047329068183898926,-6.668269634246826e-06,-0.00010958562294642593
Physics,GCN,ETS,brier,3,1.94815297921494e-05,2,M,-1.619011163711548e-05,3.38343282540593e-05,2.3710230986281888e-05,-4.727393388748169e-06,6.0780594746269456e-05
Physics,GCN,HTS,ece,3,0.00261526399602493,3,M,-0.001296183715264021,-0.011836085468530655,0.060473910222450855,0.0017989349241058772,-0.036064255982637405
Physics,GCN,HTS,nll,3,-0.00026120146115621025,5,W,-0.00018804768721263077,-0.00034796446561813354,-0.00038259724775950577,-7.010747989018296e-05,-0.00031729042530059814
Physics,GCN,HTS,brier,3,2.709651986757683e-05,1,M,-1.4839073022215876e-05,3.777196009953354e-05,5.577007929484512e-05,1.0466823975242845e-05,4.6312808990478516e-05
Physics,GCN,LTS,ece,3,-0.026814970187842856,4,M,0.008657264212767302,-0.01184193727870786,-0.07481669696668791,-0.00433827905605233,-0.051735201850533485
Physics,GCN,LTS,nll,3,-3.067950407664166e-05,3,M,0.00025641421476998993,-0.0003469735383987427,-2.6844441890716553e-05,-9.048730134963989e-05,5.449354648590088e-05
Physics,GCN,LTS,brier,3,0.00012252504626910076,0,L,8.91275703907013e-05,3.79408399264064e-05,0.00029143442710241607,1.7048170169189913e-05,0.00017707422375679016
Physics,GCN,RBS,ece,3,-0.0361005162509779,3,M,-0.14107003808021545,-0.016042202090223612,0.04523343717058498,0.041737205659349796,-0.1103609839143852
Physics,GCN,RBS,nll,3,-0.0028286685546239226,4,M,-0.003967970609664917,-0.002558807531992599,-0.001339450478553772,4.772841930389404e-05,-0.006324842572212219
Physics,GCN,RBS,brier,3,-5.2649031082788175e-05,3,M,-0.00036678463220596313,-5.634501576423645e-05,0.0001461220284303122,0.00015315786004066467,-0.00013939539591471817
Physics,GCN,CaGCN,ece,3,-0.5350693571381271,5,W,-0.6557182564089695,-0.5078472817937534,-0.3925059145937364,-0.9057530900463461,-0.21352224284783
Physics,GCN,CaGCN,nll,3,-0.013409643371899923,5,W,-0.012786169846852616,-0.013899723688761398,-0.010168112814426422,-0.02557176848252614,-0.0046224420269330435
Physics,GCN,CaGCN,brier,3,-0.001197180400292082,5,W,-0.0014307995637257986,-0.0012287671367327418,-0.0009673461318016052,-0.0020838429530461652,-0.0002751462161540985
Physics,GCN,GATS,ece,3,-0.004308423182616627,2,M,-0.052712539521356405,0.03566793166100979,0.03740253547827399,0.0355226298173269,-0.07742267334833741
Physics,GCN,GATS,nll,3,-9.159495433171405e-05,3,M,5.7913362979888916e-05,-0.00020370135704676773,-0.00017647196849186753,9.340544541686091e-06,-0.00014505535364151
Physics,GCN,GATS,brier,3,5.606263875961165e-05,0,L,5.0185869137436834e-05,6.600717703501846e-05,4.194676876068115e-05,4.532436529772199e-07,0.00012172013521194458
Physics,GCN,GETS,ece,3,0.03597544118141134,2,M,-0.01859219434360665,0.09636428828040755,0.12213930798073608,0.03089133339623612,-0.05092552940671641
Physics,GCN,GETS,nll,3,-0.0026764288544654873,5,W,-0.0017957960565885,-0.0016610597570737295,-0.00423605740070343,-0.003996377189954117,-0.00169285386800766
Physics,GCN,GETS,brier,3,-0.0003777727484703064,5,W,-0.000334177166223526,-9.685009717941284e-05,-0.0005415057142575536,-0.0007306113839149475,-0.00018571938077609207
Physics,GCN,HoTS,ece,3,-0.2406913391314447,5,W,-0.3861669761439165,-0.2021017018705607,-0.14880145899951458,-0.16830921328316129,-0.2980773453600704
Physics,GCN,HoTS,nll,3,-0.00043582866589228497,5,W,-0.0005384907126426697,-0.0004945521553357535,-0.0005969901879628453,-3.191828727722168e-05,-0.0005171919862429347
Physics,GCN,HoTS,brier,3,-0.00021942233045896126,5,W,-0.00025106842319171097,-0.00024569034576416016,-0.0002982914447784424,-0.00016039113203684952,-0.00014167030652364326
Physics,GCN,WATS,ece,3,0.0021191290579736233,2,M,0.004765825966993986,-0.008640888457496998,0.06752125918865198,0.0003568905716141435,-0.053407441979895
Physics,GCN,WATS,nll,3,-0.00011569857597351352,4,M,-0.00014742712179820205,-0.00013247132301330566,-0.0003362322847048488,-1.1970599492386325e-05,4.960844914117524e-05
Physics,GCN,WATS,brier,3,5.10330001513154e-05,1,M,-4.4951836268153356e-06,7.697070638339187e-05,6.498396396636963e-05,1.8755594889320604e-05,9.894991914431023e-05
Pubmed,GAT,TS,ece,3,-0.0167304867257674,3,M,0.5117528916647038,-0.09994919722278905,0.0068621554722388955,-0.48441264467934764,-0.017905638863643047
Pubmed,GAT,TS,nll,3,-0.0022794703642527113,5,W,-0.0029177963733673096,-0.005044539769490541,-1.697738965350526e-05,-0.0031639933586120605,-0.0002540449301401404
Pubmed,GAT,TS,brier,3,-0.0013953457276026427,5,W,-0.003133649627367674,-0.002680023511250823,-4.2398770650237116e-05,-0.0010902633269627704,-3.0393401781708684e-05
Pubmed,GAT,VS,ece,3,0.011129099875688619,3,M,0.3224167196700971,0.013419861594835991,-0.07999342245360208,-0.010925236468513733,-0.1892724229643742
Pubmed,GAT,VS,nll,3,-0.0016791065533955818,4,M,-0.002632737159729004,-0.004723101854324341,-0.0006302694479624615,-0.001606752475102724,0.0011973281701406213
Pubmed,GAT,VS,brier,3,-0.001244188348452252,4,M,-0.0024024893840154105,-0.003160273035367339,-0.00019382933775582978,-0.0009453445672988892,0.0004809945821762085
Pubmed,GAT,ETS,ece,3,0.04613312271734078,3,M,0.5103671457618475,0.042396411299705505,-0.03967657685279846,-0.2818270741651455,-0.0005942924569051211
Pubmed,GAT,ETS,nll,3,-0.001979974905649817,5,W,-0.0030599335829417096,-0.004371811946233095,-0.0002747972806294574,-0.002085775136947632,-0.00010755658149719238
Pubmed,GAT,ETS,brier,3,-0.00135011573632558,5,W,-0.00312843918800354,-0.002611969908078521,-1.6202529271452937e-05,-0.0009816239277521677,-1.2343128522218638e-05
Pubmed,GAT,HTS,ece,3,0.06102075489858787,3,M,0.3188621407995622,0.022607529535889626,-0.0030035773913065222,-0.03267875872552395,-0.0006835597256820147
Pubmed,GAT,HTS,nll,3,-0.002013532320658351,5,W,-0.0036550958951314105,-0.0042578180631001605,-1.03612740834369e-05,-0.0021314918994903564,-1.2894471486391001e-05
Pubmed,GAT,HTS,brier,3,-0.0013500978549321474,5,W,-0.0032630811134974347,-0.0025459378957748413,-4.912416140229192e-06,-0.0009301354487736835,-6.42240047454834e-06
Pubmed,GAT,LTS,ece,3,0.03710440670450532,3,M,0.31811551501353597,-0.013623371099432235,-0.014216934020320537,-0.12508815464874112,0.02033497827748454
Pubmed,GAT,LTS,nll,3,-0.0012176672617594364,2,M,-0.003651152054468809,-0.003608872493108095,0.0002030034859974994,0.0002580583095550537,0.0007106264432271692
Pubmed,GAT,LTS,brier,3,-0.0011058648427327456,3,M,-0.0032620976368586407,-0.0023329555988311768,6.796419620513916e-05,-0.00020886460940042206,0.00020662943522137267
Pubmed,GAT,RBS,ece,3,-0.35005662590265263,5,W,-0.35893685805300857,-0.16008506839474035,-0.6724409448603789,-0.30086442517737544,-0.25795583302776015
Pubmed,GAT,RBS,nll,3,-0.0035189608732859147,4,M,-0.00391023357709247,-0.004962573448816898,0.000473330418268858,-0.004228174686431885,-0.004967153072357178
Pubmed,GAT,RBS,brier,3,-0.00015370150407155724,2,M,-0.0021932125091552734,-0.001212398211161314,0.0017961710691452026,3.0741095542907715e-05,0.0008101910352706909
Pubmed,GAT,CaGCN,ece,3,0.119114238768816,2,M,0.4860731617858014,0.26734971130887664,-0.018770061433315277,0.008319783955812454,-0.14740140177309524
Pubmed,GAT,CaGCN,nll,3,0.0012369831403096555,2,M,-0.0036573608716328754,-0.00015747547149658203,0.0032677551110585346,0.00515956679979962,0.00157243013381958
Pubmed,GAT,CaGCN,brier,3,-0.0002133101224899292,2,M,-0.0028741955757141113,-0.00149613618850708,0.0013865629831949777,0.0013298590977986746,0.0005873590707778931
Pubmed,GAT,GATS,ece,3,0.1103251955161492,1,M,0.4976659547537565,0.06086680417259527,-0.0656742757807175,0.031788165991505024,0.02697932844360662
Pubmed,GAT,GATS,nll,3,-0.0017874936262766484,4,M,-0.003191709518432617,-0.004074037075042725,-0.00011127193768817323,-0.0016741454601287842,0.00011369585990905762
Pubmed,GAT,GATS,brier,3,-0.0013000677029291808,4,M,-0.0031102349360783987,-0.002507934967676817,-2.1571914354950872e-05,-0.000878557562828064,1.796086629232696e-05
Pubmed,GAT,GETS,ece,3,-0.18110156680146852,4,M,0.3934952896088362,-0.42909514158964157,-0.08372684630254901,-0.7060572039335965,-0.08012393179039168
Pubmed,GAT,GETS,nll,3,-0.00011836489041645581,3,M,-0.0017908910910288678,-0.0019758542378743305,-0.001103430986404419,0.0021290977795919153,0.002149254083633423
Pubmed,GAT,GETS,brier,3,0.00034102797508239746,2,M,-0.0005342662334442139,-0.0015389273564020978,0.0005544970432917184,0.0015216668446858816,0.0017021695772806988
Pubmed,GAT,HoTS,ece,3,-0.49354847210148967,5,W,-0.3792491896698871,-0.2784005987147491,-0.9238298051059245,-0.415159249678254,-0.47110351733863365
Pubmed,GAT,HoTS,nll,3,-0.0029123564561207905,5,W,-0.005802204211552919,-0.004304081201553345,-0.0020100176334381104,-0.0022984246412912634,-0.00014705459276831423
Pubmed,GAT,HoTS,brier,3,-0.001968861619631457,5,W,-0.004277879993120848,-0.003086800376574217,-0.0008315940697987967,-0.001503611604372651,-0.00014442205429077148
Pubmed,GAT,WATS,ece,3,0.045734814678629256,3,M,0.32981044302384066,-0.030253206690152412,0.015357742086052895,-0.06183460354804993,-0.024406301478544945
Pubmed,GAT,WATS,nll,3,-0.0020478864510854013,4,M,-0.003617584705352783,-0.004466235637664795,4.973014195758241e-05,-0.002177874247233036,-2.746780713397401e-05
Pubmed,GAT,WATS,brier,3,-0.0013499756654103633,4,M,-0.0032551338275273733,-0.00255902608235678,9.904305140168157e-06,-0.0009364734093348093,-9.149312973022461e-06
Pubmed,GCN,TS,ece,3,-0.017862248544891646,4,M,0.2951794924835365,-0.006308189282814514,-0.05336105823516846,-0.11938187914590048,-0.20543960854411125
Pubmed,GCN,TS,nll,3,-0.007961444060007728,5,W,-0.007815033197402954,-0.006526350975036621,-0.00807902216911316,-0.009786039590835571,-0.007600774367650331
Pubmed,GCN,TS,brier,3,-0.0012368629376093509,5,W,-0.0014119247595469064,-0.0007060915231704712,-0.0015194018681844168,-0.0013336489597956247,-0.0012132475773493356
Pubmed,GCN,VS,ece,3,-0.16627855288485688,4,M,0.1624452881515026,-0.27746486787994695,-0.1573603289822738,-0.19212543653945136,-0.36688741917411494
Pubmed,GCN,VS,nll,3,-0.008205054203669238,5,W,-0.007968763510386168,-0.007104039192199707,-0.008517056703567505,-0.009681224822998047,-0.007754186789194761
Pubmed,GCN,VS,brier,3,-0.0015176335970560784,5,W,-0.0018949260314305716,-0.0011484622955322266,-0.0016749898592631207,-0.0015558799107869559,-0.001313909888267517
Pubmed,GCN,ETS,ece,3,0.023504281416535423,1,M,0.24620850260059046,0.09565412377317761,0.010761432349681854,0.058524419243137116,-0.29362707088390994
Pubmed,GCN,ETS,nll,3,-0.006054365634918224,5,W,-0.00684865315755212,-0.003680298725763975,-0.00624239444732666,-0.007182091474533081,-0.006318390369415283
Pubmed,GCN,ETS,brier,3,-0.0013044188419977787,5,W,-0.001521999637285859,-0.0007488081852594919,-0.0015805264314015799,-0.001298278570175171,-0.0013724813858667917
Pubmed,GCN,HTS,ece,3,0.046244965245326376,2,M,0.0908017779390018,0.1383711428691945,0.06420177718003584,-0.02125571481883526,-0.04089415694276499
Pubmed,GCN,HTS,nll,3,-0.0056789378325144526,5,W,-0.007765094439188658,-0.003163754940032959,-0.005050450563430786,-0.00797856847445172,-0.00443682074546814
Pubmed,GCN,HTS,brier,3,-0.0011783689260482732,5,W,-0.0015838841597239084,-0.0005526443322499408,-0.001505653063456236,-0.0013190011183420725,-0.0009306619564692087
Pubmed,GCN,LTS,ece,3,-0.01380977220833297,3,M,0.1445318261782329,-0.07326503594716383,-0.0252367307742436,0.17558089457452297,-0.2906598150730133
Pubmed,GCN,LTS,nll,3,-0.004956599076588952,5,W,-0.00488076607386273,-0.00224187970161438,-0.005581716696421324,-0.00389137864112854,-0.008187254269917787
Pubmed,GCN,LTS,brier,3,-0.0006438424189885439,5,W,-0.0009060005346933908,-2.9638409614562988e-05,-0.0009800742069880353,-0.0001373291015625,-0.0011661698420842304
Pubmed,GCN,RBS,ece,3,-0.25105081809063756,5,W,-0.14978181570768356,-0.2765347249805927,-0.16544954851269722,-0.16457557988663507,-0.4989124213655791
Pubmed,GCN,RBS,nll,3,-0.01074113051096599,5,W,-0.017518351475397764,-0.007460693518320738,-0.008985032637914059,-0.011030187209447206,-0.008711387713750185
Pubmed,GCN,RBS,brier,3,-0.0014868368705113655,5,W,-0.0018122593561808176,-0.0009947617848714008,-0.0014316836992899762,-0.0015530983606974191,-0.0016423811515172138
Pubmed,GCN,CaGCN,ece,3,0.23124172041813532,0,L,0.4226887598633766,0.3090678403774898,0.00032906730969739506,0.3551425412297249,0.06898039331038786
Pubmed,GCN,CaGCN,nll,3,0.0016658782958984264,1,M,0.00043143828709918397,0.005173832178115845,0.0010556379954019812,0.0020435750484466553,-0.0003750920295715332
Pubmed,GCN,CaGCN,brier,3,0.0006472696860631288,1,M,-0.00014647841453552246,0.0016134281953175955,0.0006111611922581806,0.00099240243434906,0.00016583502292633057
Pubmed,GCN,GATS,ece,3,0.27666279114782805,0,L,0.6209514103829861,0.38100779056549083,0.3658651995162169,0.011082009101907486,0.004407546172539245
Pubmed,GCN,GATS,nll,3,-0.004483838876088464,5,W,-0.00471281011899316,-0.002017766237258911,-0.004462450742721558,-0.004820426305135073,-0.006405740976333618
Pubmed,GCN,GATS,brier,3,-0.0009352932373682621,5,W,-0.0011734863122304373,-0.00024225314458209413,-0.0010863244533538818,-0.0010167707999547415,-0.0011576314767201556
Pubmed,GCN,GETS,ece,3,0.0017003435641526955,3,M,0.21966344987352682,-0.04737439254919673,0.16239608327547705,-0.23022379415730643,-0.09595962862173724
Pubmed,GCN,GETS,nll,3,-0.009339414040247606,5,W,-0.009129434823989868,-0.007415602604548155,-0.00834827621777856,-0.010558217763900757,-0.011245538791020693
Pubmed,GCN,GETS,brier,3,-0.0015092641115188542,5,W,-0.0021057228247324533,-0.0012167195479075021,-0.0017417967319488525,-0.0008286237716674805,-0.001653457681337983
Pubmed,GCN,HoTS,ece,3,-0.19246138942738372,4,M,-0.2217451110482216,-0.07404281447331096,-0.4675996800263722,0.05349378722409415,-0.25241312881310796
Pubmed,GCN,HoTS,nll,3,-0.005538000663121545,5,W,-0.005000064770380674,-0.004098683595657349,-0.006943225860595703,-0.006672114133834839,-0.00497591495513916
Pubmed,GCN,HoTS,brier,3,-0.0016330212354660034,5,W,-0.001925155520439148,-0.0011974573135375977,-0.0019983400901158743,-0.0017817566792170114,-0.0012623965740203857
Pubmed,GCN,WATS,ece,3,-0.18363998892406622,4,M,0.0067194923758506775,-0.12641241773962975,-0.23760333036382986,-0.1894894832124312,-0.37141420568029093
Pubmed,GCN,WATS,nll,3,-0.0077861348787943594,5,W,-0.008423467477162716,-0.005782514810562134,-0.007967601219813047,-0.009247303009033203,-0.007509787877400698
Pubmed,GCN,WATS,brier,3,-0.0014074722925821958,5,W,-0.0016406774520874023,-0.0009307712316513062,-0.0016516794761022024,-0.0014162063598632812,-0.0013980269432067871


==> anc/supplementary_data/graphs/wats/merge_wats.py <==
"""Append WATS rows to results/main_*.jsonl: container rows from results/wats_*, HCY rows (SHA256-verified
archive in hcy_wats/) tagged machine='HCY'. HCY rows exist only for runs whose backbones were trained there."""
import os, glob, json, shutil
ROOT = os.path.dirname(os.path.abspath(__file__))
for fn in sorted(glob.glob(os.path.join(ROOT, 'results', 'wats_*_v1.0.jsonl'))):
    tag = os.path.basename(fn)[5:]
    out = os.path.join(ROOT, 'results', 'main_' + tag)
    old = [json.loads(l) for l in open(out)]
    if any(r['method'] == 'WATS' for r in old): print(tag, 'already merged'); continue
    hcy_runs = {r['run'] for r in old if r.get('machine') == 'HCY'}
    rows = [json.loads(l) for l in open(fn)]
    assert not {r['run'] for r in rows} & hcy_runs
    h = os.path.join(ROOT, 'hcy_wats', 'wats_' + tag)
    if os.path.exists(h):
        hr = [dict(json.loads(l), machine='HCY') for l in open(h)]
        assert {r['run'] for r in hr} == hcy_runs, tag
        rows += hr
    runs = {r['run'] for r in old if r['method'] == 'TS'}
    assert {r['run'] for r in rows} == runs and len(rows) == len(runs), tag
    shutil.copy(out, out + '.before_wats')
    with open(out, 'a') as f:
        for r in rows: f.write(json.dumps(r) + '\n')
    print(tag, 'ok', len(rows))


==> anc/supplementary_data/graphs/wats/official/wats_official.py <==
"""WATS as released by Li et al. (github.com/lxy1134/WATS @ 6363b5c, model/calibrator.py and exp/solver.py).

Port of the official code path for calibrator_name 'WATS' to our pipeline without DGL. The functions below
copy compute_degree_features (mode 'total'), compute_graph_wavelet (sym_norm, Chebyshev K=4, s=0.4 as
hard-coded in FeatureExtractor, exp(-s k) weights, row L1 normalisation), SimpleTempMLP (dropout 0.3, the
class default; the WATS class does not pass cal_dropout), the WATS forward pass (logits / (T + 1e-6)) and
fit_calibration (Adam on the calibration nodes, early stopping on the training nodes, as solver.py passes
masks [train, val, test]); only DGL graph calls are replaced by scipy/torch equivalents.
Graph as in the official dataset.py: self-loops for the citation graphs and CoraFull (AddSelfLoop), none for
Amazon Computers/Photo; Coauthor CS/Physics are not in the official loader and get self-loops like the other
DGL datasets. Hyper-parameters from the official config/<dataset>.yaml (cal_lr 0.01, cal_weight_decay 0,
epochs 1000, patience 50, cal_hidden_dim); cs.yaml and physics.yaml have no cal_hidden_dim, so the
SimpleTempMLP default (16) is used."""
import copy, numpy as np, torch, torch.nn as nn, torch.nn.functional as F
import scipy.sparse as sp
from scipy.sparse import csgraph

# official config/<dataset>.yaml: cal_hidden_dim (None: not given, SimpleTempMLP default 16)
HIDDEN = {'Cora': 16, 'Citeseer': 32, 'Pubmed': 32, 'Computers': 64, 'Photo': 32, 'CS': None, 'Physics': None,
          'CoraFull': 128}
SELF_LOOPS = {'Computers': False, 'Photo': False}
LR, WD, EPOCHS, PATIENCE = 0.01, 0.0, 1000, 50


def graph(A, dataset):
    A = sp.csr_matrix(A, dtype=np.float64)
    A = ((A + A.T) > 0).astype(np.float64).tolil()
    A.setdiag(1.0 if SELF_LOOPS.get(dataset, True) else 0.0)
    A = A.tocsr(); A.eliminate_zeros()
    return A


def compute_degree_features(A):
    """mode 'total': log1p(in-degree + out-degree), the DGL degrees counting a self-loop once each way."""
    deg = torch.as_tensor(np.asarray(A.sum(0)).ravel() + np.asarray(A.sum(1)).ravel(), dtype=torch.float32)
    return torch.log1p(deg.clamp(min=1e-6)).unsqueeze(1)


def compute_graph_wavelet(A, k=4, s=0.4):
    L = sp.coo_matrix(csgraph.laplacian(A, normed=True))
    lam_max = 2.0
    N = A.shape[0]
    L = torch.sparse_coo_tensor(torch.tensor(np.array([L.row, L.col])), torch.tensor(L.data, dtype=torch.float32),
                                size=L.shape)
    index = torch.arange(N)
    I_sparse = torch.sparse_coo_tensor(torch.stack([index, index]), torch.ones(N), size=(N, N))
    L_hat = L.mul(2.0 / lam_max) - I_sparse
    x0 = compute_degree_features(A)
    T_k_minus2 = x0
    T_k_minus1 = torch.sparse.mm(L_hat, x0)
    feats = torch.cat([T_k_minus2, T_k_minus1], dim=1)
    for _ in range(2, k + 1):
        T_k = 2 * torch.sparse.mm(L_hat, T_k_minus1) - T_k_minus2
        feats = torch.cat([feats, T_k], dim=1)
        T_k_minus2, T_k_minus1 = T_k_minus1, T_k
    coeffs = torch.exp(-s * torch.arange(k + 1, dtype=feats.dtype))
    feats = feats * coeffs
    return F.normalize(feats, p=1, dim=1)


class SimpleTempMLP(nn.Module):
    def __init__(self, in_dim, hidden_dim=16, dropout=0.3):
        super().__init__()
        self.fc1 = nn.Linear(in_dim, hidden_dim)
        self.fc2 = nn.Linear(hidden_dim, 1)
        self.dropout = nn.Dropout(dropout)
        self.softplus = nn.Softplus()

    def forward(self, x):
        h = F.relu(self.fc1(x))
        h = self.dropout(h)
        h = self.fc2(h)
        return self.softplus(h).squeeze(-1)


def fit_wats_official(z, A, y, cal_idx, train_idx, dataset):
    H = compute_graph_wavelet(graph(A, dataset))
    hidden = HIDDEN[dataset]
    mlp = SimpleTempMLP(H.shape[1]) if hidden is None else SimpleTempMLP(H.shape[1], hidden_dim=hidden)
    opt = torch.optim.Adam(mlp.parameters(), lr=LR, weight_decay=WD)
    calib = lambda: z / (mlp(H).unsqueeze(1).expand_as(z) + 1e-6)
    tr, va = torch.as_tensor(np.asarray(train_idx)), torch.as_tensor(np.asarray(cal_idx))
    # fit_calibration: train_idx = masks[1] (calibration nodes), val_idx = masks[0] (training nodes)
    vlss_mn, state, curr_step = float('inf'), None, 0
    for epoch in range(EPOCHS):
        opt.zero_grad(); mlp.train()
        F.cross_entropy(calib()[va], y[va]).backward(); opt.step()
        with torch.no_grad():
            mlp.eval()
            val_loss = F.cross_entropy(calib()[tr], y[tr])
            if val_loss <= vlss_mn:
                state = copy.deepcopy(mlp.state_dict()); vlss_mn = min(val_loss.item(), vlss_mn); curr_step = 0
            else:
                curr_step += 1
                if curr_step >= PATIENCE: break
    mlp.load_state_dict(state); mlp.eval()
    with torch.no_grad():
        return F.log_softmax(calib(), 1), sum(p.numel() for p in mlp.parameters())


==> anc/supplementary_data/graphs/wats/official/watso_CS_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 0.44930005073547363, "acc": 0.9258587956428528, "ece": 0.034012094140052795, "cls_ece": 0.005133380647748709, "nll": 0.2748110592365265, "brier": 0.11607953906059265, "n_params": 113}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 0.44404149055480957, "acc": 0.9246507883071899, "ece": 0.030823251232504845, "cls_ece": 0.005031904671341181, "nll": 0.2756529152393341, "brier": 0.11644593626260757, "n_params": 113}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 0.612933874130249, "acc": 0.9253303408622742, "ece": 0.03568454831838608, "cls_ece": 0.005502899177372456, "nll": 0.29492709040641785, "brier": 0.11837457120418549, "n_params": 113}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 0.4525473117828369, "acc": 0.9248018264770508, "ece": 0.03587699681520462, "cls_ece": 0.005629583727568388, "nll": 0.28786295652389526, "brier": 0.11899563670158386, "n_params": 113}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 0.5370972156524658, "acc": 0.9276708364486694, "ece": 0.029310207813978195, "cls_ece": 0.00467669079080224, "nll": 0.26456835865974426, "brier": 0.11176200211048126, "n_params": 113}


==> anc/supplementary_data/graphs/wats/official/watso_CS_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 0.4621613025665283, "acc": 0.9317478537559509, "ece": 0.03982646390795708, "cls_ece": 0.005833975970745087, "nll": 0.27543458342552185, "brier": 0.10995005071163177, "n_params": 113}
{"run": "s0_f1_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.4512803554534912, "acc": 0.9326538443565369, "ece": 0.02993275783956051, "cls_ece": 0.0045615145936608315, "nll": 0.23742219805717468, "brier": 0.103542760014534, "n_params": 113}
{"run": "s0_f2_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.6338794231414795, "acc": 0.9331823587417603, "ece": 0.02003006637096405, "cls_ece": 0.0037520683836191893, "nll": 0.22166360914707184, "brier": 0.10222388058900833, "n_params": 113}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 0.42802977561950684, "acc": 0.9331068396568298, "ece": 0.028893087059259415, "cls_ece": 0.004806562326848507, "nll": 0.24151460826396942, "brier": 0.10537028312683105, "n_params": 113}
{"run": "s1_f1_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.512474775314331, "acc": 0.9303133487701416, "ece": 0.016621679067611694, "cls_ece": 0.0037028479855507612, "nll": 0.22801296412944794, "brier": 0.10685662180185318, "n_params": 113}
{"run": "s1_f2_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.5140080451965332, "acc": 0.9324273467063904, "ece": 0.03284664452075958, "cls_ece": 0.005067279562354088, "nll": 0.252316951751709, "brier": 0.10691449791193008, "n_params": 113}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 0.463667631149292, "acc": 0.9330313205718994, "ece": 0.030272817239165306, "cls_ece": 0.004781907424330711, "nll": 0.2498064637184143, "brier": 0.10647393763065338, "n_params": 113}
{"run": "s2_f1_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.491710901260376, "acc": 0.9328803420066833, "ece": 0.03602736443281174, "cls_ece": 0.00533728301525116, "nll": 0.2650523781776428, "brier": 0.10786089301109314, "n_params": 113}
{"run": "s2_f2_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.4787001609802246, "acc": 0.9342393279075623, "ece": 0.03571648523211479, "cls_ece": 0.005339732393622398, "nll": 0.2649948298931122, "brier": 0.10533773899078369, "n_params": 113}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 0.5776550769805908, "acc": 0.9329558610916138, "ece": 0.03883788734674454, "cls_ece": 0.005661602132022381, "nll": 0.273567795753479, "brier": 0.1085905209183693, "n_params": 113}
{"run": "s3_f1_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.4536619186401367, "acc": 0.9313703179359436, "ece": 0.04060323163866997, "cls_ece": 0.005823202896863222, "nll": 0.2759084403514862, "brier": 0.11098941415548325, "n_params": 113}
{"run": "s3_f2_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.4287080764770508, "acc": 0.9326538443565369, "ece": 0.03117002174258232, "cls_ece": 0.004586319904774427, "nll": 0.23885342478752136, "brier": 0.10401438176631927, "n_params": 113}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 0.426342248916626, "acc": 0.9334088563919067, "ece": 0.022795073688030243, "cls_ece": 0.003956762608140707, "nll": 0.22581714391708374, "brier": 0.10115358978509903, "n_params": 113}
{"run": "s4_f1_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.44950342178344727, "acc": 0.9358248114585876, "ece": 0.030405357480049133, "cls_ece": 0.0047064973041415215, "nll": 0.23911695182323456, "brier": 0.10198447108268738, "n_params": 113}
{"run": "s4_f2_i0", "method": "WATSo", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 0.44700145721435547, "acc": 0.9350698590278625, "ece": 0.016295595094561577, "cls_ece": 0.0033711085561662912, "nll": 0.21375007927417755, "brier": 0.09944833070039749, "n_params": 113}


==> anc/supplementary_data/graphs/wats/official/watso_Citeseer_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.21454453468322754, "acc": 0.7231473922729492, "ece": 0.04677363857626915, "cls_ece": 0.025643983855843544, "nll": 0.8388634324073792, "brier": 0.3989678919315338, "n_params": 225}
{"run": "s0_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.1597881317138672, "acc": 0.7273105978965759, "ece": 0.04478104040026665, "cls_ece": 0.03273792564868927, "nll": 0.8632074594497681, "brier": 0.40393608808517456, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 0.12567353248596191, "acc": 0.7368859052658081, "ece": 0.05176819488406181, "cls_ece": 0.02425798773765564, "nll": 0.8476791381835938, "brier": 0.40182116627693176, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.13349580764770508, "acc": 0.7094088196754456, "ece": 0.05733093246817589, "cls_ece": 0.025265196338295937, "nll": 0.8604615330696106, "brier": 0.41563838720321655, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.18135905265808105, "acc": 0.7114904522895813, "ece": 0.011249847710132599, "cls_ece": 0.03875310346484184, "nll": 0.9657146334648132, "brier": 0.4228716790676117, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 0.13389062881469727, "acc": 0.7214820981025696, "ece": 0.04295661300420761, "cls_ece": 0.02536689303815365, "nll": 0.8647983074188232, "brier": 0.4062294363975525, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.2789316177368164, "acc": 0.7277268767356873, "ece": 0.07027174532413483, "cls_ece": 0.031104089692234993, "nll": 0.878280758857727, "brier": 0.4110487401485443, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.17312884330749512, "acc": 0.7023313641548157, "ece": 0.035374753177165985, "cls_ece": 0.052186984568834305, "nll": 1.0718172788619995, "brier": 0.4488781988620758, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 0.15152883529663086, "acc": 0.7198168039321899, "ece": 0.02985643967986107, "cls_ece": 0.025478379800915718, "nll": 0.8471471071243286, "brier": 0.4022969901561737, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.15553498268127441, "acc": 0.7273105978965759, "ece": 0.04615175351500511, "cls_ece": 0.03648986294865608, "nll": 0.889513373374939, "brier": 0.4083409905433655, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.1347646713256836, "acc": 0.722314715385437, "ece": 0.05689031258225441, "cls_ece": 0.030657239258289337, "nll": 0.8734939694404602, "brier": 0.406707763671875, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 0.23267769813537598, "acc": 0.7210657596588135, "ece": 0.03728431463241577, "cls_ece": 0.03548292815685272, "nll": 0.9174414277076721, "brier": 0.4178045094013214, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.12425470352172852, "acc": 0.7198168039321899, "ece": 0.07534154504537582, "cls_ece": 0.030454343184828758, "nll": 0.8785631060600281, "brier": 0.41087427735328674, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.15280961990356445, "acc": 0.7218984365463257, "ece": 0.09565132856369019, "cls_ece": 0.04064866527915001, "nll": 0.9273741841316223, "brier": 0.4192361831665039, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 0.27853870391845703, "acc": 0.7235636711120605, "ece": 0.060813989490270615, "cls_ece": 0.03305916115641594, "nll": 0.8704409003257751, "brier": 0.4104708135128021, "n_params": 225}


==> anc/supplementary_data/graphs/wats/official/watso_Citeseer_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.126373291015625, "acc": 0.7235636711120605, "ece": 0.07916074991226196, "cls_ece": 0.03225279971957207, "nll": 0.8833103179931641, "brier": 0.4088502526283264, "n_params": 225}
{"run": "s0_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.1260824203491211, "acc": 0.729808509349823, "ece": 0.08881343901157379, "cls_ece": 0.03429563716053963, "nll": 0.9095855355262756, "brier": 0.40809768438339233, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 0.1484055519104004, "acc": 0.7243963479995728, "ece": 0.08871296793222427, "cls_ece": 0.03359656035900116, "nll": 0.8968915343284607, "brier": 0.4101572334766388, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.16385698318481445, "acc": 0.706078290939331, "ece": 0.07914479076862335, "cls_ece": 0.030458852648735046, "nll": 0.8790119290351868, "brier": 0.423134982585907, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.14071321487426758, "acc": 0.6985844969749451, "ece": 0.10406167805194855, "cls_ece": 0.03784463554620743, "nll": 0.932793140411377, "brier": 0.436208039522171, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 0.1356353759765625, "acc": 0.7152373194694519, "ece": 0.09096680581569672, "cls_ece": 0.03423353284597397, "nll": 0.9058598279953003, "brier": 0.4199417233467102, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.13945555686950684, "acc": 0.7268942594528198, "ece": 0.07535482943058014, "cls_ece": 0.03094465471804142, "nll": 0.8800145387649536, "brier": 0.407913476228714, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.1754775047302246, "acc": 0.7156535983085632, "ece": 0.053984805941581726, "cls_ece": 0.04071402922272682, "nll": 0.955001711845398, "brier": 0.42885449528694153, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 0.15502667427062988, "acc": 0.7210657596588135, "ece": 0.03825657069683075, "cls_ece": 0.03397935628890991, "nll": 0.9154950976371765, "brier": 0.41570985317230225, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.1597743034362793, "acc": 0.7281432151794434, "ece": 0.05030769482254982, "cls_ece": 0.0312526561319828, "nll": 0.8564097285270691, "brier": 0.4020068645477295, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.3506951332092285, "acc": 0.7314737439155579, "ece": 0.0535096749663353, "cls_ece": 0.028207220137119293, "nll": 0.8465591669082642, "brier": 0.39572927355766296, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 0.24715948104858398, "acc": 0.7252289652824402, "ece": 0.02866152487695217, "cls_ece": 0.02682243287563324, "nll": 0.860028862953186, "brier": 0.40503230690956116, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.13407492637634277, "acc": 0.7227310538291931, "ece": 0.06403779238462448, "cls_ece": 0.03217077627778053, "nll": 0.8645550012588501, "brier": 0.4047095477581024, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.16470980644226074, "acc": 0.7227310538291931, "ece": 0.10134550929069519, "cls_ece": 0.0407220833003521, "nll": 0.9303990602493286, "brier": 0.4167616367340088, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATSo", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 0.30269861221313477, "acc": 0.7227310538291931, "ece": 0.09660662710666656, "cls_ece": 0.03924250602722168, "nll": 0.9376543164253235, "brier": 0.4227268099784851, "n_params": 225}


==> anc/supplementary_data/graphs/wats/official/watso_Computers_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 0.8532171249389648, "acc": 0.8915735483169556, "ece": 0.03846343606710434, "cls_ece": 0.010659933090209961, "nll": 0.4123559594154358, "brier": 0.17156505584716797, "n_params": 449}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 0.834712028503418, "acc": 0.8896607160568237, "ece": 0.03575930744409561, "cls_ece": 0.009849486872553825, "nll": 0.426772803068161, "brier": 0.16999442875385284, "n_params": 449}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 0.9008276462554932, "acc": 0.8685190677642822, "ece": 0.016591854393482208, "cls_ece": 0.009935850277543068, "nll": 0.4159696102142334, "brier": 0.1932532787322998, "n_params": 449}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 1.0926172733306885, "acc": 0.8589550256729126, "ece": 0.01324677374213934, "cls_ece": 0.010729743167757988, "nll": 0.45002084970474243, "brier": 0.20944571495056152, "n_params": 449}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 0.8914048671722412, "acc": 0.883922278881073, "ece": 0.03631869703531265, "cls_ece": 0.009517913684248924, "nll": 0.41126856207847595, "brier": 0.17905306816101074, "n_params": 449}


==> anc/supplementary_data/graphs/wats/official/watso_Computers_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 0.8865211009979248, "acc": 0.8903654217720032, "ece": 0.03248947113752365, "cls_ece": 0.009823540225625038, "nll": 0.4704589247703552, "brier": 0.17517615854740143, "n_params": 449}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 0.950514554977417, "acc": 0.8925802707672119, "ece": 0.0366157703101635, "cls_ece": 0.009771476499736309, "nll": 0.4806651771068573, "brier": 0.17340928316116333, "n_params": 449}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 0.8437409400939941, "acc": 0.8744588494300842, "ece": 0.031574755907058716, "cls_ece": 0.01025538332760334, "nll": 0.45045703649520874, "brier": 0.19364133477210999, "n_params": 449}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 1.0181493759155273, "acc": 0.8817074298858643, "ece": 0.025611840188503265, "cls_ece": 0.008560070767998695, "nll": 0.4334529638290405, "brier": 0.18018738925457, "n_params": 449}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 0.8408873081207275, "acc": 0.8849290013313293, "ece": 0.027225034311413765, "cls_ece": 0.008926618844270706, "nll": 0.4429248571395874, "brier": 0.1791553497314453, "n_params": 449}


==> anc/supplementary_data/graphs/wats/official/watso_Cora_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.1060476303100586, "acc": 0.8472151160240173, "ece": 0.018098004162311554, "cls_ece": 0.019004257395863533, "nll": 0.48102647066116333, "brier": 0.22732128202915192, "n_params": 113}
{"run": "s0_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.10322451591491699, "acc": 0.8400613069534302, "ece": 0.05344739928841591, "cls_ece": 0.023790528997778893, "nll": 0.5408012270927429, "brier": 0.24279102683067322, "n_params": 113}
{"run": "s0_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.09929180145263672, "acc": 0.8369954228401184, "ece": 0.02632189728319645, "cls_ece": 0.018612083047628403, "nll": 0.5107071399688721, "brier": 0.24091026186943054, "n_params": 113}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.08895397186279297, "acc": 0.8431272506713867, "ece": 0.02034524455666542, "cls_ece": 0.016467226669192314, "nll": 0.48430055379867554, "brier": 0.22898344695568085, "n_params": 113}
{"run": "s1_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.0935506820678711, "acc": 0.8415942788124084, "ece": 0.01838606968522072, "cls_ece": 0.015470163896679878, "nll": 0.4811098575592041, "brier": 0.22726941108703613, "n_params": 113}
{"run": "s1_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.08047008514404297, "acc": 0.832907497882843, "ece": 0.03500771149992943, "cls_ece": 0.01787109114229679, "nll": 0.5005071759223938, "brier": 0.23926959931850433, "n_params": 113}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.14734768867492676, "acc": 0.8298416137695312, "ece": 0.049040019512176514, "cls_ece": 0.02044108882546425, "nll": 0.5431548953056335, "brier": 0.25682011246681213, "n_params": 113}
{"run": "s2_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.07624483108520508, "acc": 0.8415942788124084, "ece": 0.026996644213795662, "cls_ece": 0.01853526197373867, "nll": 0.493253231048584, "brier": 0.2380288541316986, "n_params": 113}
{"run": "s2_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.15847301483154297, "acc": 0.8196218609809875, "ece": 0.05723132938146591, "cls_ece": 0.022383732721209526, "nll": 0.5529061555862427, "brier": 0.2612673342227936, "n_params": 113}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.07902336120605469, "acc": 0.8323965072631836, "ece": 0.037758968770504, "cls_ece": 0.01984369195997715, "nll": 0.5222687721252441, "brier": 0.2432737499475479, "n_params": 113}
{"run": "s3_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.08165478706359863, "acc": 0.8272866606712341, "ece": 0.04132768511772156, "cls_ece": 0.020301172509789467, "nll": 0.5377827286720276, "brier": 0.25132623314857483, "n_params": 113}
{"run": "s3_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.08987259864807129, "acc": 0.8293306231498718, "ece": 0.026770226657390594, "cls_ece": 0.01998315192759037, "nll": 0.5716062188148499, "brier": 0.2556988596916199, "n_params": 113}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.14404058456420898, "acc": 0.841083288192749, "ece": 0.04472692310810089, "cls_ece": 0.018927285447716713, "nll": 0.5181339979171753, "brier": 0.23550502955913544, "n_params": 113}
{"run": "s4_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.09076237678527832, "acc": 0.8385283350944519, "ece": 0.05146345496177673, "cls_ece": 0.022265305742621422, "nll": 0.5416982173919678, "brier": 0.24570225179195404, "n_params": 113}
{"run": "s4_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.17061448097229004, "acc": 0.8477261066436768, "ece": 0.03209192305803299, "cls_ece": 0.01793542131781578, "nll": 0.5238347053527832, "brier": 0.23570576310157776, "n_params": 113}


==> anc/supplementary_data/graphs/wats/official/watso_Cora_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.0965275764465332, "acc": 0.8313745260238647, "ece": 0.03267335891723633, "cls_ece": 0.02290867269039154, "nll": 0.5387848615646362, "brier": 0.2533978819847107, "n_params": 113}
{"run": "s0_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.09560012817382812, "acc": 0.828308641910553, "ece": 0.05330415815114975, "cls_ece": 0.021086808294057846, "nll": 0.5708592534065247, "brier": 0.25563719868659973, "n_params": 113}
{"run": "s0_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.10239362716674805, "acc": 0.8242207169532776, "ece": 0.034508682787418365, "cls_ece": 0.02373654767870903, "nll": 0.5723356604576111, "brier": 0.26408401131629944, "n_params": 113}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.0782928466796875, "acc": 0.8369954228401184, "ece": 0.02409221976995468, "cls_ece": 0.014704202301800251, "nll": 0.5117118954658508, "brier": 0.2353823184967041, "n_params": 113}
{"run": "s1_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.07774949073791504, "acc": 0.8395503163337708, "ece": 0.022176142781972885, "cls_ece": 0.017444299533963203, "nll": 0.516485869884491, "brier": 0.23886053264141083, "n_params": 113}
{"run": "s1_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.0812232494354248, "acc": 0.8191108703613281, "ece": 0.053894057869911194, "cls_ece": 0.021303677931427956, "nll": 0.5563551187515259, "brier": 0.2574274241924286, "n_params": 113}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.07871556282043457, "acc": 0.820132851600647, "ece": 0.060478635132312775, "cls_ece": 0.022431833669543266, "nll": 0.5870936512947083, "brier": 0.2632006108760834, "n_params": 113}
{"run": "s2_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.41776108741760254, "acc": 0.8334184885025024, "ece": 0.032551176846027374, "cls_ece": 0.01911323145031929, "nll": 0.5438968539237976, "brier": 0.25487974286079407, "n_params": 113}
{"run": "s2_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.09288477897644043, "acc": 0.8191108703613281, "ece": 0.08279797434806824, "cls_ece": 0.02608124352991581, "nll": 0.6069347262382507, "brier": 0.2694767117500305, "n_params": 113}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.08335208892822266, "acc": 0.8257536888122559, "ece": 0.05104818940162659, "cls_ece": 0.02072189934551716, "nll": 0.6097469329833984, "brier": 0.2639208734035492, "n_params": 113}
{"run": "s3_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.09634876251220703, "acc": 0.8185998797416687, "ece": 0.02435733564198017, "cls_ece": 0.02028927579522133, "nll": 0.5674822330474854, "brier": 0.26182469725608826, "n_params": 113}
{"run": "s3_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.09344005584716797, "acc": 0.8185998797416687, "ece": 0.033453039824962616, "cls_ece": 0.021432122215628624, "nll": 0.628178060054779, "brier": 0.26967164874076843, "n_params": 113}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.18003511428833008, "acc": 0.8354624509811401, "ece": 0.053507380187511444, "cls_ece": 0.021013716235756874, "nll": 0.5853118896484375, "brier": 0.25068989396095276, "n_params": 113}
{"run": "s4_f1_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.07423973083496094, "acc": 0.8298416137695312, "ece": 0.0351150706410408, "cls_ece": 0.019258514046669006, "nll": 0.5640684366226196, "brier": 0.2532316744327545, "n_params": 113}
{"run": "s4_f2_i0", "method": "WATSo", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.08230900764465332, "acc": 0.8380173444747925, "ece": 0.04885595291852951, "cls_ece": 0.021626053377985954, "nll": 0.5737074613571167, "brier": 0.2519102990627289, "n_params": 113}


==> anc/supplementary_data/graphs/wats/official/watso_Photo_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 0.4333839416503906, "acc": 0.9243575930595398, "ece": 0.03615593910217285, "cls_ece": 0.010581809096038342, "nll": 0.32803088426589966, "brier": 0.1209004819393158, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 0.29793620109558105, "acc": 0.932138979434967, "ece": 0.031209291890263557, "cls_ece": 0.009143795818090439, "nll": 0.30036890506744385, "brier": 0.11020231246948242, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 0.29749417304992676, "acc": 0.9285197257995605, "ece": 0.034217920154333115, "cls_ece": 0.010270543396472931, "nll": 0.3242049813270569, "brier": 0.11543994396924973, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 0.30145835876464844, "acc": 0.924719512462616, "ece": 0.02068479359149933, "cls_ece": 0.009307242929935455, "nll": 0.2903737425804138, "brier": 0.11827327311038971, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 0.3089277744293213, "acc": 0.932138979434967, "ece": 0.027635864913463593, "cls_ece": 0.008561348542571068, "nll": 0.28291502594947815, "brier": 0.10472588241100311, "n_params": 225}


==> anc/supplementary_data/graphs/wats/official/watso_Photo_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 0.30930662155151367, "acc": 0.9239956736564636, "ece": 0.03913838043808937, "cls_ece": 0.010634014382958412, "nll": 0.3484944701194763, "brier": 0.11944858729839325, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 0.3371889591217041, "acc": 0.9312341809272766, "ece": 0.03611770644783974, "cls_ece": 0.009888102300465107, "nll": 0.34812605381011963, "brier": 0.10946739464998245, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 0.329021692276001, "acc": 0.9254433512687683, "ece": 0.030992213636636734, "cls_ece": 0.009554040618240833, "nll": 0.3496495485305786, "brier": 0.11883582174777985, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 0.3321108818054199, "acc": 0.9297864437103271, "ece": 0.015413261950016022, "cls_ece": 0.006696837954223156, "nll": 0.2881787419319153, "brier": 0.10934434086084366, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 0.3045063018798828, "acc": 0.9308722615242004, "ece": 0.026941386982798576, "cls_ece": 0.008795694448053837, "nll": 0.3144703209400177, "brier": 0.10827400535345078, "n_params": 225}


==> anc/supplementary_data/graphs/wats/official/watso_Physics_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 0.8018779754638672, "acc": 0.9572666883468628, "ece": 0.014287756755948067, "cls_ece": 0.00608541676774621, "nll": 0.1331723928451538, "brier": 0.06631395220756531, "n_params": 113}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 0.9871375560760498, "acc": 0.9543776512145996, "ece": 0.013273068703711033, "cls_ece": 0.006772675551474094, "nll": 0.1397962123155594, "brier": 0.0706227570772171, "n_params": 113}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 0.795180082321167, "acc": 0.9581895470619202, "ece": 0.021006416529417038, "cls_ece": 0.00875185802578926, "nll": 0.1435377150774002, "brier": 0.06672536581754684, "n_params": 113}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 0.8382785320281982, "acc": 0.9580692052841187, "ece": 0.0173798818141222, "cls_ece": 0.0072699906304478645, "nll": 0.13657088577747345, "brier": 0.0656699538230896, "n_params": 113}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 0.8043556213378906, "acc": 0.9568654298782349, "ece": 0.013337831012904644, "cls_ece": 0.005797183141112328, "nll": 0.1330275982618332, "brier": 0.06627202779054642, "n_params": 113}


==> anc/supplementary_data/graphs/wats/official/watso_Physics_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 0.8053350448608398, "acc": 0.9581895470619202, "ece": 0.012753114104270935, "cls_ece": 0.005449904594570398, "nll": 0.1229434460401535, "brier": 0.06361600756645203, "n_params": 113}
{"run": "s0_f1_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 0.9948911666870117, "acc": 0.9586309194564819, "ece": 0.019177481532096863, "cls_ece": 0.008049198426306248, "nll": 0.13250209391117096, "brier": 0.06464452296495438, "n_params": 113}
{"run": "s0_f2_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 0.860882043838501, "acc": 0.9574673175811768, "ece": 0.009974948130548, "cls_ece": 0.005231148563325405, "nll": 0.12645290791988373, "brier": 0.06528580188751221, "n_params": 113}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 0.8624107837677002, "acc": 0.958992063999176, "ece": 0.01380955334752798, "cls_ece": 0.006432273890823126, "nll": 0.12654410302639008, "brier": 0.06438314914703369, "n_params": 113}
{"run": "s1_f1_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 0.89815354347229, "acc": 0.9597142934799194, "ece": 0.019486578181385994, "cls_ece": 0.008210350759327412, "nll": 0.133697971701622, "brier": 0.06413361430168152, "n_params": 113}
{"run": "s1_f2_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 1.117814540863037, "acc": 0.9591124057769775, "ece": 0.013411472551524639, "cls_ece": 0.006081885192543268, "nll": 0.1254410594701767, "brier": 0.0637323260307312, "n_params": 113}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 0.7451555728912354, "acc": 0.9583500623703003, "ece": 0.014533312991261482, "cls_ece": 0.0064652906730771065, "nll": 0.12588141858577728, "brier": 0.06363115459680557, "n_params": 113}
{"run": "s2_f1_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 0.7909829616546631, "acc": 0.9587914347648621, "ece": 0.015297730453312397, "cls_ece": 0.006657787598669529, "nll": 0.1297004520893097, "brier": 0.064246766269207, "n_params": 113}
{"run": "s2_f2_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 0.7674341201782227, "acc": 0.9572666883468628, "ece": 0.014874806627631187, "cls_ece": 0.006724136881530285, "nll": 0.1309586465358734, "brier": 0.06600149720907211, "n_params": 113}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 0.9478769302368164, "acc": 0.9608378410339355, "ece": 0.020509060472249985, "cls_ece": 0.008376777172088623, "nll": 0.1362849771976471, "brier": 0.06244378909468651, "n_params": 113}
{"run": "s3_f1_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 0.7637903690338135, "acc": 0.961158812046051, "ece": 0.017205670475959778, "cls_ece": 0.00734329130500555, "nll": 0.13133592903614044, "brier": 0.06263579428195953, "n_params": 113}
{"run": "s3_f2_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 0.7907373905181885, "acc": 0.961359441280365, "ece": 0.017506122589111328, "cls_ece": 0.007329923566430807, "nll": 0.13179731369018555, "brier": 0.061676762998104095, "n_params": 113}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 0.9868793487548828, "acc": 0.9622421860694885, "ece": 0.013907156884670258, "cls_ece": 0.005959083326160908, "nll": 0.11998899281024933, "brier": 0.059432029724121094, "n_params": 113}
{"run": "s4_f1_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 0.7971022129058838, "acc": 0.9610384106636047, "ece": 0.014107729308307171, "cls_ece": 0.005821801722049713, "nll": 0.12022945284843445, "brier": 0.05983645096421242, "n_params": 113}
{"run": "s4_f2_i0", "method": "WATSo", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 0.8248543739318848, "acc": 0.9606773257255554, "ece": 0.012178005650639534, "cls_ece": 0.00542667880654335, "nll": 0.11639033257961273, "brier": 0.05952667072415352, "n_params": 113}


==> anc/supplementary_data/graphs/wats/official/watso_Pubmed_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 1.5839056968688965, "acc": 0.8488592505455017, "ece": 0.016249146312475204, "cls_ece": 0.020491311326622963, "nll": 0.3900224268436432, "brier": 0.2204190045595169, "n_params": 225}
{"run": "s0_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 0.6662228107452393, "acc": 0.8468234539031982, "ece": 0.003528821747750044, "cls_ece": 0.022639356553554535, "nll": 0.39282792806625366, "brier": 0.2218354493379593, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 1.8268685340881348, "acc": 0.8477360606193542, "ece": 0.008855357766151428, "cls_ece": 0.017290446907281876, "nll": 0.38593658804893494, "brier": 0.2202547937631607, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 0.6933507919311523, "acc": 0.8499824404716492, "ece": 0.015924979001283646, "cls_ece": 0.021196627989411354, "nll": 0.39710286259651184, "brier": 0.2218800038099289, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 0.6360185146331787, "acc": 0.8499122262001038, "ece": 0.01086047850549221, "cls_ece": 0.019768735393881798, "nll": 0.3922588527202606, "brier": 0.22062459588050842, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 0.722404956817627, "acc": 0.8525798320770264, "ece": 0.009505601599812508, "cls_ece": 0.015633197501301765, "nll": 0.3922650218009949, "brier": 0.21892893314361572, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 0.6494548320770264, "acc": 0.8539838790893555, "ece": 0.007951696403324604, "cls_ece": 0.014940126799046993, "nll": 0.3793746829032898, "brier": 0.21476079523563385, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 0.6688010692596436, "acc": 0.8525798320770264, "ece": 0.004920911509543657, "cls_ece": 0.016484228894114494, "nll": 0.38285040855407715, "brier": 0.21678470075130463, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 0.9815273284912109, "acc": 0.8521586656570435, "ece": 0.0075396886095404625, "cls_ece": 0.015116970054805279, "nll": 0.3819376826286316, "brier": 0.21634119749069214, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 0.9300761222839355, "acc": 0.8555984497070312, "ece": 0.013026585802435875, "cls_ece": 0.014970965683460236, "nll": 0.381633460521698, "brier": 0.21376879513263702, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 3.020644426345825, "acc": 0.8546156287193298, "ece": 0.008079295046627522, "cls_ece": 0.015916792675852776, "nll": 0.3843629062175751, "brier": 0.21571792662143707, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 0.7436611652374268, "acc": 0.8518076539039612, "ece": 0.01845802180469036, "cls_ece": 0.019114332273602486, "nll": 0.40192297101020813, "brier": 0.2222966104745865, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 0.6496965885162354, "acc": 0.8526500463485718, "ece": 0.0057555027306079865, "cls_ece": 0.015034191310405731, "nll": 0.3852006494998932, "brier": 0.21663083136081696, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 0.8302028179168701, "acc": 0.853422224521637, "ece": 0.013547531329095364, "cls_ece": 0.0157733466476202, "nll": 0.38311922550201416, "brier": 0.21582169830799103, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 0.7247493267059326, "acc": 0.8531414270401001, "ece": 0.003379615256562829, "cls_ece": 0.014547041617333889, "nll": 0.3831445574760437, "brier": 0.2157605141401291, "n_params": 225}


==> anc/supplementary_data/graphs/wats/official/watso_Pubmed_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 1.772815227508545, "acc": 0.8624780774116516, "ece": 0.018527034670114517, "cls_ece": 0.015016414225101471, "nll": 0.35860806703567505, "brier": 0.2015223652124405, "n_params": 225}
{"run": "s0_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 0.6858868598937988, "acc": 0.861635684967041, "ece": 0.015047110617160797, "cls_ece": 0.015488211065530777, "nll": 0.3732815980911255, "brier": 0.20464378595352173, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.011094808578491, "acc": 0.8643032908439636, "ece": 0.008248833008110523, "cls_ece": 0.01166306808590889, "nll": 0.3489990532398224, "brier": 0.1981506645679474, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 1.9620072841644287, "acc": 0.8666900396347046, "ece": 0.012015544809401035, "cls_ece": 0.013974030502140522, "nll": 0.35726988315582275, "brier": 0.19968102872371674, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.7807328701019287, "acc": 0.8629694581031799, "ece": 0.005248934496194124, "cls_ece": 0.01324720773845911, "nll": 0.35898876190185547, "brier": 0.20196688175201416, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 0.7385416030883789, "acc": 0.8613548874855042, "ece": 0.02236970141530037, "cls_ece": 0.018269425258040428, "nll": 0.3779374361038208, "brier": 0.2058737874031067, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 1.8199810981750488, "acc": 0.8656370639801025, "ece": 0.0027739268261939287, "cls_ece": 0.010633598081767559, "nll": 0.3506506383419037, "brier": 0.19781480729579926, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 1.7639379501342773, "acc": 0.8645840883255005, "ece": 0.007260081823915243, "cls_ece": 0.010505047626793385, "nll": 0.34854838252067566, "brier": 0.19803422689437866, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.0829360485076904, "acc": 0.8623376488685608, "ece": 0.010049515403807163, "cls_ece": 0.011177909560501575, "nll": 0.35373303294181824, "brier": 0.201510488986969, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 0.8032495975494385, "acc": 0.8681642413139343, "ece": 0.01631934940814972, "cls_ece": 0.013065327890217304, "nll": 0.35614699125289917, "brier": 0.19457241892814636, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 1.9997220039367676, "acc": 0.8640224933624268, "ece": 0.007416672073304653, "cls_ece": 0.01147967204451561, "nll": 0.3580213487148285, "brier": 0.20172294974327087, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.9094412326812744, "acc": 0.8687960505485535, "ece": 0.014187360182404518, "cls_ece": 0.01237685140222311, "nll": 0.3526422083377838, "brier": 0.19672346115112305, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 3.1985318660736084, "acc": 0.8659880757331848, "ece": 0.009351387619972229, "cls_ece": 0.009571312926709652, "nll": 0.3483864963054657, "brier": 0.19673584401607513, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 1.3364143371582031, "acc": 0.8640926480293274, "ece": 0.01168856956064701, "cls_ece": 0.00943763554096222, "nll": 0.3542764186859131, "brier": 0.2000979781150818, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATSo", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 1.6406488418579102, "acc": 0.8613548874855042, "ece": 0.009773951023817062, "cls_ece": 0.01911824382841587, "nll": 0.36318880319595337, "brier": 0.20466789603233337, "n_params": 225}


==> anc/supplementary_data/graphs/wats/second_machine/SHA256 <==
0bef973c85ab1435708945d2e45c9bc58bbb91d01afe4302afa6563e76b299a8  wats_results_v2.tar.gz


==> anc/supplementary_data/graphs/wats/second_machine/wats_CS_GAT_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 4.325184106826782, "acc": 0.9224613308906555, "ece": 0.01067304890602827, "cls_ece": 0.0038375193253159523, "nll": 0.25003325939178467, "brier": 0.11688265949487686, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 4.179238557815552, "acc": 0.9254058003425598, "ece": 0.0062742531299591064, "cls_ece": 0.0030689691193401814, "nll": 0.24361281096935272, "brier": 0.11228121072053909, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 5.586477041244507, "acc": 0.9262363314628601, "ece": 0.008966032415628433, "cls_ece": 0.003542422316968441, "nll": 0.24099119007587433, "brier": 0.11291485279798508, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 1.9141716957092285, "acc": 0.9260098338127136, "ece": 0.00759256724268198, "cls_ece": 0.003667825134471059, "nll": 0.23971593379974365, "brier": 0.11261778324842453, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 4.692919969558716, "acc": 0.9278973340988159, "ece": 0.013951566070318222, "cls_ece": 0.0034461496397852898, "nll": 0.24174052476882935, "brier": 0.11112021654844284, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 4.191931247711182, "acc": 0.9287278056144714, "ece": 0.009941606782376766, "cls_ece": 0.0038871492724865675, "nll": 0.24340838193893433, "brier": 0.11110369116067886, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 3.535583972930908, "acc": 0.9224613308906555, "ece": 0.00561137218028307, "cls_ece": 0.0032368411775678396, "nll": 0.24275252223014832, "brier": 0.11481256037950516, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 3.724299430847168, "acc": 0.9254813194274902, "ece": 0.006529532838612795, "cls_ece": 0.002684600418433547, "nll": 0.23975692689418793, "brier": 0.11210957914590836, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 3.265134572982788, "acc": 0.92699134349823, "ece": 0.009163588285446167, "cls_ece": 0.003347983118146658, "nll": 0.24163052439689636, "brier": 0.11073954403400421, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 914, "time": 4.373765468597412, "acc": 0.928501307964325, "ece": 0.006824737414717674, "cls_ece": 0.0030736206099390984, "nll": 0.23165364563465118, "brier": 0.10823962092399597, "n_params": 225}


==> anc/supplementary_data/graphs/wats/second_machine/wats_Computers_GAT_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 7.022623538970947, "acc": 0.8888553380966187, "ece": 0.013384515419602394, "cls_ece": 0.006891878787428141, "nll": 0.3605935573577881, "brier": 0.16794437170028687, "n_params": 321}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 6.060928106307983, "acc": 0.8910701870918274, "ece": 0.01555691845715046, "cls_ece": 0.00611760001629591, "nll": 0.36237630248069763, "brier": 0.1661662459373474, "n_params": 321}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 9.308261394500732, "acc": 0.8957011699676514, "ece": 0.013160021044313908, "cls_ece": 0.006778602954000235, "nll": 0.34462863206863403, "brier": 0.15787993371486664, "n_params": 321}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 10.171000957489014, "acc": 0.8939897418022156, "ece": 0.012143873609602451, "cls_ece": 0.0065828352235257626, "nll": 0.3523578941822052, "brier": 0.16174300014972687, "n_params": 321}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 3.016256332397461, "acc": 0.8823114633560181, "ece": 0.009137309156358242, "cls_ece": 0.007775305770337582, "nll": 0.3641170859336853, "brier": 0.17382383346557617, "n_params": 321}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 9.748766660690308, "acc": 0.8907681703567505, "ece": 0.023866403847932816, "cls_ece": 0.008356509730219841, "nll": 0.34382423758506775, "brier": 0.1624535322189331, "n_params": 321}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 3.8773581981658936, "acc": 0.8919762372970581, "ece": 0.016570361331105232, "cls_ece": 0.0074759917333722115, "nll": 0.3546331822872162, "brier": 0.168002650141716, "n_params": 321}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 4.080405235290527, "acc": 0.8952984809875488, "ece": 0.013807455077767372, "cls_ece": 0.0064218416810035706, "nll": 0.3477545380592346, "brier": 0.16243861615657806, "n_params": 321}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 5.0694568157196045, "acc": 0.8925802707672119, "ece": 0.010952509008347988, "cls_ece": 0.007437411695718765, "nll": 0.37332916259765625, "brier": 0.16571325063705444, "n_params": 321}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 686, "time": 4.65904974937439, "acc": 0.8856337666511536, "ece": 0.012894982472062111, "cls_ece": 0.00793900154531002, "nll": 0.3663516640663147, "brier": 0.16894428431987762, "n_params": 321}


==> anc/supplementary_data/graphs/wats/second_machine/wats_Computers_GCN_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 11.263949632644653, "acc": 0.8693244457244873, "ece": 0.013869792222976685, "cls_ece": 0.009633524343371391, "nll": 0.41337326169013977, "brier": 0.19511482119560242, "n_params": 321}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 6.619095087051392, "acc": 0.8872445225715637, "ece": 0.013063247315585613, "cls_ece": 0.006999603006988764, "nll": 0.36482325196266174, "brier": 0.16988030076026917, "n_params": 321}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 12.232564926147461, "acc": 0.8813047409057617, "ece": 0.010651635937392712, "cls_ece": 0.007978505454957485, "nll": 0.3802661895751953, "brier": 0.17456449568271637, "n_params": 321}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 7.402595520019531, "acc": 0.8776804804801941, "ece": 0.013163520954549313, "cls_ece": 0.008915102109313011, "nll": 0.38811734318733215, "brier": 0.18161863088607788, "n_params": 321}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 5.7108588218688965, "acc": 0.8833182454109192, "ece": 0.011179588735103607, "cls_ece": 0.006839444395154715, "nll": 0.35894325375556946, "brier": 0.17352890968322754, "n_params": 321}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 5.969071626663208, "acc": 0.8760696649551392, "ece": 0.010827970691025257, "cls_ece": 0.008696403354406357, "nll": 0.3823021352291107, "brier": 0.1830293983221054, "n_params": 321}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 4.521344184875488, "acc": 0.8796939253807068, "ece": 0.01428415346890688, "cls_ece": 0.007892966270446777, "nll": 0.3809415102005005, "brier": 0.1823061853647232, "n_params": 321}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 10.55316162109375, "acc": 0.8886539936065674, "ece": 0.016117433086037636, "cls_ece": 0.00810146238654852, "nll": 0.35897573828697205, "brier": 0.17084765434265137, "n_params": 321}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 8.051305294036865, "acc": 0.8860364556312561, "ece": 0.01758628338575363, "cls_ece": 0.008943131193518639, "nll": 0.3828171193599701, "brier": 0.17454710602760315, "n_params": 321}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 686, "time": 3.501304864883423, "acc": 0.8840229511260986, "ece": 0.011669082567095757, "cls_ece": 0.008066797628998756, "nll": 0.3724406361579895, "brier": 0.1740798056125641, "n_params": 321}


==> anc/supplementary_data/graphs/wats/second_machine/wats_Photo_GAT_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 4.392415523529053, "acc": 0.9312341809272766, "ece": 0.01686113327741623, "cls_ece": 0.007061534095555544, "nll": 0.26457422971725464, "brier": 0.11002189666032791, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 7.69628119468689, "acc": 0.9279768466949463, "ece": 0.028809666633605957, "cls_ece": 0.00939833652228117, "nll": 0.27888187766075134, "brier": 0.11392902582883835, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 4.28858757019043, "acc": 0.9281578063964844, "ece": 0.012612592428922653, "cls_ece": 0.007505627814680338, "nll": 0.2568047046661377, "brier": 0.11235782504081726, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 2.9632952213287354, "acc": 0.922186017036438, "ece": 0.029079094529151917, "cls_ece": 0.010791146196424961, "nll": 0.2686884105205536, "brier": 0.12235316634178162, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 1.6282055377960205, "acc": 0.9214621782302856, "ece": 0.01634577289223671, "cls_ece": 0.008279677480459213, "nll": 0.2904893159866333, "brier": 0.1242188811302185, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 7.691489934921265, "acc": 0.9285197257995605, "ece": 0.008609814569354057, "cls_ece": 0.006237950176000595, "nll": 0.247221902012825, "brier": 0.10921941697597504, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 2.260817050933838, "acc": 0.9268910884857178, "ece": 0.02817608043551445, "cls_ece": 0.009731212630867958, "nll": 0.26337960362434387, "brier": 0.11903286725282669, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 5.168091535568237, "acc": 0.9265291094779968, "ece": 0.009112611413002014, "cls_ece": 0.0073221768252551556, "nll": 0.25793102383613586, "brier": 0.11399425566196442, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 3.7594306468963623, "acc": 0.9323199391365051, "ece": 0.013729095458984375, "cls_ece": 0.00705287279561162, "nll": 0.3265293538570404, "brier": 0.11105223000049591, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 381, "time": 2.4009697437286377, "acc": 0.924719512462616, "ece": 0.00839301198720932, "cls_ece": 0.007383604999631643, "nll": 0.2659081816673279, "brier": 0.11587396264076233, "n_params": 225}


==> anc/supplementary_data/graphs/wats/second_machine/wats_Photo_GCN_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 7.064699172973633, "acc": 0.9259862303733826, "ece": 0.009899497032165527, "cls_ece": 0.006733188405632973, "nll": 0.2612588405609131, "brier": 0.11475609987974167, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 4.09166145324707, "acc": 0.9243575930595398, "ece": 0.028752561658620834, "cls_ece": 0.008885894902050495, "nll": 0.28042715787887573, "brier": 0.11695820093154907, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 5.858006715774536, "acc": 0.9254433512687683, "ece": 0.015492953360080719, "cls_ece": 0.007382188457995653, "nll": 0.2584132254123688, "brier": 0.11361445486545563, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 5.212878704071045, "acc": 0.9232718348503113, "ece": 0.016236701980233192, "cls_ece": 0.007263859733939171, "nll": 0.2588742673397064, "brier": 0.1179511547088623, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 3.618483304977417, "acc": 0.9259862303733826, "ece": 0.009715596213936806, "cls_ece": 0.005856607109308243, "nll": 0.2620769143104553, "brier": 0.11354178190231323, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 4.5054686069488525, "acc": 0.927253007888794, "ece": 0.010288102552294731, "cls_ece": 0.005600385833531618, "nll": 0.25176894664764404, "brier": 0.11266414076089859, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 3.024599075317383, "acc": 0.9267100691795349, "ece": 0.02560168318450451, "cls_ece": 0.00909834261983633, "nll": 0.25640732049942017, "brier": 0.11569349467754364, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 2.663348436355591, "acc": 0.9301483631134033, "ece": 0.008583702147006989, "cls_ece": 0.007041488774120808, "nll": 0.2472449392080307, "brier": 0.10883372277021408, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 4.36286473274231, "acc": 0.9279768466949463, "ece": 0.017533253878355026, "cls_ece": 0.009238049387931824, "nll": 0.34416913986206055, "brier": 0.11526268720626831, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 381, "time": 3.217270612716675, "acc": 0.9310532212257385, "ece": 0.010428894311189651, "cls_ece": 0.006788089405745268, "nll": 0.26240208745002747, "brier": 0.10789866745471954, "n_params": 225}


==> anc/supplementary_data/graphs/wats/second_machine/wats_Physics_GAT_v1.0.jsonl <==
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 5.80893874168396, "acc": 0.956062912940979, "ece": 0.0030171910766512156, "cls_ece": 0.00412133289501071, "nll": 0.12787050008773804, "brier": 0.0660356879234314, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 7.644241571426392, "acc": 0.9563839435577393, "ece": 0.0038790705148130655, "cls_ece": 0.0034114993177354336, "nll": 0.12988783419132233, "brier": 0.06644437462091446, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 3.9751229286193848, "acc": 0.9561030268669128, "ece": 0.003620738862082362, "cls_ece": 0.0032298658043146133, "nll": 0.12916913628578186, "brier": 0.06622607260942459, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 4.618530750274658, "acc": 0.9569456577301025, "ece": 0.003858268726617098, "cls_ece": 0.00278877723030746, "nll": 0.12782402336597443, "brier": 0.06535542011260986, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 4.8516154289245605, "acc": 0.9565845727920532, "ece": 0.003902995493263006, "cls_ece": 0.0034712161868810654, "nll": 0.12694306671619415, "brier": 0.06571748852729797, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 4.309467315673828, "acc": 0.9556215405464172, "ece": 0.004814521409571171, "cls_ece": 0.004032381810247898, "nll": 0.13220691680908203, "brier": 0.06736037135124207, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 4.168387174606323, "acc": 0.9569055438041687, "ece": 0.0037237368524074554, "cls_ece": 0.00392891326919198, "nll": 0.13125768303871155, "brier": 0.0666455626487732, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 4.426838636398315, "acc": 0.9590321779251099, "ece": 0.008741539902985096, "cls_ece": 0.004790112841874361, "nll": 0.13008511066436768, "brier": 0.06488367915153503, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 2.9346835613250732, "acc": 0.9567049145698547, "ece": 0.005317226052284241, "cls_ece": 0.003955858293920755, "nll": 0.12548857927322388, "brier": 0.06479135155677795, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1723, "time": 3.9426066875457764, "acc": 0.9583099484443665, "ece": 0.0039074658416211605, "cls_ece": 0.0032797357998788357, "nll": 0.12080486863851547, "brier": 0.06232625991106033, "n_params": 225}


==> anc/supplementary_data/graphs/wats/wats.py <==
"""WATS: wavelet-aware temperature scaling (Li et al., ICLR 2026; arXiv:2506.23782), written from the paper.

Official code: github.com/lxy1134/WATS (its code path is ported in wats_official.py). This file follows Eqs. (4)-(7) of the paper:
  L_sym = I - D^-1/2 A D^-1/2,  L_hat = L_sym - I  (lambda_max ~ 2),
  T_0 = X_0 = log-degree, T_1 = L_hat X_0, T_k = 2 L_hat T_{k-1} - T_{k-2},
  H_i = [a_0 T_0, ..., a_K T_K]_i / ||.||_1 with a_k = exp(-s k),
  tau_i = softplus(MLP(H_i)),  calibrated logits z_i / tau_i.
Training: Adam (lr 0.01, weight decay 5e-4) on the calibration-node cross-entropy, as in the paper,
run until that loss has not improved for 100 epochs (at most 2000). Early stopping on the training
nodes (the GATS protocol) is not used: their loss rises as soon as the temperatures leave their
initial value of about 0.69, which stopped WATS at its initialisation (wats_v1_trainstop.py).
"""
import copy, numpy as np, torch, torch.nn as nn, torch.nn.functional as F
import scipy.sparse as sp

# (hidden, dropout, K, s) reported by the paper; datasets it does not cover use DEFAULT
CONFIG = {'Citeseer': (32, 0.4, 3, 0.8), 'Computers': (64, 0.4, 2, 0.4), 'CoraFull': (128, 0.2, 4, 1.2),
          'Cora': (16, 0.95, 4, 0.8), 'Photo': (32, 0.4, 4, 0.4), 'Pubmed': (32, 0.4, 4, 1.6)}
DEFAULT = (32, 0.4, 4, 0.8)


def wavelet_features(A, K, s):
    n = A.shape[0]
    deg = np.asarray(A.sum(1)).ravel()
    dinv = 1.0 / np.sqrt(np.maximum(deg, 1))
    Lhat = -(sp.diags(dinv) @ A @ sp.diags(dinv))        # L_sym - I
    T = [np.log1p(deg)]
    if K >= 1: T.append(Lhat @ T[0])
    for _ in range(2, K + 1): T.append(2 * (Lhat @ T[-1]) - T[-2])
    S = np.stack([np.exp(-s * k) * t for k, t in enumerate(T)], 1)
    S = S / np.maximum(np.abs(S).sum(1, keepdims=True), 1e-12)
    return torch.tensor(S, dtype=torch.float32)


class WATS(nn.Module):
    def __init__(self, in_dim, hidden, dropout):
        super().__init__()
        self.l1, self.l2, self.dropout = nn.Linear(in_dim, hidden), nn.Linear(hidden, 1), dropout

    def temperature(self, H):
        h = F.dropout(F.relu(self.l1(H)), self.dropout, self.training)
        return F.softplus(self.l2(h)) + 1e-6

    def forward(self, z, H):
        return z / self.temperature(H)


def fit_wats(z, A, y, cal_idx, stop_idx, dataset, lr=0.01, wd=5e-4, epochs=2000, patience=100):
    hidden, dropout, K, s = CONFIG.get(dataset, DEFAULT)
    H = wavelet_features(A, K, s)
    m = WATS(H.shape[1], hidden, dropout)
    opt = torch.optim.Adam(m.parameters(), lr=lr, weight_decay=wd)
    cal_idx, stop_idx = torch.as_tensor(cal_idx), torch.as_tensor(stop_idx)
    best, state, step = float('inf'), copy.deepcopy(m.state_dict()), 0
    for ep in range(epochs):
        m.train(); opt.zero_grad()
        F.cross_entropy(m(z, H)[cal_idx], y[cal_idx]).backward(); opt.step()
        m.eval()
        with torch.no_grad():
            vl = F.cross_entropy(m(z, H)[cal_idx], y[cal_idx]).item()
        if vl <= best:
            best, state, step = vl, copy.deepcopy(m.state_dict()), 0
        else:
            step += 1
            if step >= patience: break
    m.load_state_dict(state); m.eval()
    with torch.no_grad():
        return F.log_softmax(m(z, H), 1), sum(p.numel() for p in m.parameters())


==> anc/supplementary_data/graphs/wats/wats_CS_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 3.3765814304351807, "acc": 0.9258587956428528, "ece": 0.010240692645311356, "cls_ece": 0.002900285180658102, "nll": 0.24046233296394348, "brier": 0.11222384870052338, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 3.4805397987365723, "acc": 0.9246507883071899, "ece": 0.008068745955824852, "cls_ece": 0.003468476003035903, "nll": 0.24604475498199463, "brier": 0.11374027281999588, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 2.921720027923584, "acc": 0.9253303408622742, "ece": 0.009100524708628654, "cls_ece": 0.0034654641058295965, "nll": 0.2473836988210678, "brier": 0.11392439156770706, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 2.653583288192749, "acc": 0.9248018264770508, "ece": 0.009440273977816105, "cls_ece": 0.003391008358448744, "nll": 0.24683284759521484, "brier": 0.11424387991428375, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "CS", "model": "GAT", "val_frac": 1.0, "n_cal": 915, "time": 1.5584397315979004, "acc": 0.9276708364486694, "ece": 0.008868252858519554, "cls_ece": 0.00330241397023201, "nll": 0.2368493229150772, "brier": 0.10959270596504211, "n_params": 225}


==> anc/supplementary_data/graphs/wats/wats_CS_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 11.600269317626953, "acc": 0.9317478537559509, "ece": 0.013940699398517609, "cls_ece": 0.0028112928848713636, "nll": 0.2166401594877243, "brier": 0.10343188792467117, "n_params": 225}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 1.315091848373413, "acc": 0.9326538443565369, "ece": 0.007347120903432369, "cls_ece": 0.003039906732738018, "nll": 0.21214985847473145, "brier": 0.10088922828435898, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 3.8604655265808105, "acc": 0.9331823587417603, "ece": 0.0072756577283144, "cls_ece": 0.0032028916757553816, "nll": 0.21278096735477448, "brier": 0.1013491302728653, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 9.104284048080444, "acc": 0.9331068396568298, "ece": 0.0076861875131726265, "cls_ece": 0.0030988813377916813, "nll": 0.21366645395755768, "brier": 0.10223114490509033, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 9.271334648132324, "acc": 0.9303133487701416, "ece": 0.008897445164620876, "cls_ece": 0.0035371759440749884, "nll": 0.22159528732299805, "brier": 0.10633371770381927, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 10.824544668197632, "acc": 0.9324273467063904, "ece": 0.006275425665080547, "cls_ece": 0.0032564480789005756, "nll": 0.21443210542201996, "brier": 0.10252973437309265, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 4.0224082469940186, "acc": 0.9330313205718994, "ece": 0.008002324029803276, "cls_ece": 0.0032572955824434757, "nll": 0.21705174446105957, "brier": 0.10318290442228317, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 11.41681718826294, "acc": 0.9328803420066833, "ece": 0.013310074806213379, "cls_ece": 0.00298536429181695, "nll": 0.21514762938022614, "brier": 0.10244028270244598, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 4.9900946617126465, "acc": 0.9342393279075623, "ece": 0.007841264829039574, "cls_ece": 0.002877980936318636, "nll": 0.21308846771717072, "brier": 0.10032344609498978, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 3.9193944931030273, "acc": 0.9329558610916138, "ece": 0.01411660760641098, "cls_ece": 0.0029770939145237207, "nll": 0.21548517048358917, "brier": 0.10213875770568848, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 10.82515811920166, "acc": 0.9313703179359436, "ece": 0.01082921214401722, "cls_ece": 0.002763657830655575, "nll": 0.2150290310382843, "brier": 0.10336210578680038, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 2.7599263191223145, "acc": 0.9326538443565369, "ece": 0.006233097054064274, "cls_ece": 0.002535809064283967, "nll": 0.211157888174057, "brier": 0.10063058882951736, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 915, "time": 6.7063868045806885, "acc": 0.9334088563919067, "ece": 0.0068335202522575855, "cls_ece": 0.003051444888114929, "nll": 0.21122504770755768, "brier": 0.09986023604869843, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 3.9602789878845215, "acc": 0.9358248114585876, "ece": 0.007320525124669075, "cls_ece": 0.0029772284906357527, "nll": 0.2083219438791275, "brier": 0.09868580847978592, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "CS", "model": "GCN", "val_frac": 1.0, "n_cal": 914, "time": 12.973705768585205, "acc": 0.9350698590278625, "ece": 0.007313601206988096, "cls_ece": 0.0029410014394670725, "nll": 0.20631428062915802, "brier": 0.09835906326770782, "n_params": 225}


==> anc/supplementary_data/graphs/wats/wats_Citeseer_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.7272725105285645, "acc": 0.7231473922729492, "ece": 0.04194686934351921, "cls_ece": 0.025030450895428658, "nll": 0.8372808694839478, "brier": 0.39848244190216064, "n_params": 193}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.8972628116607666, "acc": 0.7273105978965759, "ece": 0.030348457396030426, "cls_ece": 0.031155744567513466, "nll": 0.8630130290985107, "brier": 0.40402647852897644, "n_params": 193}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 1.049985408782959, "acc": 0.7368859052658081, "ece": 0.04679582640528679, "cls_ece": 0.023601463064551353, "nll": 0.847989559173584, "brier": 0.4019637107849121, "n_params": 193}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.7938499450683594, "acc": 0.7094088196754456, "ece": 0.052091922610998154, "cls_ece": 0.02442019246518612, "nll": 0.8578234314918518, "brier": 0.41461673378944397, "n_params": 193}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 1.5079283714294434, "acc": 0.7114904522895813, "ece": 0.02495834231376648, "cls_ece": 0.041638389229774475, "nll": 0.9554861187934875, "brier": 0.4236334264278412, "n_params": 193}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 0.645798921585083, "acc": 0.7214820981025696, "ece": 0.054563235491514206, "cls_ece": 0.030963629484176636, "nll": 0.868960440158844, "brier": 0.40883946418762207, "n_params": 193}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.6198468208312988, "acc": 0.7277268767356873, "ece": 0.0665944442152977, "cls_ece": 0.029867826029658318, "nll": 0.8735286593437195, "brier": 0.40996116399765015, "n_params": 193}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 1.566115379333496, "acc": 0.7023313641548157, "ece": 0.036245398223400116, "cls_ece": 0.05207454785704613, "nll": 1.0420761108398438, "brier": 0.4489079415798187, "n_params": 193}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 0.7807974815368652, "acc": 0.7198168039321899, "ece": 0.025247346609830856, "cls_ece": 0.025749588385224342, "nll": 0.8475964069366455, "brier": 0.4024121165275574, "n_params": 193}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 1.2073085308074951, "acc": 0.7273105978965759, "ece": 0.0341331772506237, "cls_ece": 0.035366859287023544, "nll": 0.8755025267601013, "brier": 0.4064849317073822, "n_params": 193}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 1.0742230415344238, "acc": 0.722314715385437, "ece": 0.039888329803943634, "cls_ece": 0.028584817424416542, "nll": 0.8654894828796387, "brier": 0.40573012828826904, "n_params": 193}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 0.7661252021789551, "acc": 0.7210657596588135, "ece": 0.027874615043401718, "cls_ece": 0.03652230650186539, "nll": 0.9126354455947876, "brier": 0.4179448187351227, "n_params": 193}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 1.349111557006836, "acc": 0.7198168039321899, "ece": 0.03646489977836609, "cls_ece": 0.03023393265902996, "nll": 0.8579890131950378, "brier": 0.40524765849113464, "n_params": 193}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 166, "time": 0.825075626373291, "acc": 0.7218984365463257, "ece": 0.07538294047117233, "cls_ece": 0.03691091015934944, "nll": 0.9016704559326172, "brier": 0.4144023358821869, "n_params": 193}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GAT", "val_frac": 1.0, "n_cal": 165, "time": 0.35060954093933105, "acc": 0.7235636711120605, "ece": 0.051191605627536774, "cls_ece": 0.030750693753361702, "nll": 0.8622390031814575, "brier": 0.4086678624153137, "n_params": 193}


==> anc/supplementary_data/graphs/wats/wats_Citeseer_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 1.0384693145751953, "acc": 0.7235636711120605, "ece": 0.05242554843425751, "cls_ece": 0.025586776435375214, "nll": 0.8552435040473938, "brier": 0.40337589383125305, "n_params": 193}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 1.1499223709106445, "acc": 0.729808509349823, "ece": 0.0579787939786911, "cls_ece": 0.02401089482009411, "nll": 0.8693571090698242, "brier": 0.40206480026245117, "n_params": 193}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 0.7740898132324219, "acc": 0.7243963479995728, "ece": 0.03320901095867157, "cls_ece": 0.025006121024489403, "nll": 0.851963222026825, "brier": 0.40240591764450073, "n_params": 193}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.8883640766143799, "acc": 0.706078290939331, "ece": 0.05556126683950424, "cls_ece": 0.024422256276011467, "nll": 0.8603309392929077, "brier": 0.4176523685455322, "n_params": 193}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 1.046595811843872, "acc": 0.6985844969749451, "ece": 0.07141559571027756, "cls_ece": 0.02922186069190502, "nll": 0.8979016542434692, "brier": 0.4278835952281952, "n_params": 193}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 1.2588157653808594, "acc": 0.7152373194694519, "ece": 0.05612822249531746, "cls_ece": 0.029033681377768517, "nll": 0.8708211779594421, "brier": 0.413889616727829, "n_params": 193}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 1.6205401420593262, "acc": 0.7268942594528198, "ece": 0.04001042991876602, "cls_ece": 0.025510186329483986, "nll": 0.8524819016456604, "brier": 0.40267089009284973, "n_params": 193}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.6279294490814209, "acc": 0.7156535983085632, "ece": 0.03976696729660034, "cls_ece": 0.0375894159078598, "nll": 0.9352097511291504, "brier": 0.42698773741722107, "n_params": 193}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 0.5840110778808594, "acc": 0.7210657596588135, "ece": 0.04867276921868324, "cls_ece": 0.03645266965031624, "nll": 0.9162337183952332, "brier": 0.4177798628807068, "n_params": 193}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.8046057224273682, "acc": 0.7281432151794434, "ece": 0.042843956500291824, "cls_ece": 0.028656797483563423, "nll": 0.8481780886650085, "brier": 0.40032145380973816, "n_params": 193}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 1.8651902675628662, "acc": 0.7314737439155579, "ece": 0.043361470103263855, "cls_ece": 0.02695687860250473, "nll": 0.8489179611206055, "brier": 0.39781734347343445, "n_params": 193}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 0.511857271194458, "acc": 0.7252289652824402, "ece": 0.030344629660248756, "cls_ece": 0.026959722861647606, "nll": 0.8639662265777588, "brier": 0.4062676727771759, "n_params": 193}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 1.0730304718017578, "acc": 0.7227310538291931, "ece": 0.05056518316268921, "cls_ece": 0.033455777913331985, "nll": 0.8535200953483582, "brier": 0.40413329005241394, "n_params": 193}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 166, "time": 0.49011683464050293, "acc": 0.7227310538291931, "ece": 0.0807398334145546, "cls_ece": 0.037345800548791885, "nll": 0.9025976657867432, "brier": 0.4123992323875427, "n_params": 193}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Citeseer", "model": "GCN", "val_frac": 1.0, "n_cal": 165, "time": 1.4190561771392822, "acc": 0.7227310538291931, "ece": 0.04455694928765297, "cls_ece": 0.02631417103111744, "nll": 0.8773108124732971, "brier": 0.41263917088508606, "n_params": 193}


==> anc/supplementary_data/graphs/wats/wats_Computers_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 6.838693380355835, "acc": 0.8915735483169556, "ece": 0.010948896408081055, "cls_ece": 0.0077296895906329155, "nll": 0.35837534070014954, "brier": 0.1671118438243866, "n_params": 321}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 5.637873888015747, "acc": 0.8896607160568237, "ece": 0.016014311462640762, "cls_ece": 0.00923592783510685, "nll": 0.376801997423172, "brier": 0.1667097806930542, "n_params": 321}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 5.704181432723999, "acc": 0.8685190677642822, "ece": 0.014944165013730526, "cls_ece": 0.010082402266561985, "nll": 0.4050341546535492, "brier": 0.19290561974048615, "n_params": 321}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 9.218909740447998, "acc": 0.8589550256729126, "ece": 0.024635491892695427, "cls_ece": 0.01191292516887188, "nll": 0.44105497002601624, "brier": 0.2092881202697754, "n_params": 321}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GAT", "val_frac": 1.0, "n_cal": 687, "time": 9.39917516708374, "acc": 0.883922278881073, "ece": 0.013669713400304317, "cls_ece": 0.007479506079107523, "nll": 0.376137375831604, "brier": 0.1745682805776596, "n_params": 321}


==> anc/supplementary_data/graphs/wats/wats_Computers_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 7.3323774337768555, "acc": 0.8903654217720032, "ece": 0.017225315794348717, "cls_ece": 0.008103243075311184, "nll": 0.36671122908592224, "brier": 0.16923575103282928, "n_params": 321}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 5.252224683761597, "acc": 0.8925802707672119, "ece": 0.011212697252631187, "cls_ece": 0.007740013301372528, "nll": 0.36419856548309326, "brier": 0.16687268018722534, "n_params": 321}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 5.351231336593628, "acc": 0.8744588494300842, "ece": 0.014663537964224815, "cls_ece": 0.009877552278339863, "nll": 0.3912580907344818, "brier": 0.18810661137104034, "n_params": 321}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 4.075033664703369, "acc": 0.8817074298858643, "ece": 0.019490215927362442, "cls_ece": 0.008473413065075874, "nll": 0.36664265394210815, "brier": 0.17549271881580353, "n_params": 321}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Computers", "model": "GCN", "val_frac": 1.0, "n_cal": 687, "time": 6.384592294692993, "acc": 0.8849290013313293, "ece": 0.012713718228042126, "cls_ece": 0.008383985608816147, "nll": 0.37443336844444275, "brier": 0.1731386035680771, "n_params": 321}


==> anc/supplementary_data/graphs/wats/wats_Cora_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.13898539543151855, "acc": 0.8472151160240173, "ece": 0.02202392742037773, "cls_ece": 0.01895764470100403, "nll": 0.480947881937027, "brier": 0.22764049470424652, "n_params": 113}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.18241643905639648, "acc": 0.8400613069534302, "ece": 0.048767078667879105, "cls_ece": 0.023013534024357796, "nll": 0.5333787798881531, "brier": 0.24171842634677887, "n_params": 113}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.3808248043060303, "acc": 0.8369954228401184, "ece": 0.016663499176502228, "cls_ece": 0.018154872581362724, "nll": 0.5102024674415588, "brier": 0.24089154601097107, "n_params": 113}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.1407010555267334, "acc": 0.8431272506713867, "ece": 0.038878392428159714, "cls_ece": 0.020323485136032104, "nll": 0.4918217062950134, "brier": 0.23193354904651642, "n_params": 113}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.17773151397705078, "acc": 0.8415942788124084, "ece": 0.0355597659945488, "cls_ece": 0.019154204055666924, "nll": 0.4880755543708801, "brier": 0.22906887531280518, "n_params": 113}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.3740346431732178, "acc": 0.832907497882843, "ece": 0.03246418014168739, "cls_ece": 0.017107779160141945, "nll": 0.4991251230239868, "brier": 0.23889698088169098, "n_params": 113}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.25710034370422363, "acc": 0.8298416137695312, "ece": 0.044570788741111755, "cls_ece": 0.020081255584955215, "nll": 0.5399218201637268, "brier": 0.2562958896160126, "n_params": 113}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.263530969619751, "acc": 0.8415942788124084, "ece": 0.02746158465743065, "cls_ece": 0.019425485283136368, "nll": 0.49386972188949585, "brier": 0.23838400840759277, "n_params": 113}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.2507784366607666, "acc": 0.8196218609809875, "ece": 0.05468031391501427, "cls_ece": 0.021435368806123734, "nll": 0.5486134886741638, "brier": 0.26059865951538086, "n_params": 113}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.13360142707824707, "acc": 0.8323965072631836, "ece": 0.026407688856124878, "cls_ece": 0.018761688843369484, "nll": 0.5153451561927795, "brier": 0.24182309210300446, "n_params": 113}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.24400830268859863, "acc": 0.8272866606712341, "ece": 0.0184553861618042, "cls_ece": 0.020027682185173035, "nll": 0.5269442796707153, "brier": 0.24894295632839203, "n_params": 113}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.20624804496765137, "acc": 0.8293306231498718, "ece": 0.026697877794504166, "cls_ece": 0.019834700971841812, "nll": 0.5694385170936584, "brier": 0.25548234581947327, "n_params": 113}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.10533547401428223, "acc": 0.841083288192749, "ece": 0.04098135605454445, "cls_ece": 0.01837802305817604, "nll": 0.5152462124824524, "brier": 0.23503528535366058, "n_params": 113}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.30275440216064453, "acc": 0.8385283350944519, "ece": 0.042852483689785004, "cls_ece": 0.021644121035933495, "nll": 0.5334863066673279, "brier": 0.2448083609342575, "n_params": 113}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GAT", "val_frac": 1.0, "n_cal": 134, "time": 0.16392183303833008, "acc": 0.8477261066436768, "ece": 0.03347627818584442, "cls_ece": 0.017843423411250114, "nll": 0.5204886794090271, "brier": 0.2357405424118042, "n_params": 113}


==> anc/supplementary_data/graphs/wats/wats_Cora_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.18689775466918945, "acc": 0.8313745260238647, "ece": 0.025945134460926056, "cls_ece": 0.021906007081270218, "nll": 0.5378912091255188, "brier": 0.2536122500896454, "n_params": 113}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.1657571792602539, "acc": 0.828308641910553, "ece": 0.04755895584821701, "cls_ece": 0.02024661935865879, "nll": 0.5653098225593567, "brier": 0.2548257112503052, "n_params": 113}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.14303231239318848, "acc": 0.8242207169532776, "ece": 0.04228047654032707, "cls_ece": 0.02474927343428135, "nll": 0.5722273588180542, "brier": 0.2648220956325531, "n_params": 113}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.15734457969665527, "acc": 0.8369954228401184, "ece": 0.030782869085669518, "cls_ece": 0.016544369980692863, "nll": 0.5109356641769409, "brier": 0.23720116913318634, "n_params": 113}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.21873855590820312, "acc": 0.8395503163337708, "ece": 0.04296524450182915, "cls_ece": 0.019689323380589485, "nll": 0.522922694683075, "brier": 0.24217072129249573, "n_params": 113}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.364210844039917, "acc": 0.8191108703613281, "ece": 0.024904541671276093, "cls_ece": 0.017513880506157875, "nll": 0.5398457050323486, "brier": 0.25425252318382263, "n_params": 113}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.27507805824279785, "acc": 0.820132851600647, "ece": 0.04477512836456299, "cls_ece": 0.02018009126186371, "nll": 0.5687596201896667, "brier": 0.2607985734939575, "n_params": 113}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.14551520347595215, "acc": 0.8334184885025024, "ece": 0.03271867707371712, "cls_ece": 0.019278574734926224, "nll": 0.5463567972183228, "brier": 0.2562045454978943, "n_params": 113}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.28943848609924316, "acc": 0.8191108703613281, "ece": 0.0711786076426506, "cls_ece": 0.02370447851717472, "nll": 0.5892658829689026, "brier": 0.26682597398757935, "n_params": 113}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.1665515899658203, "acc": 0.8257536888122559, "ece": 0.03237748518586159, "cls_ece": 0.01887318305671215, "nll": 0.5871581435203552, "brier": 0.26196420192718506, "n_params": 113}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.1643068790435791, "acc": 0.8185998797416687, "ece": 0.028683248907327652, "cls_ece": 0.021125318482518196, "nll": 0.5685226321220398, "brier": 0.2623533308506012, "n_params": 113}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.20623445510864258, "acc": 0.8185998797416687, "ece": 0.03112604282796383, "cls_ece": 0.021037716418504715, "nll": 0.62577223777771, "brier": 0.26945191621780396, "n_params": 113}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.1863539218902588, "acc": 0.8354624509811401, "ece": 0.05143795162439346, "cls_ece": 0.02068365551531315, "nll": 0.5799174904823303, "brier": 0.25012120604515076, "n_params": 113}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.1178274154663086, "acc": 0.8298416137695312, "ece": 0.03119850531220436, "cls_ece": 0.01789996214210987, "nll": 0.5579395294189453, "brier": 0.2527347803115845, "n_params": 113}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Cora", "model": "GCN", "val_frac": 1.0, "n_cal": 134, "time": 0.15740156173706055, "acc": 0.8380173444747925, "ece": 0.031579699367284775, "cls_ece": 0.018201220780611038, "nll": 0.5482105612754822, "brier": 0.2511495053768158, "n_params": 113}


==> anc/supplementary_data/graphs/wats/wats_Photo_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 3.3857383728027344, "acc": 0.9243575930595398, "ece": 0.011143025010824203, "cls_ece": 0.00775722973048687, "nll": 0.26611441373825073, "brier": 0.11659616976976395, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 2.4620001316070557, "acc": 0.932138979434967, "ece": 0.014134152792394161, "cls_ece": 0.007718663662672043, "nll": 0.24766430258750916, "brier": 0.1078316792845726, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 1.7694315910339355, "acc": 0.9285197257995605, "ece": 0.007561446167528629, "cls_ece": 0.006647186353802681, "nll": 0.2516196370124817, "brier": 0.11082777380943298, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 3.047320604324341, "acc": 0.924719512462616, "ece": 0.010844825766980648, "cls_ece": 0.009064937941730022, "nll": 0.2684285342693329, "brier": 0.11778634041547775, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GAT", "val_frac": 1.0, "n_cal": 382, "time": 8.094276428222656, "acc": 0.932138979434967, "ece": 0.014885594137012959, "cls_ece": 0.0075698778964579105, "nll": 0.2451476901769638, "brier": 0.10364492982625961, "n_params": 225}


==> anc/supplementary_data/graphs/wats/wats_Photo_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 1.4736964702606201, "acc": 0.9239956736564636, "ece": 0.0169181227684021, "cls_ece": 0.006338553037494421, "nll": 0.2554074227809906, "brier": 0.11345703154802322, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 1.6908509731292725, "acc": 0.9312341809272766, "ece": 0.009802783839404583, "cls_ece": 0.006248452700674534, "nll": 0.23852117359638214, "brier": 0.10430072993040085, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 1.7160322666168213, "acc": 0.9254433512687683, "ece": 0.007514212280511856, "cls_ece": 0.006243073381483555, "nll": 0.25886568427085876, "brier": 0.11391162872314453, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 3.9016783237457275, "acc": 0.9297864437103271, "ece": 0.012675683945417404, "cls_ece": 0.006975071504712105, "nll": 0.24758277833461761, "brier": 0.10785558074712753, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Photo", "model": "GCN", "val_frac": 1.0, "n_cal": 382, "time": 4.726277828216553, "acc": 0.9308722615242004, "ece": 0.01122298650443554, "cls_ece": 0.007295429240912199, "nll": 0.28007158637046814, "brier": 0.10657942295074463, "n_params": 225}


==> anc/supplementary_data/graphs/wats/wats_Physics_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 3.62733793258667, "acc": 0.9572666883468628, "ece": 0.0038821911439299583, "cls_ece": 0.0036907822359353304, "nll": 0.12751252949237823, "brier": 0.06524857878684998, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 4.1319804191589355, "acc": 0.9543776512145996, "ece": 0.004021359141916037, "cls_ece": 0.004863846115767956, "nll": 0.13660874962806702, "brier": 0.06971930712461472, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 3.869943141937256, "acc": 0.9581895470619202, "ece": 0.0027935628313571215, "cls_ece": 0.0036931256763637066, "nll": 0.1251201182603836, "brier": 0.0637906938791275, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 4.673262119293213, "acc": 0.9580692052841187, "ece": 0.0025544592645019293, "cls_ece": 0.002998266601935029, "nll": 0.12611839175224304, "brier": 0.06404971331357956, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GAT", "val_frac": 1.0, "n_cal": 1724, "time": 5.682358264923096, "acc": 0.9568654298782349, "ece": 0.0059097763150930405, "cls_ece": 0.004945842083543539, "nll": 0.1304803043603897, "brier": 0.0653834193944931, "n_params": 225}


==> anc/supplementary_data/graphs/wats/wats_Physics_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 5.8658225536346436, "acc": 0.9581895470619202, "ece": 0.0019156979396939278, "cls_ece": 0.0031124118249863386, "nll": 0.1194039061665535, "brier": 0.06263881921768188, "n_params": 225}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 5.833695411682129, "acc": 0.9586309194564819, "ece": 0.003953993320465088, "cls_ece": 0.0033735528122633696, "nll": 0.1179676502943039, "brier": 0.06190703809261322, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 4.2276575565338135, "acc": 0.9574673175811768, "ece": 0.0033532949164509773, "cls_ece": 0.004058940801769495, "nll": 0.12499269098043442, "brier": 0.06483452767133713, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 10.45613718032837, "acc": 0.958992063999176, "ece": 0.0042443531565368176, "cls_ece": 0.004049205221235752, "nll": 0.1225055456161499, "brier": 0.06328243762254715, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 7.554960489273071, "acc": 0.9597142934799194, "ece": 0.005666956305503845, "cls_ece": 0.0034277860540896654, "nll": 0.11857115477323532, "brier": 0.06152470037341118, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 8.353205680847168, "acc": 0.9591124057769775, "ece": 0.0048973094671964645, "cls_ece": 0.0037401472218334675, "nll": 0.12085599452257156, "brier": 0.06277232617139816, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 5.205956697463989, "acc": 0.9583500623703003, "ece": 0.005180370528250933, "cls_ece": 0.0042141517624258995, "nll": 0.12049837410449982, "brier": 0.06255393475294113, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 4.905589818954468, "acc": 0.9587914347648621, "ece": 0.0038058068603277206, "cls_ece": 0.004073243122547865, "nll": 0.12243544310331345, "brier": 0.06292266398668289, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 4.293618679046631, "acc": 0.9572666883468628, "ece": 0.004743042401969433, "cls_ece": 0.0040903715416789055, "nll": 0.12542977929115295, "brier": 0.06487555801868439, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 6.760149002075195, "acc": 0.9608378410339355, "ece": 0.0018449039198458195, "cls_ece": 0.0029364419169723988, "nll": 0.11669626832008362, "brier": 0.05965001881122589, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 5.960294485092163, "acc": 0.961158812046051, "ece": 0.004707555286586285, "cls_ece": 0.003139600856229663, "nll": 0.11908648163080215, "brier": 0.060872070491313934, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 4.27103853225708, "acc": 0.961359441280365, "ece": 0.008690385147929192, "cls_ece": 0.004234588239341974, "nll": 0.12042314559221268, "brier": 0.06029275059700012, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1724, "time": 6.840385437011719, "acc": 0.9622421860694885, "ece": 0.006329768802970648, "cls_ece": 0.004208176862448454, "nll": 0.11458977311849594, "brier": 0.0582834854722023, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 26.17909002304077, "acc": 0.9610384106636047, "ece": 0.003662207629531622, "cls_ece": 0.0026652193628251553, "nll": 0.1133749932050705, "brier": 0.05846072733402252, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Physics", "model": "GCN", "val_frac": 1.0, "n_cal": 1723, "time": 6.268919467926025, "acc": 0.9606773257255554, "ece": 0.0020385177340358496, "cls_ece": 0.0029062924440950155, "nll": 0.11290281265974045, "brier": 0.05858135223388672, "n_params": 225}


==> anc/supplementary_data/graphs/wats/wats_Pubmed_GAT_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 3.340097665786743, "acc": 0.8488592505455017, "ece": 0.018329709768295288, "cls_ece": 0.021163061261177063, "nll": 0.391329824924469, "brier": 0.22086727619171143, "n_params": 225}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 1.995246410369873, "acc": 0.8468234539031982, "ece": 0.01397506333887577, "cls_ece": 0.025928176939487457, "nll": 0.39418384432792664, "brier": 0.22208639979362488, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 2.782986640930176, "acc": 0.8477360606193542, "ece": 0.004769321996718645, "cls_ece": 0.01782943867146969, "nll": 0.38677966594696045, "brier": 0.22051160037517548, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 1.1923346519470215, "acc": 0.8499824404716492, "ece": 0.013652198947966099, "cls_ece": 0.02000523917376995, "nll": 0.3959376811981201, "brier": 0.22163833677768707, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 1.2227559089660645, "acc": 0.8499122262001038, "ece": 0.005408157594501972, "cls_ece": 0.018614700064063072, "nll": 0.3916394114494324, "brier": 0.22038719058036804, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 11.634192705154419, "acc": 0.8525798320770264, "ece": 0.014023549854755402, "cls_ece": 0.016293101012706757, "nll": 0.39226311445236206, "brier": 0.21893447637557983, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 1.575249195098877, "acc": 0.8539838790893555, "ece": 0.008463224396109581, "cls_ece": 0.015699239447712898, "nll": 0.3794609606266022, "brier": 0.2147296816110611, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 1.2162387371063232, "acc": 0.8525798320770264, "ece": 0.008697986602783203, "cls_ece": 0.0174797885119915, "nll": 0.383097380399704, "brier": 0.21684125065803528, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 1.1698262691497803, "acc": 0.8521586656570435, "ece": 0.006786084268242121, "cls_ece": 0.015271407552063465, "nll": 0.38177022337913513, "brier": 0.21628989279270172, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 1.2129342555999756, "acc": 0.8555984497070312, "ece": 0.010510887950658798, "cls_ece": 0.014281902462244034, "nll": 0.38082802295684814, "brier": 0.21359139680862427, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 1.4470176696777344, "acc": 0.8546156287193298, "ece": 0.006475552450865507, "cls_ece": 0.01706499047577381, "nll": 0.3844722807407379, "brier": 0.21604754030704498, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 2.4819304943084717, "acc": 0.8518076539039612, "ece": 0.012885555624961853, "cls_ece": 0.01899765245616436, "nll": 0.39881467819213867, "brier": 0.22185412049293518, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 986, "time": 1.3761334419250488, "acc": 0.8526500463485718, "ece": 0.005435233470052481, "cls_ece": 0.01529672835022211, "nll": 0.38517680764198303, "brier": 0.2166336625814438, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 1.2298393249511719, "acc": 0.853422224521637, "ece": 0.011162906885147095, "cls_ece": 0.015423044562339783, "nll": 0.38242053985595703, "brier": 0.2156369388103485, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GAT", "val_frac": 1.0, "n_cal": 985, "time": 2.3849258422851562, "acc": 0.8531414270401001, "ece": 0.01171032339334488, "cls_ece": 0.01678272895514965, "nll": 0.3837699294090271, "brier": 0.21597257256507874, "n_params": 225}


==> anc/supplementary_data/graphs/wats/wats_Pubmed_GCN_v1.0.jsonl <==
{"run": "s0_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 1.2097771167755127, "acc": 0.8624780774116516, "ece": 0.01563185453414917, "cls_ece": 0.014816246926784515, "nll": 0.37350982427597046, "brier": 0.20334367454051971, "n_params": 225}
{"run": "s0_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.5091187953948975, "acc": 0.861635684967041, "ece": 0.017672099173069, "cls_ece": 0.017786594107747078, "nll": 0.37202686071395874, "brier": 0.2050447314977646, "n_params": 225}
{"run": "s0_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.5241265296936035, "acc": 0.8643032908439636, "ece": 0.01438135839998722, "cls_ece": 0.01397229079157114, "nll": 0.36408498883247375, "brier": 0.20130184292793274, "n_params": 225}
{"run": "s1_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 8.978943824768066, "acc": 0.8666900396347046, "ece": 0.013888398185372353, "cls_ece": 0.012887598015367985, "nll": 0.36912184953689575, "brier": 0.20179525017738342, "n_params": 225}
{"run": "s1_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.412207841873169, "acc": 0.8629694581031799, "ece": 0.01002491731196642, "cls_ece": 0.014690190553665161, "nll": 0.37162792682647705, "brier": 0.20436960458755493, "n_params": 225}
{"run": "s1_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 14.960261106491089, "acc": 0.8613548874855042, "ece": 0.01738397404551506, "cls_ece": 0.016614016145467758, "nll": 0.37371063232421875, "brier": 0.20629411935806274, "n_params": 225}
{"run": "s2_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 3.546591281890869, "acc": 0.8656370639801025, "ece": 0.014365892857313156, "cls_ece": 0.013715011067688465, "nll": 0.36335840821266174, "brier": 0.20037615299224854, "n_params": 225}
{"run": "s2_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 9.669417381286621, "acc": 0.8645840883255005, "ece": 0.015085327439010143, "cls_ece": 0.014763742685317993, "nll": 0.36157283186912537, "brier": 0.20136487483978271, "n_params": 225}
{"run": "s2_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 3.204068183898926, "acc": 0.8623376488685608, "ece": 0.010079724714159966, "cls_ece": 0.011780197732150555, "nll": 0.36703163385391235, "brier": 0.2041972577571869, "n_params": 225}
{"run": "s3_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 2.8942224979400635, "acc": 0.8681642413139343, "ece": 0.013827895745635033, "cls_ece": 0.012049256823956966, "nll": 0.35304930806159973, "brier": 0.19461339712142944, "n_params": 225}
{"run": "s3_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 1.6890876293182373, "acc": 0.8640224933624268, "ece": 0.01651257649064064, "cls_ece": 0.013947191648185253, "nll": 0.3728483021259308, "brier": 0.20468059182167053, "n_params": 225}
{"run": "s3_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.3371307849884033, "acc": 0.8687960505485535, "ece": 0.011188128963112831, "cls_ece": 0.011768301017582417, "nll": 0.3643874526023865, "brier": 0.19834254682064056, "n_params": 225}
{"run": "s4_f0_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 986, "time": 1.768378496170044, "acc": 0.8659880757331848, "ece": 0.011380918323993683, "cls_ece": 0.011952581815421581, "nll": 0.3612697422504425, "brier": 0.19890634715557098, "n_params": 225}
{"run": "s4_f1_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.7193968296051025, "acc": 0.8640926480293274, "ece": 0.01268207747489214, "cls_ece": 0.009914405643939972, "nll": 0.3645817041397095, "brier": 0.20185841619968414, "n_params": 225}
{"run": "s4_f2_i0", "method": "WATS", "dataset": "Pubmed", "model": "GCN", "val_frac": 1.0, "n_cal": 985, "time": 2.3492684364318848, "acc": 0.8613548874855042, "ece": 0.02060496248304844, "cls_ece": 0.021491356194019318, "nll": 0.37616074085235596, "brier": 0.20744970440864563, "n_params": 225}


==> anc/supplementary_data/graphs/wats/wats_v1_trainstop.py <==
"""WATS: wavelet-aware temperature scaling (Xie et al., arXiv:2506.23782), re-implemented from the paper.

No official code was released; this follows Eqs. (4)-(7) of the paper:
  L_sym = I - D^-1/2 A D^-1/2,  L_hat = L_sym - I  (lambda_max ~ 2),
  T_0 = X_0 = log-degree, T_1 = L_hat X_0, T_k = 2 L_hat T_{k-1} - T_{k-2},
  H_i = [a_0 T_0, ..., a_K T_K]_i / ||.||_1 with a_k = exp(-s k),
  tau_i = softplus(MLP(H_i)),  calibrated logits z_i / tau_i.
Training follows the GATS protocol used for the other learned calibrators
(Adam, lr 0.01, weight decay 5e-4, fitted on the calibration nodes, early-stopped
on the training nodes with patience 100, at most 2000 epochs).
"""
import copy, numpy as np, torch, torch.nn as nn, torch.nn.functional as F
import scipy.sparse as sp

# (hidden, dropout, K, s) reported by the paper; datasets it does not cover use DEFAULT
CONFIG = {'Citeseer': (32, 0.4, 3, 0.8), 'Computers': (64, 0.4, 2, 0.4), 'CoraFull': (128, 0.2, 4, 1.2),
          'Cora': (16, 0.95, 4, 0.8), 'Photo': (32, 0.4, 4, 0.4), 'Pubmed': (32, 0.4, 4, 1.6)}
DEFAULT = (32, 0.4, 4, 0.8)


def wavelet_features(A, K, s):
    n = A.shape[0]
    deg = np.asarray(A.sum(1)).ravel()
    dinv = 1.0 / np.sqrt(np.maximum(deg, 1))
    Lhat = -(sp.diags(dinv) @ A @ sp.diags(dinv))        # L_sym - I
    T = [np.log1p(deg)]
    if K >= 1: T.append(Lhat @ T[0])
    for _ in range(2, K + 1): T.append(2 * (Lhat @ T[-1]) - T[-2])
    S = np.stack([np.exp(-s * k) * t for k, t in enumerate(T)], 1)
    S = S / np.maximum(np.abs(S).sum(1, keepdims=True), 1e-12)
    return torch.tensor(S, dtype=torch.float32)


class WATS(nn.Module):
    def __init__(self, in_dim, hidden, dropout):
        super().__init__()
        self.l1, self.l2, self.dropout = nn.Linear(in_dim, hidden), nn.Linear(hidden, 1), dropout

    def temperature(self, H):
        h = F.dropout(F.relu(self.l1(H)), self.dropout, self.training)
        return F.softplus(self.l2(h)) + 1e-6

    def forward(self, z, H):
        return z / self.temperature(H)


def fit_wats(z, A, y, cal_idx, stop_idx, dataset, lr=0.01, wd=5e-4, epochs=2000, patience=100):
    hidden, dropout, K, s = CONFIG.get(dataset, DEFAULT)
    H = wavelet_features(A, K, s)
    m = WATS(H.shape[1], hidden, dropout)
    opt = torch.optim.Adam(m.parameters(), lr=lr, weight_decay=wd)
    cal_idx, stop_idx = torch.as_tensor(cal_idx), torch.as_tensor(stop_idx)
    best, state, step = float('inf'), copy.deepcopy(m.state_dict()), 0
    for ep in range(epochs):
        m.train(); opt.zero_grad()
        F.cross_entropy(m(z, H)[cal_idx], y[cal_idx]).backward(); opt.step()
        m.eval()
        with torch.no_grad():
            vl = F.cross_entropy(m(z, H)[stop_idx], y[stop_idx]).item()
        if vl <= best:
            best, state, step = vl, copy.deepcopy(m.state_dict()), 0
        else:
            step += 1
            if step >= patience: break
    m.load_state_dict(state); m.eval()
    with torch.no_grad():
        return F.log_softmax(m(z, H), 1), sum(p.numel() for p in m.parameters())


==> anc/supplementary_data/hots_port_check/check_hots_port.py <==
"""S1: compare the plain-PyTorch HoTS port (hots_pyg.py) with the official DGL implementation
(github.com/inu0104/HoTS @ 8a61388, hots/calibrators/hots.py) on one Cora/GCN run of our protocol."""
import sys, numpy as np, torch, torch.nn.functional as F, dgl
S = sys.argv[1]
sys.path.insert(0, S + '/hots'); sys.path.insert(0, S)
import importlib.util
spec = importlib.util.spec_from_file_location('official_hots', S + '/hots/hots/calibrators/hots.py')
mod = importlib.util.module_from_spec(spec); spec.loader.exec_module(mod); OfficialHoTS = mod.HoTS
import hots_pyg
torch.set_num_threads(4)
d = np.load(S + '/cora_check.npz')
ei = torch.as_tensor(d['ei']); x = torch.as_tensor(d['x']); y = torch.as_tensor(d['y']).long()
z = torch.as_tensor(d['z']); tr = torch.as_tensor(d['tr']).long(); va = torch.as_tensor(d['va']).long()
K = int(d['K']); n = x.shape[0]
print('run', str(d['run']), 'nodes', n, 'edges(no self loops)', ei.shape[1], 'K', K, 'train', len(tr), 'val', len(va))
g = dgl.graph((ei[0], ei[1]), num_nodes=n).remove_self_loop().add_self_loop()   # as in official data.py
Ah = hots_pyg.norm_adj(ei, n)
mx = lambda a, b: (a - b).abs().max().item()

def copy(off, port):
    with torch.no_grad():
        for c in ['h_conv1', 'h_conv2']:
            getattr(port, c).weight.copy_(getattr(off, c).weight); getattr(port, c).bias.copy_(getattr(off, c).bias)
        for p in ['T_base', 'alpha', 'log_alpha_exp']:
            getattr(port, p).copy_(getattr(off, p))

# 1) forward pass with identical (random) weights
torch.manual_seed(0)
off = OfficialHoTS(K, x.shape[1], 'cpu'); port = hots_pyg.HoTS(K, x.shape[1]); copy(off, port)
with torch.no_grad():
    for m in [off.h_conv1, off.h_conv2]: m.bias.normal_()
    copy(off, port)
    h_o = off._predict_homophily(g, x); h_p = port.predict_h(Ah, x)
print('[1] predicted homophily, same weights: max|diff| = %.2e' % mx(h_o, h_p))
obs = torch.zeros(n, dtype=torch.bool); obs[torch.cat([tr, va])] = True
gt_o, v_o = off._compute_gt_homophily_masked(g, y, obs); gt_p, v_p = port.gt_homophily(ei, y, obs, n)
print('[2] homophily target: max|diff| = %.2e, valid masks equal = %s, valid nodes = %d' % (mx(gt_o, gt_p), bool((v_o == v_p).all()), int(v_o.sum())))
with torch.no_grad():
    off.homophily = h_o; off.entropy_norm = off._compute_entropy(z)
    port.h = h_p; p = F.softmax(z, 1); port.e = -(p * torch.log(p + 1e-10)).sum(1) / np.log(K)
    for vals in [(0.5, 0.5, 0.0), (-1.0, 2.0, 1.5), (1.3, -0.7, -2.0)]:
        for nm, v in zip(['T_base', 'alpha', 'log_alpha_exp'], vals):
            getattr(off, nm).fill_(v); getattr(port, nm).fill_(v)
        To, Tp = off.compute_temperature(), port.temperature()
        lo, lp = F.log_softmax(off(z), 1), port(z)
        print('[3] raw params %s: temperature max|diff| = %.2e, log-prob max|diff| = %.2e' % (vals, mx(To, Tp), mx(lo, lp)))

# 2) full fit (predictor training + temperature fit) from identical initial weights
for seed in [0, 1, 2]:
    torch.manual_seed(seed)
    off = OfficialHoTS(K, x.shape[1], 'cpu'); port = hots_pyg.HoTS(K, x.shape[1]); copy(off, port)
    off.fit(z, y, g, x, va, tr)
    port.fit(z, y, x, ei, va, tr)
    lo = F.log_softmax(off.calibrate(z), 1).detach(); lp = port(z)
    po = off.get_params()
    pp = dict(T_base=(F.softplus(port.T_base) + 0.1).item(), beta=(F.softplus(port.alpha) + 0.01).item(),
              alpha_exp=(F.softplus(port.log_alpha_exp) + port.FLOOR).item())
    te = torch.as_tensor(d['te']).long()
    nll = lambda l: F.nll_loss(l[te], y[te]).item()
    print('[4] seed %d full fit: h max|diff| = %.2e, T max|diff| = %.2e, log-prob max|diff| = %.2e; '
          'official (T_base, beta, alpha) = (%.4f, %.4f, %.4f), port = (%.4f, %.4f, %.4f); test NLL %.5f vs %.5f'
          % (seed, mx(off.homophily, port.h), mx(off.compute_temperature(), port.temperature()), mx(lo, lp),
             po['T_base'], po['beta'], po['alpha_exp'], pp['T_base'], pp['beta'], pp['alpha_exp'], nll(lo), nll(lp)))


==> anc/supplementary_data/hots_port_check/hots_port_check.txt <==
run cache/Cora/GCN/s0_f0_i0.pt nodes 2708 edges(no self loops) 10556 K 7 train 268 val 134
[1] predicted homophily, same weights: max|diff| = 1.19e-07
[2] homophily target: max|diff| = 0.00e+00, valid masks equal = True, valid nodes = 1076
[3] raw params (0.5, 0.5, 0.0): temperature max|diff| = 4.77e-07, log-prob max|diff| = 2.38e-07
[3] raw params (-1.0, 2.0, 1.5): temperature max|diff| = 2.86e-06, log-prob max|diff| = 2.38e-07
[3] raw params (1.3, -0.7, -2.0): temperature max|diff| = 2.38e-07, log-prob max|diff| = 4.77e-07
[4] seed 0 full fit: h max|diff| = 1.19e-07, T max|diff| = 1.19e-07, log-prob max|diff| = 1.91e-06; official (T_base, beta, alpha) = (0.1828, 0.1042, 0.2245), port = (0.1828, 0.1042, 0.2245); test NLL 0.52646 vs 0.52646
[4] seed 1 full fit: h max|diff| = 1.19e-07, T max|diff| = 5.96e-08, log-prob max|diff| = 1.91e-06; official (T_base, beta, alpha) = (0.1826, 0.1041, 0.2427), port = (0.1826, 0.1041, 0.2427); test NLL 0.52650 vs 0.52650
[4] seed 2 full fit: h max|diff| = 3.65e-03, T max|diff| = 4.83e-04, log-prob max|diff| = 6.60e-03; official (T_base, beta, alpha) = (0.1827, 0.1042, 0.2269), port = (0.1828, 0.1042, 0.2267); test NLL 0.52645 vs 0.52645
[5] port, sparse vs dense features (as used for Cora in calibrate.py): max|diff| = 5.96e-08


==> anc/supplementary_data/hots_port_check/hots_pyg.py <==
"""HoTS (Tae, Hwang & Lee, 2026; arXiv:2609.32426) ported from the official DGL code
(github.com/inu0104/HoTS, commit 8a61388, hots/calibrators/hots.py) to plain PyTorch.
DGL GraphConv(norm='both') on a graph with self-loops is computed as D^-1/2 (A+I) D^-1/2 X W + b.
Hyper-parameters follow configs/hots/default.yaml: hidden 32, 1000 epochs, patience 50, lr 0.01."""
import math, numpy as np, torch, torch.nn as nn, torch.nn.functional as F


def norm_adj(edge_index, n):
    ei = edge_index[:, edge_index[0] != edge_index[1]]
    loops = torch.arange(n)
    row = torch.cat([ei[0], loops]); col = torch.cat([ei[1], loops])
    deg = torch.zeros(n).scatter_add_(0, col, torch.ones(col.numel()))
    w = deg[row].rsqrt() * deg[col].rsqrt()
    return torch.sparse_coo_tensor(torch.stack([col, row]), w, (n, n)).coalesce()


class GraphConv(nn.Module):
    def __init__(self, i, o):
        super().__init__()
        self.weight = nn.Parameter(torch.empty(i, o)); self.bias = nn.Parameter(torch.zeros(o))
        nn.init.xavier_uniform_(self.weight)            # DGL GraphConv default init
    def forward(self, Ah, x):
        xw = torch.sparse.mm(x, self.weight) if x.is_sparse else x @ self.weight
        return torch.sparse.mm(Ah, xw) + self.bias


class HoTS(nn.Module):
    EPS = 0.02
    FLOOR = 0.01

    def __init__(self, K, feat_dim, hidden=32):
        super().__init__()
        self.K = K
        self.T_base = nn.Parameter(torch.tensor([0.5]))
        self.alpha = nn.Parameter(torch.tensor([0.5]))
        self.log_alpha_exp = nn.Parameter(torch.tensor([0.0]))
        self.h_conv1 = GraphConv(feat_dim, hidden); self.h_conv2 = GraphConv(hidden, 1)

    def predict_h(self, Ah, x):
        return torch.sigmoid(self.h_conv2(Ah, F.relu(self.h_conv1(Ah, x)))).squeeze(1)

    def gt_homophily(self, edge_index, y, observed, n):
        src, dst = edge_index
        keep = src != dst; src, dst = src[keep], dst[keep]
        obs = observed.float()[dst]
        same = (y[src] == y[dst]).float() * obs
        cnt = torch.zeros(n).scatter_add_(0, src, same)
        deg = torch.zeros(n).scatter_add_(0, src, obs)
        valid = deg > 0
        gt = torch.zeros(n); gt[valid] = cnt[valid] / deg[valid]
        return gt, valid

    def train_predictor(self, Ah, x, edge_index, y, tr, va, epochs=200, lr=0.01):
        n = y.numel()
        params = list(self.h_conv1.parameters()) + list(self.h_conv2.parameters())
        opt = torch.optim.Adam(params, lr=lr, weight_decay=1e-4)
        known = torch.cat([tr, va]); observed = torch.zeros(n, dtype=torch.bool); observed[known] = True
        gt, valid = self.gt_homophily(edge_index, y, observed, n)
        kv = known[valid[known]]
        best, bad, state = float('inf'), 0, None
        for _ in range(epochs):
            opt.zero_grad()
            loss = F.mse_loss(self.predict_h(Ah, x)[kv], gt[kv]); loss.backward(); opt.step()
            if loss.item() < best:
                best, bad = loss.item(), 0
                state = [p.detach().clone() for p in params]
            else:
                bad += 1
                if bad >= 30: break
        if state:
            with torch.no_grad():
                for p, s in zip(params, state): p.copy_(s)

    def temperature(self):
        T_base = F.softplus(self.T_base) + 0.1
        beta = F.softplus(self.alpha) + 0.01
        a = F.softplus(self.log_alpha_exp) + self.FLOOR
        base = 1.0 / self.K
        h_abs = ((self.h - base) / (1.0 - base)).abs() + self.EPS
        coeff = 2 * self.K * math.log(self.K)
        one_minus_e = (1.0 - self.e).clamp(min=0.001)
        T = T_base + beta * torch.sqrt(coeff * one_minus_e) / torch.exp(a * torch.log(h_abs))
        return T.clamp(0.05, 50.0).unsqueeze(1)

    def fit(self, z, y, x, edge_index, va, tr, epochs=1000, patience=50, lr=0.01):
        n = z.shape[0]
        Ah = norm_adj(edge_index, n)
        self.train_predictor(Ah, x, edge_index, y, tr, va)
        with torch.no_grad():
            self.h = self.predict_h(Ah, x)
            p = F.softmax(z, 1)
            self.e = -(p * torch.log(p + 1e-10)).sum(1) / np.log(self.K)
        ps = [self.T_base, self.alpha, self.log_alpha_exp]
        opt = torch.optim.Adam(ps, lr=lr)
        best, bad, state = float('inf'), 0, None
        for _ in range(epochs):
            opt.zero_grad()
            F.cross_entropy((z / self.temperature())[va], y[va]).backward(); opt.step()
            with torch.no_grad():
                ml = F.cross_entropy((z / self.temperature())[tr], y[tr]).item()
            if ml <= best:
                best, bad, state = ml, 0, [q.detach().clone() for q in ps]
            else:
                bad += 1
                if bad >= patience: break
        if state:
            with torch.no_grad():
                for q, s in zip(ps, state): q.copy_(s)
        return self

    def __call__(self, z):
        with torch.no_grad():
            return F.log_softmax(z / self.temperature(), 1)


def fit_hots(z, x, edge_index, y, va, tr):
    m = HoTS(z.shape[1], x.shape[1])
    m.fit(z, y, x, edge_index, va, tr)
    return m(z), sum(p.numel() for p in m.parameters())


==> anc/supplementary_data/hots_port_check/sparse_check.py <==
import sys, numpy as np, torch; sys.path.insert(0, sys.argv[1]); import hots_pyg
d = np.load(sys.argv[1] + '/cora_check.npz'); x = torch.as_tensor(d['x']); ei = torch.as_tensor(d['ei'])
torch.manual_seed(0); m = hots_pyg.HoTS(int(d['K']), x.shape[1]); A = hots_pyg.norm_adj(ei, x.shape[0])
with torch.no_grad(): print('[5] port, sparse vs dense features (as used for Cora in calibrate.py): max|diff| = %.2e' % (m.predict_h(A, x) - m.predict_h(A, x.to_sparse())).abs().max().item())


==> anc/supplementary_data/interpretation/interpret_nodes.txt <==
== node 14893: unstable explanation (correct node, confidence 0.55-0.65, largest spread of eta across folds); true class 0
  s0_f0_i0: lambda=0.1 b=-0.449 eta=+0.106 T=0.797 pred=0 conf 0.633 -> 0.701 | top contributions: log_deg +0.425, dist1 +0.088, entropy -0.063 | sum |w_j phi_ij| = 0.818
  s0_f1_i0: lambda=100 b=+0.022 eta=+0.023 T=0.755 pred=0 conf 0.672 -> 0.761 | top contributions: log_deg +0.001, dist1 +0.000, rel_conf +0.000 | sum |w_j phi_ij| = 0.002
  s0_f2_i0: lambda=0.01 b=-0.121 eta=+1.386 T=1.659 pred=0 conf 0.741 -> 0.595 | top contributions: log_deg +1.634, nbr_agree -0.140, lp_conf +0.054 | sum |w_j phi_ij| = 2.014
== node 5467: failure (most confident wrong node); true class 0
  s0_f0_i0: lambda=0.1 b=-0.449 eta=+0.248 T=0.875 pred=2 conf 1.000 -> 1.000 | top contributions: log_deg +0.462, entropy +0.116, dist1 +0.088 | sum |w_j phi_ij| = 0.860
  s0_f1_i0: lambda=100 b=+0.022 eta=+0.023 T=0.755 pred=2 conf 1.000 -> 1.000 | top contributions: log_deg +0.001, dist1 +0.000, rel_conf +0.000 | sum |w_j phi_ij| = 0.002
  s0_f2_i0: lambda=0.01 b=-0.121 eta=+1.602 T=1.835 pred=2 conf 1.000 -> 0.991 | top contributions: log_deg +1.777, nbr_agree +0.054, lp_agree -0.047 | sum |w_j phi_ij| = 2.049


==> anc/supplementary_data/interpretation/interpret_r3.py <==
"""Third-round interpretability analysis of ISTS on the graphs.
(a) Coefficient sign consistency: fitted weights are first averaged over the folds of each of the five
    independent splits; a split mean with |w| < 1e-3 counts as near zero. A descriptor is sign-consistent in a
    setting when all five split means are non-zero with the same sign.
(b) Node-level decomposition: contributions w_j * phi_ij to the linear predictor eta_i = b + w^T phi_i (before
    the softplus), with the fitted (b, w) of each fold, for two Pubmed/GCN test nodes of split 0.
Writes interpret_sign.csv, interpret_sign_summary.csv and interpret_nodes.txt to the given directory."""
import os, sys, json, glob, numpy as np, pandas as pd, torch, torch.nn.functional as F
from common import load_graph, adjacency, ROOT
from ists import node_features, FEATURES
OUT = sys.argv[1]; EPS = 1e-3
rows = []
for f in glob.glob(os.path.join(ROOT, 'results', 'main_*_v1.0.jsonl')):
    rows += [json.loads(l) for l in open(f)]
df = pd.DataFrame([r for r in rows if r['method'] == 'ISTS2']).drop_duplicates(['dataset', 'model', 'run'], keep='last')
df['split'] = df.run.str.extract(r's(\d+)_')[0].astype(int)
W = pd.DataFrame(df.w.tolist(), columns=FEATURES, index=df.index)
sm = pd.concat([df[['dataset', 'model', 'split']], W], axis=1).groupby(['dataset', 'model', 'split']).mean()
res = []
for (d, m), g in sm.groupby(level=[0, 1]):
    for f in FEATURES:
        v = g[f].values; nz = np.abs(v) >= EPS
        pos, neg = int((v[nz] > 0).sum()), int((v[nz] < 0).sum())
        cls = 'all near zero' if nz.sum() == 0 else 'consistent +' if pos == 5 else 'consistent -' if neg == 5 \
            else 'both signs' if pos and neg else 'one sign, some near zero'
        res.append(dict(dataset=d, model=m, descriptor=f, mean=v.mean(), n_nonzero=int(nz.sum()), pos=pos, neg=neg, cls=cls,
                        **{f'split{i}': x for i, x in enumerate(v)}))
res = pd.DataFrame(res); res.to_csv(os.path.join(OUT, 'interpret_sign.csv'), index=False)
summ = res.groupby('descriptor').cls.value_counts().unstack(fill_value=0).reindex(FEATURES)
summ.loc['total'] = summ.sum(); summ.to_csv(os.path.join(OUT, 'interpret_sign_summary.csv'))
print(summ.to_string()); print('settings x descriptors:', len(res))

# (b) node decomposition, Pubmed / GCN, split 0
data, K = load_graph('Pubmed'); A = adjacency(data.edge_index, data.num_nodes)
fits = df[(df.dataset == 'Pubmed') & (df.model == 'GCN') & (df.split == 0)].sort_values('run')
per = {}
for _, r in fits.iterrows():
    c = torch.load(os.path.join(ROOT, 'cache', 'Pubmed', 'GCN', r.run + '.pt'), weights_only=False)
    z, tr, te = c['logits'].float(), c['train'], c['test']
    raw = node_features(z, A, tr, data.y[tr].numpy())
    phi = (raw - raw.mean(0)) / (raw.std(0) + 1e-8)                  # as in ISTS.fit
    w, b = np.array(r.w), r.b
    eta = b + phi @ w; T = np.log1p(np.exp(eta)) + 0.05
    p = F.softmax(z, 1).numpy(); pc = F.softmax(z / torch.tensor(T, dtype=torch.float32)[:, None], 1).numpy()
    per[r.run] = dict(z=z, te=np.asarray(te), phi=phi, w=w, b=b, eta=eta, T=T, conf=p.max(1), confc=pc.max(1),
                      pred=p.argmax(1), lam=r.lam)
runs = list(per)
te = np.intersect1d.reduce if False else None
common = set(per[runs[0]]['te'].tolist())
for rn in runs[1:]: common &= set(per[rn]['te'].tolist())
common = np.array(sorted(common)); y = data.y.numpy()
P0 = per[runs[0]]
correct = common[(P0['pred'][common] == y[common])]
# unstable example: correct node with the largest spread of eta across folds among nodes with confidence 0.55-0.65
cand = correct[(P0['conf'][correct] > 0.55) & (P0['conf'][correct] < 0.65)]
spread = np.ptp(np.stack([per[rn]['eta'][cand] for rn in runs]), 0)
n_unstable = int(cand[np.argmax(spread)])
wrong = common[(P0['pred'][common] != y[common])]
n_fail = int(wrong[np.argmax(P0['conf'][wrong])])                 # most confident error (fold 0 backbone)
with open(os.path.join(OUT, 'interpret_nodes.txt'), 'w') as fo:
    for label, i in (('unstable explanation (correct node, confidence 0.55-0.65, largest spread of eta across folds)', n_unstable),
                     ('failure (most confident wrong node)', n_fail)):
        fo.write(f'== node {i}: {label}; true class {y[i]}\n')
        for rn in runs:
            Q = per[rn]; c = Q['w'] * Q['phi'][i]; top = np.argsort(-np.abs(c))[:3]
            fo.write(f"  {rn}: lambda={Q['lam']:g} b={Q['b']:+.3f} eta={Q['eta'][i]:+.3f} T={Q['T'][i]:.3f} pred={Q['pred'][i]} "
                     f"conf {Q['conf'][i]:.3f} -> {Q['confc'][i]:.3f} | top contributions: "
                     + ', '.join(f'{FEATURES[j]} {c[j]:+.3f}' for j in top) + f" | sum |w_j phi_ij| = {np.abs(c).sum():.3f}\n")
print(open(os.path.join(OUT, 'interpret_nodes.txt')).read())


==> anc/supplementary_data/interpretation/interpret_r5.py <==
"""Round-5 interpretability analysis of ISTS (final variant, code name ISTS2) on the graphs, using every run whose
backbone logits are cached in this environment.
(a) Faithfulness: test nodes are grouped by descriptor (hop distance 1/2/>=3; terciles of relative confidence,
    neighbour agreement, LP agreement, log-degree and uncalibrated confidence). For each group we compare the
    residual miscalibration after one global temperature (fitted by NLL on the calibration set, i.e. ISTS with
    w = 0) -- gap = mean confidence - accuracy, > 0 over-confident -- with ISTS's mean change of log temperature
    relative to that global temperature, and with the gap left after ISTS.
(b) Collinearity and group stability: correlations and variance inflation factors of the standardised
    descriptors; agreement across the five independent splits of a setting of node-level contributions
    w_j * phi_ij (single descriptors) and their sums within descriptor groups.
Writes r5_faithfulness_groups.csv, r5_faithfulness_summary.csv, r5_collinearity.csv, r5_stability.csv and
r5_check.txt (reconstruction check against the stored test NLL) to the given directory."""
import os, sys, json, glob, itertools, numpy as np, pandas as pd, torch, torch.nn.functional as F
from common import load_graph, adjacency, ROOT
from ists import node_features, FEATURES, GROUPS
OUT = sys.argv[1]; os.makedirs(OUT, exist_ok=True)
torch.set_num_threads(4)
rows = []
for f in glob.glob(os.path.join(ROOT, 'results', 'main_*_v1.0.jsonl')):
    rows += [json.loads(l) for l in open(f)]
df = pd.DataFrame([r for r in rows if r['method'] == 'ISTS2']).drop_duplicates(['dataset', 'model', 'run'], keep='last')
df['split'] = df.run.str.extract(r's(\d+)_')[0].astype(int)


def global_T(z, y):
    t = torch.zeros(1, requires_grad=True); opt = torch.optim.LBFGS([t], lr=0.1, max_iter=200)
    def c():
        opt.zero_grad(); l = F.cross_entropy(z / (F.softplus(t) + 0.05), y); l.backward(); return l
    opt.step(c); return (F.softplus(t) + 0.05).item()


def nll(z, T, y):
    return F.cross_entropy(z / torch.as_tensor(T, dtype=torch.float32).reshape(-1, 1), y).item()


grp_rows, stab_rows, coll_rows, checks = [], [], [], []
for (d, m), g in df.groupby(['dataset', 'model']):
    data, K = load_graph(d); A = adjacency(data.edge_index, data.num_nodes); y = data.y
    contrib = {}                                             # split -> (single contributions, group contributions)
    for _, r in g.sort_values('run').iterrows():
        fn = os.path.join(ROOT, 'cache', d, m, r.run + '.pt')
        if not os.path.exists(fn): continue
        c = torch.load(fn, weights_only=False)
        z, tr, va, te = c['logits'].float(), c['train'], c['val'], c['test']
        raw = node_features(z, A, tr, y[tr].numpy())
        phi = (raw - raw.mean(0)) / (raw.std(0) + 1e-8)
        w, b = np.array(r.w), r.b
        eta = b + phi @ w; T = np.log1p(np.exp(eta)) + 0.05
        checks.append(dict(dataset=d, model=m, run=r.run, stored=r.nll, recon=nll(z[te], T[te], y[te])))
        T0 = global_T(z[va], y[va])
        yt = y[te].numpy(); zt = z[te]
        p0 = F.softmax(zt / T0, 1).numpy(); p1 = F.softmax(zt / torch.tensor(T[te], dtype=torch.float32)[:, None], 1).numpy()
        correct = (p0.argmax(1) == yt).astype(float)
        dlogT = np.log(T[te]) - np.log(T0)
        R = raw[te]; uncal = F.softmax(zt, 1).numpy().max(1)
        keys = {'distance': np.where(R[:, 8] == 1, '1', np.where(R[:, 9] == 1, '2', '>=3'))}
        for name, col in (('rel_conf', R[:, 3]), ('nbr_agree', R[:, 2]), ('lp_agree', R[:, 6]), ('log_deg', R[:, 4]), ('confidence', uncal)):
            q = np.quantile(col, [1 / 3, 2 / 3]); keys[name] = np.where(col <= q[0], 'low', np.where(col <= q[1], 'mid', 'high'))
        for name, lab in keys.items():
            for v in np.unique(lab):
                s = lab == v
                grp_rows.append(dict(dataset=d, model=m, run=r.run, lam=r.lam, descriptor=name, group=v, n=int(s.sum()),
                                     gap_global=p0.max(1)[s].mean() - correct[s].mean(),
                                     gap_ists=p1.max(1)[s].mean() - correct[s].mean(), dlogT=dlogT[s].mean()))
        if r.run.endswith('_f0_i0'):                         # one fit per independent split
            single = w * phi
            groups = np.stack([single[:, [FEATURES.index(f) for f in fs]].sum(1) for fs in GROUPS.values()], 1)
            contrib[r.split] = (single, groups, r.lam)
            C = np.corrcoef(phi.T); 
            try: vif = np.diag(np.linalg.inv(C))
            except np.linalg.LinAlgError: vif = np.full(len(FEATURES), np.nan)
            coll_rows.append(dict(dataset=d, model=m, split=r.split, **{f'vif_{f}': v for f, v in zip(FEATURES, vif)},
                                  **{f'r_{a}_{b}': C[i, j] for (i, a), (j, b) in itertools.combinations(enumerate(FEATURES), 2)}))
    for s1, s2 in itertools.combinations(sorted(contrib), 2):
        (a1, g1, l1), (a2, g2, l2) = contrib[s1], contrib[s2]
        used = l1 < 100 and l2 < 100
        for j, f in enumerate(FEATURES):
            stab_rows.append(dict(dataset=d, model=m, pair=f'{s1}-{s2}', both_used=used, level='descriptor', name=f,
                                  r=np.corrcoef(a1[:, j], a2[:, j])[0, 1] if a1[:, j].std() > 0 and a2[:, j].std() > 0 else np.nan))
        for j, gname in enumerate(GROUPS):
            stab_rows.append(dict(dataset=d, model=m, pair=f'{s1}-{s2}', both_used=used, level='group', name=gname,
                                  r=np.corrcoef(g1[:, j], g2[:, j])[0, 1] if g1[:, j].std() > 0 and g2[:, j].std() > 0 else np.nan))
    print(d, m, 'runs', sum(1 for x in checks if x['dataset'] == d and x['model'] == m), flush=True)

G = pd.DataFrame(grp_rows); G.to_csv(os.path.join(OUT, 'r5_faithfulness_groups.csv'), index=False)
pd.DataFrame(coll_rows).to_csv(os.path.join(OUT, 'r5_collinearity.csv'), index=False)
pd.DataFrame(stab_rows).to_csv(os.path.join(OUT, 'r5_stability.csv'), index=False)
ck = pd.DataFrame(checks); ck['diff'] = (ck.stored - ck.recon).abs()
with open(os.path.join(OUT, 'r5_check.txt'), 'w') as fo:
    fo.write(f'runs reconstructed: {len(ck)}; max |stored - reconstructed test NLL| = {ck["diff"].max():.2e}\n')
    fo.write(ck.groupby(['dataset', 'model']).size().to_string() + '\n')
print(open(os.path.join(OUT, 'r5_check.txt')).read())


==> anc/supplementary_data/interpretation/interpret_sign.csv <==
dataset,model,descriptor,mean,n_nonzero,pos,neg,cls,split0,split1,split2,split3,split4
CS,GAT,conf,0.01258974443120072,3,3,0,"one sign, some near zero",0.010290590500517283,6.534646369497447e-05,0.020274632287358447,0.03220808785408735,0.00011006505034553508
CS,GAT,entropy,-0.015643492052428577,3,0,3,"one sign, some near zero",-0.013044700669221735,-8.876763240550645e-05,-0.018224909876153106,-0.04674661656220754,-0.00011246552215501045
CS,GAT,nbr_agree,0.0003182213464848852,3,2,1,both signs,0.0013663448820201058,8.653877375763841e-05,-0.0014830026072255957,0.001560572845240434,6.065283863184353e-05
CS,GAT,rel_conf,-0.0010564394026005175,3,2,1,both signs,0.004637532143533463,-2.339277004163402e-05,0.009259400375109786,-0.019143718760460615,-1.2018001143587753e-05
CS,GAT,log_deg,-0.031076104744958383,3,0,3,"one sign, some near zero",-0.04216698588182529,-0.00019756388307238618,-0.026129810915639002,-0.08669873575369517,-0.00018742729056005677
CS,GAT,nbr_sim,0.0026743938451545546,3,3,0,"one sign, some near zero",0.0059478343998004375,9.430501874400458e-05,0.0026382745236332994,0.00463778167613782,5.377360745721186e-05
CS,GAT,lp_agree,0.013334733785632127,3,3,0,"one sign, some near zero",0.0108913360357595,0.00014223237909997502,0.01575686646538088,0.039814205219348274,6.902882857199681e-05
CS,GAT,lp_conf,0.011682065719651292,3,3,0,"one sign, some near zero",0.01287855172510414,0.00013796011868786687,0.0036650598461468085,0.041617678478360176,0.00011107842995746371
CS,GAT,dist1,-0.008739590505986902,3,0,3,"one sign, some near zero",-0.005176752023544395,-4.589731058028216e-05,-0.008961220359196886,-0.029457130158940952,-5.69526776719916e-05
CS,GAT,dist2,0.0026746431072145545,3,2,1,both signs,0.005973733037535567,-2.9143680876586586e-05,-0.00832456801920974,0.015713154338300228,4.003986032330431e-05
CS,GAT,dist3+,0.0121782280683874,3,2,1,both signs,-0.0012682916300642926,0.00014571743668057024,0.034207978538082294,0.02777024560297529,3.549039426313053e-05
CS,GCN,conf,0.02285514915232246,5,5,0,consistent +,0.024060979466109227,0.007648062616681273,0.02336393691257399,0.025313342784405297,0.033889423981842505
CS,GCN,entropy,-0.0287995821339185,5,0,5,consistent -,-0.03345311456359923,-0.015040511801392617,-0.02532503592071104,-0.030994299248656414,-0.03918494913523318
CS,GCN,nbr_agree,-0.009830843265444856,5,1,4,both signs,-0.010386455064387215,-0.013584142191878831,0.0023542111060426882,-0.0027254473989160033,-0.024812382778084913
CS,GCN,rel_conf,0.018443153286352754,5,5,0,consistent +,0.0035316674426818886,0.0015323221456734852,0.0392252408018976,0.01863229344841481,0.029294242593095987
CS,GCN,log_deg,0.016133161032757925,4,3,1,both signs,0.018686667678897113,0.01906255828119659,3.3904781351642065e-05,-0.00884008321266568,0.05172275763500996
CS,GCN,nbr_sim,-0.018172500161957334,5,0,5,consistent -,-0.011898398461350249,-0.018414264862561442,-0.005482098020972141,-0.006891807030418325,-0.048175932434484516
CS,GCN,lp_agree,0.014151193860243438,5,5,0,consistent +,0.01641685945408729,0.021196633180958695,0.011530425744922468,0.014784673876420129,0.006827377044828609
CS,GCN,lp_conf,0.01841093762447296,4,4,0,"one sign, some near zero",0.013167581353627611,0.02487495727473288,0.0006842794250587758,0.022047333619411802,0.031280536449533734
CS,GCN,dist1,0.007877814133947444,5,3,2,both signs,0.011279618367552757,0.020354451359404873,-0.0031907142080550934,-0.0049096137639329145,0.015855328914767597
CS,GCN,dist2,-0.012942618947393689,5,0,5,consistent -,-0.009342678238075072,-0.02311900596638831,-0.015555298004377013,-0.0027156995195885734,-0.013980413008539472
CS,GCN,dist3+,0.00949256738604163,5,3,2,both signs,-0.00412984663247092,0.004146020493256704,0.03681564684423696,0.01491357203970741,-0.004282555814522008
Citeseer,GAT,conf,0.002827019136748277,1,1,0,"one sign, some near zero",0.0004121725893734644,0.00019083090592175722,0.013471333843578273,4.338046467940634e-05,1.737788018848126e-05
Citeseer,GAT,entropy,-0.003178624849048598,1,0,1,"one sign, some near zero",-0.00040541326355499524,-0.0003204278982593678,-0.015001830062828958,-0.00014528421403762573,-2.0168806562044967e-05
Citeseer,GAT,nbr_agree,5.827715479730009e-05,0,0,0,all near zero,8.75105300413755e-05,-0.00011258716161440437,0.0006207149175073331,-0.00029980501252187725,-4.447499425926556e-06
Citeseer,GAT,rel_conf,0.003246219408598942,1,1,0,"one sign, some near zero",0.00018103096226695925,0.0001170094571231554,0.016275015082404327,-0.0002090577472699806,-0.00013290071152975239
Citeseer,GAT,log_deg,0.0006815528492249239,1,1,0,"one sign, some near zero",-8.503510616719723e-05,-0.00013841035494503254,0.004023633373435587,-0.00023368370602838695,-0.00015873996017035097
Citeseer,GAT,nbr_sim,-0.001550348970780154,1,0,1,"one sign, some near zero",4.009333012315134e-05,-0.00010776560528332386,-0.007512347000859639,-0.00011506076649917911,-5.6664811381779145e-05
Citeseer,GAT,lp_agree,0.0008433164543779032,1,1,0,"one sign, some near zero",0.00022318658011499792,-9.860483502658705e-05,0.003886431348973929,0.00021999060603169104,-1.4421428204514086e-05
Citeseer,GAT,lp_conf,0.00023262445732446694,0,0,0,all near zero,0.0002157261042157188,-2.789733237780941e-05,0.0009583140878627697,0.00016796203271951526,-0.00015098260579785952
Citeseer,GAT,dist1,0.00039561211451655254,1,1,0,"one sign, some near zero",0.00033887760946527123,-0.000213160545778616,0.0014306333929804775,0.0001824560749810189,0.0002392540409346111
Citeseer,GAT,dist2,-0.002945228434691671,1,0,1,"one sign, some near zero",0.0001436519184305022,0.00017183054781829318,-0.014823800006221669,-1.890035734201471e-05,-0.00019892427614346767
Citeseer,GAT,dist3+,0.0022082811654399845,1,1,0,"one sign, some near zero",-0.00039658438072365243,2.202363126950028e-05,0.011569226364372298,-0.00012445919249633638,-2.880059522188579e-05
Citeseer,GCN,conf,0.0031814766305615196,1,1,0,"one sign, some near zero",0.0003256925701862201,0.015124654940639934,0.00011923082881063844,0.00030461100686807185,3.319380630273372e-05
Citeseer,GCN,entropy,-0.0035819001480073597,1,0,1,"one sign, some near zero",-0.000301425718741181,-0.016940655802803423,-0.00017160355006732667,-0.0004363898721445973,-5.9425796280265786e-05
Citeseer,GCN,nbr_agree,-0.0005562676084082341,1,0,1,"one sign, some near zero",4.255402867177812e-05,-0.002571945412758699,-6.833847995342997e-05,-0.00018154927480888242,-2.0589031919371337e-06
Citeseer,GCN,rel_conf,0.0024107274225874187,1,1,0,"one sign, some near zero",0.00032117756927618757,0.010510178127636513,0.0004839765994499127,0.00044884947904696065,0.00028945533752751845
Citeseer,GCN,log_deg,0.0008947601029528112,1,1,0,"one sign, some near zero",0.00014515042948914925,0.004303091797434415,3.255683138074043e-05,-3.391519445964756e-05,2.6916650919398915e-05
Citeseer,GCN,nbr_sim,-0.0013253447745228187,1,0,1,"one sign, some near zero",2.4100202911843858e-06,-0.006420667090424104,-0.00010033118693778913,-8.026949944905937e-05,-2.786611609432536e-05
Citeseer,GCN,lp_agree,0.0001220978071311644,0,0,0,all near zero,0.0001278778314978505,0.000582056813679325,-0.0001704502077094124,0.00021452385893402,-0.00014351926074596122
Citeseer,GCN,lp_conf,-0.0009756109182490035,1,0,1,"one sign, some near zero",0.00013246100206742994,-0.004712639585098562,-0.00012445616084733047,8.598093700129539e-05,-0.0002594007843678507
Citeseer,GCN,dist1,0.0007209800181347721,1,1,0,"one sign, some near zero",0.00040821716053566587,0.0023601046874925182,0.00011548533924117994,0.00034983098642745364,0.00037126191697704297
Citeseer,GCN,dist2,-0.000997807048346052,1,0,1,"one sign, some near zero",-4.1584508532347776e-05,-0.004093052277009217,-0.000330978880811017,-0.00015326069357494512,-0.00037015888180273276
Citeseer,GCN,dist3+,0.0002800328881373086,1,1,0,"one sign, some near zero",-0.00029306052541263244,0.0016358433519296038,0.00019153460743837059,-0.00014221174812216,8.058754853360975e-06
Computers,GAT,conf,0.03887586269049734,5,5,0,consistent +,0.07219785948594411,0.05513829508709023,0.03403887804597616,0.021380155518386346,0.011624125315089865
Computers,GAT,entropy,-0.03916812684304508,5,0,5,consistent -,-0.06363373125592868,-0.06054566577950027,-0.033357356674969196,-0.01809825348391314,-0.020205627020914108
Computers,GAT,nbr_agree,-0.009541987365688934,5,0,5,consistent -,-0.0077461775702734785,-0.026586281606190216,-0.0025427003080646196,-0.0017937285107715677,-0.00904104883314479
Computers,GAT,rel_conf,0.015945519597880774,5,4,1,both signs,0.02201116519669692,-0.009147479844007952,0.01810813695192337,0.01711947841613437,0.03163629726865717
Computers,GAT,log_deg,-0.05764760568951412,5,0,5,consistent -,-0.11031140883763631,-0.03908302082951801,-0.05451919697225094,-0.044243282900424674,-0.04008111890774065
Computers,GAT,nbr_sim,-0.02329750151911867,5,0,5,consistent -,-0.034228662649790444,-0.03196703536862818,-0.011669719591736794,-0.009761185385286808,-0.028860904600151116
Computers,GAT,lp_agree,0.011520604698065047,4,3,1,both signs,-0.0037411858017245927,0.02718327531814187,0.02183423951889078,9.745113493409008e-05,0.012229243320083091
Computers,GAT,lp_conf,-0.0033540682639189383,3,2,1,both signs,-0.03587625563765565,0.009877697734433847,0.00847890522951881,0.0006965748665000623,5.273648760824775e-05
Computers,GAT,dist1,-0.042720165134718026,5,0,5,consistent -,-0.06812751727799575,-0.04410271242765399,-0.05003940065701803,-0.02560928027863459,-0.02572191503228775
Computers,GAT,dist2,0.0207674765460979,5,5,0,consistent +,0.030160742501417797,0.011425640840267684,0.024571897462010384,0.027337927525877603,0.010341174400916012
Computers,GAT,dist3+,0.06812921796032849,5,5,0,consistent +,0.11423373470703761,0.09200259895684819,0.08181838504970074,0.007245834810116018,0.04534553627793988
Computers,GCN,conf,-0.03382083293981851,5,3,2,both signs,0.07174142201741536,0.08904386808474858,0.0938291922211647,-0.41420413887438673,-0.009514508148034414
Computers,GCN,entropy,-0.18597862968842188,5,0,5,consistent -,-0.09001489728689194,-0.13153489430745444,-0.028639388581116993,-0.5799819429715475,-0.09972202529509862
Computers,GCN,nbr_agree,-0.059713310158501065,5,0,5,consistent -,-0.06478034456570943,-0.10157788296540578,-0.04282544242839018,-0.044869903630266585,-0.04451297720273336
Computers,GCN,rel_conf,0.14974455585082372,5,5,0,consistent +,0.10061034932732582,0.12488797058661778,0.11882123723626137,0.21796143800020218,0.18644178410371146
Computers,GCN,log_deg,0.024876208199808996,5,3,2,both signs,-0.0022628866136074066,0.02958255261182785,0.08786881063133478,-0.017739768450458843,0.026932332819948595
Computers,GCN,nbr_sim,-0.12875381459792454,5,0,5,consistent -,-0.10055537273486455,-0.09203112622102101,-0.14889285465081534,-0.13967938224474588,-0.16261033713817596
Computers,GCN,lp_agree,0.028274175117257983,5,3,2,both signs,-0.012229134522688886,-0.028819181335469086,0.03394541487796232,0.09126597022016843,0.057207806346317135
Computers,GCN,lp_conf,-0.026995814180312057,5,2,3,both signs,-0.03298017456351469,-0.012544875033199787,0.007655260463555654,-0.1232580728828907,0.02614879111448924
Computers,GCN,dist1,-0.06706447284668685,5,0,5,consistent -,-0.04997696758558353,-0.048896988232930504,-0.09073780352870624,-0.08048349618911743,-0.06522710869709651
Computers,GCN,dist2,-0.00575212799012661,5,1,4,both signs,-0.01581614278256893,-0.011520897348721823,-0.01722666062414646,0.030204837520917256,-0.01440177671611309
Computers,GCN,dist3+,0.18959279755751293,5,5,0,consistent +,0.16584940254688263,0.1555946245789528,0.2825698107481003,0.1403323858976364,0.2036177640159925
Cora,GAT,conf,0.01994347894748595,3,3,0,"one sign, some near zero",0.00032041178868288017,0.06681211204462063,0.02496175151706363,6.239208475259754e-05,0.007560727302310018
Cora,GAT,entropy,-0.02298665283318163,3,0,3,"one sign, some near zero",-0.00042630574413730454,-0.08126316130316506,-0.024510434246622026,-7.977804549833915e-05,-0.008653584826485409
Cora,GAT,nbr_agree,-0.005421861596793557,3,1,2,both signs,0.00018885143314643452,-0.035826495431441195,0.014808748955450332,0.00019769950934763378,-0.006478112450470992
Cora,GAT,rel_conf,0.0206624155157139,3,3,0,"one sign, some near zero",3.058237174021391e-05,0.07307727560206938,0.019793371631142993,9.358512700904005e-05,0.01031726284660787
Cora,GAT,log_deg,-0.010657345689833165,3,1,2,both signs,-0.00015482055217338106,-0.04289152789472913,-0.01602846597476552,-0.0002382204208212594,0.006026306393323466
Cora,GAT,nbr_sim,0.0021895653813165457,3,2,1,both signs,0.00030347244076741237,0.014120965429659313,0.009328691279127574,0.00016409248504108595,-0.012969394728012654
Cora,GAT,lp_agree,-0.005506308657398525,3,0,3,"one sign, some near zero",0.0002193437515719173,-0.013132432495088628,-0.008373258600234598,-0.00025096649187617004,-0.005994229451365148
Cora,GAT,lp_conf,-0.0035801624006126078,2,0,2,"one sign, some near zero",0.00011022486432921141,0.00012512721392946938,-0.011350639256609915,-0.00029758251427362364,-0.006487942310438181
Cora,GAT,dist1,0.00702219792753264,3,3,0,"one sign, some near zero",0.00022408960891577104,0.014845162727093944,0.008863877592375502,7.762662304836947e-05,0.011100233086229613
Cora,GAT,dist2,0.010354725369931353,3,2,1,both signs,-0.00022706884919898584,0.06454623783550535,-0.017158552538603544,-0.0002901581513773029,0.004903168553331246
Cora,GAT,dist3+,-0.019889669910480735,3,1,2,both signs,3.3142787287943065e-05,-0.09231297705021764,0.010744248553237412,0.00025039015599759296,-0.018163153998708974
Cora,GCN,conf,0.022949653110360187,4,4,0,"one sign, some near zero",0.00045740768352213007,0.08933893865347879,0.016587239336028386,0.0024693740657918775,0.005895305812979738
Cora,GCN,entropy,-0.026822731528469985,4,0,4,"one sign, some near zero",-0.0005364358754983792,-0.10046265760562771,-0.015293103021879991,-0.009418663605174515,-0.008402797534169318
Cora,GCN,nbr_agree,-0.0033622072187426966,4,2,2,both signs,-5.270328256301582e-05,0.0030216745799407363,0.007377210735285189,-0.010568018511548871,-0.01658919961482752
Cora,GCN,rel_conf,0.04408385827676587,4,4,0,"one sign, some near zero",0.00033895918871470104,0.15127184814870512,0.004022886336315423,0.04059841461518469,0.024187183094909415
Cora,GCN,log_deg,-0.022185831093156593,4,1,3,both signs,0.00013317319887088766,-0.10071898458651656,-0.015496916418972736,-0.005703546323881407,0.010857118664716836
Cora,GCN,nbr_sim,0.0009170653621064648,4,2,2,both signs,-0.00013626187016294958,0.02809044611058198,0.002759654128264325,-0.01369545793325718,-0.01243305362489385
Cora,GCN,lp_agree,-0.02957667537848465,4,0,4,"one sign, some near zero",-5.752787304421266e-05,-0.06976769369794056,-0.014991465208974356,-0.04898409689970625,-0.01408259321275788
Cora,GCN,lp_conf,-0.03026392147075967,4,0,4,"one sign, some near zero",7.046574319247156e-05,-0.06037737283622846,-0.013855684723239392,-0.05897572558994094,-0.01818128994758202
Cora,GCN,dist1,0.026051122063434677,4,3,1,both signs,0.00010921592577991153,0.08878794693252227,-0.0031974703560990747,0.03417049994561694,0.010385417869353356
Cora,GCN,dist2,-0.008507193249533885,3,1,2,both signs,-0.0002808050000263999,0.012596477739862166,-0.014137615202344023,-0.0407258335374839,1.1809752322733402e-05
Cora,GCN,dist3+,-0.017830157908610998,4,2,2,both signs,0.0002133301253100702,-0.10924440106221785,0.019399086179570684,0.012034080893499777,-0.011552885679217676
Photo,GAT,conf,0.0179994176714293,4,4,0,"one sign, some near zero",-2.5021126930369064e-05,0.01078673488033625,0.014843026668434808,0.04384800192444042,0.02054434601086541
Photo,GAT,entropy,-0.01608582612598184,4,0,4,"one sign, some near zero",2.6822527919042233e-05,-0.005763797676384759,-0.010892989298251146,-0.041413709053207036,-0.022385457129985298
Photo,GAT,nbr_agree,-0.00891345425019002,4,1,3,both signs,-0.00018663645581303476,-0.019226027516803395,-0.010470307521851888,0.001239434447294722,-0.0159237342037765
Photo,GAT,rel_conf,-0.015350544822770946,4,1,3,both signs,-7.783756033556226e-05,-0.018066504251085764,-0.03286255931986185,0.005454887796076946,-0.0312007107786485
Photo,GAT,log_deg,-0.03592504034944189,4,0,4,"one sign, some near zero",-0.00019330343639012426,-0.06651932040889126,-0.04548905471165199,-0.04324294574325904,-0.024180577447017033
Photo,GAT,nbr_sim,-0.017014176576551184,4,0,4,"one sign, some near zero",-0.0002078396259340328,-0.02264187334609839,-0.02747849898878485,-0.023862263124707777,-0.010880407797230873
Photo,GAT,lp_agree,0.0035172640985062266,4,3,1,both signs,-6.899594397206481e-05,0.017232106954907067,0.0025622921654454935,-0.02272316954076814,0.020584086856918777
Photo,GAT,lp_conf,0.012275797014975373,4,3,1,both signs,-7.0130573779655e-05,0.02141134794995499,0.02700347569892377,-0.015678945151269847,0.028713237151047604
Photo,GAT,dist1,-0.014773190450493228,4,0,4,"one sign, some near zero",-8.428098802445068e-05,-0.004989643843146041,-0.03639166964421747,-0.01384742112471334,-0.01855293665236483
Photo,GAT,dist2,0.005677668660579609,4,2,2,both signs,1.8221428035758436e-05,-0.016751629478676477,0.030155863325489918,-0.008858649097116237,0.02382453712516508
Photo,GAT,dist3+,0.027695560157008005,4,3,1,both signs,0.00019195062486687675,0.05306962192601835,0.030908776655754384,0.058961064375277296,-0.00465361279687689
Photo,GCN,conf,0.016315207968000324,4,4,0,"one sign, some near zero",0.0045301495168435695,0.026467406559580315,0.002224919264942097,0.04830993238526086,4.363211337476969e-05
Photo,GCN,entropy,-0.03191404130987697,4,0,4,"one sign, some near zero",-0.01673042213951703,-0.039318807607439034,-0.031111946127566625,-0.07182162006696065,-0.0005874106079014988
Photo,GCN,nbr_agree,-0.03898405347329875,4,0,4,"one sign, some near zero",-0.05741277245882278,-0.05901798157719895,-0.025666606711941615,-0.05213569065866371,-0.0006872159598666864
Photo,GCN,rel_conf,0.030348205766737617,4,4,0,"one sign, some near zero",0.04648439321802774,0.04926432855427265,0.006705601187907935,0.04929367445098857,-6.968577508814633e-06
Photo,GCN,log_deg,0.014765238531981594,3,2,1,both signs,0.07172173856330726,0.0005807391814111421,-0.01798411265190225,0.019568766777714092,-6.0939210622260966e-05
Photo,GCN,nbr_sim,-0.046395342883382304,4,0,4,"one sign, some near zero",-0.052279797819210216,-0.0686125325737521,-0.02782530827729109,-0.08252901195858915,-0.0007300637880689465
Photo,GCN,lp_agree,-0.01923239843332946,5,0,5,consistent -,-0.02953683266362835,-0.008821229062353572,-0.031238395982654765,-0.025331162304307025,-0.001234372153703589
Photo,GCN,lp_conf,-0.007425638926118458,4,1,3,both signs,-0.02707471682757993,-0.011132852014270611,0.022364934751143057,-0.02094331100427856,-0.0003422495356062427
Photo,GCN,dist1,-0.0001138535279096684,4,2,2,both signs,0.026746588012125965,-0.011962328943203223,-0.029291639924243402,0.013765560269045332,0.0001725529467269856
Photo,GCN,dist2,-0.028696523241887918,5,1,4,both signs,-0.046431142169846375,-0.03389128409617115,0.005687802586180624,-0.06781304868248601,-0.001034943847116665
Photo,GCN,dist3+,0.06696662764370558,5,5,0,consistent +,0.033097124707031376,0.11310637841233984,0.07014968342264183,0.11657613205413024,0.001903819622384617
Physics,GAT,conf,0.005150902960763422,3,3,0,"one sign, some near zero",0.0018073000034443492,0.010532536074909634,3.234806687639017e-05,2.8094741712910338e-05,0.013354235916873828
Physics,GAT,entropy,-0.0032974970066428945,3,1,2,both signs,0.002777346364685703,-0.008384036426529443,-1.74534634425072e-05,-2.6078318541067347e-05,-0.010837263189387158
Physics,GAT,nbr_agree,-0.0033477459535788514,3,1,2,both signs,0.01166746257452663,-0.012904936769094396,-7.763595931464806e-06,1.448328718349027e-05,-0.015507975264578514
Physics,GAT,rel_conf,-0.002015976418109252,3,1,2,both signs,-0.006048331424305313,-0.008380718249403193,3.142411393734316e-05,-1.2495584087446332e-05,0.00433023905331235
Physics,GAT,log_deg,-0.00532130226395869,3,0,3,"one sign, some near zero",-0.009692401575496964,-0.004594003252956706,-7.787973542387287e-05,-5.196308969364812e-05,-0.01219026366622226
Physics,GAT,nbr_sim,-0.006331176201706512,3,1,2,both signs,0.009326933449566846,-0.01601113007685247,-3.217047439344848e-05,7.252569048432633e-06,-0.02494676647590192
Physics,GAT,lp_agree,0.007509464192874777,3,3,0,"one sign, some near zero",0.016149872600484134,0.012912237999292605,-2.1978824709852535e-05,6.272036140823427e-05,0.008444468827898769
Physics,GAT,lp_conf,0.005883684031687153,3,3,0,"one sign, some near zero",0.013175856968397662,0.010873002013170208,-4.747855787930651e-06,4.894840640190523e-05,0.005325360626253921
Physics,GAT,dist1,-0.0007262909805604067,3,1,2,both signs,-0.0013883118093265996,-0.005651973417116096,-3.45839179090035e-05,-3.5393751810867493e-06,0.0034469536167307524
Physics,GAT,dist2,0.0021794668456967276,3,2,1,both signs,0.005242482929437149,0.007362195148895505,1.67249145306414e-05,1.1636018067899082e-05,-0.0017357047824475558
Physics,GAT,dist3+,-0.0034139273074288213,3,0,3,"one sign, some near zero",-0.009340510499896482,-0.0029177188055958445,5.016760799965899e-05,-1.936845622670565e-05,-0.004842206383424734
Physics,GCN,conf,0.007106447509704595,5,5,0,consistent +,0.0024618794001677693,0.006180687403078385,0.012791735755551295,0.0020776338612146597,0.01202030112851086
Physics,GCN,entropy,-0.005499153189066419,5,0,5,consistent -,-0.0020737370274825175,-0.009114353666518582,-0.009126641281303213,-0.001969475300332609,-0.005211558669695175
Physics,GCN,nbr_agree,-0.003947404544881768,5,2,3,both signs,-0.0012972274004520539,-0.009976672507491458,0.0050464841903400766,0.001967628394898687,-0.015477235401704093
Physics,GCN,rel_conf,0.00997786852143084,5,5,0,consistent +,0.004142956982832402,0.015260470432015913,0.014098208974852847,0.0021732795430580154,0.014214426674395023
Physics,GCN,log_deg,0.007436605038674315,5,5,0,consistent +,0.0022067436063177106,0.005885887624269041,0.016072134201143246,0.0010666362601720418,0.011951623501469536
Physics,GCN,nbr_sim,-0.007781535412141239,4,0,4,"one sign, some near zero",-0.0031351212680116682,-0.010008270424198903,-0.00275203240501772,0.0009086482132261153,-0.023920901176704017
Physics,GCN,lp_agree,-0.0018602398202347103,1,0,1,"one sign, some near zero",-0.0008284851974167395,9.814754260636012e-05,-0.009719200022118457,0.0008428855253441725,0.0003054530504111123
Physics,GCN,lp_conf,-0.005091798264917694,4,0,4,"one sign, some near zero",-0.0010769318087113788,-0.01017479426097149,-0.011634266968637045,0.0009725935051392298,-0.0035455917914077872
Physics,GCN,dist1,0.004945400949126603,5,5,0,consistent +,0.001459438816311831,0.006855246986863979,0.0021284242272182987,0.0011416674072582584,0.013142227307980647
Physics,GCN,dist2,-0.00749993434304391,5,0,5,consistent -,-0.0021869136829385147,-0.011608215839563249,-0.009939201393232603,-0.001412819522859839,-0.012352521276625339
Physics,GCN,dist3+,0.005185794619925825,4,3,1,both signs,0.0015105129956888657,0.010259158560681195,0.01831132249329433,0.00044791864153618616,-0.004599939591571456
Pubmed,GAT,conf,0.023356966140151297,3,3,0,"one sign, some near zero",0.08344946490979055,0.031189782777801156,5.244832755124662e-05,0.0021136911988529996,-2.0556513239474345e-05
Pubmed,GAT,entropy,-0.019573646879871377,3,0,3,"one sign, some near zero",-0.016964491199663218,-0.06617385614663363,-6.516759094665758e-05,-0.014690498132646704,2.5778670533327386e-05
Pubmed,GAT,nbr_agree,0.013787871380797392,3,2,1,both signs,0.05321866838130518,0.019628952878216904,7.951631171939273e-05,-0.0040573102329896455,6.952956573513802e-05
Pubmed,GAT,rel_conf,-0.08419907589001621,3,0,3,"one sign, some near zero",-0.21079756840481423,-0.16111854029198489,-0.00017053503567391695,-0.04866813332773745,-0.00024060238987052193
Pubmed,GAT,log_deg,0.0035519211924110996,2,1,1,both signs,-0.012394306473045921,0.02985261380672455,2.3275485242872188e-07,0.0003505627058378498,-4.9496832313404106e-05
Pubmed,GAT,nbr_sim,0.01325645641324324,2,2,0,"one sign, some near zero",0.040871494813472964,0.026018147356808186,5.606835838989355e-05,-0.0006742189410336626,1.0790478578807475e-05
Pubmed,GAT,lp_agree,-0.04573424142084453,3,0,3,"one sign, some near zero",-0.09282781068031909,-0.11595858850826819,-3.4905888242064975e-05,-0.01983730560944726,-1.2596417946042493e-05
Pubmed,GAT,lp_conf,-0.013058709729739349,3,0,3,"one sign, some near zero",-0.03298873286257731,-0.01797876103470723,-3.6569893685130715e-05,-0.014278678153156458,-1.0806704570616906e-05
Pubmed,GAT,dist1,0.0052090716301184635,3,3,0,"one sign, some near zero",0.013814389902108815,0.008708474691957235,3.385284435353242e-05,0.0034875711486771857,1.0695634955482092e-06
Pubmed,GAT,dist2,-0.003150538900930163,3,1,2,both signs,-0.0023434896963105225,-0.019204460627709825,-5.002362801557562e-05,0.005883211725934719,-3.793227854960909e-05
Pubmed,GAT,dist3+,-0.0023256135568468987,3,1,2,both signs,-0.01569542866491247,0.017620594551165897,3.161317727062851e-05,-0.013641358588453537,5.6511740694986656e-05
Pubmed,GCN,conf,0.016458259920182173,5,4,1,both signs,0.006520615188492229,-0.017006057652906748,0.039780061381558575,0.02245149885614713,0.030545181827619672
Pubmed,GCN,entropy,-0.04153499383610324,5,0,5,consistent -,-0.020788491431934137,-0.0032040494249182907,-0.09977391610542934,-0.0391884824881951,-0.044720029730039336
Pubmed,GCN,nbr_agree,0.044086974872516296,5,5,0,consistent +,0.05109290375670147,0.0029963872921143775,0.12714313436299562,0.019720258191227913,0.01948219075954209
Pubmed,GCN,rel_conf,0.031514808486099354,5,4,1,both signs,-0.016585662344975088,0.04581633387715556,0.030092711249987285,0.0555431943697234,0.04270746527860562
Pubmed,GCN,log_deg,0.16106292730643568,5,5,0,consistent +,0.19952450081473216,0.2190109633714504,0.16229156653086343,0.13304118315378824,0.09144642266134421
Pubmed,GCN,nbr_sim,0.0031551775377010914,4,2,2,both signs,-0.00031978406332200393,0.03499169485439779,0.01821575251718362,-0.030917330800245207,-0.006194444819508742
Pubmed,GCN,lp_agree,-0.05701650040330909,5,0,5,consistent -,-0.05732474944428153,-0.09503078613003406,-0.09690875994662444,-0.017397604261835415,-0.018420602233769994
Pubmed,GCN,lp_conf,-0.022071780801100734,5,1,4,both signs,-0.02700692938742577,0.019685156245638307,-0.06762081322570641,-0.0030394019559025764,-0.03237691568210721
Pubmed,GCN,dist1,0.022695742465051204,4,4,0,"one sign, some near zero",0.012983376354289552,-0.00048342997615691274,0.042184424897034965,0.026751720967392128,0.03204262008269628
Pubmed,GCN,dist2,-0.030369762845900067,5,0,5,consistent -,-0.015453724551965328,-0.03167797380592674,-0.04586272065838178,-0.01655707818766435,-0.04229731702556213
Pubmed,GCN,dist3+,0.015864299952227157,5,4,1,both signs,0.005770828434227345,0.0481487043313488,0.01372119722266992,-0.010168933930496374,0.021849703703386087


==> anc/supplementary_data/interpretation/interpret_sign_summary.csv <==
descriptor,all near zero,both signs,consistent +,consistent -,"one sign, some near zero"
conf,0,2,3,0,9
entropy,0,1,0,5,8
nbr_agree,1,8,1,2,2
rel_conf,0,5,3,0,6
log_deg,0,6,2,1,5
nbr_sim,0,4,0,3,7
lp_agree,1,3,1,2,7
lp_conf,1,5,0,0,8
dist1,0,4,1,2,7
dist2,0,8,1,3,2
dist3+,0,8,3,0,3
total,3,54,15,18,64


==> anc/supplementary_data/interpretation/r5_check.txt <==
runs reconstructed: 150; max |stored - reconstructed test NLL| = 1.19e-07
dataset    model
CS         GAT       5
           GCN      15
Citeseer   GAT      15
           GCN      15
Computers  GAT       5
           GCN       5
Cora       GAT      15
           GCN      15
Photo      GAT       5
           GCN       5
Physics    GAT       5
           GCN      15
Pubmed     GAT      15
           GCN      15


==> anc/supplementary_data/interpretation/r5_collinearity.csv <==
dataset,model,split,vif_conf,vif_entropy,vif_nbr_agree,vif_rel_conf,vif_log_deg,vif_nbr_sim,vif_lp_agree,vif_lp_conf,vif_dist1,vif_dist2,vif_dist3+,r_conf_entropy,r_conf_nbr_agree,r_conf_rel_conf,r_conf_log_deg,r_conf_nbr_sim,r_conf_lp_agree,r_conf_lp_conf,r_conf_dist1,r_conf_dist2,r_conf_dist3+,r_entropy_nbr_agree,r_entropy_rel_conf,r_entropy_log_deg,r_entropy_nbr_sim,r_entropy_lp_agree,r_entropy_lp_conf,r_entropy_dist1,r_entropy_dist2,r_entropy_dist3+,r_nbr_agree_rel_conf,r_nbr_agree_log_deg,r_nbr_agree_nbr_sim,r_nbr_agree_lp_agree,r_nbr_agree_lp_conf,r_nbr_agree_dist1,r_nbr_agree_dist2,r_nbr_agree_dist3+,r_rel_conf_log_deg,r_rel_conf_nbr_sim,r_rel_conf_lp_agree,r_rel_conf_lp_conf,r_rel_conf_dist1,r_rel_conf_dist2,r_rel_conf_dist3+,r_log_deg_nbr_sim,r_log_deg_lp_agree,r_log_deg_lp_conf,r_log_deg_dist1,r_log_deg_dist2,r_log_deg_dist3+,r_nbr_sim_lp_agree,r_nbr_sim_lp_conf,r_nbr_sim_dist1,r_nbr_sim_dist2,r_nbr_sim_dist3+,r_lp_agree_lp_conf,r_lp_agree_dist1,r_lp_agree_dist2,r_lp_agree_dist3+,r_lp_conf_dist1,r_lp_conf_dist2,r_lp_conf_dist3+,r_dist1_dist2,r_dist1_dist3+,r_dist2_dist3+
CS,GAT,0,26.603098258944623,19.47610643538924,12.566710908980445,3.0532779954187363,1.5242878498811634,11.09425316287051,10.46240507712018,10.085970149912754,3.6860186831235047,4.346369245137471,2.279623222437265,-0.9544218228869584,0.7464765048628331,0.7173326043090871,-0.06633280066272965,0.6359240330957857,0.5613763350053965,0.5049739330882758,-0.01612984088406871,-0.015623964811234858,0.01546474904362556,-0.760844933687926,-0.605758024376405,0.08764278213839478,-0.7105906368753666,-0.6141834253810233,-0.5715066449142068,0.023903263846600745,0.011398750970197154,-0.022541765087264572,0.40950593548041964,-0.14344786880340368,0.9258311733550048,0.5852822367363337,0.5292441487053458,-0.053523096924560476,0.024653096592024887,0.08491780810477578,-0.04894266427191709,0.3327565494635224,0.18060976355421018,0.13109119374319747,-0.026596370750163544,-0.004107845563614104,0.007738704296831375,-0.18567624227262391,-0.08525725706300631,-0.15057366419911222,0.4400772557762408,-0.27467639486319306,-0.3439577923428905,0.5789753514871302,0.5427957941690578,-0.074429580044218,0.03772260348766942,0.11210534449351459,0.94111082036478,0.048907058846557376,-0.20026643652294643,-0.10155949227216138,0.02965860545899465,-0.22126970717228184,-0.057791959282961367,-0.7091357072342164,-0.2490028073232537,-0.2125076102054303
CS,GAT,1,26.55431782535096,20.0810703430347,10.721873175166643,2.8858552233647625,1.5470552079656354,9.779384067059224,9.439852834015635,9.085364520303306,3.6908124559912654,4.416154877470831,2.32208395140325,-0.9554510201758205,0.7579178313390326,0.6945018098467438,-0.059757387462747114,0.6536624119407503,0.5904012365519471,0.5304061619607714,-0.019842615104727946,-0.010513772099091196,0.017453045310115704,-0.7623045494479602,-0.579884993209041,0.07964789896860161,-0.7196170216100769,-0.6426193161172323,-0.5963048833716468,0.02707792009911814,0.006442340002870571,-0.022533172266376213,0.443858017666292,-0.14239536945123515,0.9161293127224911,0.5853739189956193,0.5288652848118004,-0.06455912559300353,0.025248830276005232,0.09018565631187295,-0.05243275418545296,0.3780103766922072,0.18753803386560022,0.14164678527415506,-0.03095631627896748,0.010231005552606594,0.004473253060999668,-0.19388452593332853,-0.0810629224926861,-0.1492366473654005,0.44620847425012977,-0.2825109268259825,-0.34432663751094533,0.5839763892802009,0.5518471076212408,-0.08799539734960736,0.04067904237170477,0.11614837758720484,0.9339074897326156,0.04482037719732464,-0.1982719873606093,-0.09267048458758377,0.02515918486826676,-0.22370067177103525,-0.046890370343778354,-0.7056441756859824,-0.25236342726672606,-0.21659219436752913
CS,GAT,2,27.497559445319958,20.860861342875214,11.982337804267306,3.1351898494932318,1.5354296754208823,11.053561906316334,10.196210139476213,9.869941625031961,3.6723810220257427,4.378386254269914,2.244194212744572,-0.9570177597872684,0.7414284647984021,0.7152709108650138,-0.050988074882798565,0.6412412348159567,0.5631278970108428,0.5009884154608376,-0.022100817072263978,-0.005892811134696394,0.01055182077926013,-0.7646638960423259,-0.6037030843063549,0.07389042629745306,-0.7176392645052313,-0.6185326117841827,-0.5689704936496305,0.028924590973701092,-0.001678608527100431,-0.01445861470925046,0.40957757886979845,-0.14383583956411997,0.9268555539421185,0.5993505940655142,0.5438216878404957,-0.06812371142718103,0.032093757540861974,0.07701114450870741,-0.0421567690347944,0.3547371629127068,0.18269694255491206,0.12879566206826076,-0.030987872389238093,0.002397406786930576,0.007984204771517529,-0.1958689435644064,-0.08510119464512308,-0.14951573670734994,0.441240176841309,-0.2819371263668523,-0.3402537969184281,0.5923062808869058,0.5591508934340043,-0.09217856164627188,0.04932805489309792,0.1038005467584803,0.9394522883932422,0.04135380453270679,-0.1935794422144303,-0.0968532828135238,0.0233268632083425,-0.21616525219477337,-0.055491351348585585,-0.7113107287294106,-0.24419584979607253,-0.21332397753255858
CS,GAT,3,26.880752558161543,19.804968533789985,13.206374641998295,3.1502851668236023,1.535059072117579,12.010423709711722,10.351738458116266,9.870582756837024,3.655860602281186,4.355964662970531,2.3072080264268418,-0.9540333120311832,0.7599779830318492,0.7245537526368013,-0.059925046199430926,0.6566602333713308,0.571674505676811,0.5106691125800118,-0.000548555785003538,-0.04009121046566583,0.020950494838341358,-0.7780062615845281,-0.6123153672886057,0.0794291697239464,-0.7330188977675411,-0.6262434669977968,-0.5765050554149087,0.0053445406583477436,0.03567946010373341,-0.02093679306168164,0.4414580640594595,-0.15392896555659585,0.929880807719616,0.5984516193890376,0.5432676381130914,-0.03938526561698924,-0.0026113370594160945,0.07897371766878383,-0.04246832867973312,0.37511119504310375,0.20025814718144674,0.14647832083210333,-0.021387835394704097,-0.012723434480671947,0.0119950165376097,-0.19921230423007866,-0.08920636764404459,-0.15333416342353595,0.4361222111494764,-0.26827147823348085,-0.3428798785965631,0.5954689957605398,0.5612936502276253,-0.060939837852605996,0.011325091238148113,0.10286696425462466,0.9400377793222824,0.07230486898247342,-0.2216073882835468,-0.11307843525517332,0.05342253068707867,-0.2427164374979544,-0.06877281588623295,-0.7090200704770457,-0.24755741543945725,-0.21461581369932836
CS,GAT,4,28.29825603942216,21.46803919006817,11.68879697420331,3.0665235462376548,1.5378741429937124,10.932515544426652,9.85971838541108,9.524275048875742,3.6675272403053976,4.3424989521415664,2.2932110958316123,-0.9565828431063801,0.7590161483208849,0.7044326382950035,-0.055259547908192014,0.6589704872748529,0.5839141628965422,0.517447829983539,-0.01355741107012342,-0.016629143394281343,0.016485519551772243,-0.773981186814707,-0.5932042940403895,0.07949160936578827,-0.7329950080341561,-0.6368633054472843,-0.5867394294677264,0.022222863885786346,0.010778904071894973,-0.022002042301607513,0.42936494492808325,-0.14218524558067558,0.92192424362011,0.601179641054553,0.5411565361778455,-0.05892652417912683,0.013120708769124915,0.08919640123056233,-0.046544811268713814,0.37437285070082904,0.1906460288984286,0.13200159451450522,-0.019592680645303333,-0.0015814525855727336,0.0036279400616266904,-0.19532293887306704,-0.08722417736986515,-0.1491783156517789,0.446485277842605,-0.2820697002271717,-0.34091349384847136,0.6027213073972115,0.5657682855581697,-0.08556467457634764,0.028323659879920388,0.11605944371612333,0.9366274197331815,0.04553845213020962,-0.19774478440748203,-0.09136723995304945,0.02417169611019558,-0.21977551405634355,-0.053127534215093135,-0.7060884692289389,-0.2532948339865644,-0.21434374919800417
CS,GCN,0,25.31772732479079,16.641263327258045,16.39815378693222,4.417025642948936,1.7643069598062173,14.092326004605006,9.911333262643002,9.035767928804031,3.649195430356774,4.243378503365493,2.2675559935617002,-0.9554398657882905,0.6737927977196646,0.831729606336982,0.09446264872214505,0.5650660508527267,0.5063751359100152,0.4389397411517989,0.0475074630784818,-0.08927040413782082,0.0017230238192514997,-0.6806372040029482,-0.7530716177044384,-0.14436267446416665,-0.6088016294529396,-0.5467013130563448,-0.48686546266385833,-0.07503300278203819,0.11658036279264451,-0.003185148755600764,0.41562567276008033,-0.13217386605787967,0.9468947607126844,0.5947858311935242,0.5252291340434834,-0.04921477222460291,0.0157800639457184,0.08724828825283493,0.1337936773385625,0.33726408454697515,0.2532297942044607,0.2040274193140988,0.043610966558416966,-0.09596671946565327,0.015941746008248207,-0.18815523432878234,-0.07133870156430834,-0.15057366419911222,0.4400772557762408,-0.27467639486319306,-0.3439577923428905,0.5858672158109232,0.5403149507551788,-0.07679464725744843,0.03751286182066102,0.11525917609416927,0.9342027998709695,0.055297634800996934,-0.21034328180141953,-0.10765870482976175,0.02965860545899465,-0.22126970717228184,-0.057791959282961367,-0.7091357072342164,-0.2490028073232537,-0.2125076102054303
CS,GCN,1,24.142268456931742,17.305604353476102,11.984541382009159,3.9272774320384896,1.9290311614297282,10.38260601964374,8.937576777927507,8.347630310039785,3.649610253447854,4.31543367490704,2.3231059651953783,-0.956668538656745,0.7020031870937281,0.8155190852177415,0.12369255689891077,0.5958139269213386,0.5580312583531354,0.4817007758667923,0.0558442410647884,-0.09164661450380743,0.0020112479457394107,-0.6840703150631638,-0.7486493050886358,-0.17859788776522426,-0.620444704306626,-0.5913864660613994,-0.5290392504789281,-0.0828731318934789,0.1188364384441194,-0.003230992888210437,0.45377094188961936,-0.1380643732291971,0.9292839025609352,0.5968236750175682,0.5275726850754938,-0.06400726789075706,0.015435083852740712,0.09457732818999763,0.17641052762409523,0.3836019878614453,0.28117386904391223,0.22615517976935254,0.062416680998629376,-0.10262719157718478,0.011179548574673601,-0.20563818905370918,-0.06680402194024193,-0.1492366473654005,0.44620847425012977,-0.2825109268259825,-0.34432663751094533,0.5907489689881178,0.5519959453468241,-0.0947497068233437,0.039579596730350615,0.12442077134694073,0.9263469094020318,0.052103057569621615,-0.20707078442040971,-0.09716344276183402,0.02515918486826676,-0.22370067177103525,-0.046890370343778354,-0.7056441756859824,-0.25236342726672606,-0.21659219436752913
CS,GCN,2,24.3293863848165,17.771092669641348,12.584385667178848,3.7919105700861886,1.8831332876406068,10.933785097954958,9.285796013875876,8.809445452202748,3.6478793082987737,4.296950505349112,2.2547935171930615,-0.9573665050327176,0.6967947514131503,0.8099949784317487,0.11501926281002157,0.5868082432763497,0.5566339402477853,0.48372365141401713,0.05225483983175601,-0.07931817460300405,-0.008535106232882736,-0.685665832313557,-0.743315863737599,-0.16616269798659683,-0.6191795318998627,-0.5897994115348799,-0.5317080385505008,-0.07901951092338255,0.10482562699364648,0.008076929653636917,0.4434671923795033,-0.13295167365964178,0.9313795600398583,0.6063506767125306,0.5386262874021964,-0.06289274471836605,0.023283127021936897,0.07510139583961763,0.16972366952120588,0.36883648589228285,0.2788178661961681,0.2190927971461242,0.058163259095261835,-0.09307353547873325,0.004380805852812173,-0.2016825812948919,-0.06897592838313331,-0.14951573670734994,0.441240176841309,-0.2819371263668523,-0.3402537969184281,0.5968249880981552,0.5593412684067753,-0.09483486933740787,0.045132457329636715,0.10796600753751401,0.9298898654389642,0.04641670232785801,-0.1979894926253444,-0.10455969446041498,0.0233268632083425,-0.21616525219477337,-0.055491351348585585,-0.7113107287294106,-0.24419584979607253,-0.21332397753255858
CS,GCN,3,24.048398943936125,16.43802841115132,16.966064552483545,4.3177160867190665,1.7814876171875644,15.120939551219939,10.36746216133142,9.502750371280893,3.6198962210786374,4.245424245382597,2.287505256152745,-0.9545648393242652,0.674013930832768,0.8339087426100377,0.09387529774094969,0.569756238819703,0.5242587475256844,0.4515873066998329,0.06346819000916941,-0.10901563190754268,-0.003934879085446321,-0.6823101300632023,-0.7597977951596769,-0.1423163766921392,-0.6170211747930687,-0.5637905333036861,-0.5024124176082914,-0.09209472175015765,0.13730520769056573,0.004496332812191263,0.4260008772799543,-0.1542288741596659,0.9502481301195156,0.6048472723148521,0.5461116411807173,-0.04067028989652547,-0.006685021224655516,0.08106792423540916,0.135024495379266,0.346370847398126,0.26702016385480176,0.21084985438853818,0.05189501924094648,-0.0958506373211693,-0.0041950611349545275,-0.20456113579496923,-0.07781078977885716,-0.15333416342353595,0.4361222111494764,-0.26827147823348085,-0.3428798785965631,0.6008132024344846,0.5639381388420778,-0.0631060523512367,0.010271177129191511,0.10549210606550799,0.9374372561463586,0.07679345849839968,-0.22895949248969305,-0.11956069884490575,0.05342253068707867,-0.2427164374979544,-0.06877281588623295,-0.7090200704770457,-0.24755741543945725,-0.21461581369932836
CS,GCN,4,25.949449103952055,19.208097327112945,11.135734046883016,3.485544023411847,1.9604829056322686,9.661411314341825,8.803702712701599,8.483267531280568,3.639162741051598,4.2725548314126645,2.296710093194595,-0.960517465415044,0.7123106736465885,0.7923009547966099,0.13235030185475594,0.6119917396281425,0.5760848433383887,0.502538051588775,0.07118311548333967,-0.09310300023787652,-0.005443546123459556,-0.6798806995587154,-0.7301731480938704,-0.1869986520145092,-0.6235242996037761,-0.597349299203555,-0.5411992758810914,-0.09665144157182881,0.1199332286373693,0.005107006675376902,0.4620763260758844,-0.13866776080829896,0.9229263179764211,0.6101701909005546,0.5337629216848581,-0.060894715793115624,0.013557000686158997,0.08577237403499723,0.20511340277919254,0.3969244468309099,0.2845087555785391,0.22329205474635527,0.09213768163326591,-0.11549279821223457,0.002604022818073555,-0.21044895896501098,-0.07152357842975361,-0.1491783156517789,0.446485277842605,-0.2820697002271717,-0.34091349384847136,0.6063054238447204,0.5655919777966595,-0.09484809079702673,0.0323795654543097,0.12235799737454893,0.9251997087930522,0.04962068276769841,-0.19744609293454743,-0.09950079235014772,0.02417169611019558,-0.21977551405634355,-0.053127534215093135,-0.7060884692289389,-0.2532948339865644,-0.21434374919800417
Citeseer,GAT,0,24.492593584337815,21.333425437100775,2.2997335669472445,1.2046456010979985,1.3620932377069372,1.8466156624574976,5.370559916699124,4.386011140874867,2.550187420250702,2.8058045490633554,4.443711251486017,-0.9718146864980989,0.3608587364501715,0.3153912988368107,0.13425170276811182,0.09480517844178533,0.5820572610422787,0.4709887608113787,0.21450999130075743,0.1100135341924418,-0.3802955205438338,-0.2865075596028582,-0.29126127969704574,-0.11201448181093589,-0.07730671382950192,-0.5387470962771156,-0.4512759582355912,-0.21799207876928547,-0.09686020217637084,0.37772400891680724,0.22510691103999947,0.06744096577887417,0.6035599496602063,0.2657327113730036,0.12096420382720426,0.029556571791290103,0.024829058758590095,-0.04386284758249516,-0.0005615719736537202,0.08544076843740075,0.041945418268044904,0.011717350893629186,0.01681022949944835,-0.07732622725760849,-0.02615817171682221,0.20895477462667522,0.25368460245396646,0.2718405494561384,0.35222495751428223,0.16120413784956344,-0.42241460194305785,0.15210195754518638,0.15403581187534013,0.04054885250531592,0.04917418730499229,-0.07834739084293289,0.8600668312511595,0.3104753349744721,0.2514047081044188,-0.634520186937237,0.2929102382164288,0.26580414129042157,-0.6302666466206209,-0.2884187666560723,-0.4504775793518888,-0.5250199136014729
Citeseer,GAT,1,23.462382856338348,20.723926523098267,2.261254594698136,1.2071901641236233,1.371495854937668,1.843021071200786,6.424720937781079,5.6644102265309835,2.520827112051215,2.7596815565292734,4.399947300312741,-0.9715465851572517,0.33093999154860065,0.32112169648776906,0.19294727065607617,0.09390196742503264,0.5846408389244261,0.5028640935516824,0.2175499699458531,0.11747757667192558,-0.38379995035843073,-0.2577382747904519,-0.2900521587762835,-0.19750712605116824,-0.08463619281850697,-0.5536305721777505,-0.4876173575199188,-0.23060481303287145,-0.10082948073705215,0.38558165027403946,0.2347827026799933,0.059880371369051964,0.6056951446452347,0.22810174272827988,0.1156111114677297,-0.0017378821951361512,0.008624908531910822,-0.00158312014208851,0.025795775330849372,0.0845884724136354,0.05049944259862179,0.019026321050024324,0.043858464195571996,-0.03664199167811936,-0.061840433827076116,0.2035205771015023,0.26332366365239435,0.2684660322860702,0.36540260325094637,0.15349114624826618,-0.4468656709048448,0.13919669011332134,0.13715149353299916,0.03573913738132875,0.048545018890126156,-0.06217463057333472,0.8962545762435942,0.31286801117042917,0.21806328464245425,-0.6102393607536526,0.3071529709891301,0.22933052146855057,-0.6177141974299709,-0.2859586447236396,-0.4571970006699597,-0.5204134084174855
Citeseer,GAT,2,23.42477102937213,20.880941491811857,2.305296967563911,1.2110284715007587,1.323209374087499,1.9256644594731829,6.135060350106105,5.143788175539132,2.564982840591809,2.746678366354747,4.382176480065338,-0.9729399341781994,0.35286831795178447,0.2965498822553239,0.2350071649580129,0.11295192958871732,0.6231404297532923,0.5360416387761666,0.25396051589611807,0.14120805577499265,-0.44524544477707845,-0.2936017649038534,-0.2647125415108843,-0.23519350792255478,-0.1067486907837475,-0.6020039520071034,-0.5288101710220999,-0.262731239157074,-0.13592564497709936,0.4527837803781798,0.2208072826709425,0.09670477193415866,0.6336635689922129,0.24249806797023918,0.1391332495667315,0.045868235815863245,-0.008782053319642881,-0.022695427015080868,0.029135541359681945,0.1086256392782369,0.03240113050528728,-0.0009282650171006003,-0.00010729922841284416,-0.0584921470712988,-0.04011972276565429,0.20674437453895142,0.28525933331942144,0.29515169097378885,0.3315936214527722,0.16574353875864284,-0.42250062641189756,0.14109718137853336,0.14039494996067495,0.03888542228393691,0.04670954987565906,-0.05475566091826349,0.8880095759521422,0.33116776862564934,0.24333119027601016,-0.6372634949164179,0.30975578852144153,0.25782532019193916,-0.6257499320324864,-0.2861777349966044,-0.4634649865728766,-0.5143918438192895
Citeseer,GAT,3,22.815042706251965,20.2992709601109,1.9935076056810739,1.1793866236699697,1.3510783452174415,1.7899897168305783,3.503183778726388,3.1451514943066474,2.5504725340316194,2.7146374197572007,3.9948671943088323,-0.9721037269939563,0.2880086883567018,0.3083386282909881,0.24172390314902176,0.06959987153893175,0.5359461329476615,0.438008615449955,0.22582779249909293,0.14746099647338587,-0.3989916102601146,-0.22613206365370755,-0.28543679112599646,-0.22556800278882516,-0.06027510518995003,-0.4922210917064046,-0.4110558960181319,-0.2211759699500069,-0.1302979478086028,0.38124111005486283,0.17992165851555783,0.11753421026548465,0.5955643320815184,0.23069095747878518,0.11662894305444962,0.04488856403011346,0.025113402496476093,-0.06604889220962334,0.03608744105025354,0.03822112872535983,0.04038355072372035,0.019106868890485854,0.018754308055199582,-0.07577524829170047,-0.028654363375145105,0.23308196151496735,0.28306234860293944,0.28748806762930224,0.3499294614410049,0.16817031310878539,-0.4127568225778325,0.1387005406541947,0.16575097979429346,0.04989808290620675,0.05011808095280661,-0.08960017440652658,0.8022507430119675,0.29054097564049,0.2517910381495048,-0.5857473089454329,0.28451221692481715,0.24130384794013104,-0.5867947470354392,-0.27602136981124137,-0.46252591881257565,-0.5217950943867492
Citeseer,GAT,4,23.023840967554136,20.829745985450945,2.8829619474616033,1.3076557111487321,1.3770652361667899,2.357909714072973,6.124730315987849,5.238924388417848,2.626927188969184,2.747999971579331,4.465801972050237,-0.9722354459295072,0.33300431493924315,0.3332873442674312,0.1933886689725316,0.1402009652764705,0.6001596867023945,0.5311013946605151,0.2527905900150183,0.09811721581471876,-0.41846240376813343,-0.26904321921099233,-0.3001974247440675,-0.18196120776395563,-0.12102818577726095,-0.5787588058388519,-0.5205279379889185,-0.2698773176882265,-0.08455749387720982,0.43022073676297706,0.29756446168333184,0.06669144973807199,0.7071152530523365,0.23267056817826792,0.1243709981082474,0.02092244808384455,-0.010073578390692648,-0.014647093404664044,0.022752604259346804,0.11733957128550732,0.024612452881807304,0.013828488721110558,0.025310916203424794,-0.08802133691812035,-0.0342691104812004,0.19294723703331507,0.2641135044443412,0.27624027372512644,0.38419548095533274,0.12481248875087579,-0.4310720379287236,0.16779148736293426,0.1581108185260968,0.03732749107984922,0.037708189322640646,-0.06404735091894287,0.8876442886538918,0.32895391076179165,0.227833706501132,-0.6295707237782103,0.3061831139118887,0.24945313573739758,-0.622402236205145,-0.28702116825735646,-0.4746927585123163,-0.5030949308207882
Citeseer,GCN,0,21.168542746463846,20.152023208407304,2.4853334788290677,1.6333065692930655,1.5967781305911954,1.9769323054394385,5.442154736834467,4.481348202785145,2.546769690069309,2.9155183014509825,4.427556150364516,-0.9699804051431605,0.3833489076011079,0.35859225805480716,0.2687784062649944,0.18491367031034375,0.49734187915499206,0.3906484836558804,0.25527322944313446,0.024261992843319292,-0.3469633160835827,-0.309816747234166,-0.4037969469696679,-0.3014350078155674,-0.16052454842719366,-0.4585009055300181,-0.36511802597328985,-0.2778695649517806,0.007127068987614864,0.3389820692721466,0.07797433613557661,0.06302893506525908,0.6623742879436758,0.28351582452032764,0.13473757206142475,0.0417982045050956,0.02075434275161793,-0.06201861356373866,0.3505632684871442,0.09375841355406872,-0.10478952916032089,-0.12598518155797608,0.1328221376685767,-0.21002099145694986,0.03023769596470114,0.17670480248886686,0.25992580578304214,0.2718405494561384,0.35222495751428223,0.16120413784956344,-0.42241460194305785,0.16658310604508472,0.14073917850447998,0.03854092232823763,0.022315885385169935,-0.05470375535909835,0.8650229896640352,0.3172057080671951,0.25388608798619877,-0.6488769632814564,0.2929102382164288,0.26580414129042157,-0.6302666466206209,-0.2884187666560723,-0.4504775793518888,-0.5250199136014729
Citeseer,GCN,1,20.536653308952896,20.328723395377384,2.4211421814234226,1.680651733437545,1.7577246320293671,2.0111291389848764,6.154802586953211,5.406203180495336,2.532949829967456,2.915365349264695,4.415438995110653,-0.968379995489515,0.3317596533243407,0.3723970050025915,0.32706870437020313,0.15493157357368867,0.4874324211574339,0.4074452807688362,0.25684903362338024,0.022438877826968996,-0.3399200278562799,-0.2568376045516455,-0.4265648127331004,-0.38571048921937956,-0.13309963755233994,-0.45236233304456835,-0.38385840329740356,-0.2912579766565148,0.011041236128879124,0.34144297445080146,0.062060373960204744,0.03594499034185398,0.6692195888130716,0.24217445675045657,0.1332235944063481,0.007622726334517527,0.007525829160288514,-0.000694870416603802,0.38487280623453424,0.09188632070921982,-0.09318182281565958,-0.11019969731531946,0.15243364416880212,-0.22899016069294842,0.03155414684655075,0.17482200963370326,0.2655382901038108,0.2684660322860702,0.36540260325094637,0.15349114624826618,-0.4468656709048448,0.14284789123398148,0.12254800652000812,0.03175085552453668,0.014038346406458693,-0.026636226835208505,0.8932641628044413,0.3197211367130606,0.21387635839178318,-0.6174708769965258,0.3071529709891301,0.22933052146855057,-0.6177141974299709,-0.2859586447236396,-0.4571970006699597,-0.5204134084174855
Citeseer,GCN,2,21.415388993165532,21.03178497672635,2.552655441728599,1.7116552845014623,1.6948344220575429,2.099304478150795,5.4639027883256155,4.597385391383338,2.5813398461794645,2.882744435107361,4.333982358545806,-0.969067731092209,0.3398689936142938,0.3580755499036059,0.3495526315654823,0.14234130504332618,0.5320520883498043,0.42469058644189317,0.25206465184742866,0.0642303219911926,-0.3848704697180879,-0.26839119777750353,-0.4156822173240452,-0.4038165252956501,-0.12657139553258723,-0.4941356074249672,-0.4045225932488676,-0.2776277200257227,-0.03497448743169843,0.3851655374859393,0.08218843879632336,0.08527062771758268,0.6760338140932776,0.25075496422221544,0.10464090555320787,0.0417743510481054,-0.012362048928443514,-0.01926332971594707,0.3726750025104218,0.09899390111291859,-0.11170849794449407,-0.13541600125818368,0.06592775337334873,-0.1751773400138753,0.03348952930429919,0.1899997736793662,0.2861658547983442,0.29515169097378885,0.3315936214527722,0.16574353875864284,-0.42250062641189756,0.14419992301978568,0.12270294128951961,0.02789196156911877,0.023809092989858734,-0.02903121752572415,0.8663054363835307,0.3349650409237223,0.2256138504743091,-0.6296760154357299,0.30975578852144153,0.25782532019193916,-0.6257499320324864,-0.2861777349966044,-0.4634649865728766,-0.5143918438192895
Citeseer,GCN,3,19.61966707096179,19.252113490402245,1.968483777635048,1.669891666105164,1.7370882035986137,1.720983118270249,3.5511114117315636,3.031401452246535,2.540757019895313,2.861333264985356,4.041142310800051,-0.9675103048739179,0.30886480241491376,0.3156464486756865,0.37370216647836607,0.12718771714143257,0.47110510596696725,0.35811201773709184,0.2658829811287462,0.03769330114637276,-0.34066370493084003,-0.23422848786877357,-0.37897797867744,-0.41465398866363495,-0.10796666238132141,-0.42106923733800594,-0.32767823258044815,-0.2807104460846842,-0.00837112122102599,0.3271290807676547,0.011611167511905392,0.10277262535292003,0.5983600607325282,0.24900039276341684,0.12119562588481322,0.039642223065724645,0.01429877075792645,-0.06162176918341639,0.3677579322134709,0.09706309847165298,-0.15185886329521095,-0.15817076719837442,0.13713345467191637,-0.2529915578071268,0.07854165656192387,0.21542642157698377,0.27943490593113984,0.28748806762930224,0.3499294614410049,0.16817031310878539,-0.4127568225778325,0.12403266601217543,0.13247541744660812,0.050999147061079636,-0.003681760177637792,-0.052219363080258055,0.7958206747203946,0.30672887205754235,0.24430728239269178,-0.6035931416435066,0.28451221692481715,0.24130384794013104,-0.5867947470354392,-0.27602136981124137,-0.46252591881257565,-0.5217950943867492
Citeseer,GCN,4,21.29110277696658,20.995766238362098,2.3263561537917186,1.6906476893423157,1.7122754098704522,1.9878848423206215,5.028348420433578,4.480622111307975,2.6294724617284957,2.849636048937778,4.2461113594479585,-0.9695162326575046,0.32808378353763834,0.34097759768317043,0.35000327711901913,0.16262628762087541,0.4972640025352797,0.4170351741026138,0.2611370465949789,0.015196696960977994,-0.3460727832754912,-0.2554868899184969,-0.406323717473199,-0.39569452516091375,-0.13807476146940661,-0.45132128391239257,-0.3862168068596869,-0.28078609419375655,0.014441357320558726,0.3382667871759606,0.04805321504301396,0.08357918263865902,0.6674787681674679,0.2471418870712818,0.12371701554122577,0.039212324730667936,0.004279098056262716,-0.04780499691938444,0.37286579311235674,0.0838794192451686,-0.12543265523026953,-0.13448872982413448,0.1330549032830382,-0.2461722308668906,0.04551457857410516,0.19312324699634892,0.26443939348626955,0.27624027372512644,0.38419548095533274,0.12481248875087579,-0.4310720379287236,0.15687472572707853,0.138767185264027,0.04488557477785915,0.006433591780256948,-0.05133900567380291,0.8657391009881262,0.3251459613594285,0.2145721037901313,-0.6155389498182628,0.3061831139118887,0.24945313573739758,-0.622402236205145,-0.28702116825735646,-0.4746927585123163,-0.5030949308207882
Computers,GAT,0,21.63495088497325,14.729963633005008,12.659967584174385,2.456922519320528,1.724514530953671,11.169272610706441,9.403799467245294,9.289822066688929,3.1987650066680637,3.342443724308338,2.2441828485779416,-0.953073705255484,0.5977881878712544,0.652145438741833,0.08945243046439118,0.3980842808540216,0.5718392186050091,0.5267204577816985,0.07903014403598135,-0.06446438030794281,-0.14008733678720806,-0.5777415273322593,-0.5583932887508969,-0.08794731644851521,-0.43531027845038356,-0.5827080612434135,-0.5626706504708434,-0.08256897332478327,0.06433883667848253,0.15355450635897172,0.29984997705366856,0.19630416970970388,0.9060332447865651,0.7037548012677595,0.624227442628375,0.12618783391348484,0.00648732727259225,-0.3516457046011539,-0.05032723422048945,0.1542647891279159,0.12810057153418006,0.07968934797692574,-0.011961279220990037,0.0008962485808992985,-0.022084397331671966,0.252696032004022,0.17520729075709973,0.17843932813162006,0.4970884488523303,-0.4174543335773439,-0.42486403894484626,0.6428210441108443,0.6223856451580857,0.1536284953316584,0.037946814442672595,-0.4788129680281853,0.92498182824196,0.045839973483305915,-0.14595438690977056,-0.3218780492897435,0.018121741274412025,-0.12862507541843138,-0.38166814825451106,-0.6851343663788434,-0.27827198820265425,-0.0804246386950254
Computers,GAT,1,18.592543537016315,14.163499190140062,10.549654711530659,2.016727946801032,1.7139450693764235,9.260409060759981,8.244717592710145,8.294787444949083,3.3043527557551258,3.511339012647585,2.2612169222876157,-0.9526008070520772,0.58156011758117,0.596501276691836,0.1228846009189151,0.3511292630382287,0.5678444532888282,0.5349451951362418,0.08649036530441781,-0.04692566548634649,-0.1824984248496339,-0.5787537273165623,-0.5240367726920097,-0.1393820132953367,-0.41127482322596187,-0.5992114755701414,-0.5835267929738684,-0.10430690029322366,0.06530167796915008,0.19659725499032296,0.2995542130095632,0.19040051203046837,0.8887796253127316,0.6893557079681902,0.5939852519919646,0.11869545272376032,0.015859891133576186,-0.362487448619033,-0.020100447916864488,0.15397282970138967,0.13739455334939385,0.06842258414426093,-0.0036910314394919055,-0.007292204113849244,-0.02777136109949852,0.23970118742279292,0.1883931068434854,0.1830300903020739,0.5098397198994815,-0.41227576275433936,-0.4270765936746405,0.6238364240212866,0.5819634355107833,0.14822301648185715,0.032929169306504046,-0.47278612868769554,0.9146761020922418,0.06865688336593523,-0.16493675970970761,-0.337306215756859,0.04086945444812774,-0.1425654970263689,-0.395896141458948,-0.7003469968368519,-0.26678722901624885,-0.0871750988090342
Computers,GAT,2,24.239806913046937,17.06644819278136,7.798935995994466,2.1735044574189013,1.7272603654411236,6.981514387908841,8.233449424975856,8.620135349740739,3.298058611748889,3.4113885291872648,2.4250216348779237,-0.9587494113672503,0.6361977627034309,0.5998000772820357,0.1475674683412628,0.4029014677157913,0.660097053273459,0.601790152007887,0.09305041915786759,-0.061554752887390894,-0.1682879489539188,-0.592374560170505,-0.51221532731919,-0.1523445110517624,-0.43017726255367916,-0.655568635202239,-0.6215225250391807,-0.09948763680947544,0.06249181531120113,0.18180665006121402,0.3454743068615232,0.23490981890125961,0.8362064155893588,0.7044572199021891,0.6148285945866248,0.12965456582049198,0.00633232876720524,-0.3606905417919418,-0.02710821694197605,0.20127206520241026,0.20040974003305606,0.13754447134217723,-0.0033127844757582185,-0.0018012281886894425,-0.012028216201172726,0.3038921806075666,0.19079415947340575,0.15845107780616377,0.4784803521367557,-0.39521761531310434,-0.41643757030396233,0.5921203807264819,0.5954696317303995,0.17327839732526573,0.04680035522769058,-0.5561608990272813,0.9110868664636494,0.05378412057493904,-0.1315509496195946,-0.3517074226396024,0.002871716510817219,-0.11591469532266528,-0.4047062644791179,-0.6841397153338488,-0.2741496859365825,-0.07668668601467189
Computers,GAT,3,19.389686029943224,14.531185059328253,5.634257742584844,2.051548457034288,1.8194375663099958,5.648406932375886,6.987999106194734,7.7082068364420415,3.4007157412544875,3.5787930496516758,2.416379007841188,-0.9589712934941464,0.5615513641995505,0.5779092571704346,0.1382750233637819,0.35562094042480047,0.648051463031898,0.6038032069978616,0.05139462541964347,-0.013238494477788562,-0.15039881423521292,-0.5397288308236556,-0.49226195863033845,-0.1451646065768203,-0.38135856877505425,-0.6364726901055157,-0.6092438952709951,-0.062168254395570714,0.024088976267630714,0.15783539233615163,0.35235099001830755,0.23570129259126504,0.8347463364336217,0.652204174807376,0.5785030003744636,0.10047583727735337,0.04333054847170028,-0.3589721899588552,-0.05124211898458324,0.19314940591400875,0.1944987981252486,0.14246548135783504,-0.02997791810994181,0.03603110525667171,-0.03709199740217532,0.30465895269000676,0.22451704239267842,0.1955166066865454,0.5060629191971885,-0.4182378935556133,-0.42861402640259444,0.551008871464767,0.5669181919546575,0.1465554002813486,0.07568818523475061,-0.5464585665927728,0.901851539536118,0.0463857570639409,-0.10356604160582841,-0.3441308054312897,-0.006020858306483717,-0.09686246823899435,-0.3878435518722929,-0.6942953822684361,-0.2740370953180751,-0.08649767727666241
Computers,GAT,4,24.02779256320911,15.928417333270426,11.191677600454804,2.3816541958984256,1.724266406407819,9.49402213284281,9.06453680359289,9.170804179820207,3.2591317053443793,3.388151393706278,2.243162547141477,-0.9562740480252433,0.6255695149767122,0.6361320669789694,0.12607464997818468,0.407536618670935,0.5820639466744284,0.5331940707103245,0.08767350988781479,-0.04675269353587526,-0.19327808453950648,-0.5894669935303926,-0.543286809027478,-0.11768225054871095,-0.42868763914736524,-0.5823249444145245,-0.554782474639338,-0.08600911210295152,0.041775230066427395,0.20012626853066842,0.32806020570071204,0.19763056470258486,0.8868074504302713,0.7012130418002974,0.6198869586084981,0.11511567050734192,0.025080482743502844,-0.36320396860586723,-0.02157565793209199,0.18247315629958788,0.16712091649633923,0.08983297237791482,0.012828843751874774,-0.02729963746126289,-0.022716421420114576,0.2587007529254742,0.18821136391846835,0.17600231198706556,0.4968935915852902,-0.4150344713999,-0.42373236414687365,0.6284359397098171,0.6026547902457864,0.14444238840637713,0.05823545956830985,-0.5050495323986063,0.9249208502602275,0.03378747856925956,-0.11723881875918869,-0.34171373260844784,-0.0008800744011424229,-0.10475639078408652,-0.3866754129697128,-0.6940938416284327,-0.2707977985245734,-0.08352640327686374
Computers,GCN,0,17.90581502295383,12.7054397596016,11.93417125614846,3.5205752777670996,1.9375377069067885,10.569385360223551,8.614315376064555,8.665982210415988,3.106189123966099,3.2288604983367413,2.315008713572499,-0.9469103815475929,0.5438475241422634,0.7899492584671626,0.25801285126893264,0.3618536399804713,0.5338394566686558,0.47329125245228537,0.1543155311421972,-0.1901496256540961,-0.06078664133003961,-0.47382926213054977,-0.7768431172367593,-0.33294869351597717,-0.3443982069359496,-0.4888812145553635,-0.4469367280635788,-0.19051653487009954,0.242347840194106,0.04530469969417945,0.32144030815183716,0.1983391363585667,0.9107408562103594,0.6926240037270952,0.6187501742958486,0.1282895757087682,0.0042069491497796615,-0.360570275813905,0.2834566314921931,0.2113912142859862,0.25112343074838206,0.18317425856026545,0.14671022654194865,-0.2267620036341612,0.045558498413868886,0.24351393195500867,0.17968188018782705,0.17843932813162006,0.4970884488523303,-0.4174543335773439,-0.42486403894484626,0.6368105908992322,0.6184574433394564,0.15059775001491915,0.033680405221674745,-0.4720613499339629,0.9212934411546304,0.05636658470715778,-0.14942921668605064,-0.3288659275540857,0.018121741274412025,-0.12862507541843138,-0.38166814825451106,-0.6851343663788434,-0.27827198820265425,-0.0804246386950254
Computers,GCN,1,17.99516529646424,13.003596037104414,13.566816620081186,3.643117213692287,1.9912482844430075,12.025383559333296,8.956673656059435,8.996704777555331,3.182494010553955,3.374419242764388,2.421817741692465,-0.9476887830556153,0.5391297424003484,0.8005506112878135,0.2875685217285671,0.3739741101336953,0.508940697826306,0.466699376317082,0.17511900755078594,-0.19181427615492255,-0.0958888023698403,-0.4775861904974912,-0.7767337510539637,-0.3640898817298621,-0.3567849417916461,-0.4795948456935119,-0.45513102679879586,-0.2199942129555723,0.2534868500709553,0.07563550666691213,0.32088265756317824,0.19398048898559844,0.9258726893390519,0.677497763715658,0.6127161610331562,0.11682914869229155,0.017112238743837535,-0.36199979737089877,0.2928180821608465,0.21198090819100726,0.23896154657842872,0.18525027393176668,0.1685317059407409,-0.24200647161787242,0.04445930552271817,0.23363770684493576,0.18827293664342767,0.1830300903020739,0.5098397198994815,-0.41227576275433936,-0.4270765936746405,0.6343271216397026,0.6088287826782736,0.139873951217898,0.038274457666531064,-0.46731652924469214,0.9279680991604968,0.07364509774304201,-0.16605168097989062,-0.3443033949738312,0.04086945444812774,-0.1425654970263689,-0.395896141458948,-0.7003469968368519,-0.26678722901624885,-0.0871750988090342
Computers,GCN,2,18.559532764678625,13.745236291560838,7.751290633032536,3.331705718879756,2.0031186270241426,7.018403531857223,7.412638109566487,7.782838950761733,3.09850443272076,3.139851225104168,2.4919058855035905,-0.9496123469684884,0.5547929477358639,0.7843987055455833,0.2967502506169615,0.3611807747624101,0.5522193456270782,0.47523272040208536,0.16039952702651547,-0.19818700878499915,-0.052966220644180925,-0.47610962108077975,-0.7687584112309819,-0.37119716928723306,-0.34725544363936234,-0.5082630565498176,-0.45886465216785993,-0.19239326256304423,0.24221319922834006,0.04641502565905882,0.3205624956441534,0.1989738905020558,0.8677434486264742,0.6737423698945132,0.5973337996392286,0.12204194400821812,0.00729883876906673,-0.3509432225750027,0.33775701450050866,0.21770523315613682,0.2808614990469025,0.2071895565022456,0.17162412080793304,-0.25167483978298716,0.05707604796788133,0.25719531228106846,0.16934851296030265,0.15845107780616377,0.4784803521367557,-0.39521761531310434,-0.41643757030396233,0.6156084980627031,0.6126980073722502,0.16094190190564214,0.030854930087692776,-0.5006429368355181,0.9087648285116875,0.0505428519518836,-0.1296275928206721,-0.3457318593893945,0.002871716510817219,-0.11591469532266528,-0.4047062644791179,-0.6841397153338488,-0.2741496859365825,-0.07668668601467189
Computers,GCN,3,19.540869926825764,13.991673847707842,10.852716808868962,3.5465514668288094,1.9782982532453823,9.56152983392094,7.741289444449338,7.96313823163965,3.201972077835641,3.2998380327687515,2.335851568661612,-0.9511697679786336,0.5322807306342535,0.7980538561083259,0.2612412687499015,0.3409121138016283,0.5076088637777565,0.4461945932632221,0.1213162791825559,-0.13118242334762115,-0.0727125436251393,-0.46832626548375755,-0.7748956799060782,-0.3333450007818731,-0.33025303771151177,-0.48269530960588924,-0.44025476367999994,-0.16222045810250438,0.18841591644433742,0.05835090627031018,0.3207624017906887,0.1934395006183994,0.9038175014382576,0.6659450586700141,0.5984719086310694,0.08581196465530962,0.05896773177269096,-0.35636763976410213,0.2947703154263309,0.20204437317021545,0.24752603599741632,0.17943692634486155,0.14277906632297788,-0.19617563403104207,0.028846649808342412,0.23888067508858543,0.20362578879853613,0.1955166066865454,0.5060629191971885,-0.4182378935556133,-0.42861402640259444,0.6155180474982757,0.600077767643309,0.1146483648221458,0.0753228175617334,-0.46389224041608074,0.9171145249181498,0.03090851864883763,-0.10532629662194919,-0.3488231960773613,-0.006020858306483717,-0.09686246823899435,-0.3878435518722929,-0.6942953822684361,-0.2740370953180751,-0.08649767727666241
Computers,GCN,4,17.663415193375712,12.732996687948875,10.93666625678835,3.8101775949948102,1.92882201953691,10.179103057191757,8.418762410646108,8.676073720577028,3.1826476032661954,3.2682524355555578,2.3340721642868454,-0.9491072485438651,0.5185989904149855,0.8033676977944497,0.2554387611811823,0.3544631957761085,0.5152113481198167,0.4568531667712382,0.1374121994482146,-0.1657461563864645,-0.06968610776743545,-0.4553925284745427,-0.7847731225192986,-0.32360067146767096,-0.3367791349067824,-0.47393036858708015,-0.43317610679701973,-0.17094302915110976,0.2124373158273985,0.052316245998134586,0.3171862566363668,0.18761518631587762,0.916956110446388,0.6601046721470688,0.6030253235746835,0.11257694906408625,0.029746848091425027,-0.3718649832396472,0.2985733690838545,0.20949804938337005,0.23247978806066838,0.16569443058153704,0.15315873052456982,-0.22752440216515196,0.0394351222358326,0.2318285062903889,0.17822304393319502,0.17600231198706556,0.4968935915852902,-0.4150344713999,-0.42373236414687365,0.614100242384761,0.5989548434092141,0.13842309960986487,0.05320983383222405,-0.48092795909600106,0.9254010087128434,0.03734970335420696,-0.12094578680210145,-0.3402317582981903,-0.0008800744011424229,-0.10475639078408652,-0.3866754129697128,-0.6940938416284327,-0.2707977985245734,-0.08352640327686374
Cora,GAT,0,28.925488442928874,22.688227870335055,3.0680916991786487,1.7884792589684133,1.275064362351139,2.7938533632812956,7.223608456264102,6.108810560473421,2.892048836176031,3.4585099993454596,3.807815499353019,-0.9706468882896603,0.568518275019758,0.4491940952230311,0.023601613103577862,0.46135964086211584,0.650967678106192,0.6204430803329892,0.19492258240452076,-0.07164662362641808,-0.23513591478845136,-0.49603287369867627,-0.37337717154126004,-0.006381585269631234,-0.43751029425301663,-0.6119921346655388,-0.5938279328356969,-0.18977952296490871,0.07895233922660404,0.21994088371119083,0.3978108146639785,-0.13941135125472567,0.7472879135729946,0.443853089644973,0.36015564122578725,0.03947576396977761,-0.10695230192093595,0.04264589814029127,0.005290235846309369,0.4234001814490569,0.11656864520893905,0.09243388383189115,0.014189043990859164,-0.10460836859816301,0.004764755933072715,-0.20660254940938588,0.0756804378166345,0.048363719946285445,0.32647654393911246,0.0176796979186758,-0.34779060963393554,0.36766191488754707,0.3036841929561312,-0.015871036757543918,-0.11158109568260487,0.13387174053551165,0.9093860667454223,0.26467937162465177,-0.02728949299002304,-0.42534074027981106,0.25040025176073455,-0.03701046762099574,-0.40502167045517773,-0.4768033337151131,-0.3421582029883795,-0.4608535927763551
Cora,GAT,1,26.815224917056668,21.08496139840441,3.41933775980738,1.7508110443472436,1.2901545454406642,2.9247336829673594,6.57160942787465,5.54666277496741,3.0059493747527988,3.5657390902900334,3.6555192127749545,-0.9683190705577266,0.5920211750546095,0.47697726634702936,0.034397488151029665,0.46591986365537325,0.6386079637834227,0.5998628100845819,0.19822862299761843,-0.12587516710287514,-0.1907199738932044,-0.5165117723076957,-0.4089178986633813,-0.020106334687587154,-0.44784226132387744,-0.5945055159605215,-0.5641744327081694,-0.20698028580148012,0.1387077603477298,0.18619489751332627,0.42678721111286216,-0.11898087891649452,0.7511743111797562,0.48013952655593517,0.3637092272911047,0.009601244021820993,-0.08310757015796782,0.05979890233270042,0.02551313363670069,0.42317075801871007,0.16866557375285193,0.13168629209609028,0.049946660702934007,-0.14395939724028875,-0.0018957643134862115,-0.1971215776697761,0.09409328246167563,0.06443401658285886,0.35095941975288786,-0.02406713106300415,-0.3617870516352058,0.3959225772256986,0.33153376004574725,-0.06261519969095967,-0.07299944201279523,0.15059338800787112,0.8961131880933049,0.23074414729990675,-0.0624652550856066,-0.369419589313619,0.21977224509854795,-0.07611455398739078,-0.34372619572477614,-0.510214266624943,-0.34215072343148917,-0.42534866297858215
Cora,GAT,2,29.859451546213016,22.93197503659556,3.009396270267153,1.9164344396895092,1.3326627719417974,2.83354287157865,5.823916163576047,4.480164491287554,2.88122848841112,3.5079835271619384,3.6795147616905535,-0.9687519720968697,0.591998223646635,0.4897052441387684,0.014854360300464376,0.47870486941900015,0.6247083067719872,0.5623206654462757,0.13961260385063742,-0.06883452869289203,-0.18340254819145754,-0.5151134592158706,-0.4112962116634759,0.010338554064623575,-0.4630809726808327,-0.5695418219644517,-0.5246232745193102,-0.12704821925447338,0.07185664378043924,0.16425754394392522,0.4095815771409129,-0.1191250240208634,0.7209284200716469,0.47893905741329396,0.37195795356842803,0.004181058207693429,-0.08060935928321758,0.05000587168697411,-0.0025301771400470683,0.43709056418394265,0.15541902598686713,0.1397233947292049,0.06436410424707649,-0.12164457579336195,-0.02779538083407906,-0.23558234721067287,0.10615746361928698,0.07048015486978171,0.36272959961043383,0.03704335109614545,-0.3799339213941483,0.38737559638768865,0.3439659186899963,-0.0640623683811037,-0.10553698043033222,0.17126410392084776,0.8756249599888517,0.19963922133802267,-0.038738324560149764,-0.34481765083645116,0.18260082264980543,-0.05698534970843583,-0.3095905549749868,-0.4708635655792525,-0.33135864804673243,-0.4755372090811571
Cora,GAT,3,30.98164800185227,24.42527674484704,3.313073831740464,1.7796616303947312,1.295428474181322,3.018260741895659,6.5272144709330755,5.458694734421223,3.049687584799736,3.4913641492553995,3.6827495030313973,-0.9718529715507334,0.5891961738387986,0.4531280326783635,0.02185519634950519,0.4671841293073275,0.6487067638236004,0.6038343721052964,0.11321536579191957,-0.028688944157238154,-0.19288329791976452,-0.5158338590715685,-0.3794493870750679,-0.010818603460914972,-0.4498238868709254,-0.6128093918635731,-0.5793419390979355,-0.11107834712930495,0.02803967723788099,0.18817589267314608,0.38958694958817847,-0.1273309122771213,0.7388181084855683,0.4621779575582798,0.36228851995477795,-0.023092147631643307,-0.040551128858529906,0.057862945898649674,-0.012899904923438146,0.4301001640710041,0.16398133121153136,0.13103427983497884,0.009540123055248902,-0.07710317670066189,-0.02576492477851966,-0.2370336320834438,0.07950681678048158,0.04513089999283562,0.3452313469459086,0.00010504520678436292,-0.3713205626184271,0.3800660307231981,0.3459317353893735,-0.0949189539680099,-0.044035860693680214,0.1608154212814006,0.8959656934937642,0.17493101786135645,-0.01280785565211193,-0.37268262738879493,0.15532609434001016,-0.031853662086995055,-0.3271833326394136,-0.5076192482393218,-0.3409032175296818,-0.42928616652857576
Cora,GAT,4,28.48655182302092,21.929116206439527,3.4218094119243263,1.786360744341159,1.3161569050767554,2.9872195372628148,8.273470500996556,6.7643791716221795,2.994655073649408,3.499772717847366,3.4228270060759125,-0.9692179031707614,0.6148841982787763,0.4713670038049368,0.037638297823176445,0.5021225528911823,0.6894287324037351,0.6291170439196738,0.05775515757498073,-0.012492729118033986,-0.15445071640404073,-0.5388795515388538,-0.3970016317538577,-0.018404390905194707,-0.4847326663230063,-0.6526091081438427,-0.6104507194032561,-0.050531974438685054,0.009857788929092573,0.14900842740980266,0.41905010238120094,-0.1348580208968401,0.7489717460479595,0.49323258383223617,0.3796214935416268,-0.05008322467721613,-0.03690037629197956,0.07116773675065123,0.01655707280759695,0.43310629917319127,0.18039676875483032,0.1419577891321057,-0.019328388818792282,-0.06614559488996936,-0.01459702275283283,-0.2249701388630252,0.09312676349187235,0.06025702717594199,0.3391945115116114,0.02331558956128692,-0.3686086714139932,0.41757871562091564,0.3658428676973199,-0.11568126702853633,-0.05205342363594898,0.17040681349982015,0.9153186534333814,0.14211934492384762,-0.035558104805683104,-0.30385821581888833,0.13605211946305226,-0.02584053766071822,-0.3118522896574403,-0.508205550052181,-0.3174146515572126,-0.4479385888287378
Cora,GCN,0,24.81324532198588,21.091782307219976,2.6328176724251815,2.440412533082186,1.9937197230205628,2.608503271105763,5.723476675414276,4.670674673486157,2.8314194388894047,3.426762514025294,3.630323557184619,-0.9698600779459611,0.5175398260223331,0.484867460790268,0.22071839333254648,0.4857851066396594,0.5536121571089546,0.5060664212704512,0.23553360792423966,-0.1530830208484776,-0.17251576330642518,-0.42271195806771766,-0.5120590296507725,-0.2577416678178967,-0.43573316202199025,-0.48349629479528844,-0.4526781357899059,-0.2392321670223016,0.17198703317230446,0.14633057164794322,0.16010247148270268,-0.09496408622428587,0.6738737833365845,0.47116795478997126,0.29883129525953644,0.05532018864163368,-0.11074619015221564,0.026919142106086612,0.4566912639300644,0.350242965986599,0.0217395274071788,-0.0001518603834049426,0.16235935658658898,-0.27988245255010025,0.09948816397617875,-0.18014376565841525,0.09406392786247227,0.048363719946285445,0.32647654393911246,0.0176796979186758,-0.34779060963393554,0.37099721054121804,0.2801358071554794,-0.0034150830451659783,-0.18373823443249432,0.17179272670165896,0.8683097366330305,0.2620916530849183,-0.024950392729546324,-0.4214995508016603,0.25040025176073455,-0.03701046762099574,-0.40502167045517773,-0.4768033337151131,-0.3421582029883795,-0.4608535927763551
Cora,GCN,1,23.302886074570278,19.36791225859022,3.386425971397947,2.350823773109888,1.8198934711130181,3.240056685857608,5.082651744530265,3.8651942187154935,2.966815125699108,3.5204390122989584,3.4674703001063545,-0.9676405331741924,0.5551841015515725,0.5743698625935594,0.22077703643667748,0.5058396693704109,0.5660184191740164,0.4917747297662127,0.22450089284362668,-0.19800589048669415,-0.1355053799165781,-0.46656061087910644,-0.5809120625280626,-0.2624590804443361,-0.4641576650848423,-0.5038162016138927,-0.44665984218651117,-0.23440969488500074,0.2099325623857274,0.12682700054496815,0.24108415086723847,-0.07954446887898138,0.7624884097612661,0.5091316125984222,0.33027349714253257,0.015058518374903839,-0.09716302013008939,0.0628307566820654,0.40793249391989556,0.34334850195713046,0.11685460245773775,0.07484604539196152,0.17332554174292752,-0.27148137732743755,0.04675221868008214,-0.17621935654069187,0.11791958283196817,0.06443401658285886,0.35095941975288786,-0.02406713106300415,-0.3617870516352058,0.43459100096629966,0.3260588165370221,-0.03937000482875054,-0.13179431357534033,0.17231576704931054,0.8448530262814213,0.2365831337943811,-0.08297096025757346,-0.35437569545827663,0.21977224509854795,-0.07611455398739078,-0.34372619572477614,-0.510214266624943,-0.34215072343148917,-0.42534866297858215
Cora,GCN,2,24.054001739780116,19.537761329507266,3.7381204237296535,2.507224396687971,1.866093138209596,3.581693611722616,5.7844256449269755,4.436853560085394,2.8738290593577123,3.503270982109328,3.517169840335892,-0.9682189310545969,0.5566309346394245,0.6130424419920192,0.19540233173761848,0.4965629159531831,0.5329947344375019,0.45835411772420237,0.17603100177070555,-0.1254607184965987,-0.14742222253123208,-0.4823871456705621,-0.5975767996876084,-0.23224659408909223,-0.4652924949951222,-0.4834989950656812,-0.4263930929160088,-0.18238250358069255,0.13965952542588358,0.1272966889892305,0.28110457789353976,-0.11220409837560963,0.7918650611014422,0.4931199910867453,0.3458044040424622,0.003139056951275194,-0.10563317773836567,0.0838791005990742,0.36679013449791414,0.3435312958346708,0.10988615199232064,0.0957123771817773,0.16105451055928216,-0.2228375348188986,0.023910303663860676,-0.208038847911132,0.11524560356714217,0.07048015486978171,0.36272959961043383,0.03704335109614545,-0.3799339213941483,0.4257088851692302,0.35955110213706865,-0.05189457862435751,-0.13298480760288367,0.1736224462505312,0.8683243673639969,0.19725096588793567,-0.04881694999055897,-0.333924091277152,0.18260082264980543,-0.05698534970843583,-0.3095905549749868,-0.4708635655792525,-0.33135864804673243,-0.4755372090811571
Cora,GCN,3,23.626332894684904,19.320996115887468,3.4256591576090893,2.3743452109638703,1.8372240095850991,3.5144278379078777,5.590315187273062,4.474578767649133,3.047153637753317,3.4911830852499084,3.5165640431262117,-0.9681383818883882,0.5384302390685147,0.5912043058330727,0.2046882426182346,0.5055082080819507,0.5755954346007457,0.5103450973436786,0.1485747050237891,-0.11281096921009208,-0.1437357334549125,-0.4595000746208368,-0.5814488542264782,-0.24812324207901368,-0.4670079117918476,-0.5234633200098489,-0.4778441254936029,-0.15459926879524227,0.11506816504229601,0.1382739499034473,0.23460263392217223,-0.12964515842195065,0.7874265460380182,0.4489482980828122,0.3391198559259343,-0.011265977734093106,-0.07655880816179582,0.09543803504733223,0.38944056065433097,0.3273443234822132,0.1275395425507071,0.10543670066346121,0.1161831262475191,-0.21578421839791953,0.03732227267331029,-0.2131766286644844,0.07565014797504453,0.04513089999283562,0.3452313469459086,0.00010504520678436292,-0.3713205626184271,0.4022233783580366,0.34557430667691913,-0.07367218770666423,-0.08844839686647676,0.18522385614386352,0.8748380706760963,0.1725445132102117,-0.0224960711874962,-0.35861744118781913,0.15532609434001016,-0.031853662086995055,-0.3271833326394136,-0.5076192482393218,-0.3409032175296818,-0.42928616652857576
Cora,GCN,4,23.472332008853012,19.196490212744603,3.418717018562413,2.468401992201285,1.8814126595782394,3.435506826921239,6.363572626471091,4.83881556597333,2.970547843015513,3.5156304228426385,3.287955118680092,-0.9681821264925011,0.5585299036681278,0.5911224127108624,0.22186085104142259,0.5215676085813528,0.6066773478468898,0.5247461681974303,0.11820060901145137,-0.07987237780169995,-0.14548293425822273,-0.4806188349318183,-0.5925654291545567,-0.2597734108486788,-0.4855638730042808,-0.5499728951656663,-0.49252824759169717,-0.13290069735185087,0.09687204788182202,0.12852374573740927,0.2318290527043959,-0.11882449868996275,0.7725382789885162,0.507660432904655,0.3387389616807355,-0.037399590718288536,-0.04958863105169754,0.061040160912427914,0.39833902780312175,0.3417731181979343,0.1339251749647247,0.10202480014856581,0.1054399453597635,-0.18081327881928483,0.021678950009137235,-0.201410698942442,0.10656377514281747,0.06025702717594199,0.3391945115116114,0.02331558956128692,-0.3686086714139932,0.449393872158499,0.3596756715218874,-0.1049089147606439,-0.07624151225724825,0.17461261890736,0.8741906954790846,0.1526829638260337,-0.048913472653759435,-0.303026411091836,0.13605211946305226,-0.02584053766071822,-0.3118522896574403,-0.508205550052181,-0.3174146515572126,-0.4479385888287378
Photo,GAT,0,30.386464486268995,22.31432398420326,16.501571812567718,2.8632382121988735,1.6687407652901893,13.825304910401627,16.43745161184171,14.821711949255118,2.8187741297483755,2.8711417457235595,1.987533668702051,-0.9636944111741365,0.6782873300405142,0.5885017533794339,0.05819230236620295,0.5105161470897626,0.6133123080068595,0.5272815106414469,0.05689992412005336,-0.046191723427483365,-0.08516262259699253,-0.6934378217985339,-0.4559236544743933,-0.06042679516955328,-0.5587207638559015,-0.6641870381793619,-0.58999666557054,-0.06097130403110695,0.05358302005619765,0.08092315953432157,0.27408673607907635,0.17730312608053353,0.9323014406102612,0.6927363788612323,0.6287466722661456,0.11884121030487065,-0.002839201551000354,-0.30416053613605,-0.01066231591810462,0.16182542801178845,0.04045039330616656,-0.04415591927954458,0.008824191596158847,-0.01845561085779642,-0.042235244629335617,0.21470474406898438,0.08923984786334778,0.06609120115166384,0.48734664514085935,-0.41543614975999926,-0.40395094428779393,0.6474464564239326,0.6261057998985946,0.1353924451870672,0.021175118712581938,-0.40486456488218747,0.956113414464323,0.016874099479992515,-0.06771612490006336,-0.2734830879784936,-0.01849842863831318,-0.04101418002678021,-0.28299597814996247,-0.6967307287374838,-0.2620754423600613,-0.07908617164268361
Photo,GAT,1,26.66804682660413,19.92126405006096,17.91128491782436,3.066498866949614,1.6907429108642213,15.039380100100534,19.7417371475221,18.29261799171375,2.825567558807336,2.9628401139062075,1.973950638800926,-0.9611040862575579,0.6281273450612233,0.6339468249047547,0.015344534312112438,0.472540444387314,0.5560084795546033,0.5049524946557075,0.047462150076481656,-0.05718420798269066,-0.07479338376587281,-0.6559639733676276,-0.5029715167874731,-0.00554291578516289,-0.5297879946741889,-0.6257640523587621,-0.5811264677132664,-0.047092144001733026,0.060712792013939365,0.0742628557826876,0.22408679131278988,0.15687219909054018,0.9422740302932222,0.7108179182343556,0.6579685258908231,0.10600532888807157,-0.019970897707971752,-0.2913551645361748,-0.01991744844792832,0.10569943151971883,0.001995287503329865,-0.054903459060829,0.013723964359151616,-0.03201941809402897,-0.02327995778416092,0.19636494937960844,0.07633330756230032,0.0507428258496705,0.49561101888253073,-0.4217772869969395,-0.3949060006493862,0.6734200085410986,0.6488819944234835,0.12522666447021022,0.0012689298353109647,-0.3879955446783069,0.9661759311520525,0.03418613335372862,-0.10182263822956836,-0.2728980265787707,0.005249880710567973,-0.07133362023552449,-0.291839668751842,-0.7080467704394221,-0.24855315953567012,-0.08001246305061187
Photo,GAT,2,30.633777732379038,21.399136620386162,17.881584180603767,3.4537434565530063,1.7406775852630163,15.08599392042983,18.89359009301635,16.689505820668288,2.930194540791994,3.056519677849647,2.0024168840112,-0.9619893658373969,0.647058356207792,0.668923509968288,0.022553006820750465,0.4679320583397391,0.5637633546254702,0.49137545297346996,0.036548407530910265,-0.0437074986872226,-0.05664944563161616,-0.6767114038879815,-0.5394633316640591,-0.010240346759562336,-0.5320947247829435,-0.6300758002356445,-0.5648044438138561,-0.03083915339971261,0.038942057812157344,0.061255286257849414,0.2739238818942346,0.14632419348653491,0.936878428906129,0.7120256649921878,0.6544990442389998,0.0993945678150703,0.014617495317127005,-0.3246541278025646,-0.012448551798268313,0.13172624014800494,0.041251778261789274,-0.0280396010853006,0.017816589094548137,-0.033265584781014,-0.02668885472136317,0.1922291247091221,0.07539653097341692,0.05431164666717029,0.5145147602599549,-0.43678200782616555,-0.4028068343798912,0.6763696038395873,0.649745507050261,0.11813717656054498,0.03343629080646185,-0.4242841517368309,0.9637711244724619,0.010993776345763031,-0.06993414427096187,-0.2764241022458511,-0.020460519448994446,-0.042816736305529395,-0.2868652025626616,-0.7148155548444866,-0.24277487655387206,-0.08269994754192657
Photo,GAT,3,36.29310306636756,28.390635172725258,12.276235553629688,2.5374135027200553,1.7471106045254166,9.806705124987934,19.871598705093405,18.744198862018685,2.863320094550977,2.9851611039225925,2.11413311369725,-0.9731588747644534,0.6987799577688715,0.5467855388792404,0.025773533208770096,0.49677894863837696,0.6572877402489516,0.592518885134378,0.04910930437153729,-0.046475851364743095,-0.053931805629158294,-0.6953784969110092,-0.43789562508099056,-0.029125635974884836,-0.5268799240343579,-0.7004943263678031,-0.6459737633092162,-0.05076662045444631,0.0494826687338151,0.05695565824834489,0.30227932356038395,0.1649699723087461,0.9058341220330307,0.6878491503635585,0.6350126366617871,0.09062224136460624,0.02120081366050174,-0.29861494482811335,-0.00934900344826843,0.16663449967070376,0.044001819789081485,-0.0303628007577143,0.020776772558693708,-0.0106428600731528,-0.03975189893935131,0.214014379292951,0.07029532077169891,0.05382278371389636,0.4971010383721164,-0.4492187061912657,-0.4033018280756083,0.6291965187003536,0.6119353900486303,0.11346142186972644,0.057767101405423085,-0.4423936193037816,0.9668228926807946,-0.01067548852997508,-0.03472061217808605,-0.2597180134278944,-0.03769380711706442,-0.016893703264167375,-0.2796888088678133,-0.70654767162233,-0.25121708480224547,-0.08055159047073346
Photo,GAT,4,28.9967515335504,21.57450150239178,19.01516336200123,3.0175999846419654,1.660792450248474,15.867889042729425,19.992309388174302,17.743328722633734,2.9279129644844217,2.9443931738794182,1.8490790436999993,-0.964915266874122,0.6413904346421667,0.6451855768068524,0.010902455516514128,0.48679514353363257,0.5681418357660133,0.5036394991241678,-0.003665329309288528,0.010039069925573995,-0.07199565679452792,-0.6606410681632138,-0.5248584012430335,-0.005840359171510714,-0.5348425003698635,-0.6304734036936444,-0.5724758380261334,0.003051501697177928,-0.008888740595840496,0.06993551772880358,0.25643162636081673,0.165196996843575,0.9439773354380063,0.7074296846031012,0.6414976493560758,0.0743916483171179,0.03941201130146072,-0.30122235250851387,-0.02377094410021306,0.13194848880252355,0.030506639267447632,-0.03208579132206273,-0.022048800829498984,0.00155779670558749,-0.024475276577890514,0.2037200992202752,0.06962527825760799,0.04624151436888097,0.5005500370471567,-0.42476503040209873,-0.3918813961612066,0.6769242659646785,0.642844768088905,0.09906124352088304,0.049755005514428616,-0.3922949292761533,0.9642015902563631,-0.030385603983594536,-0.02868262988938493,-0.24282553631944945,-0.059734067477899194,-0.0009088183226463921,-0.2630891679865158,-0.7147240056778823,-0.2404295846018451,-0.08062359595068484
Photo,GCN,0,26.20544117428946,18.686370144752352,19.997105357117704,5.15226149386198,1.962843561817267,17.418672822676587,14.069556395140928,12.741330055426186,2.747599966088263,2.8034845435555185,2.091338241883096,-0.9619898490740459,0.6035706731982455,0.8582326846270252,0.24026018087093007,0.47232406314845665,0.5154015520794256,0.4346073423809112,0.15761811673649886,-0.18541151070034592,-0.05882218986161278,-0.5972784402568151,-0.8074217262502787,-0.30628234811155886,-0.4906165321245109,-0.5399048042972671,-0.46915604587212273,-0.18989262407716906,0.2316004944671806,0.03481084016758486,0.3902829689211833,0.1561682670380681,0.9544111173988334,0.6867411432291867,0.6345300304588384,0.10444290756581143,0.016388763283678855,-0.3082336763887889,0.2550717264399678,0.28271740099853543,0.24900571355869378,0.16739758125774434,0.15478348251226284,-0.21308212047356334,0.008539714837285647,0.16902897864752806,0.08680782773251867,0.06609120115166384,0.48734664514085935,-0.41543614975999926,-0.40395094428779393,0.669396438608199,0.6427120208330614,0.11384744151144331,0.03382314725519198,-0.3754203148822582,0.9541962195397207,0.020506538815560107,-0.07369837341154029,-0.27916736188578467,-0.01849842863831318,-0.04101418002678021,-0.28299597814996247,-0.6967307287374838,-0.2620754423600613,-0.07908617164268361
Photo,GCN,1,27.621558394039695,18.57007908539652,27.47668343414243,6.11590753765153,1.8430983864319135,23.51346312944875,14.01860044530274,12.801869599027734,2.7638681384497437,2.8855592461392936,2.0096074907088703,-0.9639701163202465,0.5832767573364064,0.8818048214031906,0.18683347436964476,0.45926418349019665,0.4833987737829979,0.41601429954676405,0.13093130509730044,-0.17997083530520486,-0.01262039381122675,-0.5820267102078933,-0.8354461979393644,-0.2406912351615144,-0.48003907892549147,-0.5155454359395854,-0.45457487961505805,-0.15970051488479897,0.22282050959184385,-0.0017906281928717204,0.39265456330513565,0.13764527640763694,0.9644121821713562,0.7102802823072674,0.6540590897680685,0.10837390142115479,-0.01903833521624429,-0.295932652230939,0.22370223195835345,0.28843580575631245,0.25337332436493226,0.1768068524146937,0.14542905922337537,-0.2116309184908261,0.028531623423588184,0.1536673123185329,0.0829602898705876,0.0507428258496705,0.49561101888253073,-0.4217772869969395,-0.3949060006493862,0.6900526790516379,0.6568488878015647,0.11193217622723874,0.004311999083986896,-0.3596049318134664,0.9534804131267952,0.041530141085349526,-0.10538452619412628,-0.28506696666034437,0.005249880710567973,-0.07133362023552449,-0.291839668751842,-0.7080467704394221,-0.24855315953567012,-0.08001246305061187
Photo,GCN,2,25.188694126904426,18.505639593500952,20.056912201206217,4.999640424414714,2.086409184761233,17.779530815487675,14.939626534928612,13.178272810759328,2.861639898141884,2.929169438150197,2.1902487961460366,-0.9623259938684295,0.5909782686403648,0.8563559888134572,0.24620811353740987,0.47002103878438256,0.5162214075501346,0.4410717506331163,0.14675114115067184,-0.1802600555561346,-0.023890699852202373,-0.5710660260489882,-0.8074754904708759,-0.31193276703383194,-0.4727300420398238,-0.5332131319010417,-0.4650362935898854,-0.18295464267263062,0.23013091722380183,0.0022629237130530415,0.3838142641202048,0.1452868376735144,0.9566477079598555,0.7085996828457115,0.6521967430618414,0.09166287434597345,0.019392934745177913,-0.3225197994115272,0.27238291270443554,0.2791347778561237,0.24193697690447502,0.16687300887839113,0.1460569037421757,-0.19618175907937924,0.031178025323246726,0.1641505199639289,0.08061188961762175,0.05431164666717029,0.5145147602599549,-0.43678200782616555,-0.4028068343798912,0.6883011550098608,0.6553484618688705,0.10014143593724319,0.04387955197129936,-0.4057880325514849,0.9563115035956998,0.013814817590972174,-0.06719858513674708,-0.2810258280644624,-0.020460519448994446,-0.042816736305529395,-0.2868652025626616,-0.7148155548444866,-0.24277487655387206,-0.08269994754192657
Photo,GCN,3,27.09792057773775,20.65308911733811,15.288726738701278,4.723788767216948,2.2896884594402245,12.861764050322993,17.675559180008168,15.690989528225698,2.8192145048243042,2.950078760696732,2.2766586925974415,-0.9623339380682002,0.6047237165172261,0.8353817756385793,0.2619230872879798,0.4647180407344187,0.5835678217306728,0.5139469769895996,0.14889947019413682,-0.2005056712108548,-0.006760035042123691,-0.5592175284434815,-0.7972669407393631,-0.34051519783419554,-0.4540094050100145,-0.5885283802354134,-0.529632252335097,-0.1911977990686019,0.25535267173487763,-0.0055337587264922185,0.39170459560146065,0.15215049278212436,0.9369341072729287,0.6938938491372867,0.6373153030243692,0.09146855828678176,0.024883685622506126,-0.3073862073508744,0.34444029913843405,0.2802906513210937,0.2748774810708565,0.2063043379596957,0.1836746910525723,-0.2588486454054237,0.031964880735983525,0.18051898952608073,0.07138768872627126,0.05382278371389636,0.4971010383721164,-0.4492187061912657,-0.4033018280756083,0.6560583030469734,0.6308314745222331,0.1036627194399331,0.0566546941423975,-0.4059496006454294,0.9619658503115083,-0.00698167793753036,-0.03893796868047061,-0.2626118499425342,-0.03769380711706442,-0.016893703264167375,-0.2796888088678133,-0.70654767162233,-0.25121708480224547,-0.08055159047073346
Photo,GCN,4,28.814918961097295,19.485354580025476,20.284510516005227,4.901629556097498,1.9058902644829316,17.377283362855298,16.342767612549753,14.8855340010897,2.8770390281294342,2.8859110396709844,1.9681499582944229,-0.9632923959873451,0.614007694593639,0.8419836323677019,0.18597461261932102,0.47818708536879123,0.5484572359256656,0.4788570375076819,0.0860927048446088,-0.11160845107024571,-0.01831798847407512,-0.5838457200365561,-0.7929570951984474,-0.2519573251137825,-0.477578966147531,-0.56106757042878,-0.5024426027237076,-0.1268062918331146,0.1653884292637255,0.0033354112639820996,0.4012594294188121,0.16024453664185206,0.9515549440382471,0.7001741420784586,0.6424855275602566,0.07435698069787425,0.04597323975224108,-0.31766057357119754,0.2536854503296397,0.28556884729622445,0.25287904664761185,0.181625104634302,0.12043198874341214,-0.16972242502278911,0.009467518165856562,0.18343335790757617,0.07064818182536788,0.04624151436888097,0.5005500370471567,-0.42476503040209873,-0.3918813961612066,0.6793442553768856,0.6483161815495648,0.08737634108101874,0.06313474257653455,-0.39835114688894097,0.9598620902519521,-0.025975184635098736,-0.025976936555477097,-0.24798819405048833,-0.059734067477899194,-0.0009088183226463921,-0.2630891679865158,-0.7147240056778823,-0.2404295846018451,-0.08062359595068484
Physics,GAT,0,32.51484301975765,26.501509031431986,11.944915585081906,3.0359534474299417,1.4338372145056453,10.722229177647527,8.994550150001146,8.606614498223804,3.251020730324111,3.58324901139401,1.616822519865094,-0.9600178949487561,0.7365092810478306,0.6920280681583699,0.1442437227788449,0.5933525108610761,0.6351469131593671,0.5820939825377389,0.06222881036128797,-0.0610513932162108,-0.032280049893820405,-0.7591475533675923,-0.5770797850288631,-0.18352224842611753,-0.6711052973271793,-0.7107365367860692,-0.6760183667965604,-0.08261144291418801,0.07988023142166617,0.043330642269480885,0.46787758766722537,0.07423820428306871,0.9168428974450213,0.6514022063551207,0.5932635155824789,0.0206915501881843,-0.026884730285220856,0.020109235126422036,0.0015692602677367961,0.3940571236431244,0.23689715027358313,0.17734049426388016,-0.010822119609174416,0.0022103731664613194,0.008137518025389938,0.05216767574578734,0.20397229029435116,0.17600860938283786,0.4426285075203461,-0.363802292140286,-0.2965791988069584,0.6389823445950198,0.601759824172095,0.00936111719779956,-0.020460735350516603,0.03582300939789197,0.9311454527722849,0.1309659577935673,-0.22331846180583895,-0.14335175960975036,0.11895383906079854,-0.24588219821459026,-0.1177138955679954,-0.7461780627339228,-0.21699465112082583,-0.12201781795567758
Physics,GAT,1,34.998610198926286,27.642698458278804,10.945462592342418,3.1836139360417506,1.4103509493554247,9.715109040732466,7.3951562670898925,6.975313897371143,3.254941971989354,3.5980013503874138,1.6670416076292258,-0.961074653237605,0.750632627010092,0.6835525385592517,0.13609377159645164,0.6156193986362937,0.6588522169459894,0.5963331671388297,0.08337033241587956,-0.08572186207001832,-0.04313574915659359,-0.7614385110049572,-0.5584470488134671,-0.1679729907310938,-0.6798557803827471,-0.72452083164955,-0.6849372492785738,-0.10000966126467317,0.10041430585514939,0.05320604811143999,0.4772035044399239,0.07393160827957908,0.9116558455245973,0.6582077519095955,0.5977014963591366,0.032143932382344774,-0.04626062246414666,0.013899744790811894,-0.0042801163605638735,0.40853568161707987,0.2483760466126558,0.18104708527554833,0.003370423552946191,-0.014270721035100081,0.0038881500840067342,0.051715836962102635,0.2058938127354029,0.1716926870433692,0.4440427602556648,-0.3610243876059103,-0.2976286642695338,0.6415973169378362,0.6058102388413589,0.0168081523138302,-0.03245067608530221,0.029867533695138993,0.9126164912117852,0.15051080516591953,-0.232151893172811,-0.16679461270888393,0.13456307006130064,-0.25789952188952003,-0.13431352029716942,-0.743335858165204,-0.22224557221029365,-0.1261832047268037
Physics,GAT,2,33.48406729405478,25.238757237868416,13.272748915772384,3.4899200210890426,1.4028810720149272,11.490396350970283,8.635228848033455,7.955146569149526,3.269452269073502,3.5677430117307147,1.6900963060884377,-0.9599304855738885,0.7416677748856126,0.7252987473628699,0.12445303880205942,0.6028036968605704,0.59843632006754,0.5344019977896217,0.06067716023486233,-0.056658000567991064,-0.044373069840936766,-0.7764866310843785,-0.6063610280928592,-0.15545656346924774,-0.6864549326550067,-0.6728572128328608,-0.6285597282910621,-0.07769695641947412,0.07137036548011894,0.05230613319767153,0.4376243100854478,0.08193485237522867,0.9242539583866117,0.6724874914514617,0.6099271398497546,0.0447690237059339,-0.049769626502904216,0.002263771393468847,-0.0051910100867604185,0.3598473385243384,0.21274950135282367,0.15810507491165596,-0.009329082204821966,-0.0046591656958898334,0.00789410000845269,0.05839175882751421,0.19765809903953224,0.16495809740909456,0.4443017733330491,-0.3448615639251668,-0.30661872057098544,0.6587993765607556,0.6270992198803851,0.02966427386672974,-0.04156863370139791,0.02695368119513953,0.9255033611431226,0.1468157751380801,-0.23251529875189333,-0.16520098202486236,0.13047954313368756,-0.253489845854702,-0.12897883338387203,-0.7388744676480069,-0.23007455611880806,-0.13161787103356118
Physics,GAT,3,32.87076112734172,24.889596759031388,13.19267619324455,3.428285834375573,1.399465850654181,11.719940154632711,9.040374478789932,8.334468752018175,3.259822743785121,3.5838948077453785,1.66438956956613,-0.9598304268119328,0.7370257060023285,0.7187140020068045,0.11711823317839502,0.6084164166304517,0.6158711382146503,0.5602867107917159,0.06879199344480655,-0.06983135068520849,-0.04259563144730954,-0.7685933946054966,-0.5958336051594345,-0.14525333727211517,-0.686852977849875,-0.6885558781457541,-0.648494270981771,-0.08441479568151673,0.0836527300302968,0.05086535471159039,0.44375942907980137,0.07754583917009145,0.9286984019833437,0.6700589488148321,0.6159855435990338,0.04123752051264881,-0.05140612657941187,0.011454804537085342,-0.012233252612410553,0.3682266905572091,0.22310600583327223,0.1728857987171004,-0.010040118252426374,-0.004830066536139535,0.0055466610269926985,0.05725646075363011,0.20140384584547896,0.17424359012203625,0.44723943896302565,-0.36103770329882706,-0.29950617884596037,0.660433500419698,0.629597660706435,0.029818987238671952,-0.04282003099066987,0.025393692448743684,0.9305843408075481,0.15070679595167857,-0.23479808391932835,-0.17135756562716736,0.13766706219181551,-0.2598026976574813,-0.13544473274601987,-0.7440572503089626,-0.2210024250944105,-0.12670083533181453
Physics,GAT,4,29.575942475889185,23.209769302616508,11.421333299340414,3.07992258136393,1.4073703300094103,10.174032771187733,8.065606988669163,7.743436291466105,3.284597631475924,3.633325976668912,1.6851208717000892,-0.958162320958807,0.7374401536438362,0.6984586344563617,0.1388659863406869,0.60776847560888,0.6520054622174806,0.5975363911029657,0.0697757015245545,-0.0706335388089091,-0.04017353672608177,-0.7534595795717637,-0.5827007070973291,-0.1639384994345849,-0.6785778699495113,-0.7183263465657769,-0.6847478251356371,-0.08275679447696035,0.08269188394325676,0.045882257294606474,0.4570342656007019,0.08295867459529457,0.9165775701757776,0.6628869688109739,0.6030441991309834,0.04140486489095944,-0.046815536816586054,0.0032775988232333604,0.0029881491454443456,0.39305219178508605,0.25038113218602853,0.19318898887485764,0.0026331489648201765,-0.01668908140740077,0.0018669634971733662,0.05742363584167169,0.19883419758296933,0.16779876518254047,0.4408742509802913,-0.35278627700916926,-0.3024107209604297,0.6453707051060563,0.6138588377907009,0.027973548359329498,-0.039128778363375666,0.024745029093382637,0.9212699559669666,0.13824089765283992,-0.22120671731589867,-0.1643888275028393,0.1266843045435939,-0.25273034368865493,-0.1258926094329581,-0.7417735207826275,-0.22503000702885922,-0.12806878145394876
Physics,GCN,0,26.40383073906549,20.135112456050447,10.847807195249766,3.4633852297811085,1.7561687649209208,9.414684153438575,8.239938710779892,7.537482672129829,3.2136300286221906,3.5081632553347033,1.6181644008293394,-0.9579923603581282,0.7187173825392873,0.7806639632394458,0.2568957865620709,0.5950026987269701,0.6104244850377782,0.5419636701141569,0.11540857289130417,-0.1174086361171383,-0.0410941823404209,-0.7068339179724908,-0.7058521549449525,-0.35346155400130846,-0.6301191772350677,-0.6485620247683327,-0.5989556752569517,-0.1636379223132302,0.16542532184680284,0.054194301427652816,0.4846522586771985,0.07285877180317601,0.9172652381499222,0.659761410563765,0.5947715631213614,0.019145864554241637,-0.030761692475095498,0.030497633914247455,0.1978400098519145,0.4164466758696773,0.29929551753818956,0.23436225194158963,0.08303726083926258,-0.09556602426667161,-0.006567363836337716,0.0402845321401399,0.21053397755024608,0.17600860938283786,0.4426285075203461,-0.363802292140286,-0.2965791988069584,0.6509991496329176,0.6179891087866674,0.004049357886042085,-0.021938954106383017,0.049364070520939864,0.9221611836339062,0.13402048847909814,-0.22641757161198095,-0.14437058205043046,0.11895383906079854,-0.24588219821459026,-0.1177138955679954,-0.7461780627339228,-0.21699465112082583,-0.12201781795567758
Physics,GCN,1,26.457548657893636,18.832380717262758,11.783325752340067,3.7862749565342555,1.6678530124568476,9.949127345444666,7.375607894881243,6.505947604541338,3.212043973471724,3.5145387929085268,1.6636892153784326,-0.9565691546910383,0.7181723278967533,0.7991952848199049,0.23990613995613483,0.5929487896763783,0.5972362142851774,0.5323584632012568,0.138498587616686,-0.14299041048631025,-0.056776431465569106,-0.70640852844637,-0.7182949290231214,-0.3321493198327399,-0.6271684636222894,-0.6381078849121264,-0.5889310760288585,-0.1825021871605629,0.18483777459980671,0.06952815834101733,0.4905063777580663,0.0725352811193244,0.9231099027395323,0.6630160168693553,0.5942288727779547,0.03523429547209128,-0.04995338557239029,0.017184627146536215,0.1871157785210857,0.409642671481089,0.29247990562661286,0.23607036864011205,0.10239283543586478,-0.11385063863330512,-0.017602398841189488,0.04325214238554113,0.2114392540595577,0.1716926870433692,0.4440427602556648,-0.3610243876059103,-0.2976286642695338,0.6519837206860618,0.6133199785857814,0.015118428160720709,-0.033172459986818836,0.03727909021880806,0.9110514458417908,0.15453961553366155,-0.24088100474872629,-0.17238370904174166,0.13456307006130064,-0.25789952188952003,-0.13431352029716942,-0.743335858165204,-0.22224557221029365,-0.1261832047268037
Physics,GCN,2,25.4935135858813,19.10449828135176,10.71334428515588,3.5092328540216,1.766449188757953,9.023526583930684,7.5855206415478715,6.971064111711094,3.251852269508542,3.532261149485124,1.6930642712331998,-0.9559971117119822,0.7217296753962994,0.7830887801729624,0.26667589812034453,0.5975714665908494,0.6154838235658475,0.550492202361774,0.13150988080778594,-0.12436153145882554,-0.06237554771275434,-0.7005566042600867,-0.7104260268361837,-0.36424081795335866,-0.6264455690780703,-0.6491532059900165,-0.6052888095197863,-0.1795026105861256,0.1716213248205272,0.07296005950372972,0.48203815654354404,0.07744143053360188,0.9131575994456117,0.6686409443331237,0.5996054726666392,0.037640753984134113,-0.04613035111044419,0.014326731457863312,0.2136934310952888,0.41581141009119676,0.2974077163790802,0.24716443866403173,0.10174586757066634,-0.10905701597122533,-0.0198166551163118,0.04182550333943094,0.20362276330669313,0.16495809740909456,0.4443017733330491,-0.3448615639251668,-0.30661872057098544,0.6514673661844383,0.6249702242155106,0.019303310932803398,-0.034915777728219244,0.034277009637089476,0.9130430046296512,0.14844840157498226,-0.22909228947739882,-0.16399475780108613,0.13047954313368756,-0.253489845854702,-0.12897883338387203,-0.7388744676480069,-0.23007455611880806,-0.13161787103356118
Physics,GCN,3,25.14709090388154,17.777268100151577,13.776248628040927,3.8456872914363203,1.603919144875896,12.189927789480025,8.399027426673703,7.307335568044571,3.233085518795829,3.532729369232888,1.6654621174050803,-0.9555798559124985,0.6915731590558892,0.8074027680365645,0.21514201865161878,0.5746636512377039,0.5769804864906347,0.5099833353887488,0.11929278156829984,-0.12651591284217303,-0.05194304235244034,-0.6996353578179328,-0.7235318446013669,-0.3010817167513546,-0.6238146452566615,-0.6205709325176764,-0.567316090474756,-0.16166961612783978,0.16857058701178224,0.061126498579735226,0.46119530588971613,0.0707540840214823,0.9383632494476059,0.6697311482818562,0.6109863866010404,0.03841974895784281,-0.05303008038583849,0.021086243968731534,0.15293786587513106,0.3783199540546605,0.28181960647431253,0.22828962167259798,0.07570219537007972,-0.0981806361135574,-0.00677140739556495,0.04643551083961693,0.2073041975728405,0.17424359012203625,0.44723943896302565,-0.36103770329882706,-0.29950617884596037,0.6632972330316155,0.6295398817940147,0.026551873018212827,-0.04110334325517272,0.032290346283835904,0.9228015647285815,0.15476542633035564,-0.24216410993558293,-0.1754028941645485,0.13766706219181551,-0.2598026976574813,-0.13544473274601987,-0.7440572503089626,-0.2210024250944105,-0.12670083533181453
Physics,GCN,4,25.387068405507343,18.107857545834197,11.453939191799481,3.763722617308762,1.6488314728046152,10.159522417483078,7.866589409149864,6.939647637467009,3.242900112858523,3.54213252388634,1.6831537950194624,-0.9560104339402558,0.7104459713369854,0.7971302699104321,0.23437107392271664,0.5868384953914971,0.6036209933090746,0.5303143033549794,0.11334231715314096,-0.11728206524136528,-0.053863273690003266,-0.7095776776793841,-0.7187050966089961,-0.3242322018895117,-0.6309136244030944,-0.639156433084307,-0.5823295315671638,-0.1601955081639607,0.16389469536178017,0.064341328773475,0.47327887820511644,0.07248921087142393,0.9231259023654187,0.6683331353962665,0.6058296690060541,0.035994229844642255,-0.04660418730699386,0.015958102707094527,0.17715615651184596,0.39817408486379924,0.30156442287045077,0.23711119873020958,0.07818723282035246,-0.09333126462758631,-0.024815595669117604,0.04061371177795462,0.20654214408114344,0.16779876518254047,0.4408742509802913,-0.35278627700916926,-0.3024107209604297,0.6612537877893426,0.630626862341702,0.019395866235096447,-0.036674523890783274,0.03671492904943923,0.9162798540241189,0.1432749217448087,-0.2293330629751644,-0.17073206791985612,0.1266843045435939,-0.25273034368865493,-0.1258926094329581,-0.7417735207826275,-0.22503000702885922,-0.12806878145394876
Pubmed,GAT,0,16.280116325251495,12.888229917797434,1.9811876106200856,1.522534498102698,1.4801745005088585,1.9136046868197922,2.7870638259739566,3.0338604962322524,2.97828832057034,3.635654248745301,2.4316551331913314,-0.9518117618756854,0.5195855228043398,0.42226734477789685,0.06630346601534619,0.4740555991416825,0.6270481861107182,0.5667894173871871,0.02850301545634545,0.0007064656268681624,-0.04698381248042491,-0.4249015230275489,-0.34533060378574076,-0.04551151327467665,-0.4669978800130102,-0.5886657000845604,-0.5595277690199557,-0.016156914759873353,-0.005471548242567085,0.03789286177776098,0.2174057398197473,-0.02387801073428329,0.5762747895767357,0.45114788349790846,0.34170434088937274,-0.010243616370347444,-0.0030519180545334184,0.01932473612267189,-0.05345515728898276,0.32052223515221295,0.0927499707188205,0.05405369333497267,-0.022782323152706778,0.011804189914368652,0.006600425474239432,-0.16036091090469806,0.03870787795233656,-0.03826786455370041,0.4880533717040268,-0.27461726374593887,-0.22157328920048297,0.40398601497560677,0.39291569204825466,-0.07593677675089117,0.031422540699070696,0.06503390925488627,0.7443674730607497,0.07197563698714739,-0.06265630067730982,-0.12724127371747507,0.08244640420443092,-0.1470793764934534,-0.16878342476558103,-0.6166501778975836,-0.20858889737409753,-0.3900088642620696
Pubmed,GAT,1,17.750892584783752,14.297215457553436,2.1460137335437297,1.5590016015596517,1.5057856993389516,2.034894240508638,3.094235468000725,3.1938412956595723,2.9910909337096423,3.5682276244797104,2.4896300579649644,-0.9559137987591191,0.5278752118959351,0.4087149552665973,0.08832811746795417,0.47678386695607117,0.6320625578477639,0.5765286707691523,0.03144919080638802,0.014340533840806313,-0.07150563299852275,-0.43907318930436584,-0.32443820084544556,-0.07960434871508382,-0.46799651336792575,-0.6003909938652252,-0.5778693977670153,-0.033975495897893976,-0.008334254290713173,0.06865069059712393,0.2391155857922672,-0.0236378780954902,0.6072492890034967,0.4929630730773473,0.34674203545437915,-0.035068421577535785,0.030892927924604442,-0.00179048012578269,-0.041540215470269405,0.32002850357971524,0.07012456192753944,0.029186266943884088,-0.013367967800136459,-0.014460254042202185,0.04210574605329532,-0.15108625314225635,0.06396013110271295,-0.010150879114152784,0.5081876511172835,-0.27446127641563334,-0.23557033607587693,0.43109523026605756,0.412731154251151,-0.08443604784006088,0.04740303674619844,0.03842433790871337,0.7638746895371573,0.060895977421588574,-0.02278540971281994,-0.17761243168039473,0.06983563237509809,-0.10760135851004074,-0.1930953220825699,-0.6019711173301764,-0.2204770941064621,-0.4026426710670079
Pubmed,GAT,2,17.65422152629232,13.793695217540039,2.1833747895079973,1.6236513912464077,1.5147841862499671,2.080629640554517,2.9387489092084498,3.000147432337875,2.9856813090192174,3.59843257802213,2.4492378405664774,-0.9535918752727823,0.5371176378242015,0.43481713822783497,0.05211612999768058,0.4919394325546693,0.6240505126389873,0.5693817458227521,0.0344360258262297,-0.007106748059224522,-0.03469425496046903,-0.4445600305912902,-0.3470531475259284,-0.03619860514196584,-0.4807273518496145,-0.5903613142976292,-0.5683953756484424,-0.024743357603725258,0.0029193644084384842,0.028420497217687107,0.23189816698095533,-0.02184241704411912,0.6162501286199625,0.47435955307436,0.338128856314965,-0.0010650387267267846,-0.015229928886043267,0.026489256022002305,-0.0378348492170251,0.3296775639700376,0.06972780492020923,0.05104100451674709,-0.0323786044358173,0.007546535290254897,0.0279974265059981,-0.15149461922314117,0.035633459451403025,-0.03899037236425467,0.5139763992916698,-0.29760526439342205,-0.22793302286255698,0.4292646474786366,0.40553174926669067,-0.06920175451795606,0.018749532435248694,0.0649802262795143,0.7515849668301747,0.08604797486294039,-0.07072050124245738,-0.15327021778987152,0.08307426422275005,-0.13880196105382409,-0.1686110349874056,-0.6141389691857931,-0.212010491662394,-0.3915908901252194
Pubmed,GAT,3,17.592524751847737,13.888751548569232,2.133132845701832,1.5994957707706503,1.5209630146483328,2.029847330741791,3.101540579489646,3.303703397975422,2.975283727352884,3.6433219956141,2.4483128639584946,-0.9534737914214207,0.5240539517851268,0.42777510734924235,0.06424566683665942,0.475441350171856,0.6298158425352876,0.5848014814398037,0.0561921394381155,-0.02088140339712142,-0.051981975427277144,-0.43489311582488993,-0.3345484040444624,-0.05428911106670785,-0.4698548642025516,-0.5965689524615564,-0.585247363832975,-0.05270556461878676,0.01923953859680114,0.05243890817273449,0.2210777396950826,-0.022401800841152203,0.6114822680186762,0.47637390698287974,0.3534510534376765,-0.0015064054698407218,-0.011993741493665538,0.02408486435347636,-0.04263310134005512,0.29909358076108294,0.09028796621829971,0.04690394163777892,-0.010080638064062052,-0.007677721989624522,0.0197092620285446,-0.14215949514091675,0.04347603958102439,-0.024925660264415332,0.5127557210358723,-0.3021621213768956,-0.22624141987129917,0.4338811124262669,0.40921859351692,-0.057851502670506996,0.012530628448888035,0.06068575425157659,0.7727067848148008,0.10176072938688976,-0.0701639644027059,-0.17395509642820692,0.10502506689060247,-0.15712552089684093,-0.17275683396930755,-0.616511527782199,-0.2111540685442537,-0.3889832416435841
Pubmed,GAT,4,17.05281218369881,13.85872001824253,2.094101009863895,1.5455453938402255,1.4990312808599358,2.023414766616157,2.9318725532155883,3.026627463468858,2.9837434819810857,3.6018846402845037,2.3926086068339734,-0.9538022699729432,0.5181804281620989,0.4113568208136507,0.07871325158489043,0.4785739516552244,0.629443793478226,0.5767056336191927,0.03231551127620784,0.011475272834995874,-0.06949671868663548,-0.4264359013046579,-0.3223661822238671,-0.06960058764643538,-0.47080357960585195,-0.6026767947296275,-0.5825936681397739,-0.031485623709687854,-0.01009451902819188,0.06518592492450466,0.22127767485648936,-0.013434556077757079,0.605753187914861,0.4685355239839898,0.3400990340942734,-0.008348428092866438,-0.0004565791648922135,0.007756537005500697,-0.02070037420863019,0.3084470568316828,0.07065283361351198,0.039182005151436085,-0.017826839757816498,-0.002438737192931462,0.017234270372079516,-0.1469281720447059,0.04390251202887083,-0.034309548270638694,0.4987430377926454,-0.2910217372635187,-0.23127460224594884,0.4352042687425894,0.4041098065296694,-0.06953280939843261,0.01749665761296534,0.059452439155507714,0.754179800569437,0.06525170409316298,-0.04967946514706687,-0.1500978934710152,0.069569271623833,-0.1354192047523925,-0.15188969279290152,-0.6143461868843884,-0.21813674895883853,-0.38828627653549486
Pubmed,GCN,0,13.970095319300059,14.134975085937773,2.4690057515421326,2.693146232871168,2.5922335049455283,2.7113189776021835,2.7974627200464868,2.6762865495689234,2.954851990399436,3.5479111155560097,2.3915921251073646,-0.9491638799174746,0.4945716395554885,0.5762261830389883,0.3844983034671136,0.546480826061702,0.5568819974210265,0.4585513047061385,0.1850663491150997,-0.11690217339019046,-0.07552559548903558,-0.39501263239923906,-0.6173090677201256,-0.4983017429530364,-0.48742283761193705,-0.5010382308643464,-0.43498610792329767,-0.24134495536783115,0.16232146453181714,0.07943913863515462,0.08339461977472838,-0.0006623506540679062,0.6754258973176407,0.5049396839118808,0.32767805758055457,0.006279072114650658,-0.004194244809840366,0.003635381972968155,0.5570913142764448,0.3586396071595189,0.06235800652678765,0.03280293618419995,0.2728711057993638,-0.22669987411178572,-0.02048911855777346,-0.019681136401897094,0.054168484339407054,-0.03826786455370041,0.4880533717040268,-0.27461726374593887,-0.22157328920048297,0.45218233288805676,0.3574073742711589,-0.010139699868982194,-0.011293590609189169,0.04553166990099652,0.7214746775945889,0.08113174086643614,-0.07777553402116864,-0.13748936703451595,0.08244640420443092,-0.1470793764934534,-0.16878342476558103,-0.6166501778975836,-0.20858889737409753,-0.3900088642620696
Pubmed,GCN,1,15.21132046189658,15.078067731742498,2.84318861744855,2.5904627160092972,2.3860129200808586,2.8846217470723503,3.144910509427842,2.8687192379872926,2.9781387081216195,3.491412436079207,2.495720850664003,-0.9520097598402051,0.5116715877572884,0.606478271376478,0.3503879497610175,0.5345000211305098,0.5561802902618499,0.4722572055448054,0.16666572600211518,-0.09682155603999294,-0.07977464892746738,-0.43014136359813676,-0.6187602297578159,-0.46398686081963364,-0.49205333984146177,-0.522165436323088,-0.466915593753233,-0.23153706236151983,0.14717317903031746,0.08786857927620757,0.12196299864777717,0.008656722217353278,0.7294998346775343,0.5398918494887056,0.35455151567246157,-0.010176273149879164,0.017474937753828905,-0.003449489382209242,0.49570963856969713,0.3281841444539581,0.08187091966051875,0.04302647444593053,0.2550003630496445,-0.21691944806551075,-0.005002312386467679,-0.018011325227741695,0.07255457939752998,-0.010150879114152784,0.5081876511172835,-0.27446127641563334,-0.23557033607587693,0.5010834210929376,0.38280153742671663,-0.023838790196455118,0.001288672960833951,0.03340137270438509,0.7517674710869992,0.0664434455471583,-0.040967018214914094,-0.1853072501464738,0.06983563237509809,-0.10760135851004074,-0.1930953220825699,-0.6019711173301764,-0.2204770941064621,-0.4026426710670079
Pubmed,GCN,2,14.558053120912135,14.10802410206574,2.741231984421822,2.8140821710097534,2.408693998772636,2.834328253529984,2.7999229186332686,2.633865357496598,2.9555567748785885,3.5178729240993083,2.4389663648847755,-0.951193218303733,0.4960237061915124,0.6161889600676569,0.32466057162524725,0.5310406451301255,0.5267552731489155,0.4492737502496166,0.16326060951043658,-0.11177551722129354,-0.04802844134096113,-0.4091627272793667,-0.6390855697164509,-0.4308027926070289,-0.4839644706522881,-0.4870746784238173,-0.4375774583770349,-0.21987891529225806,0.1577968087786806,0.0507362617782036,0.11018512096608131,0.005567301981033969,0.7074040451268523,0.5125529476123162,0.3295321088821871,0.0031404451061776435,-0.012465496927672058,0.027271725804367087,0.5191840718138543,0.35108635973836344,0.08291013459357399,0.06178929322248734,0.26129628275197675,-0.21908818842063407,-0.017139476072932338,-0.027730081319513007,0.04683238635756358,-0.03899037236425467,0.5139763992916698,-0.29760526439342205,-0.22793302286255698,0.47190345813429146,0.3713996110497067,-0.015935743529551297,-0.0223510055874423,0.05760537807104299,0.725622750488394,0.08496730525431465,-0.08210635351340508,-0.15112284903115702,0.08307426422275005,-0.13880196105382409,-0.1686110349874056,-0.6141389691857931,-0.212010491662394,-0.3915908901252194
Pubmed,GCN,3,15.142321592653328,14.299893059857737,3.1489973979019954,2.7106133553096163,2.227755579179061,3.1241826149840457,3.238003342927023,2.966480229052472,2.9544101342176416,3.5566626181522687,2.4425855586785157,-0.951705048028418,0.5029730510298922,0.6406493882911102,0.3066832252571434,0.5227315315004465,0.5595639448027332,0.479680629582024,0.180539827946552,-0.13324961946106872,-0.05271493969857558,-0.4292270403314795,-0.6392742618325398,-0.4092027368465304,-0.4885955775334852,-0.5298266185366398,-0.48359655484656505,-0.23558789618826614,0.17705440676341216,0.060364454412816786,0.14693867930349408,0.008785022470576805,0.7565181944278205,0.5525968501980995,0.3471988553198874,0.014129433396565907,-0.02288127029008877,0.02030436198213015,0.46893610413495035,0.33294027860520936,0.1306816623220935,0.0891645415982709,0.2607135403593122,-0.23843482725270984,0.0011952643194570918,-0.02065966739255302,0.0577030700292642,-0.024925660264415332,0.5127557210358723,-0.3021621213768956,-0.22624141987129917,0.5212516896866373,0.3973061704053662,0.008927453815783576,-0.049526871696867425,0.06077961728116999,0.7538610213441402,0.10378611154368357,-0.09482761297573301,-0.17087234442527305,0.10502506689060247,-0.15712552089684093,-0.17275683396930755,-0.616511527782199,-0.2111540685442537,-0.3889832416435841
Pubmed,GCN,4,14.902915811814696,14.381806708992707,2.926443603662836,2.8091756580187615,2.3935442955098956,3.0221954875811514,2.997248885965872,2.7146041269290655,2.956804995649703,3.5190823776827194,2.3951277710844185,-0.9515218881808525,0.49694188857596805,0.6325659146981707,0.3449338688982431,0.5497076645084294,0.5528591945374335,0.46080906518363224,0.16031624611128228,-0.09617108656348455,-0.08201335585326246,-0.41147961730224425,-0.6430841345463705,-0.45080336129351817,-0.4968862425968052,-0.5172284622347352,-0.45763499890006354,-0.21511604235605958,0.1432063527272322,0.08316382234488891,0.13026091222078434,0.012533656820004565,0.7355659690368918,0.5382490029966738,0.3222535090105,-0.005762625099025102,0.004957801020300327,-0.006151872713450982,0.5199222154154319,0.3637224246695833,0.11622144530596278,0.07738738132871616,0.2597496666965593,-0.2233125063342984,-0.01795093167748125,0.004453691811285458,0.06167419916015172,-0.034309548270638694,0.4987430377926454,-0.2910217372635187,-0.23127460224594884,0.5049781362759826,0.37586450437427193,-0.0019451681348819333,-0.02773941641509279,0.04047532001415537,0.7299809719493906,0.07216891142047724,-0.06384176090907577,-0.16032515257310215,0.069569271623833,-0.1354192047523925,-0.15188969279290152,-0.6143461868843884,-0.21813674895883853,-0.38828627653549486


==> anc/supplementary_data/interpretation/r5_faithfulness_cells.csv <==
dataset,model,descriptor,group,gap_global,gap_ists,dlogT,n
CS,GAT,confidence,high,0.001568966462685,0.0013840013290180345,0.02109575414168582,22075.0
CS,GAT,confidence,low,-0.00270973138333984,-0.0003213136625451807,-0.008524613571113239,22075.0
CS,GAT,confidence,mid,0.005700792680375261,0.00524087132035938,0.006044236301134531,22075.0
CS,GAT,distance,1,-0.004778820392105524,-0.0029791174931132875,-0.005516888210351342,33238.0
CS,GAT,distance,2,0.006558111044176876,0.006330841658897236,0.014773541877715518,27826.0
CS,GAT,distance,>=3,0.014922708105472698,0.012014651986846252,0.03550013533991095,5161.0
CS,GAT,log_deg,high,-0.019135575357773882,-0.016098090583047238,-0.016419064285211393,20308.0
CS,GAT,log_deg,low,0.022669716819743314,0.021132407371139385,0.02613610828283118,23095.0
CS,GAT,log_deg,mid,-0.0015024548632665282,-0.0009632414730348869,0.006167705773158418,22822.0
CS,GAT,lp_agree,high,0.009582252063709698,0.008887946548977706,0.021414716629805545,22074.0
CS,GAT,lp_agree,low,-0.012265506203698592,-0.009686912841113456,-0.007622555554280895,22076.0
CS,GAT,lp_agree,mid,0.007244344632460806,0.0071033079599874364,0.004824531187900894,22075.0
CS,GAT,nbr_agree,high,0.00011670894768307483,-0.00022073837557687947,0.014137598879645712,20908.0
CS,GAT,nbr_agree,low,-0.010424687913270038,-0.00760464237352269,-0.010151395257077539,22167.0
CS,GAT,nbr_agree,mid,0.01422493236626193,0.013491899874503813,0.014702872817751084,23150.0
CS,GAT,rel_conf,high,-0.0046185062776740405,-0.00381803974019846,-0.0041937397892244195,22075.0
CS,GAT,rel_conf,low,0.008529538295799891,0.009701825015504683,0.010148207268657781,22076.0
CS,GAT,rel_conf,mid,0.0006487013783437001,0.00041930935483723694,0.012661023223121045,22074.0
CS,GCN,confidence,high,0.0007591172251746576,0.0004789731095136024,0.05638246087222983,66224.0
CS,GCN,confidence,low,-0.00224919983376732,0.006703564836286801,-0.02716224228610083,66225.0
CS,GCN,confidence,mid,0.003666421237248324,0.001571215436951989,0.03638737661855365,66226.0
CS,GCN,distance,1,0.00673367029017696,0.00592736813131479,0.04715524525926698,99626.0
CS,GCN,distance,2,-0.006872155908352974,-0.0009435647074844072,-0.007926699876830834,83840.0
CS,GCN,distance,>=3,0.003251082054279605,0.004491456941987947,0.02048320407782353,15209.0
CS,GCN,log_deg,high,0.010641977281957348,0.009684624579032429,0.04872934121141103,60924.0
CS,GCN,log_deg,low,-0.0056996366915235035,-0.000421883663832129,-0.00020481378362826447,69285.0
CS,GCN,log_deg,mid,-0.0015967066487599217,0.0002763960285775835,0.020305657353730744,68466.0
CS,GCN,lp_agree,high,0.0056449346985174,0.004838964665507558,0.0520932717211369,66225.0
CS,GCN,lp_agree,low,-0.009752471509093188,-0.0018048954631032128,-0.01703711457274902,66225.0
CS,GCN,lp_agree,mid,0.006283922240436147,0.0057197245412072195,0.030551136129767693,66225.0
CS,GCN,nbr_agree,high,-0.0023785439775934314,-0.0023589498098385074,0.037740219622042576,62538.0
CS,GCN,nbr_agree,low,0.0006378258296012217,0.006308687289144081,-0.0014441342776337677,66585.0
CS,GCN,nbr_agree,mid,0.0036003273790297017,0.004416544352018962,0.02991722486051873,69552.0
CS,GCN,rel_conf,high,0.004881747364772805,0.0028305409349734254,0.04452892368867843,66225.0
CS,GCN,rel_conf,low,-0.004137458667096751,0.005018851532300271,-0.02416053572102178,66227.0
CS,GCN,rel_conf,mid,0.0014323161210450708,0.0009043024911628674,0.04524100124215504,66223.0
Citeseer,GAT,confidence,high,0.03709516567435798,0.029913270895152683,0.10346389403369237,12015.0
Citeseer,GAT,confidence,low,0.005889539441560823,-0.017550569649215662,0.09347804162145312,12017.0
Citeseer,GAT,confidence,mid,0.037787086065659246,0.02103731748580454,0.0984967385234303,11998.0
Citeseer,GAT,distance,1,0.05984319058805329,0.047812828874623486,0.09969402906350684,8052.0
Citeseer,GAT,distance,2,0.028173301512886984,0.015092200617796168,0.09325889257414675,9628.0
Citeseer,GAT,distance,>=3,0.011811043199466404,-0.0070511310366908695,0.10068529929486052,18350.0
Citeseer,GAT,log_deg,high,0.004476139237653837,-0.008406261742517946,0.09515045816184395,7692.0
Citeseer,GAT,log_deg,low,0.04961492484093537,0.03176030320245632,0.10140172773751938,15009.0
Citeseer,GAT,log_deg,mid,0.014310286644117013,-0.0008343501909879864,0.09710948503193048,13329.0
Citeseer,GAT,lp_agree,high,0.042235277704208825,0.031702954594197565,0.10097254688607157,12007.0
Citeseer,GAT,lp_agree,low,0.009858492666781805,-0.010492866548576292,0.1006384669585997,12265.0
Citeseer,GAT,lp_agree,mid,0.029070349443443437,0.01266762021650847,0.09368089930903604,11758.0
Citeseer,GAT,nbr_agree,high,0.0034312254326821735,-0.008752740400155178,0.09482887150372404,7430.0
Citeseer,GAT,nbr_agree,low,0.033019187494174575,0.016291648016109328,0.09942761071717707,28600.0
Citeseer,GAT,rel_conf,high,0.024340585034140636,0.010372224610098894,0.10156473197378223,12015.0
Citeseer,GAT,rel_conf,low,0.025475323056361084,0.009556754286270362,0.09482107069809906,12015.0
Citeseer,GAT,rel_conf,mid,0.030942033449808722,0.013455143292744939,0.09905273022343998,12000.0
Citeseer,GCN,confidence,high,0.04653637664538181,0.04590548606555167,0.004466724582455025,12013.0
Citeseer,GCN,confidence,low,-0.010238375775168802,-0.008132693098582696,-0.007000660674273741,12016.0
Citeseer,GCN,confidence,mid,0.022944618926307718,0.02397472373088909,-0.002432183334933778,12001.0
Citeseer,GCN,distance,1,0.06580612077472577,0.065627602975995,0.0027678830778854286,8052.0
Citeseer,GCN,distance,2,-0.0069923130776013325,-0.005526113792430527,-0.0036396227769840083,9628.0
Citeseer,GCN,distance,>=3,0.013560030103054612,0.01450862004581523,-0.002555559395199613,18350.0
Citeseer,GCN,log_deg,high,0.033753829019737926,0.03345375785093657,0.0030403472905056604,7692.0
Citeseer,GCN,log_deg,low,0.027740305753891227,0.029180499033858304,-0.003896894472293706,15009.0
Citeseer,GCN,log_deg,mid,0.002654871115833687,0.003463444638944484,-0.0018416738449617185,13329.0
Citeseer,GCN,lp_agree,high,0.025406074916857993,0.02599735060169983,-4.177740903817556e-05,12014.0
Citeseer,GCN,lp_agree,low,0.02950225663820926,0.030254298249026902,-0.002212525049603092,12337.0
Citeseer,GCN,lp_agree,mid,0.003611389828601984,0.004784755545922427,-0.002727285994215561,11679.0
Citeseer,GCN,nbr_agree,high,0.02474879404727837,0.024677845178146376,0.0022756276392071136,7134.0
Citeseer,GCN,nbr_agree,low,0.018508352945710294,0.019567051603317485,-0.0026261121274115833,28896.0
Citeseer,GCN,rel_conf,high,0.06357000886398462,0.06328110807499453,0.0031526314640495357,9580.0
Citeseer,GCN,rel_conf,low,-0.03536804659805504,-0.03327087295079195,-0.005896579831150715,12016.0
Citeseer,GCN,rel_conf,mid,0.03653575841105674,0.03706601784056501,-0.0013162473763384096,14434.0
Computers,GAT,confidence,high,0.0029265939703307002,0.0023731886854491003,0.005197482929603556,16555.0
Computers,GAT,confidence,low,-0.037815646706157335,-0.02252170282416886,-0.06219251491785262,16555.0
Computers,GAT,confidence,mid,-0.00987762870906662,-0.00705922308086228,-0.027933153781752443,16555.0
Computers,GAT,distance,1,-0.024709658988654664,-0.011696412268293013,-0.06330591725372303,38345.0
Computers,GAT,distance,2,-0.008057856011164244,-0.015352119692155842,0.052740752532664976,9583.0
Computers,GAT,distance,>=3,0.16326904712082943,0.08359049752174466,0.2971011227122081,1737.0
Computers,GAT,log_deg,high,-0.020870396929727,-0.0036535925473871163,-0.08985941204975159,16256.0
Computers,GAT,log_deg,low,0.006852979033940835,-0.0024750402356647347,0.04909120771500371,17060.0
Computers,GAT,log_deg,mid,-0.03173006788744701,-0.02133504438344848,-0.047876170821431065,16349.0
Computers,GAT,lp_agree,high,-0.01701983124494764,-0.01455657393217296,-0.01897501470579424,16555.0
Computers,GAT,lp_agree,low,-0.007212983658219379,0.0015624889827717996,-0.03629669877226094,16555.0
Computers,GAT,lp_agree,mid,-0.020533842699868302,-0.0142136641911098,-0.029656472291946318,16555.0
Computers,GAT,nbr_agree,high,-0.019282522774395894,-0.017407588163747337,-0.009831390385197633,15037.0
Computers,GAT,nbr_agree,low,-0.012480355549142874,-0.0019819643707104694,-0.042359441509687255,16775.0
Computers,GAT,nbr_agree,mid,-0.013544103885333943,-0.008705450073848568,-0.03067114024954654,17853.0
Computers,GAT,rel_conf,high,-0.016443369428904737,-0.01080324415424656,-0.02659934695817174,16555.0
Computers,GAT,rel_conf,low,-0.01304025819243274,-0.00600985457838856,-0.026342687655669602,16555.0
Computers,GAT,rel_conf,mid,-0.01528297037705302,-0.0103946384869468,-0.031986151156160166,16555.0
Computers,GCN,confidence,high,0.01699087337149982,0.013829836403268623,-0.0008462585838003204,16555.0
Computers,GCN,confidence,low,-0.07152094835962854,-0.018577623316903942,-0.1782239017261884,16555.0
Computers,GCN,confidence,mid,-0.019724558613805038,-0.013893972657231562,-0.0437761116654012,16555.0
Computers,GCN,distance,1,-0.027214859184501856,-0.005592598484833653,-0.09852745301503267,38345.0
Computers,GCN,distance,2,-0.0680893950120001,-0.027551097411098225,-0.12032373158127102,9583.0
Computers,GCN,distance,>=3,0.2687207442902942,0.09778705100321393,0.7149553673299751,1737.0
Computers,GCN,log_deg,high,0.0035085332374579486,0.010893903933025476,-0.05660355325858705,16256.0
Computers,GCN,log_deg,low,-0.03937297566834254,-0.012025314978250698,-0.06957094783533001,17060.0
Computers,GCN,log_deg,mid,-0.03759362493584192,-0.01716028331536321,-0.09677609032419475,16349.0
Computers,GCN,lp_agree,high,-0.03344923068446642,-0.01572938968104844,-0.09165072172330531,16555.0
Computers,GCN,lp_agree,low,-0.01119581093711812,0.0004169858463290591,-0.036411979361708834,16555.0
Computers,GCN,lp_agree,mid,-0.029609723110567622,-0.0033293795780054204,-0.09478357089037581,16555.0
Computers,GCN,nbr_agree,high,-0.04415301360415749,-0.017507469179270978,-0.11541972472574948,13658.0
Computers,GCN,nbr_agree,low,-0.007784779897097426,0.0032631558902932608,-0.03171606149960859,16643.0
Computers,GCN,nbr_agree,mid,-0.025649754136979227,-0.006393618904788233,-0.08185121982598165,19364.0
Computers,GCN,rel_conf,high,0.00636383944571608,0.00431358271659016,-0.0029077798516935808,16555.0
Computers,GCN,rel_conf,low,-0.09144748532854867,-0.02675600135409192,-0.22328148669520248,16555.0
Computers,GCN,rel_conf,mid,0.01082895267625402,0.00380067098756384,0.00334299457150604,16555.0
Cora,GAT,confidence,high,0.018449614348861575,0.01646155228045758,0.019356743968460127,9779.0
Cora,GAT,confidence,low,0.004172702587764449,0.02186042066129145,-0.058918323027164904,9795.0
Cora,GAT,confidence,mid,0.014301108559537359,0.01628239029159012,-0.010973241946193386,9781.0
Cora,GAT,distance,1,0.025998835057947273,0.029897827181219045,-0.0028998261975084014,9033.0
Cora,GAT,distance,2,0.010655347553214022,0.014080172060836766,-0.007310704975961074,12764.0
Cora,GAT,distance,>=3,-0.0012811206815482074,0.011189716436081217,-0.04970054060650509,7558.0
Cora,GAT,log_deg,high,0.0027480193540106394,0.009072227952224841,-0.01660858527552745,7587.0
Cora,GAT,log_deg,low,0.028989814675417752,0.03511203009067933,-0.019563814817316547,11466.0
Cora,GAT,log_deg,mid,0.0007691042408436577,0.006108784364325562,-0.014057136194762896,10302.0
Cora,GAT,lp_agree,high,-0.004285439806238039,-0.0026073902418764614,0.001699644205142897,9780.0
Cora,GAT,lp_agree,low,0.036734934216277736,0.04894344479441884,-0.04291250448424923,9796.0
Cora,GAT,lp_agree,mid,0.004420261549332798,0.008222572946611845,-0.009346178613132026,9779.0
Cora,GAT,nbr_agree,high,0.0013734569474486004,0.0034675284196402,-0.0009752301188534152,8384.0
Cora,GAT,nbr_agree,low,0.016673229767991866,0.024094537424203293,-0.023221034997985737,20971.0
Cora,GAT,rel_conf,high,0.029437126971948814,0.029966793713637876,0.004154445599845949,9780.0
Cora,GAT,rel_conf,low,-0.003610182824701968,0.00994883276723731,-0.04908625449046316,9795.0
Cora,GAT,rel_conf,mid,0.011108018162304134,0.014706982376629063,-0.005621193199553446,9780.0
Cora,GCN,confidence,high,0.02317018725876913,0.020670014802663582,0.003400571659528461,9780.0
Cora,GCN,confidence,low,-0.00877502957939275,0.013791423438519234,-0.06955106339320573,9796.0
Cora,GCN,confidence,mid,0.019721192784050438,0.024872878301434965,-0.03655240340615144,9779.0
Cora,GCN,distance,1,0.02971362157027926,0.02984340220184983,0.0034998569839778644,9033.0
Cora,GCN,distance,2,-0.003248862635002186,0.011043424191276187,-0.061399789051382346,12764.0
Cora,GCN,distance,>=3,0.014099345869032508,0.022486344638341427,-0.033529753871769985,7558.0
Cora,GCN,log_deg,high,0.033660541665527295,0.0355719676661337,-0.009188272286075615,7587.0
Cora,GCN,log_deg,low,0.009121057377131073,0.02042977740871496,-0.04287330025823126,11466.0
Cora,GCN,log_deg,mid,-0.0025690825754775683,0.007411480250809413,-0.043119190107073796,10302.0
Cora,GCN,lp_agree,high,-0.01902539874786097,-0.01157045249169428,-0.043457779782424336,9778.0
Cora,GCN,lp_agree,low,0.07390837054157692,0.08020272831821874,-0.01931976152672334,9795.0
Cora,GCN,lp_agree,mid,-0.020895973472501602,-0.009401414687344423,-0.040006475589001146,9782.0
Cora,GCN,nbr_agree,high,-0.001754737260900886,0.003200575113296529,-0.026993013415147066,8100.0
Cora,GCN,nbr_agree,low,0.016359033146568565,0.02609082473022629,-0.037020332647175636,21255.0
Cora,GCN,rel_conf,high,0.05897306789518181,0.05619610106517568,0.007801101510953353,9426.0
Cora,GCN,rel_conf,low,-0.037391949369324384,-0.012528682424439158,-0.08967940772299218,9795.0
Cora,GCN,rel_conf,mid,0.014196913641586524,0.017120555410823666,-0.019798101763760394,10134.0
Photo,GAT,confidence,high,0.0010490437542835318,0.0004914899861255962,-0.01173850647676656,9210.0
Photo,GAT,confidence,low,-0.02575230351229572,-0.014110252769192722,-0.0533410247737846,9210.0
Photo,GAT,confidence,mid,0.0003608876408505601,0.00107408105744598,-0.03100042500745431,9210.0
Photo,GAT,distance,1,-0.019175051718609643,-0.010947006531870503,-0.06545973182662049,21089.0
Photo,GAT,distance,2,0.0038519591850527586,-0.0041441183984540905,0.0691799981060763,5705.0
Photo,GAT,distance,>=3,0.18925113205989574,0.16622860815251272,0.12070813177057861,836.0
Photo,GAT,log_deg,high,-0.028088971090914464,-0.01759680922749226,-0.08509686210485745,9094.0
Photo,GAT,log_deg,low,0.02149000009568172,0.01742306318300869,0.030600295430287337,9648.0
Photo,GAT,log_deg,mid,-0.019811798011151394,-0.013907380415500513,-0.0457085039903318,8888.0
Photo,GAT,lp_agree,high,-0.00401561450492282,-0.0054691214514865595,-0.0014037388588761756,9210.0
Photo,GAT,lp_agree,low,-0.016007065947728015,-0.006879758827073654,-0.04621147305915258,9211.0
Photo,GAT,lp_agree,mid,-0.004318414384009485,-0.00019503951085637778,-0.0484649890214058,9209.0
Photo,GAT,nbr_agree,high,-0.0029589665853281045,-0.003007579988405079,-0.014717824783296175,8292.0
Photo,GAT,nbr_agree,low,-0.013657163568445114,-0.0038334138908901853,-0.04792181814851671,9250.0
Photo,GAT,nbr_agree,mid,-0.007268886271683959,-0.005465736318731178,-0.031679160999143426,10088.0
Photo,GAT,rel_conf,high,-0.027533686885875104,-0.01731994224552478,-0.07349604195806482,9210.0
Photo,GAT,rel_conf,low,0.00665290199066472,0.006940804345858781,0.003088550735646001,9210.0
Photo,GAT,rel_conf,mid,-0.0034615872219512,-0.0021655557468841,-0.025672465035586622,9210.0
Photo,GCN,confidence,high,0.008398087224018,0.00801524659062568,-0.07143997677258941,9210.0
Photo,GCN,confidence,low,-0.02563021184308262,-0.01426557303769324,-0.0435437202808966,9210.0
Photo,GCN,confidence,mid,0.00427873928047286,0.00610801774955854,-0.05305862121962784,9210.0
Photo,GCN,distance,1,-0.006574469969539276,-0.0009956236974099433,-0.07410430413719124,21089.0
Photo,GCN,distance,2,-0.02953057077033385,-0.022695528541501395,-0.03828883718883051,5705.0
Photo,GCN,distance,>=3,0.22466494470977327,0.17842677513663277,0.2793704961915372,836.0
Photo,GCN,log_deg,high,0.0046819571298322765,0.006786396025248023,-0.0644454228799866,9094.0
Photo,GCN,log_deg,low,-0.011515152308577092,-0.0055141602990342806,-0.034923440667074666,9648.0
Photo,GCN,log_deg,mid,-0.005713419641705872,-0.0011054563707429783,-0.07028147165491043,8888.0
Photo,GCN,lp_agree,high,-0.01015713300301114,-0.0069619068105367995,-0.09139868121113852,9210.0
Photo,GCN,lp_agree,low,0.0030373676074314793,0.0056970579875279,-0.006734695216034538,9210.0
Photo,GCN,lp_agree,mid,-0.00583367954765676,0.0011225401254999594,-0.06990894184594083,9210.0
Photo,GCN,nbr_agree,high,-0.007485252134697635,-0.0029788714378497995,-0.08578506751463943,9136.0
Photo,GCN,nbr_agree,low,0.0036125692797304614,0.00790846701341137,-0.014683845223479564,9256.0
Photo,GCN,nbr_agree,mid,-0.009131143350677565,-0.005119738343423177,-0.06798264809407946,9238.0
Photo,GCN,rel_conf,high,0.0034863973932339003,0.005017163880355439,-0.044923761398659216,9210.0
Photo,GCN,rel_conf,low,-0.0326438600025529,-0.01935504021266644,-0.06361356340373966,9210.0
Photo,GCN,rel_conf,mid,0.01620404150794044,0.014195579555730961,-0.05950499347071494,9210.0
Physics,GAT,confidence,high,-0.0008671948420982201,-0.00095189304232406,0.012720804686843504,41535.0
Physics,GAT,confidence,low,0.0009612685680159373,0.00368427100179282,-0.013201195344996277,41540.0
Physics,GAT,confidence,mid,-0.00070430715548748,-0.0009241886900638599,0.008292383727962541,41535.0
Physics,GAT,distance,1,-0.0022069122678857744,-0.0015756833002705676,0.00352402829333813,78418.0
Physics,GAT,distance,2,0.003134447544280203,0.00395353281096282,0.004359815530122076,41105.0
Physics,GAT,distance,>=3,0.0037104056114434718,0.007110822920202104,-0.025781863946300942,5087.0
Physics,GAT,log_deg,high,-0.004378763704022565,-0.003553481801270513,-0.00016468073659720915,39550.0
Physics,GAT,log_deg,low,0.005354069046298536,0.006067600729804968,0.004876817181190784,46743.0
Physics,GAT,log_deg,mid,-0.0026732382272962457,-0.0017735558972090803,0.0026870888589880094,38317.0
Physics,GAT,lp_agree,high,0.0009849871813611755,0.0007349814593152714,0.01527074372884004,41535.0
Physics,GAT,lp_agree,low,-0.0031545742750742002,-0.00022637689119358012,-0.01594129567826102,41540.0
Physics,GAT,lp_agree,mid,0.00155970703124766,0.0013000453567481403,0.008482874873610621,41535.0
Physics,GAT,nbr_agree,high,-0.0014263548198438873,-0.001259098294801224,0.008623937138476421,39151.0
Physics,GAT,nbr_agree,low,0.0017220845702172374,0.0031928073262672066,-0.0035095423519043854,61809.0
Physics,GAT,nbr_agree,mid,-0.003211021982842173,-0.0030836351250492678,0.008612713171170938,23650.0
Physics,GAT,rel_conf,high,-0.0073620282026551805,-0.0063980065199159206,-0.0035735966646538394,41535.0
Physics,GAT,rel_conf,low,0.00875711637904678,0.01026206213405168,0.00211529412217372,41540.0
Physics,GAT,rel_conf,mid,-0.0020063526940083797,-0.0020566709351277795,0.009268451807129539,41535.0
Physics,GCN,confidence,high,-0.0002582393799146695,-0.000278628250275933,0.008021338865813814,124602.0
Physics,GCN,confidence,low,0.004972115764073014,0.005910698184422121,-0.004537586232912479,124620.0
Physics,GCN,confidence,mid,-0.00035786843544390685,-0.0004528860657695391,0.0029870003040520436,124608.0
Physics,GCN,distance,1,0.003926014823445389,0.0035987524448810775,0.009412060788898018,235741.0
Physics,GCN,distance,2,-0.0028081328756586242,-0.0012582604772744118,-0.012693830104627607,123011.0
Physics,GCN,distance,>=3,-0.0024694176856489953,-0.003193361750647083,0.009873797285093236,15078.0
Physics,GCN,log_deg,high,0.00721049916528213,0.006811818746991925,0.01281588922045114,118650.0
Physics,GCN,log_deg,low,-0.0063115460973013175,-0.005045283357082156,-0.008012541366118916,140229.0
Physics,GCN,log_deg,mid,0.004979441262286182,0.004738674982689301,0.0035596942186049718,114951.0
Physics,GCN,lp_agree,high,-0.0007364807253354297,-0.0005231498839602398,0.0016628400691736957,124604.0
Physics,GCN,lp_agree,low,0.004538895616143301,0.004781988776595514,0.0032156371383047153,124621.0
Physics,GCN,lp_agree,mid,0.0005536141922135162,0.0009204648862341078,0.0015912087244324665,124605.0
Physics,GCN,nbr_agree,high,-0.0011806437520737493,-0.0008614055180523204,0.00033335620077380067,117330.0
Physics,GCN,nbr_agree,low,0.0043980467981480096,0.004680504052384365,0.003485389909675113,185713.0
Physics,GCN,nbr_agree,mid,-0.0019126440971592152,-0.0017336627339609827,0.001692543879068379,70787.0
Physics,GCN,rel_conf,high,0.004274056835181401,0.0035860006841092135,0.01211271147309054,124605.0
Physics,GCN,rel_conf,low,0.00027504430079686697,0.0018152998473666803,-0.009362087452401927,124620.0
Physics,GCN,rel_conf,mid,-0.00019249063276525553,-0.00022160948855952522,0.0037205884845213175,124605.0
Pubmed,GAT,confidence,high,0.00332367301690244,0.0038433460464841205,-0.01140737476469598,71220.0
Pubmed,GAT,confidence,low,0.0012252602483829797,0.002142277708252387,0.004352500707385379,71235.0
Pubmed,GAT,confidence,mid,-0.00030073228762142636,0.00227516588284972,-0.02028805963820956,71220.0
Pubmed,GAT,distance,1,-0.0037175586733216534,-0.003226226235493948,-0.002578178499126798,58686.0
Pubmed,GAT,distance,2,0.002350830231879495,0.004207128442098259,-0.0127820243866572,126300.0
Pubmed,GAT,distance,>=3,0.007802044727424206,0.008586589938703608,-0.006330851087517004,28689.0
Pubmed,GAT,log_deg,high,-0.008742140051081695,-0.008798696629144983,0.0008353486616627132,61431.0
Pubmed,GAT,log_deg,low,0.011876305636254079,0.013816768816927623,-0.014489852177586474,98724.0
Pubmed,GAT,log_deg,mid,-0.006219415320988348,-0.004393996689218033,-0.010615070768663856,53520.0
Pubmed,GAT,lp_agree,high,-0.004740567957927046,-0.0030960469411837844,-0.015801690473035306,71212.0
Pubmed,GAT,lp_agree,low,-1.83180663717571e-05,0.0003099618556081243,0.0035203584338938734,71245.0
Pubmed,GAT,lp_agree,mid,0.009007060207925964,0.011047187215801325,-0.015064118691079709,71218.0
Pubmed,GAT,nbr_agree,high,-0.004205851655820996,-0.0030427714456238803,-0.008749769487541926,41543.0
Pubmed,GAT,nbr_agree,low,0.002772842207762301,0.004152465207509211,-0.009201117610109565,172132.0
Pubmed,GAT,rel_conf,high,-0.03297174730116109,-0.02494227447324972,-0.05199203817949568,71220.0
Pubmed,GAT,rel_conf,low,0.04689603549451616,0.0414525181274711,0.03240666514186777,71235.0
Pubmed,GAT,rel_conf,mid,-0.009685732192853852,-0.008257708218753119,-0.007763469285616479,71220.0
Pubmed,GCN,confidence,high,0.01094651392623631,0.005120108242083107,0.08083296312441465,71220.0
Pubmed,GCN,confidence,low,-0.017030206989754996,0.006057858793427741,-0.1102625702392039,71235.0
Pubmed,GCN,confidence,mid,-0.010756794484402766,-0.0025538840611239845,-0.053724156360897245,71220.0
Pubmed,GCN,distance,1,0.0195636010826501,0.00831664413354902,0.12681875928753786,58686.0
Pubmed,GCN,distance,2,-0.01718192587461339,0.0010380826964797262,-0.09801149611424569,126300.0
Pubmed,GCN,distance,>=3,-0.00619285108487233,-0.00017012415095468523,-0.03442081360839323,28689.0
Pubmed,GCN,log_deg,high,0.03680819452009773,0.01927484057812027,0.17137436706757395,61431.0
Pubmed,GCN,log_deg,low,-0.025131672193318032,-0.0014527991488331273,-0.13571316393469246,98724.0
Pubmed,GCN,log_deg,mid,-0.018305322435449203,-0.007966103933762705,-0.05705189313026038,53520.0
Pubmed,GCN,lp_agree,high,-0.014453288598478213,-0.0035942553666575244,-0.041726970537821984,71174.0
Pubmed,GCN,lp_agree,low,0.0010624803594539351,0.006426699961667547,-0.025642631100086237,71254.0
Pubmed,GCN,lp_agree,mid,-0.0034617910198136616,0.005785336646303913,-0.015816098022758667,71247.0
Pubmed,GCN,nbr_agree,high,0.01489077554377915,0.005848167321007349,0.1285345334989936,39939.0
Pubmed,GCN,nbr_agree,low,-0.010328088577195344,0.002191445837103971,-0.0636448732945865,173736.0
Pubmed,GCN,rel_conf,high,0.018260788770245482,0.008114496719565979,0.11610960148853212,71220.0
Pubmed,GCN,rel_conf,low,-0.021648980432906514,0.00748668784483392,-0.14127885378681748,71235.0
Pubmed,GCN,rel_conf,mid,-0.01345133105545555,-0.006977392431391447,-0.05797797868297236,71220.0


==> anc/supplementary_data/interpretation/r5_faithfulness_groups.csv <==
dataset,model,run,lam,descriptor,group,n,gap_global,gap_ists,dlogT
CS,GAT,s0_f0_i0,100.0,distance,1,6674,0.006332748587130732,0.006410711462496943,-0.00015712674819590248
CS,GAT,s0_f0_i0,100.0,distance,2,5543,0.010256437527967788,0.01031020091755519,2.9130128346968098e-05
CS,GAT,s0_f0_i0,100.0,distance,>=3,1028,0.01579802787721385,0.015838976268174543,1.1650900151601785e-06
CS,GAT,s0_f0_i0,100.0,rel_conf,high,4415,0.0052495541685975144,0.005289489280597026,-0.00012775008486432156
CS,GAT,s0_f0_i0,100.0,rel_conf,low,4415,0.01733987405643056,0.017486203459354144,-0.00026593685238890337
CS,GAT,s0_f0_i0,100.0,rel_conf,mid,4415,0.003538866450805478,0.0035476879382322357,0.00019300791041367246
CS,GAT,s0_f0_i0,100.0,nbr_agree,high,4221,0.0020440262066078185,0.002041642020816803,0.00029673650144747835
CS,GAT,s0_f0_i0,100.0,nbr_agree,low,4424,0.0046030184890650805,0.004796256747426897,-0.0006896322481478301
CS,GAT,s0_f0_i0,100.0,nbr_agree,mid,4600,0.018774958589802604,0.018778475263844352,0.0001983500847172977
CS,GAT,s0_f0_i0,100.0,lp_agree,high,4415,0.012633812873036776,0.012629640547902499,0.00041491477995742753
CS,GAT,s0_f0_i0,100.0,lp_agree,low,4415,0.0005493457023041382,0.0007340008918182983,-0.0006395026083165387
CS,GAT,s0_f0_i0,100.0,lp_agree,mid,4415,0.012945136100492527,0.012959620029172947,2.3908801519558456e-05
CS,GAT,s0_f0_i0,100.0,log_deg,high,4039,-0.010208727582075361,-0.010106028779127363,-0.00032497964787061575
CS,GAT,s0_f0_i0,100.0,log_deg,low,4606,0.029660293888227884,0.029698440860884134,0.0001370240033973743
CS,GAT,s0_f0_i0,100.0,log_deg,mid,4600,0.004342306074888835,0.004400897440703044,-4.446470986858993e-05
CS,GAT,s0_f0_i0,100.0,confidence,high,4415,0.0009208496537645994,0.000919717165513867,0.00038162683204064676
CS,GAT,s0_f0_i0,100.0,confidence,low,4415,0.016424961659808446,0.01662249145259409,-0.0006754342021571537
CS,GAT,s0_f0_i0,100.0,confidence,mid,4415,0.008782423757615732,0.008781112455430673,9.312834327695444e-05
CS,GAT,s1_f0_i0,100.0,distance,1,6651,-0.010888919357500026,-0.01089869451924319,0.0003185671171868481
CS,GAT,s1_f0_i0,100.0,distance,2,5533,0.001836307846398877,0.0017882068980651367,0.0006296172865723766
CS,GAT,s1_f0_i0,100.0,distance,>=3,1061,0.013959391795723808,0.013895793639748466,0.0008434963704679178
CS,GAT,s1_f0_i0,100.0,rel_conf,high,4415,-0.012910745611007135,-0.012950680723006647,0.00035964049496578504
CS,GAT,s1_f0_i0,100.0,rel_conf,low,4415,0.0032622589260373758,0.003233469882610862,0.0005023136045605279
CS,GAT,s1_f0_i0,100.0,rel_conf,mid,4415,-0.0010993140065116425,-0.001120771678630783,0.0006097133958488052
CS,GAT,s1_f0_i0,100.0,nbr_agree,high,4191,-0.0021140402326490504,-0.0021366303930189234,0.0006506089321082934
CS,GAT,s1_f0_i0,100.0,nbr_agree,low,4422,-0.01853476925060149,-0.01856439275905486,0.0001848557879104611
CS,GAT,s1_f0_i0,100.0,nbr_agree,mid,4632,0.009363069023698878,0.009325816120714259,0.0006375815335654642
CS,GAT,s1_f0_i0,100.0,lp_agree,high,4414,0.006191657688156438,0.006173120643631291,0.0007422493635066661
CS,GAT,s1_f0_i0,100.0,lp_agree,low,4415,-0.01758623786042801,-0.017622119856582796,0.00023841949460151921
CS,GAT,s1_f0_i0,100.0,lp_agree,mid,4416,0.0006479603656823762,0.0006124359973962434,0.0004910555328118242
CS,GAT,s1_f0_i0,100.0,log_deg,high,4044,-0.028760741360699282,-0.028761754639660464,0.00021540367428923615
CS,GAT,s1_f0_i0,100.0,log_deg,low,4626,0.018077066694046073,0.018023243699813896,0.000732358518674936
CS,GAT,s1_f0_i0,100.0,log_deg,mid,4575,-0.0032279113342201793,-0.0032595017959511363,0.0004892741040142561
CS,GAT,s1_f0_i0,100.0,confidence,high,4415,0.0016075097421017759,0.0016028605798092954,0.0007391231083117661
CS,GAT,s1_f0_i0,100.0,confidence,low,4415,-0.014541395698776327,-0.014595397506942831,0.0002298689510238479
CS,GAT,s1_f0_i0,100.0,confidence,mid,4415,0.0021859064512587123,0.0021546140127516322,0.0005026754360395043
CS,GAT,s2_f0_i0,100.0,distance,1,6603,-0.005917503709921612,-0.005914523477682843,0.00026127427184204413
CS,GAT,s2_f0_i0,100.0,distance,2,5633,0.006552646083093583,0.006496677321649491,0.0007826630991210669
CS,GAT,s2_f0_i0,100.0,distance,>=3,1009,0.011527402845199375,0.011498077359969883,0.0005640864147803211
CS,GAT,s2_f0_i0,100.0,rel_conf,high,4415,-0.005230883091249416,-0.0052833947832965356,0.00046951224935898604
CS,GAT,s2_f0_i0,100.0,rel_conf,low,4416,0.007356973661892696,0.007354947103970333,0.00040740528920483847
CS,GAT,s2_f0_i0,100.0,rel_conf,mid,4414,1.7277514929192606e-05,-2.213203912360129e-06,0.0006413910531914006
CS,GAT,s2_f0_i0,100.0,nbr_agree,high,4213,-0.0005615074872801218,-0.0005834419965574655,0.0006879178860571474
CS,GAT,s2_f0_i0,100.0,nbr_agree,low,4430,-0.011571472116302384,-0.011589949556182755,0.00018161372320497877
CS,GAT,s2_f0_i0,100.0,nbr_agree,mid,4602,0.0137106880111727,0.01367772664261191,0.0006519668837632581
CS,GAT,s2_f0_i0,100.0,lp_agree,high,4415,0.010379666920291464,0.010367030735599081,0.0007004573057229245
CS,GAT,s2_f0_i0,100.0,lp_agree,low,4416,-0.019218209860981328,-0.019247714160145146,0.00026467053186175315
CS,GAT,s2_f0_i0,100.0,lp_agree,mid,4414,0.010990304000570994,0.010958355910971385,0.000553193106789107
CS,GAT,s2_f0_i0,100.0,log_deg,high,4039,-0.018111170991041425,-0.018109978898145918,0.0002494865072274007
CS,GAT,s2_f0_i0,100.0,log_deg,low,4636,0.018763835055751965,0.01872097931615846,0.0007053794406741102
CS,GAT,s2_f0_i0,100.0,log_deg,mid,4570,-0.0009559641260026286,-0.0009848127740739177,0.0005306965770631696
CS,GAT,s2_f0_i0,100.0,confidence,high,4415,0.0030754675141547727,0.0030722488633369016,0.0007303295028389431
CS,GAT,s2_f0_i0,100.0,confidence,low,4415,-0.008700812375963984,-0.008738661325396357,0.0001829260713972489
CS,GAT,s2_f0_i0,100.0,confidence,mid,4415,0.007770121799589913,0.0077373988496082235,0.0006050000196109953
CS,GAT,s3_f0_i0,0.1,distance,1,6629,0.0015729926689517226,0.010529067383612367,-0.02856590970825167
CS,GAT,s3_f0_i0,0.1,distance,2,5613,0.011953086600719032,0.010894090876994666,0.07122488723079971
CS,GAT,s3_f0_i0,0.1,distance,>=3,1003,0.01843593014796019,0.0035369147213244467,0.18068157915278726
CS,GAT,s3_f0_i0,0.1,rel_conf,high,4415,0.007011809232955857,0.011107363584762497,-0.022130924244451473
CS,GAT,s3_f0_i0,0.1,rel_conf,low,4415,0.011379281621287096,0.01709340010196947,0.04972417822639391
CS,GAT,s3_f0_i0,0.1,rel_conf,mid,4415,0.003355468791041427,0.002262140791926437,0.06111467364223063
CS,GAT,s3_f0_i0,0.1,nbr_agree,high,4108,0.001243972906003088,-0.0003990291272305546,0.06942852512390839
CS,GAT,s3_f0_i0,0.1,nbr_agree,low,4448,0.0012281485598721886,0.015106613258663693,-0.05028672139357896
CS,GAT,s3_f0_i0,0.1,nbr_agree,mid,4689,0.018220962199810953,0.014702142390850992,0.07040060908729957
CS,GAT,s3_f0_i0,0.1,lp_agree,high,4415,0.00914608044370524,0.00573109192594401,0.10426977704186674
CS,GAT,s3_f0_i0,0.1,lp_agree,low,4415,0.006312218217320531,0.019055870084233373,-0.038008180035595036
CS,GAT,s3_f0_i0,0.1,lp_agree,mid,4415,0.006288499402837822,0.005675882863836357,0.022446330617901362
CS,GAT,s3_f0_i0,0.1,log_deg,high,4116,-0.011170230639339973,0.00370679067337365,-0.08150223125266448
CS,GAT,s3_f0_i0,0.1,log_deg,low,4591,0.0265624608850199,0.01890993975159705,0.1292332360485759
CS,GAT,s3_f0_i0,0.1,log_deg,mid,4538,0.0044158140748227215,0.007144335898705778,0.029484111414208744
CS,GAT,s3_f0_i0,0.1,confidence,high,4415,0.0008972491305384578,-1.2258144089227763e-05,0.10271876908212793
CS,GAT,s3_f0_i0,0.1,confidence,low,4415,0.014399284860150852,0.02621828987266306,-0.04237208142600568
CS,GAT,s3_f0_i0,0.1,confidence,mid,4415,0.006450085259239957,0.004256932354729459,0.02836123996805081
CS,GAT,s4_f0_i0,100.0,distance,1,6681,-0.014973070651466802,-0.014977004558021978,0.0004786357019038472
CS,GAT,s4_f0_i0,100.0,distance,2,5504,0.0020840375922447363,0.0020665138266807714,0.0005903710533163067
CS,GAT,s4_f0_i0,100.0,distance,>=3,1060,0.014945680915184778,0.014936442195244592,0.0004974189103014246
CS,GAT,s4_f0_i0,100.0,rel_conf,high,4415,-0.017212266087667016,-0.017252976060048608,0.0004608226388690741
CS,GAT,s4_f0_i0,100.0,rel_conf,low,4415,0.0033095687999056267,0.003341636098794787,0.00037528237268273797
CS,GAT,s4_f0_i0,100.0,rel_conf,mid,4415,-0.002568934876408524,-0.0025903925485276647,0.0007436076604282705
CS,GAT,s4_f0_i0,100.0,nbr_agree,high,4175,-1.7329575772717654e-05,-4.337680553956336e-05,0.0008381104923554938
CS,GAT,s4_f0_i0,100.0,nbr_agree,low,4443,-0.02783890264731337,-0.02780772941809584,1.7625494681409247e-05
CS,GAT,s4_f0_i0,100.0,nbr_agree,mid,4627,0.011030464894266068,0.010995476967782913,0.0007341711839935979
CS,GAT,s4_f0_i0,100.0,lp_agree,high,4415,0.009559274421812813,0.0095382339822071,0.0009415023324325017
CS,GAT,s4_f0_i0,100.0,lp_agree,low,4415,-0.031383072425392955,-0.031352435637978404,3.0028384869160204e-05
CS,GAT,s4_f0_i0,100.0,lp_agree,mid,4415,0.005352165839410228,0.0053125883552793685,0.0006081819546784207
CS,GAT,s4_f0_i0,100.0,log_deg,high,4070,-0.027502723993774736,-0.027493902506347978,0.00035839082754940567
CS,GAT,s4_f0_i0,100.0,log_deg,low,4636,0.020358043255941705,0.020336585583822564,0.0006502312206581507
CS,GAT,s4_f0_i0,100.0,log_deg,mid,4539,-0.012153810684206623,-0.012169069473269123,0.0005510704647928612
CS,GAT,s4_f0_i0,100.0,confidence,high,4415,0.0013437562728657593,0.0013374381805195679,0.0009089221831100518
CS,GAT,s4_f0_i0,100.0,confidence,low,4415,-0.02113069536191825,-0.021113290805643836,1.1652750175511374e-05
CS,GAT,s4_f0_i0,100.0,confidence,mid,4415,0.003315426134172128,0.0032742989292771085,0.0006591377386945196
CS,GCN,s0_f0_i0,0.1,distance,1,6674,0.020296372944343388,0.017668284946906865,0.11752988689766199
CS,GCN,s0_f0_i0,0.1,distance,2,5543,-0.002758765949704811,0.008887743220827415,-0.006414092512286759
CS,GCN,s0_f0_i0,0.1,distance,>=3,1028,0.013013999517789587,0.025809328611722693,-0.04825120178632286
CS,GCN,s0_f0_i0,0.1,rel_conf,high,4415,0.015935529938910564,0.013437856904242595,0.09423387205346143
CS,GCN,s0_f0_i0,0.1,rel_conf,low,4415,0.011699261049722076,0.02876681266257608,-0.03620229481688328
CS,GCN,s0_f0_i0,0.1,rel_conf,mid,4415,0.0026129108593121453,0.0016717535183087273,0.10034643293851825
CS,GCN,s0_f0_i0,0.1,nbr_agree,high,4189,-0.00014316231745126196,-8.302123087289282e-05,0.0866725117868982
CS,GCN,s0_f0_i0,0.1,nbr_agree,low,4429,0.021546809391771893,0.0323354885146967,0.01352943582894502
CS,GCN,s0_f0_i0,0.1,nbr_agree,mid,4627,0.008366645954071106,0.01098954834741217,0.05970302393804551
CS,GCN,s0_f0_i0,0.1,lp_agree,high,4415,0.008080391503136442,0.00670996151046066,0.11658523948933369
CS,GCN,s0_f0_i0,0.1,lp_agree,low,4415,0.009179475623375954,0.025525513011223855,-0.03173004273079705
CS,GCN,s0_f0_i0,0.1,lp_agree,mid,4415,0.01298795393072194,0.011640888958798112,0.07352281341655975
CS,GCN,s0_f0_i0,0.1,log_deg,high,4039,0.018812986434347145,0.015707465232259743,0.1255289443201717
CS,GCN,s0_f0_i0,0.1,log_deg,low,4606,0.005995614912734593,0.018779857542739475,-0.01354507641317267
CS,GCN,s0_f0_i0,0.1,log_deg,mid,4600,0.0065094132008759464,0.009515752274057099,0.055351332776728365
CS,GCN,s0_f0_i0,0.1,confidence,high,4415,0.0011155780282458005,0.0006594832864245115,0.1245691484505119
CS,GCN,s0_f0_i0,0.1,confidence,low,4415,0.02231903624291598,0.039763885257198206,-0.04520328956801165
CS,GCN,s0_f0_i0,0.1,confidence,mid,4415,0.006813147181427781,0.0034530545415046854,0.07901215129259617
CS,GCN,s0_f1_i0,1.0,distance,1,6592,0.0032719043852056373,0.002905335819836985,0.033557833579324424
CS,GCN,s0_f1_i0,1.0,distance,2,5653,-0.018364841149757116,-0.01547222773880741,0.007082978239036648
CS,GCN,s0_f1_i0,1.0,distance,>=3,1000,0.008508779525756793,0.00889352750778194,0.021135670854407537
CS,GCN,s0_f1_i0,1.0,rel_conf,high,4415,0.0014943607666214609,-2.1206536082396532e-05,0.03256676911801829
CS,GCN,s0_f1_i0,1.0,rel_conf,low,4415,-0.01948370250408138,-0.01409204515163387,-0.008215502072990965
CS,GCN,s0_f1_i0,1.0,rel_conf,mid,4415,0.0012873239722419605,0.0006547398772407398,0.03960999814060989
CS,GCN,s0_f1_i0,1.0,nbr_agree,high,4212,-0.006439374099995954,-0.00747494519832359,0.03814825224285066
CS,GCN,s0_f1_i0,1.0,nbr_agree,low,4415,-0.008738744029372358,-0.003376412162154341,-0.006642149142460537
CS,GCN,s0_f1_i0,1.0,nbr_agree,mid,4618,-0.0017401831343144547,-0.0028212325766057145,0.032705421353760214
CS,GCN,s0_f1_i0,1.0,lp_agree,high,4415,0.003909339761679953,0.002887120103782004,0.0423550357752416
CS,GCN,s0_f1_i0,1.0,lp_agree,low,4415,-0.02156776211404854,-0.016131401278019486,-0.007570447633573786
CS,GCN,s0_f1_i0,1.0,lp_agree,mid,4415,0.0009562257732161905,-0.0002141114269486044,0.02917667704396941
CS,GCN,s0_f1_i0,1.0,log_deg,high,4039,0.011871242971814633,0.011910164804852963,0.03188776723954344
CS,GCN,s0_f1_i0,1.0,log_deg,low,4606,-0.014740114179943364,-0.012553279367779058,0.012742922307823937
CS,GCN,s0_f1_i0,1.0,log_deg,mid,4600,-0.0116945667888807,-0.010805265488831872,0.020630520383529416
CS,GCN,s0_f1_i0,1.0,confidence,high,4415,0.0007781561341723142,0.0005444463220080076,0.04400136691984845
CS,GCN,s0_f1_i0,1.0,confidence,low,4415,-0.017178887351588012,-0.011718803866938354,-0.013394630959820655
CS,GCN,s0_f1_i0,1.0,confidence,mid,4415,-0.0003013461524470351,-0.0022841542655451796,0.03335452922560943
CS,GCN,s0_f2_i0,100.0,distance,1,6566,0.003882744310107711,0.0038839364030032186,0.0004495228547573728
CS,GCN,s0_f2_i0,100.0,distance,2,5663,-0.010014196787751173,-0.009972413931763624,9.031343260970944e-05
CS,GCN,s0_f2_i0,100.0,distance,>=3,1016,0.001424644406386233,0.0014522413569172388,0.00013571708813810032
CS,GCN,s0_f2_i0,100.0,rel_conf,high,4415,0.0029263519754766376,0.002915742348706618,0.000439112484976774
CS,GCN,s0_f2_i0,100.0,rel_conf,low,4415,-0.010981416729271443,-0.01090476515609029,-0.00013936899856631848
CS,GCN,s0_f2_i0,100.0,rel_conf,mid,4415,0.001312247462072813,0.0013081347415833111,0.0005158625373163858
CS,GCN,s0_f2_i0,100.0,nbr_agree,high,4228,-0.0034026380067967432,-0.003406869936575796,0.0004878081593832071
CS,GCN,s0_f2_i0,100.0,nbr_agree,low,4418,-0.006733283029524362,-0.006667121873823678,-5.858217526760726e-05
CS,GCN,s0_f2_i0,100.0,nbr_agree,mid,4599,0.0031233357590005895,0.0031231569450662633,0.0003907944655825383
CS,GCN,s0_f2_i0,100.0,lp_agree,high,4415,0.005349760187846719,0.005342428816539346,0.0005835271152123377
CS,GCN,s0_f2_i0,100.0,lp_agree,low,4415,-0.017355996201559476,-0.01728041751198428,-0.0001309410400980088
CS,GCN,s0_f2_i0,100.0,lp_agree,mid,4415,0.005263478326635429,0.0052569814203549114,0.0003630199486125124
CS,GCN,s0_f2_i0,100.0,log_deg,high,4039,0.009498462357654502,0.009500488915576866,0.0004416111386284596
CS,GCN,s0_f2_i0,100.0,log_deg,low,4606,-0.008559032103521491,-0.008518858572942878,0.00012299826179664315
CS,GCN,s0_f2_i0,100.0,log_deg,mid,4600,-0.0062413974430249874,-0.006224231305329675,0.00027189200260833
CS,GCN,s0_f2_i0,100.0,confidence,high,4415,0.000605416041403406,0.0006039855299287966,0.0006108667276710524
CS,GCN,s0_f2_i0,100.0,confidence,low,4415,-0.009659421281933422,-0.009579908685803051,-0.0002020715605358951
CS,GCN,s0_f2_i0,100.0,confidence,mid,4415,0.0023112475534528,0.0022949754854291182,0.000406810856591684
CS,GCN,s1_f0_i0,100.0,distance,1,6651,0.0019572608149368564,0.0019312731898147861,0.0004890096772636461
CS,GCN,s1_f0_i0,100.0,distance,2,5533,-0.015135951214967358,-0.01510811584585725,-4.36875024367955e-06
CS,GCN,s1_f0_i0,100.0,distance,>=3,1061,0.0039325910396558195,0.003923829156873837,0.00028662754050529836
CS,GCN,s1_f0_i0,100.0,rel_conf,high,4415,-0.0001920175849379202,-0.00021609786142717802,0.0004515688031288344
CS,GCN,s1_f0_i0,100.0,rel_conf,low,4415,-0.0166320708437927,-0.016608884636975074,-1.1255477415042649e-05
CS,GCN,s1_f0_i0,100.0,rel_conf,mid,4415,0.0017489619460273609,0.0017434187140632496,0.00035976433880678633
CS,GCN,s1_f0_i0,100.0,nbr_agree,high,4152,-0.004777465137672743,-0.004782591137123426,0.00033576936433288713
CS,GCN,s1_f0_i0,100.0,nbr_agree,low,4416,-0.01073102501855383,-0.010730309762816526,0.00016195995097765007
CS,GCN,s1_f0_i0,100.0,nbr_agree,mid,4677,0.00014258820148571605,0.00014050203891857738,0.00030425771747506997
CS,GCN,s1_f0_i0,100.0,lp_agree,high,4415,0.002825414715914909,0.002820407925753776,0.0003700752780878442
CS,GCN,s1_f0_i0,100.0,lp_agree,low,4415,-0.016560204207289653,-0.01655042904554649,0.00010090948007925614
CS,GCN,s1_f0_i0,100.0,lp_agree,mid,4415,-0.0013403965959732922,-0.0013516022691910656,0.0003290929063534777
CS,GCN,s1_f0_i0,100.0,log_deg,high,4044,0.0032867472674089626,0.003262070944471951,0.0005224618621807402
CS,GCN,s1_f0_i0,100.0,log_deg,low,4626,-0.012067723263923247,-0.012044894684974272,6.049378298873184e-05
CS,GCN,s1_f0_i0,100.0,log_deg,mid,4575,-0.005251002246564829,-0.005258393222516977,0.0002491066400204514
CS,GCN,s1_f0_i0,100.0,confidence,high,4415,0.0002358047230461846,0.00023437421157157523,0.0004546905304917129
CS,GCN,s1_f0_i0,100.0,confidence,low,4415,-0.017647709959900615,-0.017635550612366435,7.5291926526561065e-06
CS,GCN,s1_f0_i0,100.0,confidence,mid,4415,0.002336659544861619,0.0023196126164558573,0.0003378579413762091
CS,GCN,s1_f1_i0,0.1,distance,1,6796,0.0035605928068515036,-0.005795488678896787,0.16179935341903565
CS,GCN,s1_f1_i0,0.1,distance,2,5425,-0.011725161493099212,0.00736537176343155,-0.0977958785848972
CS,GCN,s1_f1_i0,0.1,distance,>=3,1024,0.0002562999725341797,0.00913536548614502,-0.014685635569239325
CS,GCN,s1_f1_i0,0.1,rel_conf,high,4415,0.001834985097429409,-2.408377311502452e-05,0.08621113723521574
CS,GCN,s1_f1_i0,0.1,rel_conf,low,4415,-0.0124774058299858,0.0011155526203315835,-0.049768758825609945
CS,GCN,s1_f1_i0,0.1,rel_conf,mid,4415,0.001775047085158299,0.0011565892909688458,0.08904067338876291
CS,GCN,s1_f1_i0,0.1,nbr_agree,high,4175,-0.004930180361170988,-0.0028943837188675214,0.06756988851822965
CS,GCN,s1_f1_i0,0.1,nbr_agree,low,4426,-0.004782958586615704,-0.0008124547795478332,0.02194283831222184
CS,GCN,s1_f1_i0,0.1,nbr_agree,mid,4644,0.0005608265200737206,0.005513555268395254,0.037636603522027405
CS,GCN,s1_f1_i0,0.1,lp_agree,high,4415,0.0017568022316472032,-0.0011227577620966933,0.13855685750384694
CS,GCN,s1_f1_i0,0.1,lp_agree,low,4415,-0.013938525632985699,0.0013655033548988227,-0.05666525376154814
CS,GCN,s1_f1_i0,0.1,lp_agree,mid,4415,0.003314588172519506,0.0020053125453832754,0.04359144805606992
CS,GCN,s1_f1_i0,0.1,log_deg,high,4044,0.0028294625551127384,-0.003873914214906793,0.14369202768998382
CS,GCN,s1_f1_i0,0.1,log_deg,low,4626,-0.008467993486819259,0.005442359696927079,-0.04141291196483883
CS,GCN,s1_f1_i0,0.1,log_deg,mid,4575,-0.002495743707229492,9.074024815380888e-05,0.03595480753242575
CS,GCN,s1_f1_i0,0.1,confidence,high,4415,0.0009007003677256042,0.00034935740355324096,0.1366174451822054
CS,GCN,s1_f1_i0,0.1,confidence,low,4415,-0.01529950332803609,-0.00018758011026265287,-0.053829079039325406
CS,GCN,s1_f1_i0,0.1,confidence,mid,4415,0.005531667731491385,0.0020862808448947057,0.0426946856554887
CS,GCN,s1_f2_i0,100.0,distance,1,6738,0.0029820262165018985,0.002920275804514594,0.0007512519766664792
CS,GCN,s1_f2_i0,100.0,distance,2,5513,-0.010331225453585557,-0.01034374242898839,0.00018950922150334193
CS,GCN,s1_f2_i0,100.0,distance,>=3,994,0.006379960768179593,0.006309806101278959,0.0007247940933286622
CS,GCN,s1_f2_i0,100.0,rel_conf,high,4415,0.0009845534915426946,0.0009427110309103703,0.0005994706722524056
CS,GCN,s1_f2_i0,100.0,rel_conf,low,4415,-0.010412701285978931,-0.010486253417631763,0.00036446227898233216
CS,GCN,s1_f2_i0,100.0,rel_conf,mid,4415,0.0025151884029297467,0.0025047575900940533,0.0005824193671560555
CS,GCN,s1_f2_i0,100.0,nbr_agree,high,4174,-0.0033362003451166133,-0.0033522339945611934,0.0005380777419853426
CS,GCN,s1_f2_i0,100.0,nbr_agree,low,4455,-0.004230083787749028,-0.004311205709288335,0.00047229280484119935
CS,GCN,s1_f2_i0,100.0,nbr_agree,mid,4616,0.0004869943268377419,0.00045993381810971457,0.0005366430990210114
CS,GCN,s1_f2_i0,100.0,lp_agree,high,4415,0.004425393860040372,0.00441132716387338,0.0006095871716086748
CS,GCN,s1_f2_i0,100.0,lp_agree,low,4415,-0.016785258398995695,-0.016859704600320158,0.0004034427049107898
CS,GCN,s1_f2_i0,100.0,lp_agree,mid,4415,0.005446607124224956,0.005409592639819438,0.0005333224418713285
CS,GCN,s1_f2_i0,100.0,log_deg,high,4044,0.005320378745934606,0.0052734102858515985,0.0007200908957509882
CS,GCN,s1_f2_i0,100.0,log_deg,low,4626,-0.007046429383203212,-0.007082072960778896,0.00037186634363522254
CS,GCN,s1_f2_i0,100.0,log_deg,mid,4575,-0.004249295589050961,-0.004293045398316098,0.00047974736560039684
CS,GCN,s1_f2_i0,100.0,confidence,high,4415,0.0005231020269685915,0.0005211350736910036,0.0006503438284837029
CS,GCN,s1_f2_i0,100.0,confidence,low,4415,-0.011327934103130932,-0.01142675860416853,0.0003827890136326187
CS,GCN,s1_f2_i0,100.0,confidence,mid,4415,0.0038917534753662997,0.003866898338494962,0.0005132194762744714
CS,GCN,s2_f0_i0,100.0,distance,1,6603,0.0036604736639517244,0.003644559223796695,0.0004808151879529656
CS,GCN,s2_f0_i0,100.0,distance,2,5633,-0.00886706452629571,-0.008885780384755182,0.00042575120563163686
CS,GCN,s2_f0_i0,100.0,distance,>=3,1009,0.002053586000020924,0.002061513417776051,0.0001906953029770383
CS,GCN,s2_f0_i0,100.0,rel_conf,high,4415,0.0051732452917476746,0.005130091528930292,0.0006526602857763195
CS,GCN,s2_f0_i0,100.0,rel_conf,low,4415,-0.010802771578018677,-0.010796811113541138,0.00011187765721958237
CS,GCN,s2_f0_i0,100.0,rel_conf,mid,4415,0.00026000584238383695,0.0002513631688914053,0.0005413489852216006
CS,GCN,s2_f0_i0,100.0,nbr_agree,high,4191,-0.0022376145419970017,-0.002252456098546074,0.0005434144557224232
CS,GCN,s2_f0_i0,100.0,nbr_agree,low,4472,-0.004316617529805944,-0.004333068411763952,0.00028081159880017487
CS,GCN,s2_f0_i0,100.0,nbr_agree,mid,4582,0.001085873698105977,0.001071389769425557,0.00048717837937870277
CS,GCN,s2_f0_i0,100.0,lp_agree,high,4415,0.007073955411684207,0.007066862458955936,0.0005223300257724385
CS,GCN,s2_f0_i0,100.0,lp_agree,low,4415,-0.02006527027484384,-0.020080350249972012,0.00026226516303577853
CS,GCN,s2_f0_i0,100.0,lp_agree,mid,4415,0.00762173481462769,0.0075981909799414105,0.0005212917394092855
CS,GCN,s2_f0_i0,100.0,log_deg,high,4039,0.009881823834407166,0.009856968697535828,0.0006080199938993967
CS,GCN,s2_f0_i0,100.0,log_deg,low,4636,-0.009258904160869053,-0.009259440602672031,0.0002703629731733383
CS,GCN,s2_f0_i0,100.0,log_deg,mid,4570,-0.004528541194531832,-0.0045501180759405235,0.00044995520548993744
CS,GCN,s2_f0_i0,100.0,confidence,high,4415,0.0008136775863535339,0.000812008656299823,0.0006056630688722033
CS,GCN,s2_f0_i0,100.0,confidence,low,4415,-0.011424647830215795,-0.011442410014358861,0.00012729156793589278
CS,GCN,s2_f0_i0,100.0,confidence,mid,4415,0.00524139019533032,0.005215044942339597,0.0005729322914094065
CS,GCN,s2_f1_i0,0.1,distance,1,6579,0.016736109190788828,0.02051003687938746,0.09474155570217915
CS,GCN,s2_f1_i0,0.1,distance,2,5681,0.003157286624257072,0.019590406398121818,-0.0002947034547052856
CS,GCN,s2_f1_i0,0.1,distance,>=3,985,0.007043750031950458,-0.025010435835359113,0.33942304044495764
CS,GCN,s2_f1_i0,0.1,rel_conf,high,4415,0.014666988895541522,0.005517854736453387,0.14066762457270432
CS,GCN,s2_f1_i0,0.1,rel_conf,low,4415,0.014023901800607086,0.04461407838294351,-0.07804813907268493
CS,GCN,s2_f1_i0,0.1,rel_conf,mid,4415,0.0018824471892748829,5.914110559568364e-05,0.15390648946639945
CS,GCN,s2_f1_i0,0.1,nbr_agree,high,4185,0.00225194612853985,-0.00013134559280414404,0.13026165796394693
CS,GCN,s2_f1_i0,0.1,nbr_agree,low,4438,0.017568690248199736,0.043648166127868926,-0.05281082920246374
CS,GCN,s2_f1_i0,0.1,nbr_agree,mid,4622,0.010295956927117489,0.006151586371239803,0.13959143247471986
CS,GCN,s2_f1_i0,0.1,lp_agree,high,4415,0.010589460689376162,0.007886032420943545,0.15311416469023822
CS,GCN,s2_f1_i0,0.1,lp_agree,low,4415,0.0014483618574261392,0.02651193617154357,-0.04615722867559497
CS,GCN,s2_f1_i0,0.1,lp_agree,mid,4415,0.018535574943265964,0.015793105632505466,0.10956903895177555
CS,GCN,s2_f1_i0,0.1,log_deg,high,4039,0.02132420269502633,0.02538071600450509,0.09195494704024551
CS,GCN,s2_f1_i0,0.1,log_deg,low,4636,0.0045612497099316585,0.011982087589112567,0.07120356076944026
CS,GCN,s2_f1_i0,0.1,log_deg,mid,4570,0.006062917114608379,0.013902000786178204,0.05567974631379922
CS,GCN,s2_f1_i0,0.1,confidence,high,4415,0.001198190065904492,0.00046958288817011695,0.16350123452631343
CS,GCN,s2_f1_i0,0.1,confidence,low,4415,0.02034802821592463,0.04780711320356501,-0.09218824107818988
CS,GCN,s2_f1_i0,0.1,confidence,mid,4415,0.009027059998949705,0.0019144377379023414,0.14521298151829523
CS,GCN,s2_f2_i0,100.0,distance,1,6604,0.007496849577907749,0.007465318720821568,0.0002464965676852147
CS,GCN,s2_f2_i0,100.0,distance,2,5641,-0.0051413917347084,-0.00517953870736465,0.0002117909846531016
CS,GCN,s2_f2_i0,100.0,distance,>=3,1000,-0.0038607435226440945,-0.0038692073822022,-1.8669381230304754e-05
CS,GCN,s2_f2_i0,100.0,rel_conf,high,4415,0.006203752911374316,0.006175917542264209,0.00028967639159962544
CS,GCN,s2_f2_i0,100.0,rel_conf,low,4417,-0.0031100465804979605,-0.003176028922264318,0.00023618700465348689
CS,GCN,s2_f2_i0,100.0,rel_conf,mid,4413,0.0006785098992586613,0.0006742779694796086,0.0001091655625932929
CS,GCN,s2_f2_i0,100.0,nbr_agree,high,4204,-0.0003710015403101119,-0.0003767831908533248,0.0001202393375374371
CS,GCN,s2_f2_i0,100.0,nbr_agree,low,4427,-0.0016293301252739978,-0.0017135514883416247,0.0003879812082112411
CS,GCN,s2_f2_i0,100.0,nbr_agree,mid,4614,0.005509105295033234,0.005501356691212433,0.0001258838128375487
CS,GCN,s2_f2_i0,100.0,lp_agree,high,4415,0.0069071845317075775,0.006905634810943417,8.444956786531548e-05
CS,GCN,s2_f2_i0,100.0,lp_agree,low,4415,-0.013854546306627413,-0.013934416530626437,0.00034829046547843446
CS,GCN,s2_f2_i0,100.0,lp_agree,mid,4415,0.010717630507856901,0.010701179625898893,0.00020234646635976076
CS,GCN,s2_f2_i0,100.0,log_deg,high,4039,0.01193100689188864,0.01189804552332785,0.0003183300269660672
CS,GCN,s2_f2_i0,100.0,log_deg,low,4636,-0.0043657559891833175,-0.004394843055833708,0.00011166264764769557
CS,GCN,s2_f2_i0,100.0,log_deg,mid,4570,-0.0024733414013484722,-0.002509461816082359,0.00021892863955806071
CS,GCN,s2_f2_i0,100.0,confidence,high,4415,0.0007541325462229187,0.0007538345229990417,0.0001416371956494192
CS,GCN,s2_f2_i0,100.0,confidence,low,4415,-0.0006089286112974657,-0.0006982759738157762,0.0003207131265102092
CS,GCN,s2_f2_i0,100.0,confidence,mid,4415,0.003625124402656388,0.0036167201477430577,0.0001727361775438823
CS,GCN,s3_f0_i0,100.0,distance,1,6629,0.015822125526013364,0.015791309924664487,0.0005728508314722981
CS,GCN,s3_f0_i0,100.0,distance,2,5613,0.002769646724447461,0.002725241264089795,0.0005358887173970398
CS,GCN,s3_f0_i0,100.0,distance,>=3,1003,0.004597726990194895,0.004538718391867258,0.0008189223839323012
CS,GCN,s3_f0_i0,100.0,rel_conf,high,4415,0.00887652397965788,0.008838913448804608,0.0005929395272947851
CS,GCN,s3_f0_i0,100.0,rel_conf,low,4415,0.016776300475659478,0.01670709948307525,0.0004663023818811415
CS,GCN,s3_f0_i0,100.0,rel_conf,mid,4415,0.0026693622901242664,0.0026600639655393055,0.000668221439332238
CS,GCN,s3_f0_i0,100.0,nbr_agree,high,4095,0.0010526185943966482,0.0010340219452267263,0.0006501572267883334
CS,GCN,s3_f0_i0,100.0,nbr_agree,low,4499,0.01631422791647419,0.016248960830445136,0.0004347745312449707
CS,GCN,s3_f0_i0,100.0,nbr_agree,mid,4651,0.010177160598621171,0.010146285392627519,0.0006468084764339277
CS,GCN,s3_f0_i0,100.0,lp_agree,high,4415,0.008448867417137906,0.008433489418785856,0.0006764217815270594
CS,GCN,s3_f0_i0,100.0,lp_agree,low,4415,0.009001246071077773,0.008934548473574111,0.000449153047102077
CS,GCN,s3_f0_i0,100.0,lp_agree,mid,4415,0.01087201365258117,0.01083786019112487,0.0006018885198790281
CS,GCN,s3_f0_i0,100.0,log_deg,high,4116,0.01503621396564303,0.01501100120090304,0.0005628340657337419
CS,GCN,s3_f0_i0,100.0,log_deg,low,4591,0.005839712893461746,0.00578845289895491,0.0006005024564825137
CS,GCN,s3_f0_i0,100.0,log_deg,mid,4538,0.008008527724214343,0.007970321146913317,0.0005626308707342978
CS,GCN,s3_f0_i0,100.0,confidence,high,4415,0.0013145412486109675,0.0013127531092677058,0.0006669476687900114
CS,GCN,s3_f0_i0,100.0,confidence,low,4415,0.0216801019784143,0.021586820709340815,0.0004261390814468491
CS,GCN,s3_f0_i0,100.0,confidence,mid,4415,0.005327603123061131,0.005306264660231541,0.0006343765982713039
CS,GCN,s3_f1_i0,1.0,distance,1,6586,0.014998923508620643,0.016028474537825965,0.03966184908136842
CS,GCN,s3_f1_i0,1.0,distance,2,5700,-0.0018159115523622704,0.0026144420891477393,0.011942522983840879
CS,GCN,s3_f1_i0,1.0,distance,>=3,959,0.0016264829695287197,0.003908208376175448,0.025602047921161157
CS,GCN,s3_f1_i0,1.0,rel_conf,high,4415,0.009923353241092059,0.0086516881448091,0.039238741120812
CS,GCN,s3_f1_i0,1.0,rel_conf,low,4415,0.008346251331666332,0.01790385612140022,-0.015689341159145432
CS,GCN,s3_f1_i0,1.0,rel_conf,mid,4415,0.002113721959318249,0.0015789490863934441,0.056595035602133886
CS,GCN,s3_f1_i0,1.0,nbr_agree,high,4121,0.00026452937654952713,-0.001014467091040805,0.05534634080809164
CS,GCN,s3_f1_i0,1.0,nbr_agree,low,4466,0.012317652132176948,0.02223443451132734,-0.019489106383924183
CS,GCN,s3_f1_i0,1.0,nbr_agree,mid,4658,0.007275874366981405,0.006246382942420858,0.04568350400486018
CS,GCN,s3_f1_i0,1.0,lp_agree,high,4415,0.007448412202897714,0.006258167051377939,0.06102155738933628
CS,GCN,s3_f1_i0,1.0,lp_agree,low,4415,0.008105195216657313,0.018054819755078944,-0.020103130356313954
CS,GCN,s3_f1_i0,1.0,lp_agree,mid,4415,0.004829719112521502,0.00382150654614577,0.03922600853077811
CS,GCN,s3_f1_i0,1.0,log_deg,high,4116,0.019256052227131448,0.020618137569538675,0.03722693480361257
CS,GCN,s3_f1_i0,1.0,log_deg,low,4591,-0.0035475993878284484,0.0005477165453990906,0.01702782664898802
CS,GCN,s3_f1_i0,1.0,log_deg,mid,4538,0.005954393997965712,0.008117088928995986,0.026980358575805562
CS,GCN,s3_f1_i0,1.0,confidence,high,4415,0.0005564210233980349,0.0003326651869112185,0.061161898731599995
CS,GCN,s3_f1_i0,1.0,confidence,low,4415,0.01587801450781212,0.025877289715331653,-0.026164213030329612
CS,GCN,s3_f1_i0,1.0,confidence,mid,4415,0.003948831396221708,0.001924598055004667,0.045146749862530054
CS,GCN,s3_f2_i0,0.1,distance,1,6667,0.005070354630247298,0.010326113392606917,0.049706164805326865
CS,GCN,s3_f2_i0,0.1,distance,2,5586,-0.0016359298023492785,0.006531754275867274,0.04017965620914746
CS,GCN,s3_f2_i0,0.1,distance,>=3,992,0.004486447380435132,-0.004295820190060473,0.16781621935296134
CS,GCN,s3_f2_i0,0.1,rel_conf,high,4415,0.004594613431129102,0.0018659723979564946,0.06725302640511133
CS,GCN,s3_f2_i0,0.1,rel_conf,low,4415,-5.6791076033735344e-05,0.02065576337876973,-0.033714547498431675
CS,GCN,s3_f2_i0,0.1,rel_conf,mid,4415,0.0020572909412405194,0.0003703602848074139,0.13006474871269738
CS,GCN,s3_f2_i0,0.1,nbr_agree,high,4137,-0.002964520673403692,-0.004629636029849005,0.10640521513932483
CS,GCN,s3_f2_i0,0.1,nbr_agree,low,4445,0.004566461457980897,0.024682850255740907,-0.040559672414516315
CS,GCN,s3_f2_i0,0.1,nbr_agree,mid,4663,0.004521348549014315,0.0022531533967315998,0.09916311790492982
CS,GCN,s3_f2_i0,0.1,lp_agree,high,4415,0.0037488782257347752,-8.419766971523579e-06,0.14344601291257247
CS,GCN,s3_f2_i0,0.1,lp_agree,low,4415,-0.00446632590191276,0.017649679518772055,-0.049865416322574366
CS,GCN,s3_f2_i0,0.1,lp_agree,mid,4415,0.007312382158579656,0.005250895914377995,0.07002263102937893
CS,GCN,s3_f2_i0,0.1,log_deg,high,4116,0.007338710382682079,0.013325937345725292,0.03222187580476139
CS,GCN,s3_f2_i0,0.1,log_deg,low,4591,-0.004762335362140435,-0.0005552011153142633,0.07891771797091257
CS,GCN,s3_f2_i0,0.1,log_deg,mid,4538,0.004577851915422593,0.010746515417162095,0.05010395899574527
CS,GCN,s3_f2_i0,0.1,confidence,high,4415,0.0005680439291292361,-0.00016425873658121315,0.1254832630289369
CS,GCN,s3_f2_i0,0.1,confidence,low,4415,0.0018296807700618478,0.024475333064220783,-0.06532180945671404
CS,GCN,s3_f2_i0,0.1,confidence,mid,4415,0.004197090573921036,-0.0014190378707505946,0.10344177404715416
CS,GCN,s4_f0_i0,0.1,distance,1,6681,-0.0025662357195856966,-0.006332295595073978,0.14723306443443782
CS,GCN,s4_f0_i0,0.1,distance,2,5504,-0.009167941503746557,0.008344677991645288,-0.01579481059572436
CS,GCN,s4_f0_i0,0.1,distance,>=3,1060,-0.008979094253396047,0.011332559360648142,-0.07671896158966547
CS,GCN,s4_f0_i0,0.1,rel_conf,high,4415,-0.0034563184459509566,-0.011379683085233183,0.15366869925579524
CS,GCN,s4_f0_i0,0.1,rel_conf,low,4415,-0.012529651575963308,0.018008013314326,-0.08963838258874497
CS,GCN,s4_f0_i0,0.1,rel_conf,mid,4415,-0.001482413822230244,-0.003086851650294209,0.12065991361212682
CS,GCN,s4_f0_i0,0.1,nbr_agree,high,4173,-0.004949287890588017,-0.003902272700463505,0.10703175476319189
CS,GCN,s4_f0_i0,0.1,nbr_agree,low,4421,-0.012746076849730614,0.001007158490387794,0.015282628404265667
CS,GCN,s4_f0_i0,0.1,nbr_agree,mid,4651,-2.5594229340342167e-05,0.005905544762969228,0.06476012768877847
CS,GCN,s4_f0_i0,0.1,lp_agree,high,4415,0.004338215593573502,0.00320262790131276,0.13968482233212123
CS,GCN,s4_f0_i0,0.1,lp_agree,low,4415,-0.022757360362790635,0.00010823307058949183,-0.04542055232137752
CS,GCN,s4_f0_i0,0.1,lp_agree,mid,4415,0.0009507013204278492,0.00023049839760680424,0.0904259602684334
CS,GCN,s4_f0_i0,0.1,log_deg,high,4070,0.005879771182226601,-0.0019191985634093855,0.18490575399001646
CS,GCN,s4_f0_i0,0.1,log_deg,low,4636,-0.011591610155607501,0.010418000974153241,-0.04993861319133972
CS,GCN,s4_f0_i0,0.1,log_deg,mid,4539,-0.01042405992752915,-0.005475145876473242,0.06485048660459372
CS,GCN,s4_f0_i0,0.1,confidence,high,4414,0.0002457934318217392,-0.0009356302322712784,0.17309061414932464
CS,GCN,s4_f0_i0,0.1,confidence,low,4415,-0.01629273634939743,0.012943401517576447,-0.08712909411921646
CS,GCN,s4_f0_i0,0.1,confidence,mid,4416,-0.0014210472936215801,-0.008464647376019041,0.09874554944832169
CS,GCN,s4_f1_i0,0.1,distance,1,6604,0.0016167401039982598,-0.003976798180303498,0.05590224063897281
CS,GCN,s4_f1_i0,0.1,distance,2,5597,-0.011480954644593533,-0.0021286282514660915,-0.06301264334257566
CS,GCN,s4_f1_i0,0.1,distance,>=3,1044,-0.00192317058300151,0.010506782038458451,-0.08809760069342434
CS,GCN,s4_f1_i0,0.1,rel_conf,high,4415,0.002101902162502167,-0.0015063246136208797,0.05050774264238606
CS,GCN,s4_f1_i0,0.1,rel_conf,low,4415,-0.015102434279829602,-0.005039739730269055,-0.05255351674287193
CS,GCN,s4_f1_i0,0.1,rel_conf,mid,4415,0.00040944343515048054,0.000383575019317961,-0.015049868647544623
CS,GCN,s4_f1_i0,0.1,nbr_agree,high,4152,-0.003945756509813991,-0.0003459935932490499,-0.028772714830978832
CS,GCN,s4_f1_i0,0.1,nbr_agree,low,4442,-0.010423628718184252,-0.015074936777876635,0.045300992471052105
CS,GCN,s4_f1_i0,0.1,nbr_agree,mid,4651,0.0015254053754771846,0.008856478659626354,-0.03380777452391828
CS,GCN,s4_f1_i0,0.1,lp_agree,high,4415,0.005047397489320926,0.0070809887597677035,-0.016874344775787902
CS,GCN,s4_f1_i0,0.1,lp_agree,low,4415,-0.019854171035783907,-0.01751749014665427,0.000158021277984042
CS,GCN,s4_f1_i0,0.1,lp_agree,mid,4415,0.002215684864286138,0.004274071666959478,-0.00037931925022662905
CS,GCN,s4_f1_i0,0.1,log_deg,high,4070,0.006375851150812628,-0.0017349104916434266,0.08033386297174036
CS,GCN,s4_f1_i0,0.1,log_deg,low,4636,-0.011708827292332913,0.0008575603610179172,-0.0792818831146107
CS,GCN,s4_f1_i0,0.1,log_deg,mid,4539,-0.006005139596716003,-0.005314381368414001,-0.007685674137079259
CS,GCN,s4_f1_i0,0.1,confidence,high,4415,0.0011172498744044246,0.0010320748370203914,0.013545619395483101
CS,GCN,s4_f1_i0,0.1,confidence,low,4415,-0.01503587105266102,-0.007815900826373179,-0.02561008355372771
CS,GCN,s4_f1_i0,0.1,confidence,mid,4415,0.0013275921007245284,0.0006212174554913741,-0.00503117858978588
CS,GCN,s4_f2_i0,100.0,distance,1,6656,0.002438370998089079,0.002402548606579069,0.0006122595235420816
CS,GCN,s4_f2_i0,100.0,distance,2,5555,-0.0029440427341512754,-0.002969613126759918,0.0003821934532377151
CS,GCN,s4_f2_i0,100.0,distance,>=3,1034,0.010724201423748303,0.010661318523510266,0.0007876065756933866
CS,GCN,s4_f2_i0,100.0,rel_conf,high,4415,0.002158385319456002,0.002128761811002633,0.0005608147616437164
CS,GCN,s4_f2_i0,100.0,rel_conf,low,4415,-0.0013190677994915356,-0.001380162560386311,0.0003831903722570071
CS,GCN,s4_f2_i0,100.0,rel_conf,mid,4415,0.0016443528783416372,0.0016341604840850454,0.0006443684155213747
CS,GCN,s4_f2_i0,100.0,nbr_agree,high,4150,-0.0016585348025861535,-0.0016771910564008508,0.0006239183884324147
CS,GCN,s4_f2_i0,100.0,nbr_agree,low,4416,0.0011919443158135978,0.0011422936467156974,0.00035001851449551917
CS,GCN,s4_f2_i0,100.0,nbr_agree,mid,4679,0.0026894741828790147,0.002657645302568956,0.0006150301664227037
CS,GCN,s4_f2_i0,100.0,lp_agree,high,4415,0.004724546656063144,0.004710599169185703,0.0006633395600778885
CS,GCN,s4_f2_i0,100.0,lp_agree,low,4415,-0.006815930968097739,-0.0068694559391060395,0.00036421211205215763
CS,GCN,s4_f2_i0,100.0,lp_agree,mid,4415,0.004574935501051147,0.004541497295332153,0.0005608218772920521
CS,GCN,s4_f2_i0,100.0,log_deg,high,4070,0.010894448956341951,0.010871381958813875,0.0005504781108657076
CS,GCN,s4_f2_i0,100.0,log_deg,low,4636,-0.005656744458739205,-0.005700732686583443,0.000531976242830058
CS,GCN,s4_f2_i0,100.0,log_deg,mid,4539,-0.0015754383102496439,-0.0016080420509417825,0.000508037331508038
CS,GCN,s4_f2_i0,100.0,confidence,high,4415,0.0006598350820833376,0.0006584641752535036,0.0006626081420692414
CS,GCN,s4_f2_i0,100.0,confidence,low,4415,-0.0013172193534781718,-0.0013951822288443827,0.00034441609218048775
CS,GCN,s4_f2_i0,100.0,confidence,mid,4415,0.0031406970418322855,0.003119239369713145,0.0005813493151723689
Citeseer,GAT,s0_f0_i0,100.0,distance,1,535,0.07620749395584392,0.07623300474380779,5.23778551752678e-05
Citeseer,GAT,s0_f0_i0,100.0,distance,2,668,0.0124958418086617,0.012618925400122882,-0.0003220113298457495
Citeseer,GAT,s0_f0_i0,100.0,distance,>=3,1199,0.028309741300578062,0.02846727637671942,-0.00047303810998333934
Citeseer,GAT,s0_f0_i0,100.0,rel_conf,high,801,0.0456440922026331,0.04569660389468022,-3.4873262707494176e-05
Citeseer,GAT,s0_f0_i0,100.0,rel_conf,low,801,0.02703523695394494,0.02721911728307702,-0.0005830808270495205
Citeseer,GAT,s0_f0_i0,100.0,rel_conf,mid,800,0.03105683565139772,0.031175985336303724,-0.0003240911047410594
Citeseer,GAT,s0_f0_i0,100.0,nbr_agree,high,483,0.01319654745591603,0.013298590607771499,-0.00020174509734322517
Citeseer,GAT,s0_f0_i0,100.0,nbr_agree,low,1919,0.03996222664627824,0.04008501221451555,-0.0003422674453733395
Citeseer,GAT,s0_f0_i0,100.0,lp_agree,high,801,0.06288282389051458,0.0628965925634577,0.00012078002503348905
Citeseer,GAT,s0_f0_i0,100.0,lp_agree,low,801,0.0031161999583393385,0.0033046102404743483,-0.0006299972202513489
Citeseer,GAT,s0_f0_i0,100.0,lp_agree,mid,800,0.03774550199508664,0.03789886474609372,-0.00043296392039838817
Citeseer,GAT,s0_f0_i0,100.0,log_deg,high,525,0.005577051298958913,0.005720936911446706,-0.0003799392570841119
Citeseer,GAT,s0_f0_i0,100.0,log_deg,low,977,0.0557271404422538,0.055834130779625624,-0.00028898464779736354
Citeseer,GAT,s0_f0_i0,100.0,log_deg,mid,900,0.02854242669211493,0.028658715354071718,-0.00030271999869003704
Citeseer,GAT,s0_f0_i0,100.0,confidence,high,801,0.04085455345601474,0.0408214728781644,0.00027694862722112097
Citeseer,GAT,s0_f0_i0,100.0,confidence,low,801,0.0047843171639389,0.005037219671720883,-0.0008919089696983193
Citeseer,GAT,s0_f0_i0,100.0,confidence,mid,800,0.05813100099563595,0.058266839981079066,-0.0003270885942049755
Citeseer,GAT,s0_f1_i0,100.0,distance,1,521,0.04833700720957279,0.0482311493604517,0.0007409264094746464
Citeseer,GAT,s0_f1_i0,100.0,distance,2,654,0.016178058921743954,0.016130613624502743,0.0004528785104692152
Citeseer,GAT,s0_f1_i0,100.0,distance,>=3,1227,0.005409715811022897,0.006148515383013864,-0.002269656166210817
Citeseer,GAT,s0_f1_i0,100.0,rel_conf,high,801,0.004425626345788025,0.004576962538872742,-4.978304644376388e-05
Citeseer,GAT,s0_f1_i0,100.0,rel_conf,low,801,0.020721989178032474,0.021056728863091068,-0.000995020963573163
Citeseer,GAT,s0_f1_i0,100.0,rel_conf,mid,800,0.027823190689086896,0.028361957073211652,-0.0015822186234174457
Citeseer,GAT,s0_f1_i0,100.0,nbr_agree,high,510,0.0028538206044365078,0.002938518804662338,0.00015106264857515486
Citeseer,GAT,s0_f1_i0,100.0,nbr_agree,low,1892,0.0216418582843676,0.022052593891514816,-0.0011520638803017146
Citeseer,GAT,s0_f1_i0,100.0,lp_agree,high,801,0.02582478329781146,0.025793014022146177,0.0005849303282264777
Citeseer,GAT,s0_f1_i0,100.0,lp_agree,low,867,-0.002865186955827048,-0.002063921716111472,-0.0025782951775668124
Citeseer,GAT,s0_f1_i0,100.0,lp_agree,mid,734,0.032970382504632134,0.03317619734304156,-0.00045750706364645416
Citeseer,GAT,s0_f1_i0,100.0,log_deg,high,525,-0.017823530832926426,-0.017748190561930333,0.00010352553018210962
Citeseer,GAT,s0_f1_i0,100.0,log_deg,low,977,0.0408412485308145,0.04138514091438994,-0.0016167549195416214
Citeseer,GAT,s0_f1_i0,100.0,log_deg,mid,900,0.013174680338965516,0.013451901541815858,-0.0006416047307899539
Citeseer,GAT,s0_f1_i0,100.0,confidence,high,801,0.04741613524088106,0.04728554146417818,0.0009416518761613759
Citeseer,GAT,s0_f1_i0,100.0,confidence,low,801,-0.00884057188897247,-0.00807402635483856,-0.002623706641150828
Citeseer,GAT,s0_f1_i0,100.0,confidence,mid,800,0.014378340244293186,0.014767081737518284,-0.0009441713050012051
Citeseer,GAT,s0_f2_i0,100.0,distance,1,541,0.08542234708112617,0.08523137379926582,0.0007515424563055189
Citeseer,GAT,s0_f2_i0,100.0,distance,2,647,-0.01075000243356461,-0.010669059325959629,-0.00019408456020594654
Citeseer,GAT,s0_f2_i0,100.0,distance,>=3,1214,-0.030586176884822458,-0.030017250550441354,-0.0017366984110951554
Citeseer,GAT,s0_f2_i0,100.0,rel_conf,high,801,0.004385814907845509,0.004521951916512501,-0.0002530762914371562
Citeseer,GAT,s0_f2_i0,100.0,rel_conf,low,801,-0.007196232174219719,-0.006903930996241203,-0.0008825321250155325
Citeseer,GAT,s0_f2_i0,100.0,rel_conf,mid,800,0.0054721856117248,0.005843045711517281,-0.001147147213853596
Citeseer,GAT,s0_f2_i0,100.0,nbr_agree,high,496,-0.03634850632759834,-0.036302133913963086,1.1964933044890515e-05
Citeseer,GAT,s0_f2_i0,100.0,nbr_agree,low,1906,0.010574763681805988,0.010898357298291583,-0.000961844029093256
Citeseer,GAT,s0_f2_i0,100.0,lp_agree,high,801,0.03567433699537603,0.03565693243910162,0.0002153482445672925
Citeseer,GAT,s0_f2_i0,100.0,lp_agree,low,801,-0.032817421855402595,-0.03219926208443702,-0.0019501486712271416
Citeseer,GAT,s0_f2_i0,100.0,lp_agree,mid,800,-0.00020219087600703567,-4.065036773637232e-06,-0.0005472062136336766
Citeseer,GAT,s0_f2_i0,100.0,log_deg,high,525,-0.027302230085645363,-0.02727135487965171,2.223286761075733e-05
Citeseer,GAT,s0_f2_i0,100.0,log_deg,low,977,0.03400288487164005,0.034437939173855625,-0.001330292794030986
Citeseer,GAT,s0_f2_i0,100.0,log_deg,mid,900,-0.01862275732888119,-0.018402220143212245,-0.0005992403426542828
Citeseer,GAT,s0_f2_i0,100.0,confidence,high,801,0.03738155391778841,0.037349844246767905,0.0001983013041387945
Citeseer,GAT,s0_f2_i0,100.0,confidence,low,802,-0.04724120714717972,-0.04675012447887528,-0.0016942637120458343
Citeseer,GAT,s0_f2_i0,100.0,confidence,mid,799,0.01260509076196048,0.01294465842324588,-0.0007852064583427984
Citeseer,GAT,s1_f0_i0,100.0,distance,1,538,0.05789050736835011,0.057945760874056895,4.92620202358986e-05
Citeseer,GAT,s1_f0_i0,100.0,distance,2,634,0.03657135019543045,0.03668674478771561,-0.0002187925688652862
Citeseer,GAT,s1_f0_i0,100.0,distance,>=3,1230,0.03190521273186542,0.032244422765282166,-0.0010456922649639097
Citeseer,GAT,s1_f0_i0,100.0,rel_conf,high,801,0.03799584243776799,0.03813019130709172,-0.00018608234557347878
Citeseer,GAT,s1_f0_i0,100.0,rel_conf,low,801,0.023110846976067134,0.023360053995873042,-0.0007704741502726687
Citeseer,GAT,s1_f0_i0,100.0,rel_conf,mid,800,0.05578538417816159,0.056051459312438934,-0.0007902640681331536
Citeseer,GAT,s1_f0_i0,100.0,nbr_agree,high,451,-0.000252520297953418,-0.00017020628351860356,-3.1036420109367405e-05
Citeseer,GAT,s1_f0_i0,100.0,nbr_agree,low,1951,0.04802078549401201,0.04826838318840898,-0.0007095928150743014
Citeseer,GAT,s1_f0_i0,100.0,lp_agree,high,801,0.0611837338865473,0.06122492069608709,0.000155488069653795
Citeseer,GAT,s1_f0_i0,100.0,lp_agree,low,804,0.009449565885078837,0.009839857099068094,-0.0012639678370530076
Citeseer,GAT,s1_f0_i0,100.0,lp_agree,mid,797,0.04638517994802893,0.04660285611074866,-0.0006357952452714664
Citeseer,GAT,s1_f0_i0,100.0,log_deg,high,490,-0.010361695046327557,-0.01027514910211369,-0.00010020704547525984
Citeseer,GAT,s1_f0_i0,100.0,log_deg,low,1033,0.06718739604672985,0.06748059129438,-0.0008748803354893132
Citeseer,GAT,s1_f0_i0,100.0,log_deg,mid,879,0.03327355009161437,0.03347239118658507,-0.0005068943900295213
Citeseer,GAT,s1_f0_i0,100.0,confidence,high,801,0.03276300288913547,0.032714603917577856,0.0004313188683766521
Citeseer,GAT,s1_f0_i0,100.0,confidence,low,801,0.010787690921073845,0.011220599456077507,-0.0015358151115548726
Citeseer,GAT,s1_f0_i0,100.0,confidence,mid,800,0.0733632659912109,0.07362844705581661,-0.0006421393961169155
Citeseer,GAT,s1_f1_i0,100.0,distance,1,524,0.19585310047819415,0.008130953967116272,1.520132671574706
Citeseer,GAT,s1_f1_i0,100.0,distance,2,631,0.19885599547067268,-0.029026508992523126,1.5209229094153673
Citeseer,GAT,s1_f1_i0,100.0,distance,>=3,1247,0.2605224003673269,-0.03077426053278909,1.5211094775977068
Citeseer,GAT,s1_f1_i0,100.0,rel_conf,high,801,0.17987554126910954,-0.033995580137445636,1.5208446379306848
Citeseer,GAT,s1_f1_i0,100.0,rel_conf,low,801,0.25756698817051904,-0.009928703605756595,1.5206527620539374
Citeseer,GAT,s1_f1_i0,100.0,rel_conf,mid,800,0.25323151350021367,-0.02155889272689815,1.5210449711536256
Citeseer,GAT,s1_f1_i0,100.0,nbr_agree,high,468,0.14034112702068102,-0.06338015784565199,1.5204482501458705
Citeseer,GAT,s1_f1_i0,100.0,nbr_agree,low,1934,0.2519633616508594,-0.011772767156208452,1.5209439572090566
Citeseer,GAT,s1_f1_i0,100.0,lp_agree,high,801,0.15297740682978156,-0.011939942985587093,1.5203864607336637
Citeseer,GAT,s1_f1_i0,100.0,lp_agree,low,845,0.28675893220675763,-0.026513722803465756,1.5213204229634572
Citeseer,GAT,s1_f1_i0,100.0,lp_agree,mid,756,0.24884983219166912,-0.027066803798473704,1.5208069865857101
Citeseer,GAT,s1_f1_i0,100.0,log_deg,high,490,0.16256005277439045,-0.05215292463497234,1.5203879272277123
Citeseer,GAT,s1_f1_i0,100.0,log_deg,low,1033,0.2690255880817439,-0.005776262237164764,1.5211153869740648
Citeseer,GAT,s1_f1_i0,100.0,log_deg,mid,879,0.22231957536779845,-0.023786930026183484,1.5207885269906658
Citeseer,GAT,s1_f1_i0,100.0,confidence,high,801,0.10053444392374544,-0.0034793566972872725,1.5205604005147777
Citeseer,GAT,s1_f1_i0,100.0,confidence,low,801,0.33901281868771516,-0.04615156138583221,1.5211534323911589
Citeseer,GAT,s1_f1_i0,100.0,confidence,mid,800,0.2511242556571961,-0.01584500789642329,1.52082826769116
Citeseer,GAT,s1_f2_i0,100.0,distance,1,501,-0.023187612107176014,-0.023178790619749257,1.8108436073291463e-05
Citeseer,GAT,s1_f2_i0,100.0,distance,2,616,-0.04030419479716907,-0.040730725635181764,0.0011851314063748117
Citeseer,GAT,s1_f2_i0,100.0,distance,>=3,1285,-0.0682339031872582,-0.06858175589416737,0.0010075034373897228
Citeseer,GAT,s1_f2_i0,100.0,rel_conf,high,801,-0.05464869127440242,-0.05496149645018367,0.0008957893280400567
Citeseer,GAT,s1_f2_i0,100.0,rel_conf,low,801,-0.05801576137840381,-0.05825525284111133,0.000665384858349045
Citeseer,GAT,s1_f2_i0,100.0,rel_conf,mid,800,-0.042350840568542436,-0.04267961978912349,0.0009790683331846579
Citeseer,GAT,s1_f2_i0,100.0,nbr_agree,high,471,-0.09577855195715679,-0.09596875037863506,0.0005035155749783899
Citeseer,GAT,s1_f2_i0,100.0,nbr_agree,low,1931,-0.04091828688014543,-0.04123717172969377,0.0009303984225948085
Citeseer,GAT,s1_f2_i0,100.0,lp_agree,high,801,-0.021157937996396425,-0.021394330017575625,0.0007131302490392502
Citeseer,GAT,s1_f2_i0,100.0,lp_agree,low,818,-0.06189461952316733,-0.06226935392487021,0.00111299761661327
Citeseer,GAT,s1_f2_i0,100.0,lp_agree,mid,783,-0.07221907148872753,-0.0724867559484138,0.0007051159769799524
Citeseer,GAT,s1_f2_i0,100.0,log_deg,high,490,-0.09742445824097612,-0.0975616085286043,0.0003673128938740652
Citeseer,GAT,s1_f2_i0,100.0,log_deg,low,1033,-0.023665064013592807,-0.024040334857098666,0.0011024234028802397
Citeseer,GAT,s1_f2_i0,100.0,log_deg,mid,879,-0.05909096191089447,-0.059375872112920836,0.0008133885058837509
Citeseer,GAT,s1_f2_i0,100.0,confidence,high,801,-0.022239703959442414,-0.02256729108712796,0.0010202024858679498
Citeseer,GAT,s1_f2_i0,100.0,confidence,low,801,-0.07648171002647552,-0.07666252071640167,0.0006931785724035437
Citeseer,GAT,s1_f2_i0,100.0,confidence,mid,800,-0.05631134033203122,-0.056683988571166966,0.0008266712027124132
Citeseer,GAT,s2_f0_i0,1.0,distance,1,538,0.09876342400299132,0.10110463484512389,0.012644365322894806
Citeseer,GAT,s2_f0_i0,1.0,distance,2,630,0.08276601083694946,0.10949088581024657,-0.09320775352470764
Citeseer,GAT,s2_f0_i0,1.0,distance,>=3,1234,0.003371204414089446,0.014781202354152922,-0.03233002478490869
Citeseer,GAT,s2_f0_i0,1.0,rel_conf,high,801,0.04789794101548406,0.050645834348919117,0.007405094840321902
Citeseer,GAT,s2_f0_i0,1.0,rel_conf,low,801,0.060140828589226314,0.08700064847829492,-0.09268567485785276
Citeseer,GAT,s2_f0_i0,1.0,rel_conf,mid,800,0.02862272500991825,0.03919819831848148,-0.029379652709229393
Citeseer,GAT,s2_f0_i0,1.0,nbr_agree,high,488,0.03909978710237094,0.046996448860793794,-0.008566303653732928
Citeseer,GAT,s2_f0_i0,1.0,nbr_agree,low,1914,0.04720820920968127,0.062005837135554076,-0.045785324231141095
Citeseer,GAT,s2_f0_i0,1.0,lp_agree,high,793,0.07729985268990902,0.08359046729485897,-0.004398929295452822
Citeseer,GAT,s2_f0_i0,1.0,lp_agree,low,802,-0.017264052965397236,-0.0010379997274821973,-0.0556659912485923
Citeseer,GAT,s2_f0_i0,1.0,lp_agree,mid,807,0.07680823124917469,0.09437258757623157,-0.05412762186959186
Citeseer,GAT,s2_f0_i0,1.0,log_deg,high,507,0.05424470932055747,0.06432623893786704,-0.019881437876794836
Citeseer,GAT,s2_f0_i0,1.0,log_deg,low,1001,0.050917574873456495,0.06506187628794624,-0.04392929951908054
Citeseer,GAT,s2_f0_i0,1.0,log_deg,mid,894,0.03463849685336118,0.049075039841184664,-0.04223752677773057
Citeseer,GAT,s2_f0_i0,1.0,confidence,high,801,0.07918078369564485,0.075137562221951,0.033230332982975605
Citeseer,GAT,s2_f0_i0,1.0,confidence,low,802,-0.004003213379448534,0.026728822257453322,-0.10982917284477704
Citeseer,GAT,s2_f0_i0,1.0,confidence,mid,799,0.06160706042945008,0.07508361100852112,-0.03798243661987236
Citeseer,GAT,s2_f1_i0,100.0,distance,1,571,0.02291292233976505,0.02295869870695255,-0.0003198123336186925
Citeseer,GAT,s2_f1_i0,100.0,distance,2,631,-0.03398458827316475,-0.03381101954757881,-0.0005994674567431498
Citeseer,GAT,s2_f1_i0,100.0,distance,>=3,1200,-0.031292625268300345,-0.031858869393666556,0.0019190273434088211
Citeseer,GAT,s2_f1_i0,100.0,rel_conf,high,801,-0.04040502534525825,-0.040424754482678904,-0.0001615380967368088
Citeseer,GAT,s2_f1_i0,100.0,rel_conf,low,801,0.003054043550169916,0.0028526990601186464,0.0007836646657654155
Citeseer,GAT,s2_f1_i0,100.0,rel_conf,mid,800,-0.019992465972900386,-0.020450885295867915,0.001554540778246838
Citeseer,GAT,s2_f1_i0,100.0,nbr_agree,high,513,-0.03452536597354139,-0.03435775771243299,-0.0007192746350704161
Citeseer,GAT,s2_f1_i0,100.0,nbr_agree,low,1889,-0.01492887063276327,-0.01526235862028158,0.001117492796284017
Citeseer,GAT,s2_f1_i0,100.0,lp_agree,high,801,-0.011489847254068541,-0.011304536413461852,-0.0008641408908003839
Citeseer,GAT,s2_f1_i0,100.0,lp_agree,low,877,-0.028303831781737454,-0.029022783007018216,0.0024932464215347947
Citeseer,GAT,s2_f1_i0,100.0,lp_agree,mid,724,-0.016417601161240247,-0.016502835803269056,0.0003419278262907136
Citeseer,GAT,s2_f1_i0,100.0,log_deg,high,507,-0.02871744602154458,-0.028545784644591454,-0.0006498995611385206
Citeseer,GAT,s2_f1_i0,100.0,log_deg,low,1001,0.01145027519820574,0.010956331506952077,0.0016468332237584069
Citeseer,GAT,s2_f1_i0,100.0,log_deg,mid,894,-0.04789061314307608,-0.0480431414290563,0.0004731264260676161
Citeseer,GAT,s2_f1_i0,100.0,confidence,high,801,0.023531366451253866,0.02375333414839742,-0.0010254003098142776
Citeseer,GAT,s2_f1_i0,100.0,confidence,low,801,-0.05296838328186493,-0.0535301272565506,0.0023369843550825123
Citeseer,GAT,s2_f1_i0,100.0,confidence,mid,800,-0.027916498184204053,-0.028255946636199902,0.0008642214801619105
Citeseer,GAT,s2_f2_i0,100.0,distance,1,518,0.03249488558088032,0.0328202077320644,-0.0009950308513688594
Citeseer,GAT,s2_f2_i0,100.0,distance,2,675,-0.012435951409516477,-0.012230613408265256,-0.000550355220073114
Citeseer,GAT,s2_f2_i0,100.0,distance,>=3,1209,-0.023514817725340142,-0.02324343777767779,-0.0008240554721360571
Citeseer,GAT,s2_f2_i0,100.0,rel_conf,high,801,-0.01646037583940485,-0.016192631775073796,-0.0007577778278267302
Citeseer,GAT,s2_f2_i0,100.0,rel_conf,low,801,-0.008621571066971923,-0.008335886004563475,-0.0008563246726239359
Citeseer,GAT,s2_f2_i0,100.0,rel_conf,mid,800,0.00012404203414917436,0.00036395072937012163,-0.0007378783968874131
Citeseer,GAT,s2_f2_i0,100.0,nbr_agree,high,494,-0.028347065815558792,-0.027985325226416946,-0.0010212914101587654
Citeseer,GAT,s2_f2_i0,100.0,nbr_agree,low,1908,-0.0031382550233565176,-0.0028991211885176504,-0.0007225790690526645
Citeseer,GAT,s2_f2_i0,100.0,lp_agree,high,801,0.027692421322011773,0.02787791097655279,-0.0005624580265618376
Citeseer,GAT,s2_f2_i0,100.0,lp_agree,low,808,-0.030487765770147335,-0.03022389600772668,-0.0008403611844450364
Citeseer,GAT,s2_f2_i0,100.0,lp_agree,mid,793,-0.022117115810870502,-0.021772362545489643,-0.0009503885297141142
Citeseer,GAT,s2_f2_i0,100.0,log_deg,high,507,-0.014686948448948578,-0.01426536479645224,-0.0012408006047083145
Citeseer,GAT,s2_f2_i0,100.0,log_deg,low,1001,0.009033830730350578,0.009210022060306633,-0.000545253904097096
Citeseer,GAT,s2_f2_i0,100.0,log_deg,mid,894,-0.024147524262968068,-0.023873402501646046,-0.0007922972659760689
Citeseer,GAT,s2_f2_i0,100.0,confidence,high,801,0.024532956651385218,0.02465848403328219,-0.0004430976756631073
Citeseer,GAT,s2_f2_i0,100.0,confidence,low,801,-0.023688508627864147,-0.023381693718882823,-0.001101616057025216
Citeseer,GAT,s2_f2_i0,100.0,confidence,mid,800,-0.02583467960357666,-0.02547365427017212,-0.0008073539006094584
Citeseer,GAT,s3_f0_i0,100.0,distance,1,530,0.021547419170163673,0.021843475440763038,-0.0011021766870379234
Citeseer,GAT,s3_f0_i0,100.0,distance,2,629,0.027164738204786265,0.02715174439222523,3.0644506715987136e-05
Citeseer,GAT,s3_f0_i0,100.0,distance,>=3,1243,0.006915097119629787,0.007525746705353664,-0.0018882831952745979
Citeseer,GAT,s3_f0_i0,100.0,rel_conf,high,801,0.02613690320620976,0.02655252639422856,-0.0014046819049824862
Citeseer,GAT,s3_f0_i0,100.0,rel_conf,low,801,0.002870849381374163,0.0030280864342916436,-0.00045483146246861977
Citeseer,GAT,s3_f0_i0,100.0,rel_conf,mid,800,0.01733378171920774,0.01789489984512327,-0.0017781800672546657
Citeseer,GAT,s3_f0_i0,100.0,nbr_agree,high,525,0.021811424323490702,0.022138176986149394,-0.001082972070411747
Citeseer,GAT,s3_f0_i0,100.0,nbr_agree,low,1877,0.013666132344930304,0.014058330907552374,-0.0012485103485167296
Citeseer,GAT,s3_f0_i0,100.0,lp_agree,high,801,0.015601534894045477,0.015749890854891424,-0.0006019940272779633
Citeseer,GAT,s3_f0_i0,100.0,lp_agree,low,801,0.020999467551484963,0.021713888823762795,-0.002209267995328566
Citeseer,GAT,s3_f0_i0,100.0,lp_agree,mid,800,0.009731087684631379,0.010001931190490754,-0.0008252417262802978
Citeseer,GAT,s3_f0_i0,100.0,log_deg,high,522,0.017672990245380604,0.01794538347200414,-0.0009257109692907045
Citeseer,GAT,s3_f0_i0,100.0,log_deg,low,994,0.028287089206803007,0.028767741062271757,-0.0015450130546224897
Citeseer,GAT,s3_f0_i0,100.0,log_deg,mid,886,-0.0002713557290707769,5.342998031032664e-05,-0.001007957289918246
Citeseer,GAT,s3_f0_i0,100.0,confidence,high,801,0.04917884356668978,0.049381380149636556,-0.0010406998853310801
Citeseer,GAT,s3_f0_i0,100.0,confidence,low,801,-0.02155306373493804,-0.02111932073490752,-0.0013720385180862051
Citeseer,GAT,s3_f0_i0,100.0,confidence,mid,800,0.01871751070022587,0.019215149879455606,-0.0012242634999935287
Citeseer,GAT,s3_f1_i0,100.0,distance,1,513,0.07326717520782589,0.07337070847580074,-0.0002763050079845045
Citeseer,GAT,s3_f1_i0,100.0,distance,2,654,0.02411934359722545,0.024473633605770373,-0.0011218221921249578
Citeseer,GAT,s3_f1_i0,100.0,distance,>=3,1235,0.02467275433212157,0.02490086130767699,-0.0006677008342837375
Citeseer,GAT,s3_f1_i0,100.0,rel_conf,high,801,0.04438858085803776,0.04459999853305607,-0.00062334389962566
Citeseer,GAT,s3_f1_i0,100.0,rel_conf,low,801,0.026156901122627807,0.02646851420551355,-0.0009491144621383387
Citeseer,GAT,s3_f1_i0,100.0,rel_conf,mid,800,0.03415518045425414,0.034339418411254874,-0.0005506094566415326
Citeseer,GAT,s3_f1_i0,100.0,nbr_agree,high,511,0.02229108035914351,0.02258606374613692,-0.0008819641959288997
Citeseer,GAT,s3_f1_i0,100.0,nbr_agree,low,1891,0.03830794519624148,0.03852776712617312,-0.0006606784817379806
Citeseer,GAT,s3_f1_i0,100.0,lp_agree,high,801,0.04432280873240302,0.04449089383066962,-0.0005007208405420968
Citeseer,GAT,s3_f1_i0,100.0,lp_agree,low,801,0.02515518226278257,0.025378878494624613,-0.0007073268746700492
Citeseer,GAT,s3_f1_i0,100.0,lp_agree,mid,800,0.03522397756576534,0.035539703369140585,-0.0009154756165015751
Citeseer,GAT,s3_f1_i0,100.0,log_deg,high,522,0.016468841682448665,0.016796130786910335,-0.001016309958673707
Citeseer,GAT,s3_f1_i0,100.0,log_deg,low,994,0.04854906468803977,0.048718997530294406,-0.0004924500766956021
Citeseer,GAT,s3_f1_i0,100.0,log_deg,mid,886,0.03044759998472224,0.03070336351545344,-0.0007675141517190582
Citeseer,GAT,s3_f1_i0,100.0,confidence,high,801,0.04487959729895907,0.044943195454934415,-0.00026914697275589965
Citeseer,GAT,s3_f1_i0,100.0,confidence,low,801,0.02104103967045129,0.021368865216715938,-0.0010687732830889291
Citeseer,GAT,s3_f1_i0,100.0,confidence,mid,800,0.03878585100173948,0.039101934432983376,-0.0007854407351931014
Citeseer,GAT,s3_f2_i0,100.0,distance,1,499,0.030508495165494254,0.03063205559411364,-0.0004104014665948265
Citeseer,GAT,s3_f2_i0,100.0,distance,2,684,-0.004168312800557961,-0.003606419814260353,-0.001717235729508437
Citeseer,GAT,s3_f2_i0,100.0,distance,>=3,1219,-0.01987100664565955,-0.019375692047576054,-0.0014857158613740473
Citeseer,GAT,s3_f2_i0,100.0,rel_conf,high,801,-0.011546823043799392,-0.011105212230658523,-0.0013869273514133284
Citeseer,GAT,s3_f2_i0,100.0,rel_conf,low,801,-0.01935753096057835,-0.018944828400153546,-0.0012052240298687149
Citeseer,GAT,s3_f2_i0,100.0,rel_conf,mid,800,0.01613011837005618,0.016587166786193874,-0.0013926924367782952
Citeseer,GAT,s3_f2_i0,100.0,nbr_agree,high,519,-0.020681524092981074,-0.020231211001702998,-0.001366022121508958
Citeseer,GAT,s3_f2_i0,100.0,nbr_agree,low,1883,-0.0005929798948214327,-0.00015947531337001664,-0.0013178447821382922
Citeseer,GAT,s3_f2_i0,100.0,lp_agree,high,801,-0.006043912022003717,-0.0057208548473211,-0.0010278355648963649
Citeseer,GAT,s3_f2_i0,100.0,lp_agree,low,828,-0.013279105442157713,-0.012761439102283445,-0.0015691111190790942
Citeseer,GAT,s3_f2_i0,100.0,lp_agree,mid,773,0.005156553578099188,0.005625522923191961,-0.001381561334734896
Citeseer,GAT,s3_f2_i0,100.0,log_deg,high,522,-0.00624980826030741,-0.005839728304252723,-0.0012697390342990206
Citeseer,GAT,s3_f2_i0,100.0,log_deg,low,994,0.010405422096521066,0.010862410908013986,-0.001397768309140334
Citeseer,GAT,s3_f2_i0,100.0,log_deg,mid,886,-0.021366593530969258,-0.02093594997246706,-0.0012847423596387948
Citeseer,GAT,s3_f2_i0,100.0,confidence,high,801,0.02326244510217257,0.023583714137511924,-0.0012604379960004797
Citeseer,GAT,s3_f2_i0,100.0,confidence,low,801,-0.04585417543308867,-0.04545038376705779,-0.0013494541916842526
Citeseer,GAT,s3_f2_i0,100.0,confidence,mid,800,0.007807140350341801,0.008393530845642094,-0.001374929454367603
Citeseer,GAT,s4_f0_i0,100.0,distance,1,567,0.024970048634463504,0.02461748716061707,0.00102644882986805
Citeseer,GAT,s4_f0_i0,100.0,distance,2,612,-0.01963727224886025,-0.019620225320454487,-3.6930563577329926e-05
Citeseer,GAT,s4_f0_i0,100.0,distance,>=3,1223,-0.06974692483076972,-0.069859100772237,0.00028397197894152614
Citeseer,GAT,s4_f0_i0,100.0,rel_conf,high,801,-0.02532507038295051,-0.02545488929927131,0.00038377188050265937
Citeseer,GAT,s4_f0_i0,100.0,rel_conf,low,801,-0.02473387758383594,-0.02487341205725513,0.00035243981165185225
Citeseer,GAT,s4_f0_i0,100.0,rel_conf,mid,800,-0.05382906913757324,-0.05396776914596557,0.00039623393306947657
Citeseer,GAT,s4_f0_i0,100.0,nbr_agree,high,491,-0.04976635588647882,-0.049871558084507384,0.0003070321017153471
Citeseer,GAT,s4_f0_i0,100.0,nbr_agree,low,1911,-0.03073004170402316,-0.030873986921155727,0.0003955729722287334
Citeseer,GAT,s4_f0_i0,100.0,lp_agree,high,801,0.005339252591579635,0.005057441831081588,0.0008124929763613431
Citeseer,GAT,s4_f0_i0,100.0,lp_agree,low,801,-0.07993852229005238,-0.07996528477555653,5.6416979515784865e-05
Citeseer,GAT,s4_f0_i0,100.0,lp_agree,mid,800,-0.029258050918579137,-0.02935747146606449,0.00026336979651720685
Citeseer,GAT,s4_f0_i0,100.0,log_deg,high,520,-0.04869490403395438,-0.04876815814238333,0.00021832709681671216
Citeseer,GAT,s4_f0_i0,100.0,log_deg,low,998,-0.016335258741894787,-0.016500900049725598,0.000450894938462785
Citeseer,GAT,s4_f0_i0,100.0,log_deg,mid,884,-0.046987071565912863,-0.04712654643468728,0.0003882007612452435
Citeseer,GAT,s4_f0_i0,100.0,confidence,high,801,-0.0336828044291293,-0.03392074617107266,0.0007503841114665379
Citeseer,GAT,s4_f0_i0,100.0,confidence,low,801,-0.04520084177807776,-0.04521705424145667,4.401249929888491e-05
Citeseer,GAT,s4_f0_i0,100.0,confidence,mid,800,-0.024968326091766357,-0.025122225284576416,0.0003379762833103016
Citeseer,GAT,s4_f1_i0,100.0,distance,1,573,0.08460057312281344,0.08462453419001315,-0.0002860411576612035
Citeseer,GAT,s4_f1_i0,100.0,distance,2,640,0.09354866743087764,0.09363223314285274,-0.00046097699986192946
Citeseer,GAT,s4_f1_i0,100.0,distance,>=3,1189,0.048399338008376924,0.04849583792826828,-0.00040990996495489786
Citeseer,GAT,s4_f1_i0,100.0,rel_conf,high,801,0.07569532447986393,0.07581930214099675,-0.0006965914116451822
Citeseer,GAT,s4_f1_i0,100.0,rel_conf,low,801,0.05185593714874781,0.051894680167851814,-0.00016180906430633644
Citeseer,GAT,s4_f1_i0,100.0,rel_conf,mid,800,0.07965696334838868,0.07972151517868042,-0.00032341378793213944
Citeseer,GAT,s4_f1_i0,100.0,nbr_agree,high,503,0.04803246887730317,0.04815841349171357,-0.0006415788607952196
Citeseer,GAT,s4_f1_i0,100.0,nbr_agree,low,1899,0.07463600909854318,0.07469841516162301,-0.00032838106614159165
Citeseer,GAT,s4_f1_i0,100.0,lp_agree,high,801,0.10538087958253728,0.10546724671281682,-0.0006133151543673037
Citeseer,GAT,s4_f1_i0,100.0,lp_agree,low,810,0.058543390845075094,0.058591730211987936,-0.0001802608790204224
Citeseer,GAT,s4_f1_i0,100.0,lp_agree,mid,791,0.04306430408234241,0.043157466142126344,-0.00039068654984592357
Citeseer,GAT,s4_f1_i0,100.0,log_deg,high,520,0.04846546466533952,0.048567030980036785,-0.0005338192308657522
Citeseer,GAT,s4_f1_i0,100.0,log_deg,low,998,0.09414494025683351,0.094196557879209,-0.0002813309765814559
Citeseer,GAT,s4_f1_i0,100.0,log_deg,mid,884,0.05286811298914085,0.05295602984018455,-0.00043886368428098843
Citeseer,GAT,s4_f1_i0,100.0,confidence,high,801,0.06010232555136996,0.060197216145852384,-0.0007904742490984206
Citeseer,GAT,s4_f1_i0,100.0,confidence,low,801,0.04173101877303009,0.041739542237232974,1.0723033322964209e-05
Citeseer,GAT,s4_f1_i0,100.0,confidence,mid,800,0.10540693759918218,0.105530915260315,-0.0004021613596834217
Citeseer,GAT,s4_f2_i0,100.0,distance,1,583,0.06452785123069327,0.06464598763663809,-0.0004484367722389181
Citeseer,GAT,s4_f2_i0,100.0,distance,2,623,0.056623458192589626,0.056909918115380154,-0.0010839808344855156
Citeseer,GAT,s4_f2_i0,100.0,distance,>=3,1196,0.0096818525655612,0.009697826610361004,-7.082275956807382e-05
Citeseer,GAT,s4_f2_i0,100.0,rel_conf,high,801,0.04704909467518548,0.047174562452437674,-0.0005036389344248895
Citeseer,GAT,s4_f2_i0,100.0,rel_conf,low,801,0.027541197938716677,0.027712799711025027,-0.0005941043030482948
Citeseer,GAT,s4_f2_i0,100.0,rel_conf,mid,800,0.030910956859588667,0.030946719646453902,-0.0001777129816589515
Citeseer,GAT,s4_f2_i0,100.0,nbr_agree,high,507,0.0316382792339287,0.031767919336315176,-0.00048505902736122654
Citeseer,GAT,s4_f2_i0,100.0,nbr_agree,low,1895,0.03611347838882406,0.03621939584258993,-0.0004092547713303641
Citeseer,GAT,s4_f2_i0,100.0,lp_agree,high,801,0.05839123611295416,0.05861689929807379,-0.0008834327983098478
Citeseer,GAT,s4_f2_i0,100.0,lp_agree,low,801,0.0023076638449146536,0.0022629603613331106,0.00011949341738697003
Citeseer,GAT,s4_f2_i0,100.0,lp_agree,mid,800,0.04481976509094243,0.04497163772583013,-0.000511934093029946
Citeseer,GAT,s4_f2_i0,100.0,log_deg,high,520,0.01618837943443885,0.0162989460504972,-0.0004060163031476929
Citeseer,GAT,s4_f2_i0,100.0,log_deg,low,998,0.05851202379008813,0.0585988081528811,-0.0003318320299205258
Citeseer,GAT,s4_f2_i0,100.0,log_deg,mid,884,0.019980296020594146,0.020118817215052154,-0.0005420428450743176
Citeseer,GAT,s4_f2_i0,100.0,confidence,high,801,0.0487319857589017,0.048840108584524256,-0.0006218731769367853
Citeseer,GAT,s4_f2_i0,100.0,confidence,low,801,-0.003103437271903986,-0.0030356071861495915,-0.00022832359261869606
Citeseer,GAT,s4_f2_i0,100.0,confidence,mid,800,0.059908978939056445,0.06006585836410527,-0.00042556888266155157
Citeseer,GCN,s0_f0_i0,100.0,distance,1,535,0.09380803030227947,0.09391084831451701,-0.000266956179377588
Citeseer,GCN,s0_f0_i0,100.0,distance,2,668,-0.01918876884940146,-0.018826789841680514,-0.0011035979653749742
Citeseer,GCN,s0_f0_i0,100.0,distance,>=3,1199,0.04117637957206266,0.041522086511759926,-0.0010957524963380082
Citeseer,GCN,s0_f0_i0,100.0,rel_conf,high,680,0.08679986631169034,0.08695805703892423,-0.0004584103180326427
Citeseer,GCN,s0_f0_i0,100.0,rel_conf,low,801,-0.012141357051596913,-0.011693606960044178,-0.0012925988086208643
Citeseer,GCN,s0_f0_i0,100.0,rel_conf,mid,921,0.04065247182607912,0.04091866616964601,-0.0009193719630610799
Citeseer,GCN,s0_f0_i0,100.0,nbr_agree,high,472,0.04158015776488744,0.04177357483718358,-0.000562977884745176
Citeseer,GCN,s0_f0_i0,100.0,nbr_agree,low,1930,0.03477395155269247,0.0350952801926766,-0.0009990190043248917
Citeseer,GCN,s0_f0_i0,100.0,lp_agree,high,801,0.05118028635389349,0.05140583032972357,-0.0006626895365422477
Citeseer,GCN,s0_f0_i0,100.0,lp_agree,low,801,0.03070228227812999,0.031031180708000594,-0.001109259733754879
Citeseer,GCN,s0_f0_i0,100.0,lp_agree,mid,800,0.026439692974090545,0.02677377700805661,-0.000968126093048457
Citeseer,GCN,s0_f0_i0,100.0,log_deg,high,525,0.036121009985605856,0.03628897587458291,-0.0004889288240501462
Citeseer,GCN,s0_f0_i0,100.0,log_deg,low,977,0.04296389963390146,0.043330825827138764,-0.0011430673513740828
Citeseer,GCN,s0_f0_i0,100.0,log_deg,mid,900,0.028667140536838054,0.028961170249515056,-0.0009115197833643982
Citeseer,GCN,s0_f0_i0,100.0,confidence,high,801,0.06434973505105868,0.0644186976250638,-0.0003332112532639735
Citeseer,GCN,s0_f0_i0,100.0,confidence,low,801,-0.0041654903195175175,-0.0037487346432479862,-0.0014107273536601733
Citeseer,GCN,s0_f0_i0,100.0,confidence,mid,800,0.048165121078491246,0.04856798887252811,-0.000996171769750653
Citeseer,GCN,s0_f1_i0,100.0,distance,1,521,0.0949089652974866,0.09462792939737064,0.0016283004665093488
Citeseer,GCN,s0_f1_i0,100.0,distance,2,654,-0.00023221477456047968,-0.0005085419077391906,0.0010974990707529374
Citeseer,GCN,s0_f1_i0,100.0,distance,>=3,1227,0.03289493512796404,0.03316345405267718,-0.0008526505025282768
Citeseer,GCN,s0_f1_i0,100.0,rel_conf,high,689,0.07396306804717889,0.07389398626388421,0.000846052818221426
Citeseer,GCN,s0_f1_i0,100.0,rel_conf,low,801,-0.02618047732687767,-0.02621409434653099,3.100418414755554e-05
Citeseer,GCN,s0_f1_i0,100.0,rel_conf,mid,912,0.06542515440991048,0.0655093757729781,-9.6335498393814e-05
Citeseer,GCN,s0_f1_i0,100.0,nbr_agree,high,470,0.035388093299054124,0.03517512590327165,0.001342501877451024
Citeseer,GCN,s0_f1_i0,100.0,nbr_agree,low,1932,0.037797752744662794,0.03785086048315767,-5.748918927556169e-05
Citeseer,GCN,s0_f1_i0,100.0,lp_agree,high,801,0.05273526802789252,0.05247217312585395,0.0014892709017011083
Citeseer,GCN,s0_f1_i0,100.0,lp_agree,low,843,0.03786424915985709,0.03821800272659903,-0.0011946376126608543
Citeseer,GCN,s0_f1_i0,100.0,lp_agree,mid,758,0.020444832565287507,0.020332597019175447,0.0004407391608603016
Citeseer,GCN,s0_f1_i0,100.0,log_deg,high,525,0.031427632627033075,0.03123981839134582,0.0012004128105264904
Citeseer,GCN,s0_f1_i0,100.0,log_deg,low,977,0.055464634448747385,0.05563230231450056,-0.0005113447057125615
Citeseer,GCN,s0_f1_i0,100.0,log_deg,mid,900,0.02107694996727838,0.021007093323601622,0.0004325264674181793
Citeseer,GCN,s0_f1_i0,100.0,confidence,high,800,0.07278914451599117,0.07261480093002315,0.0013776683425036126
Citeseer,GCN,s0_f1_i0,100.0,confidence,low,801,-0.010656818394059742,-0.010356470589036548,-0.0010957514282950295
Citeseer,GCN,s0_f1_i0,100.0,confidence,mid,801,0.04989073041375358,0.04976752761300285,0.00036887514205121693
Citeseer,GCN,s0_f2_i0,100.0,distance,1,541,0.08247835567830453,0.08193935087560067,0.0021682232829612832
Citeseer,GCN,s0_f2_i0,100.0,distance,2,647,-0.03874969390297234,-0.03875160125160515,9.79523456623253e-05
Citeseer,GCN,s0_f2_i0,100.0,distance,>=3,1214,0.00641679852169863,0.0064037451044928195,4.983035667600294e-05
Citeseer,GCN,s0_f2_i0,100.0,rel_conf,high,666,0.05379397464586089,0.053438909776933885,0.0015228655806538494
Citeseer,GCN,s0_f2_i0,100.0,rel_conf,low,801,-0.05395584204670201,-0.053886939077341656,-0.00021427653265756113
Citeseer,GCN,s0_f2_i0,100.0,rel_conf,mid,935,0.03714601196707257,0.037009755749116025,0.0004858663558005231
Citeseer,GCN,s0_f2_i0,100.0,nbr_agree,high,480,-0.005244326591491655,-0.005589556694030717,0.0014638475611621162
Citeseer,GCN,s0_f2_i0,100.0,nbr_agree,low,1922,0.015534285638136414,0.015460018250746277,0.0003091733545121907
Citeseer,GCN,s0_f2_i0,100.0,lp_agree,high,801,0.015445155150881407,0.015244764335146543,0.0009489579681832466
Citeseer,GCN,s0_f2_i0,100.0,lp_agree,low,801,0.03483622291412547,0.03480159261551097,0.00010482992040648788
Citeseer,GCN,s0_f2_i0,100.0,lp_agree,mid,800,-0.016169524192810036,-0.016320204734802224,0.000565992397462336
Citeseer,GCN,s0_f2_i0,100.0,log_deg,high,525,0.01914436817169185,0.018756520748138383,0.0016604237113596947
Citeseer,GCN,s0_f2_i0,100.0,log_deg,low,977,0.030754957252783544,0.030788335853857762,-6.892217264162638e-05
Citeseer,GCN,s0_f2_i0,100.0,log_deg,mid,900,-0.014176321824391658,-0.014329207738240535,0.0005472139232636394
Citeseer,GCN,s0_f2_i0,100.0,confidence,high,801,0.05278619822491426,0.052511718835723586,0.0014024915327719193
Citeseer,GCN,s0_f2_i0,100.0,confidence,low,801,-0.02395282382524566,-0.02389554376161651,-0.0002165869645974852
Citeseer,GCN,s0_f2_i0,100.0,confidence,mid,800,0.005305323600769074,0.005136821269989045,0.0004337105720281559
Citeseer,GCN,s1_f0_i0,1.0,distance,1,538,0.08445379902439043,0.08292738367633745,0.03508977693216689
Citeseer,GCN,s1_f0_i0,1.0,distance,2,634,0.010045019986125614,0.02907225310990491,-0.046063637000333064
Citeseer,GCN,s1_f0_i0,1.0,distance,>=3,1230,0.05033705893570817,0.06308476391846574,-0.033917438816949474
Citeseer,GCN,s1_f0_i0,1.0,rel_conf,high,638,0.09156745335898808,0.0879569020017188,0.04283825942880161
Citeseer,GCN,s1_f0_i0,1.0,rel_conf,low,801,-0.02110691158363731,0.006711589411998675,-0.0779201805944915
Citeseer,GCN,s1_f0_i0,1.0,rel_conf,mid,963,0.07498015254457424,0.08218957274873684,-0.017612918455805777
Citeseer,GCN,s1_f0_i0,1.0,nbr_agree,high,433,0.04734143924492884,0.04602185201424647,0.03557498657956128
Citeseer,GCN,s1_f0_i0,1.0,nbr_agree,low,1969,0.047344101389511506,0.061307085474594514,-0.03425518781234295
Citeseer,GCN,s1_f0_i0,1.0,lp_agree,high,801,0.04453935508573248,0.05233415250623419,0.0007368958681792307
Citeseer,GCN,s1_f0_i0,1.0,lp_agree,low,815,0.049590929885583446,0.05989234103746943,-0.029894165426153443
Citeseer,GCN,s1_f0_i0,1.0,lp_agree,mid,786,0.04787110129688832,0.06349753180836293,-0.0359681989588419
Citeseer,GCN,s1_f0_i0,1.0,log_deg,high,490,0.046431310079535715,0.04206860770984577,0.044408468558161836
Citeseer,GCN,s1_f0_i0,1.0,log_deg,low,1033,0.059531687709276526,0.07839077613014445,-0.050799089580846536
Citeseer,GCN,s1_f0_i0,1.0,log_deg,mid,879,0.03352862589730876,0.04442512982263225,-0.02426528517638005
Citeseer,GCN,s1_f0_i0,1.0,confidence,high,801,0.047231615854708586,0.03852176792761508,0.06272548457854668
Citeseer,GCN,s1_f0_i0,1.0,confidence,low,801,0.0190205036031173,0.047728186689512564,-0.09571996298165304
Citeseer,GCN,s1_f0_i0,1.0,confidence,mid,800,0.07581423521041875,0.08944349288940434,-0.03201989801583129
Citeseer,GCN,s1_f1_i0,100.0,distance,1,524,0.1002842506379572,0.10040018167204534,-0.00036271290522868347
Citeseer,GCN,s1_f1_i0,100.0,distance,2,631,0.037034026510930906,0.03736203087112988,-0.0009937673508886794
Citeseer,GCN,s1_f1_i0,100.0,distance,>=3,1247,0.07567867768126291,0.07579419148283761,-0.00032457286706851423
Citeseer,GCN,s1_f1_i0,100.0,rel_conf,high,660,0.08283921299558694,0.08288481054884012,-0.00010246397333503271
Citeseer,GCN,s1_f1_i0,100.0,rel_conf,low,801,0.021827338935432983,0.022192238570747924,-0.0010731210434408926
Citeseer,GCN,s1_f1_i0,100.0,rel_conf,mid,941,0.10428383696218602,0.10437896597524754,-0.0003131508478084459
Citeseer,GCN,s1_f1_i0,100.0,nbr_agree,high,425,0.06800372460309201,0.06811691382352048,-0.0003174414991682393
Citeseer,GCN,s1_f1_i0,100.0,nbr_agree,low,1977,0.07151599767296135,0.0716999376067382,-0.0005498019670402238
Citeseer,GCN,s1_f1_i0,100.0,lp_agree,high,801,0.061189475205358335,0.061400892880376645,-0.0006576014128969001
Citeseer,GCN,s1_f1_i0,100.0,lp_agree,low,802,0.0955672145187112,0.09563021662823878,-0.00016730511061667524
Citeseer,GCN,s1_f1_i0,100.0,lp_agree,mid,799,0.05585871791660557,0.056098805425760845,-0.0007020697065582398
Citeseer,GCN,s1_f1_i0,100.0,log_deg,high,490,0.04452238593782698,0.044620614392416824,-0.00028241953227930495
Citeseer,GCN,s1_f1_i0,100.0,log_deg,low,1033,0.08428986299880359,0.08448477018721912,-0.000557142278919201
Citeseer,GCN,s1_f1_i0,100.0,log_deg,mid,879,0.06985351107633153,0.07003816626584569,-0.0005778812071042434
Citeseer,GCN,s1_f1_i0,100.0,confidence,high,801,0.054689706636874114,0.054716707540957366,-9.635778349049896e-05
Citeseer,GCN,s1_f1_i0,100.0,confidence,low,801,0.059831370947215134,0.060101737615916306,-0.00087956045579354
Citeseer,GCN,s1_f1_i0,100.0,confidence,mid,800,0.09819661855697637,0.09841369867324834,-0.0005502007703981361
Citeseer,GCN,s1_f2_i0,100.0,distance,1,501,0.002064861223369352,0.001934863493114225,0.0004989043813188824
Citeseer,GCN,s1_f2_i0,100.0,distance,2,616,-0.08461130516869686,-0.0847042288099017,0.0002668587974941049
Citeseer,GCN,s1_f2_i0,100.0,distance,>=3,1285,-0.056303473808422155,-0.056599351265087194,0.0008400344946463557
Citeseer,GCN,s1_f2_i0,100.0,rel_conf,high,659,0.00546118467820067,0.005093304810646959,0.0011726340321014032
Citeseer,GCN,s1_f2_i0,100.0,rel_conf,low,801,-0.12809084841374596,-0.12805049606923302,-0.00017845071942220765
Citeseer,GCN,s1_f2_i0,100.0,rel_conf,mid,942,-0.025938642252782307,-0.02624906324277254,0.0009171482367516551
Citeseer,GCN,s1_f2_i0,100.0,nbr_agree,high,429,-0.06652889746330282,-0.06679085987709066,0.0008437876677052259
Citeseer,GCN,s1_f2_i0,100.0,nbr_agree,low,1973,-0.04809690267980493,-0.04829455168188013,0.0005736419313087449
Citeseer,GCN,s1_f2_i0,100.0,lp_agree,high,801,-0.0439002918691076,-0.044026236483518,0.0004578261986892143
Citeseer,GCN,s1_f2_i0,100.0,lp_agree,low,848,-0.029226797931599213,-0.029590684287952973,0.0010614436761889408
Citeseer,GCN,s1_f2_i0,100.0,lp_agree,mid,753,-0.08431292443003158,-0.08443654446329574,0.00030140427272166406
Citeseer,GCN,s1_f2_i0,100.0,log_deg,high,490,-0.05419418884783378,-0.05446407867937675,0.0008858572857465364
Citeseer,GCN,s1_f2_i0,100.0,log_deg,low,1033,-0.042130669631200934,-0.042326172866064216,0.0005755379627802547
Citeseer,GCN,s1_f2_i0,100.0,log_deg,mid,879,-0.060705237285540226,-0.06089668740455878,0.0005292146238337766
Citeseer,GCN,s1_f2_i0,100.0,confidence,high,801,-0.012072143780902378,-0.012436208951190464,0.0012156019119003696
Citeseer,GCN,s1_f2_i0,100.0,confidence,low,801,-0.07352290208568885,-0.073548204257396,0.00011425317273584605
Citeseer,GCN,s1_f2_i0,100.0,confidence,mid,800,-0.0685929679870605,-0.06883132696151728,0.0005357081464051085
Citeseer,GCN,s2_f0_i0,100.0,distance,1,538,0.0734950928883038,0.07375240613979916,-0.0005276170871252099
Citeseer,GCN,s2_f0_i0,100.0,distance,2,630,0.04199229100393875,0.042660697490449984,-0.001966768455246564
Citeseer,GCN,s2_f0_i0,100.0,distance,>=3,1234,0.005543936303600838,0.005854536107525399,-0.000931654186951232
Citeseer,GCN,s2_f0_i0,100.0,rel_conf,high,657,0.07343859805001152,0.07353462113274467,-8.336218666643993e-05
Citeseer,GCN,s2_f0_i0,100.0,rel_conf,low,802,-0.006360415508622208,-0.005598668148392716,-0.002159952320911605
Citeseer,GCN,s2_f0_i0,100.0,rel_conf,mid,943,0.03148315447132766,0.031768183882643575,-0.0009390590332614636
Citeseer,GCN,s2_f0_i0,100.0,nbr_agree,high,477,0.030482621187933878,0.03068253516651054,-0.00039065258405184575
Citeseer,GCN,s2_f0_i0,100.0,nbr_agree,low,1925,0.03028392119841139,0.03072410150007765,-0.0012915543396279418
Citeseer,GCN,s2_f0_i0,100.0,lp_agree,high,801,0.04264847482188361,0.043022374758559634,-0.0009322100957485219
Citeseer,GCN,s2_f0_i0,100.0,lp_agree,low,822,0.012470319758366544,0.012781217585514981,-0.0010551625532711413
Citeseer,GCN,s2_f0_i0,100.0,lp_agree,mid,779,0.03648865559593861,0.036986354379813124,-0.0013588440062812248
Citeseer,GCN,s2_f0_i0,100.0,log_deg,high,507,0.05979927004676833,0.05994095028739943,-0.00021723466390893799
Citeseer,GCN,s2_f0_i0,100.0,log_deg,low,1001,0.022352460797850027,0.022873584207121267,-0.0015156163679181608
Citeseer,GCN,s2_f0_i0,100.0,log_deg,mid,894,0.022532064242650973,0.022922713084508883,-0.0011692543931639912
Citeseer,GCN,s2_f0_i0,100.0,confidence,high,801,0.061984901496682454,0.06202787644556551,-2.1595415635059175e-05
Citeseer,GCN,s2_f0_i0,100.0,confidence,low,802,-0.006115923275674118,-0.005519101967538131,-0.002016667622893651
Citeseer,GCN,s2_f0_i0,100.0,confidence,mid,799,0.03515876898628301,0.035696462486801805,-0.0012990213077498473
Citeseer,GCN,s2_f1_i0,100.0,distance,1,571,0.057392958375493186,0.05757338163522829,-0.0008507262334455612
Citeseer,GCN,s2_f1_i0,100.0,distance,2,631,-0.0064898305196202655,-0.006084459330502834,-0.001333344163337515
Citeseer,GCN,s2_f1_i0,100.0,distance,>=3,1200,0.008905497392018624,0.008741942246754952,0.0005439812816345317
Citeseer,GCN,s2_f1_i0,100.0,rel_conf,high,569,0.053492121411543136,0.05353104324458147,-0.0004536231117039723
Citeseer,GCN,s2_f1_i0,100.0,rel_conf,low,801,-0.02557576126820138,-0.025316719482007533,-0.0007968118566371397
Citeseer,GCN,s2_f1_i0,100.0,rel_conf,mid,1032,0.028499973836795256,0.028435064378634856,0.00021514587143794562
Citeseer,GCN,s2_f1_i0,100.0,nbr_agree,high,490,0.025631318773542078,0.02587605544498983,-0.0010793201432022707
Citeseer,GCN,s2_f1_i0,100.0,nbr_agree,low,1912,0.014018538107931855,0.014040889849722626,-7.607763505901502e-05
Citeseer,GCN,s2_f1_i0,100.0,lp_agree,high,801,0.021302879600786806,0.02160954549815619,-0.0012371472190537
Citeseer,GCN,s2_f1_i0,100.0,lp_agree,low,878,0.02392103392333811,0.023669681136320286,0.0008549516691600007
Citeseer,GCN,s2_f1_i0,100.0,lp_agree,mid,723,0.0017932228857385768,0.001983540516506399,-0.0006003042205565923
Citeseer,GCN,s2_f1_i0,100.0,log_deg,high,507,0.051220310040009376,0.05144203931857383,-0.0010553458944429907
Citeseer,GCN,s2_f1_i0,100.0,log_deg,low,1001,0.0277122256758211,0.02764409756684283,0.0002746394397312976
Citeseer,GCN,s2_f1_i0,100.0,log_deg,mid,894,-0.016046707262128757,-0.015914444555372165,-0.0004632897305261543
Citeseer,GCN,s2_f1_i0,100.0,confidence,high,801,0.05229152089796407,0.05248064643583639,-0.0010316696490250677
Citeseer,GCN,s2_f1_i0,100.0,confidence,low,801,-0.018664413139912406,-0.018780314371678153,0.0005142085252493339
Citeseer,GCN,s2_f1_i0,100.0,confidence,mid,800,0.01553436994552615,0.015664367675781277,-0.0003248011853219833
Citeseer,GCN,s2_f2_i0,100.0,distance,1,518,0.022886325033475097,0.02294086328344458,-8.555083052740755e-05
Citeseer,GCN,s2_f2_i0,100.0,distance,2,675,-0.07236696375740903,-0.07192809475792783,-0.001142343308829524
Citeseer,GCN,s2_f2_i0,100.0,distance,>=3,1209,-0.03570940299306258,-0.035454175904134355,-0.0007552451362049213
Citeseer,GCN,s2_f2_i0,100.0,rel_conf,high,558,0.03470428870143005,0.0348143784803302,-0.0002812793764605221
Citeseer,GCN,s2_f2_i0,100.0,rel_conf,low,801,-0.09523664580451119,-0.09479390250311959,-0.0011404462038227428
Citeseer,GCN,s2_f2_i0,100.0,rel_conf,mid,1043,-0.0222872894539472,-0.022079269243681088,-0.0006309080843891536
Citeseer,GCN,s2_f2_i0,100.0,nbr_agree,high,498,-0.02269721557816351,-0.022478704950416928,-0.0005187129939963009
Citeseer,GCN,s2_f2_i0,100.0,nbr_agree,low,1904,-0.0361670405924821,-0.03589160752897502,-0.0007721477743354609
Citeseer,GCN,s2_f2_i0,100.0,lp_agree,high,801,-0.024358908186542294,-0.02406738186894586,-0.0007426724268752893
Citeseer,GCN,s2_f2_i0,100.0,lp_agree,low,852,-0.0153755458867606,-0.015198400882488139,-0.0005800355982940664
Citeseer,GCN,s2_f2_i0,100.0,lp_agree,mid,749,-0.06348982369788336,-0.06315782582648444,-0.0008536949127786704
Citeseer,GCN,s2_f2_i0,100.0,log_deg,high,507,0.020705592937958595,0.020867896385681983,-0.00040673646795286135
Citeseer,GCN,s2_f2_i0,100.0,log_deg,low,1001,-0.04078917724864706,-0.04049782974498495,-0.0008302261210826119
Citeseer,GCN,s2_f2_i0,100.0,log_deg,mid,894,-0.05574161721022608,-0.055451640613393804,-0.000773173039025817
Citeseer,GCN,s2_f2_i0,100.0,confidence,high,801,0.022215890155154128,0.02235578225644197,-0.0003941394108479021
Citeseer,GCN,s2_f2_i0,100.0,confidence,low,801,-0.046916671943724064,-0.04666338200575104,-0.0008859532270596296
Citeseer,GCN,s2_f2_i0,100.0,confidence,mid,800,-0.07547486066818232,-0.07507723808288569,-0.0008789177879761783
Citeseer,GCN,s3_f0_i0,100.0,distance,1,530,0.05061407111725713,0.05068136476120855,-8.091237310347753e-05
Citeseer,GCN,s3_f0_i0,100.0,distance,2,629,0.019788951866198445,0.01979830979542818,0.00011065418957220054
Citeseer,GCN,s3_f0_i0,100.0,distance,>=3,1243,0.031036768675042237,0.03143057656307324,-0.0012333934724464795
Citeseer,GCN,s3_f0_i0,100.0,rel_conf,high,603,0.0858330931236495,0.08593984504244223,-0.00015960093519769663
Citeseer,GCN,s3_f0_i0,100.0,rel_conf,low,801,-0.017335495326700534,-0.01711209711808237,-0.0006317097830201581
Citeseer,GCN,s3_f0_i0,100.0,rel_conf,mid,998,0.04006000487264505,0.04034819333013406,-0.0009059631850015483
Citeseer,GCN,s3_f0_i0,100.0,nbr_agree,high,505,0.04875824640292936,0.048818983535955485,-4.320387222498126e-05
Citeseer,GCN,s3_f0_i0,100.0,nbr_agree,low,1897,0.028059327137363366,0.028323018085849694,-0.000782589458767152
Citeseer,GCN,s3_f0_i0,100.0,lp_agree,high,801,0.029171307137545233,0.029200096180971746,6.804081559454262e-05
Citeseer,GCN,s3_f0_i0,100.0,lp_agree,low,818,0.0652235462205043,0.06568530340357925,-0.0015082508112156058
Citeseer,GCN,s3_f0_i0,100.0,lp_agree,mid,783,0.001446148673236558,0.0016125052368046733,-0.0004178054769754356
Citeseer,GCN,s3_f0_i0,100.0,log_deg,high,522,0.051017614160004277,0.051048787389221806,7.263040851799134e-05
Citeseer,GCN,s3_f0_i0,100.0,log_deg,low,994,0.03250361196471896,0.03286696187926974,-0.0011243798684404947
Citeseer,GCN,s3_f0_i0,100.0,log_deg,mid,886,0.021345087018023734,0.021518238511096244,-0.0004815684455659625
Citeseer,GCN,s3_f0_i0,100.0,confidence,high,801,0.05210940318458834,0.05213390069359103,-1.6840120913965416e-05
Citeseer,GCN,s3_f0_i0,100.0,confidence,low,801,0.0017966404092147892,0.0021625533234909122,-0.0011734332499375119
Citeseer,GCN,s3_f0_i0,100.0,confidence,mid,800,0.0433408141136169,0.043613564968109086,-0.000691226485878587
Citeseer,GCN,s3_f1_i0,100.0,distance,1,513,0.07053246205313168,0.0704900235460516,0.0007392956251217254
Citeseer,GCN,s3_f1_i0,100.0,distance,2,654,-0.0008342391854032627,-0.00030310219580975684,-0.0015606182081171814
Citeseer,GCN,s3_f1_i0,100.0,distance,>=3,1235,0.044198263077600775,0.044418740658624944,-0.0005061600884784808
Citeseer,GCN,s3_f1_i0,100.0,rel_conf,high,631,0.07224502644712683,0.07228341183836218,0.00035230865708416666
Citeseer,GCN,s3_f1_i0,100.0,rel_conf,low,801,-0.01377441671754831,-0.013233444961566865,-0.0014883329499777978
Citeseer,GCN,s3_f1_i0,100.0,rel_conf,mid,970,0.05739092101755827,0.05753540267649382,-0.0003058200323505244
Citeseer,GCN,s3_f1_i0,100.0,nbr_agree,high,500,0.045572237014770534,0.04572214269638064,-5.832638960739578e-05
Citeseer,GCN,s3_f1_i0,100.0,nbr_agree,low,1902,0.03545544419504243,0.03573034081674653,-0.0006505416229697252
Citeseer,GCN,s3_f1_i0,100.0,lp_agree,high,800,0.02380447387695317,0.02404253482818608,-0.0003232108034507758
Citeseer,GCN,s3_f1_i0,100.0,lp_agree,low,811,0.06755198716529343,0.06768144845374557,-0.00028677082835687804
Citeseer,GCN,s3_f1_i0,100.0,lp_agree,mid,791,0.020726033544118394,0.021108158921773423,-0.0009802194401189212
Citeseer,GCN,s3_f1_i0,100.0,log_deg,high,522,0.0535391445817619,0.053646254128423276,2.583073758492374e-05
Citeseer,GCN,s3_f1_i0,100.0,log_deg,low,994,0.04921112094126956,0.04949841532908694,-0.0006708382412831865
Citeseer,GCN,s3_f1_i0,100.0,log_deg,mid,886,0.015078189276142018,0.015367331407947438,-0.0006920584592279438
Citeseer,GCN,s3_f1_i0,100.0,confidence,high,800,0.04540132522583007,0.04535531044006347,0.0006861165220088653
Citeseer,GCN,s3_f1_i0,100.0,confidence,low,801,0.018228609314869693,0.018695373288105777,-0.0014559618081723398
Citeseer,GCN,s3_f1_i0,100.0,confidence,mid,801,0.049064113927095865,0.0493895552875695,-0.0008104384156718646
Citeseer,GCN,s3_f2_i0,100.0,distance,1,499,0.06233207066216784,0.06208864529290514,0.0011559444612232466
Citeseer,GCN,s3_f2_i0,100.0,distance,2,684,-0.04043883050394337,-0.040031849989417,-0.0010944260149609584
Citeseer,GCN,s3_f2_i0,100.0,distance,>=3,1219,0.013298465004702664,0.013746572724124051,-0.0013450133605761097
Citeseer,GCN,s3_f2_i0,100.0,rel_conf,high,621,0.06150218119751816,0.061558209563607025,0.00014908593242711848
Citeseer,GCN,s3_f2_i0,100.0,rel_conf,low,801,-0.060676518450962,-0.06022793389438241,-0.0012103861463568773
Citeseer,GCN,s3_f2_i0,100.0,rel_conf,mid,980,0.030676976515322307,0.0309923446908289,-0.0009534749545209747
Citeseer,GCN,s3_f2_i0,100.0,nbr_agree,high,497,0.03748385455286962,0.03756134059107763,6.799016125551296e-05
Citeseer,GCN,s3_f2_i0,100.0,nbr_agree,low,1905,0.0005380038201339143,0.0008868698060042757,-0.0009685740182515291
Citeseer,GCN,s3_f2_i0,100.0,lp_agree,high,801,-0.0011117661490422925,-0.001020749856470271,8.69166635229861e-06
Citeseer,GCN,s3_f2_i0,100.0,lp_agree,low,831,0.03138131842859959,0.03186441407450413,-0.0015189243034504064
Citeseer,GCN,s3_f2_i0,100.0,lp_agree,mid,770,-0.007185766139587768,-0.0068885773807376705,-0.0007221796405273724
Citeseer,GCN,s3_f2_i0,100.0,log_deg,high,522,0.0401572201443815,0.04016771056186197,0.0002664628525706318
Citeseer,GCN,s3_f2_i0,100.0,log_deg,low,994,0.01559060740039142,0.01605898069903644,-0.0013622039984906077
Citeseer,GCN,s3_f2_i0,100.0,log_deg,mid,886,-0.0189670301452447,-0.01870518694074641,-0.0006731435995117143
Citeseer,GCN,s3_f2_i0,100.0,confidence,high,801,0.037255171904998496,0.03725839055581637,0.0002178806778969439
Citeseer,GCN,s3_f2_i0,100.0,confidence,low,801,-0.019065590052122494,-0.01860180631112518,-0.0015397281921195468
Citeseer,GCN,s3_f2_i0,100.0,confidence,mid,800,0.006355683803558332,0.006766955852508527,-0.0009406781696660857
Citeseer,GCN,s4_f0_i0,100.0,distance,1,567,0.01530967807853878,0.01495330190742672,0.0010659259734794374
Citeseer,GCN,s4_f0_i0,100.0,distance,2,612,-0.047438830721612035,-0.04740086256289011,-8.327572629948128e-05
Citeseer,GCN,s4_f0_i0,100.0,distance,>=3,1223,-0.06119633554340087,-0.06161338924289428,0.0012927619131839752
Citeseer,GCN,s4_f0_i0,100.0,rel_conf,high,622,0.008212097779730865,0.007904835835913726,0.0009454004568966721
Citeseer,GCN,s4_f0_i0,100.0,rel_conf,low,801,-0.09618850020731284,-0.0963804271634896,0.0005511850815718152
Citeseer,GCN,s4_f0_i0,100.0,rel_conf,mid,979,-0.023754839695023566,-0.02410638788990882,0.0011286259119129788
Citeseer,GCN,s4_f0_i0,100.0,nbr_agree,high,491,-0.01854398160747983,-0.01875492244533994,0.000630355837395566
Citeseer,GCN,s4_f0_i0,100.0,nbr_agree,low,1911,-0.045049623536040584,-0.04535611061947564,0.0009549756076035256
Citeseer,GCN,s4_f0_i0,100.0,lp_agree,high,801,-0.014945917287271682,-0.015148275056284133,0.0005954385729602269
Citeseer,GCN,s4_f0_i0,100.0,lp_agree,low,801,-0.04774432243330495,-0.04817639650328176,0.001406443967607672
Citeseer,GCN,s4_f0_i0,100.0,lp_agree,mid,800,-0.05622517585754394,-0.056451435089111324,0.0006636939841208413
Citeseer,GCN,s4_f0_i0,100.0,log_deg,high,520,-0.010891023965982294,-0.011104408594278192,0.0006748662657548596
Citeseer,GCN,s4_f0_i0,100.0,log_deg,low,998,-0.037548500335288226,-0.037893909251761615,0.0011064536315502412
Citeseer,GCN,s4_f0_i0,100.0,log_deg,mid,884,-0.058889538454254264,-0.059153587030609245,0.0007684297735428646
Citeseer,GCN,s4_f0_i0,100.0,confidence,high,801,0.007055189279134844,0.006817366746481035,0.000785797406865019
Citeseer,GCN,s4_f0_i0,100.0,confidence,low,801,-0.07270172372292938,-0.0729826404137558,0.0011116380627029553
Citeseer,GCN,s4_f0_i0,100.0,confidence,mid,800,-0.05326532363891601,-0.0536070966720581,0.000768271613959516
Citeseer,GCN,s4_f1_i0,100.0,distance,1,573,0.10331526549490755,0.1032688930812723,6.680869089081948e-05
Citeseer,GCN,s4_f1_i0,100.0,distance,2,640,0.07602347135543819,0.076250147819519,-0.0010220023068127412
Citeseer,GCN,s4_f1_i0,100.0,distance,>=3,1189,0.0643981569850014,0.06442706523771746,-0.0001837167385412472
Citeseer,GCN,s4_f1_i0,100.0,rel_conf,high,624,0.1068538488485874,0.10688979044938696,-0.00038293404188789206
Citeseer,GCN,s4_f1_i0,100.0,rel_conf,low,801,0.030892233872383823,0.031033437275856723,-0.0005420861415842808
Citeseer,GCN,s4_f1_i0,100.0,rel_conf,mid,977,0.09519198607031865,0.09520974825446171,-0.00016486945451197973
Citeseer,GCN,s4_f1_i0,100.0,nbr_agree,high,496,0.08245574082097695,0.08254550541600869,-0.0005664216601063642
Citeseer,GCN,s4_f1_i0,100.0,nbr_agree,low,1906,0.07530223122423618,0.07535903445070713,-0.0002902907424934423
Citeseer,GCN,s4_f1_i0,100.0,lp_agree,high,801,0.09739006175828191,0.09752488746476384,-0.000772441773780378
Citeseer,GCN,s4_f1_i0,100.0,lp_agree,low,812,0.08684084098327338,0.08679726998794257,0.0001262514160188002
Citeseer,GCN,s4_f1_i0,100.0,lp_agree,mid,789,0.04550053653306074,0.04560210284775801,-0.00040307932524010225
Citeseer,GCN,s4_f1_i0,100.0,log_deg,high,520,0.08349285675929141,0.08354679896281314,-0.0004247458742988535
Citeseer,GCN,s4_f1_i0,100.0,log_deg,low,998,0.09358685384532495,0.09363155732890649,-0.00020594741320897965
Citeseer,GCN,s4_f1_i0,100.0,log_deg,mid,884,0.0538554037857919,0.053946122055140044,-0.0004613528569991993
Citeseer,GCN,s4_f1_i0,100.0,confidence,high,801,0.08807699518108492,0.08813171224498872,-0.0006224036547284562
Citeseer,GCN,s4_f1_i0,100.0,confidence,low,801,0.05181992009337921,0.051833211929164125,-7.957395016792998e-06
Citeseer,GCN,s4_f1_i0,100.0,confidence,mid,800,0.09045827865600586,0.09058118343353272,-0.00041165012219914127
Citeseer,GCN,s4_f2_i0,100.0,distance,1,583,0.06935889551201979,0.06908048221627394,0.001249328386291819
Citeseer,GCN,s4_f2_i0,100.0,distance,2,623,0.025242797827070063,0.02535622546607763,-0.0002616913534423535
Citeseer,GCN,s4_f2_i0,100.0,distance,>=3,1196,-0.015123544130038247,-0.015201268586825356,0.00024573729266656627
Citeseer,GCN,s4_f2_i0,100.0,rel_conf,high,703,0.05849769749648204,0.05824640431410899,0.0011136797262263065
Citeseer,GCN,s4_f2_i0,100.0,rel_conf,low,801,-0.026653296343247423,-0.026526576868454943,-0.00038719858523341945
Citeseer,GCN,s4_f2_i0,100.0,rel_conf,mid,898,0.020378763399570232,0.02025699111029411,0.0004303516228036
Citeseer,GCN,s4_f2_i0,100.0,nbr_agree,high,471,0.017684929436685648,0.017461650437357035,0.0010563623308943212
Citeseer,GCN,s4_f2_i0,100.0,nbr_agree,low,1931,0.015404010948771862,0.015362883743876843,0.0001873018540608659
Citeseer,GCN,s4_f2_i0,100.0,lp_agree,high,801,0.02599927072370245,0.02596320991361334,0.00039583878856286293
Citeseer,GCN,s4_f2_i0,100.0,lp_agree,low,802,0.0032867606441279174,0.0031844194690485716,0.000279152807137243
Citeseer,GCN,s4_f2_i0,100.0,lp_agree,mid,799,0.01828946182515956,0.01819749185827113,0.0003983468298871531
Citeseer,GCN,s4_f2_i0,100.0,log_deg,high,520,0.030827213250673724,0.030570376836336566,0.0011848587038062745
Citeseer,GCN,s4_f2_i0,100.0,log_deg,low,998,0.02320914636394067,0.02323203454753442,-3.535889243172413e-05
Citeseer,GCN,s4_f2_i0,100.0,log_deg,mid,884,-0.0012649003736573405,-0.0013484064809876628,0.0003149187632470083
Citeseer,GCN,s4_f2_i0,100.0,confidence,high,801,0.05191235380077486,0.05170647935772066,0.001097468692311464
Citeseer,GCN,s4_f2_i0,100.0,confidence,low,801,-0.02851547086878814,-0.028418523914060967,-0.0003539414091431888
Citeseer,GCN,s4_f2_i0,100.0,confidence,mid,800,0.024167313575744642,0.02404554128646852,0.0003295764802812114
Computers,GAT,s0_f0_i0,0.1,distance,1,7749,-0.025246815629767827,-0.003442602105903081,-0.1252859104006791
Computers,GAT,s0_f0_i0,0.1,distance,2,1838,-0.0004795193023598987,-0.020258486206046422,0.1080552078846351
Computers,GAT,s0_f0_i0,0.1,distance,>=3,346,0.1611899561275637,0.03448734944955467,0.47382309157530406
Computers,GAT,s0_f0_i0,0.1,rel_conf,high,3311,-0.011736433065322793,0.000482697927566611,-0.0696311453669939
Computers,GAT,s0_f0_i0,0.1,rel_conf,low,3311,-0.012225921205867962,-0.008914167932857708,-0.01896450382159223
Computers,GAT,s0_f0_i0,0.1,rel_conf,mid,3311,-0.018546707966434983,-0.0072676018262982645,-0.09512294275277537
Computers,GAT,s0_f0_i0,0.1,nbr_agree,high,2958,-0.01504001164452462,-0.010308058500451134,-0.04929679684259867
Computers,GAT,s0_f0_i0,0.1,nbr_agree,low,3370,-0.011719626099844005,0.00043918499253270404,-0.05128357055348701
Computers,GAT,s0_f0_i0,0.1,nbr_agree,mid,3605,-0.015745963550969688,-0.0063712258114067,-0.08034582526829122
Computers,GAT,s0_f0_i0,0.1,lp_agree,high,3311,-0.019492252738552818,-0.011350675494747886,-0.08241635754537603
Computers,GAT,s0_f0_i0,0.1,lp_agree,low,3311,-0.020609401389213855,-0.013961218520256335,-0.03065665183264361
Computers,GAT,s0_f0_i0,0.1,lp_agree,mid,3311,-0.002407408109859066,0.009612762578770084,-0.07064558256334186
Computers,GAT,s0_f0_i0,0.1,log_deg,high,3221,-0.024257113477599734,0.007085512140381223,-0.18462807368400397
Computers,GAT,s0_f0_i0,0.1,log_deg,low,3330,0.010958880275577343,-0.009037107139736378,0.08965580989769355
Computers,GAT,s0_f0_i0,0.1,log_deg,mid,3382,-0.029304714156353273,-0.013219566298687258,-0.09230014179213206
Computers,GAT,s0_f0_i0,0.1,confidence,high,3311,0.006937012287901445,0.007180556866453691,-0.03065062566468435
Computers,GAT,s0_f0_i0,0.1,confidence,low,3311,-0.03630042997813587,-0.02007676092601185,-0.06435229579336027
Computers,GAT,s0_f0_i0,0.1,confidence,mid,3311,-0.013145704152036086,-0.0028028677720312034,-0.08871567048331688
Computers,GAT,s1_f0_i0,0.1,distance,1,7538,-0.027332376693660843,-0.009517800067836868,-0.06605589290853105
Computers,GAT,s1_f0_i0,0.1,distance,2,2042,-0.0012344659600739272,0.0027201234068389146,0.021281226719970205
Computers,GAT,s1_f0_i0,0.1,distance,>=3,353,0.21717669285052899,0.11191417492145184,0.39063927613645133
Computers,GAT,s1_f0_i0,0.1,rel_conf,high,3311,-0.019033443384104287,-0.0047602767276101465,-0.05368163690059049
Computers,GAT,s1_f0_i0,0.1,rel_conf,low,3311,-0.009537324070822417,0.003658786654580415,-0.04118635924158494
Computers,GAT,s1_f0_i0,0.1,rel_conf,mid,3311,-0.011262453041635423,-0.006958103619180589,-0.0007458339110292105
Computers,GAT,s1_f0_i0,0.1,nbr_agree,high,2933,-0.014271462366030607,-0.01260330717270175,0.016977609180530286
Computers,GAT,s1_f0_i0,0.1,nbr_agree,low,3374,-0.009567067548235109,0.013707532957593749,-0.09099187258614651
Computers,GAT,s1_f0_i0,0.1,nbr_agree,mid,3626,-0.01592688881358062,-0.009919694294537651,-0.01637234995228835
Computers,GAT,s1_f0_i0,0.1,lp_agree,high,3311,-0.006437270366256187,-0.00877997132450814,0.03516836781741632
Computers,GAT,s1_f0_i0,0.1,lp_agree,low,3311,-0.013744734072389964,0.01241097614794695,-0.1045166164306442
Computers,GAT,s1_f0_i0,0.1,lp_agree,mid,3311,-0.019651514081139854,-0.011690598515649131,-0.026265581439976756
Computers,GAT,s1_f0_i0,0.1,log_deg,high,3265,-0.029316777000018335,-0.010133320102282739,-0.07685865949126369
Computers,GAT,s1_f0_i0,0.1,log_deg,low,3469,0.016957106817761747,0.01416522525648245,0.034905337836316615
Computers,GAT,s1_f0_i0,0.1,log_deg,mid,3199,-0.029694614968623356,-0.013360200486506657,-0.058368391691580784
Computers,GAT,s1_f0_i0,0.1,confidence,high,3311,0.004076726484860349,0.0021387410646332983,0.04283256652078895
Computers,GAT,s1_f0_i0,0.1,confidence,low,3311,-0.041454402297258164,-0.007239130824327256,-0.13355502715780615
Computers,GAT,s1_f0_i0,0.1,confidence,mid,3311,-0.0024557234980987497,-0.0029592635371612497,-0.004891369416187433
Computers,GAT,s2_f0_i0,1.0,distance,1,7829,-0.020103164636734006,-0.014232047521713254,-0.02859131869450683
Computers,GAT,s2_f0_i0,1.0,distance,2,1776,-0.02602057575105543,-0.030342925776232432,0.025946350446526493
Computers,GAT,s2_f0_i0,1.0,distance,>=3,328,0.14325918657023728,0.0964122603579265,0.17396264619218632
Computers,GAT,s2_f0_i0,1.0,rel_conf,high,3311,-0.024386981054937973,-0.021055081411993637,-0.014595902880980212
Computers,GAT,s2_f0_i0,1.0,rel_conf,low,3311,-0.006480102631232776,-0.005486791226050891,-0.0027250223678017033
Computers,GAT,s2_f0_i0,1.0,rel_conf,mid,3311,-0.016433285230309957,-0.013835297578485006,-0.01913361045500119
Computers,GAT,s2_f0_i0,1.0,nbr_agree,high,3100,-0.021223276507469913,-0.0191611942168205,-0.012544135659761617
Computers,GAT,s2_f0_i0,1.0,nbr_agree,low,3334,-0.011710595104890253,-0.010425638172822382,-0.003757597770135819
Computers,GAT,s2_f0_i0,1.0,nbr_agree,mid,3499,-0.01479748580482354,-0.011297441458967827,-0.019801747986376687
Computers,GAT,s2_f0_i0,1.0,lp_agree,high,3311,-0.019557201333076257,-0.01758065170767953,-0.015551799362175354
Computers,GAT,s2_f0_i0,1.0,lp_agree,low,3311,-0.0071527819840867535,-0.006420240899797203,-0.001325841509555323
Computers,GAT,s2_f0_i0,1.0,lp_agree,mid,3311,-0.020590385599317806,-0.016376396818342465,-0.019576894832052424
Computers,GAT,s2_f0_i0,1.0,log_deg,high,3268,-0.013809264508717778,-0.0055937179007465865,-0.04401146170952046
Computers,GAT,s2_f0_i0,1.0,log_deg,low,3478,-0.005526796848764337,-0.011306718857278741,0.02708930305170605
Computers,GAT,s2_f0_i0,1.0,log_deg,mid,3187,-0.028949078606107848,-0.023873206661680357,-0.022305650098006488
Computers,GAT,s2_f0_i0,1.0,confidence,high,3311,-0.0016957858796207148,-0.0009690860505191523,-0.008660031153463182
Computers,GAT,s2_f0_i0,1.0,confidence,low,3311,-0.040246679627330084,-0.03677798732462623,-0.01279504505165042
Computers,GAT,s2_f0_i0,1.0,confidence,mid,3311,-0.005357963014174683,-0.00263003723673938,-0.014999459498669503
Computers,GAT,s3_f0_i0,100.0,distance,1,7600,-0.03920082782444201,-0.0392570350044652,0.000102567504631202
Computers,GAT,s3_f0_i0,100.0,distance,2,1969,-0.022311103017031098,-0.02257229057043686,0.0011048696959192117
Computers,GAT,s3_f0_i0,100.0,distance,>=3,364,0.1415355926031595,0.14050496869034823,0.003965235162849172
Computers,GAT,s3_f0_i0,100.0,rel_conf,high,3311,-0.024759870935012085,-0.02484099285655139,0.00024562545163427015
Computers,GAT,s3_f0_i0,100.0,rel_conf,low,3311,-0.04037457006066203,-0.040656380821160076,0.0010494739186419587
Computers,GAT,s3_f0_i0,100.0,rel_conf,mid,3311,-0.022554340732670042,-0.02258938826379797,3.330505912249112e-05
Computers,GAT,s3_f0_i0,100.0,nbr_agree,high,3111,-0.03445016655727273,-0.034471326206167996,1.3955051885704073e-05
Computers,GAT,s3_f0_i0,100.0,nbr_agree,low,3314,-0.03527675623913884,-0.035609409761630295,0.001216039515430773
Computers,GAT,s3_f0_i0,100.0,nbr_agree,mid,3508,-0.018887195850859517,-0.01892969396258437,9.263909497866426e-05
Computers,GAT,s3_f0_i0,100.0,lp_agree,high,3311,-0.024032530990549916,-0.024013695922800893,-0.00021676534916395632
Computers,GAT,s3_f0_i0,100.0,lp_agree,low,3311,-0.004336328907554421,-0.004690380497520241,0.0012999375891310254
Computers,GAT,s3_f0_i0,100.0,lp_agree,mid,3311,-0.059319981434884594,-0.059382566311898755,0.00024523218943165077
Computers,GAT,s3_f0_i0,100.0,log_deg,high,3271,-0.022736059821224175,-0.0227703920966148,-3.337903485641044e-05
Computers,GAT,s3_f0_i0,100.0,log_deg,low,3471,-0.008722074177449968,-0.008996493961995866,0.0010838892730518457
Computers,GAT,s3_f0_i0,100.0,log_deg,mid,3191,-0.058193076277033184,-0.05827211203600535,0.00023357888498637516
Computers,GAT,s3_f0_i0,100.0,confidence,high,3311,0.002171101364186412,0.002177359851887828,-7.070297517561794e-05
Computers,GAT,s3_f0_i0,100.0,confidence,low,3311,-0.06680666550665382,-0.0671101723578501,0.0010544716183507354
Computers,GAT,s3_f0_i0,100.0,confidence,mid,3311,-0.0230533367951663,-0.023154009040191936,0.0003446357862236023
Computers,GAT,s4_f0_i0,0.1,distance,1,7629,-0.011863792984837862,0.007825290114527372,-0.09642595826852063
Computers,GAT,s4_f0_i0,0.1,distance,2,1958,0.008338511842507557,-0.008735894304495617,0.10985530523089591
Computers,GAT,s4_f0_i0,0.1,distance,>=3,346,0.15218285708069113,0.03176687149643209,0.45006677005655765
Computers,GAT,s4_f0_i0,0.1,rel_conf,high,3311,-0.002300118705146903,-0.0038425677026444616,0.004666324906071614
Computers,GAT,s4_f0_i0,0.1,rel_conf,low,3311,0.0034166270064213133,0.021349280433545337,-0.06988702676601113
Computers,GAT,s4_f0_i0,0.1,rel_conf,mid,3311,-0.007618064914214906,-0.0013228011469724743,-0.04496167372111777
Computers,GAT,s4_f0_i0,0.1,nbr_agree,high,2935,-0.01043888111130753,-0.009424588871164707,-0.004417926238317176
Computers,GAT,s4_f0_i0,0.1,nbr_agree,low,3383,0.005429132658456348,0.021221383291696094,-0.06569599303653532
Computers,GAT,s4_f0_i0,0.1,nbr_agree,mid,3615,-0.002560194564228402,0.0026151575323292153,-0.03584998273770975
Computers,GAT,s4_f0_i0,0.1,lp_agree,high,3311,-0.015579900796303225,-0.011057875211128665,-0.031858519089672376
Computers,GAT,s4_f0_i0,0.1,lp_agree,low,3311,0.009778328062147956,0.020473308683485847,-0.04628432167759262
Computers,GAT,s4_f0_i0,0.1,lp_agree,mid,3311,-0.000699924274140451,0.006768478111571219,-0.0320395348137923
Computers,GAT,s4_f0_i0,0.1,log_deg,high,3231,-0.014212134009136679,0.013504264229999063,-0.1458326877176978
Computers,GAT,s4_f0_i0,0.1,log_deg,low,3312,0.021464693949418412,0.0028024796702436072,0.09658114855793035
Computers,GAT,s4_f0_i0,0.1,log_deg,mid,3390,-0.013775352039168354,0.00019806285875034746,-0.06298088364509273
Computers,GAT,s4_f0_i0,0.1,confidence,high,3311,0.003143915594326141,0.0013383716947900082,0.022536207920551974
Computers,GAT,s4_f0_i0,0.1,confidence,low,3311,-0.0042700561214090715,0.018595537311971055,-0.10131467820479714
Computers,GAT,s4_f0_i0,0.1,confidence,mid,3311,-0.005375416085857565,-0.0037499378181878873,-0.031403905296812105
Computers,GCN,s0_f0_i0,0.1,distance,1,7749,-0.029310365779459224,-0.0031028591228124958,-0.13180948510462745
Computers,GCN,s0_f0_i0,0.1,distance,2,1838,-0.05784380896436503,-0.014312629536264443,-0.1363347033593021
Computers,GCN,s0_f0_i0,0.1,distance,>=3,346,0.28204078136840993,0.11443812309662038,0.7384827437673371
Computers,GCN,s0_f0_i0,0.1,rel_conf,high,3311,0.007874751407838776,0.012428069431520417,-0.051278712307751405
Computers,GCN,s0_f0_i0,0.1,rel_conf,low,3311,-0.09603017030328254,-0.0283822363433216,-0.2461497754314623
Computers,GCN,s0_f0_i0,0.1,rel_conf,mid,3311,0.01692123167898607,0.01270593159582567,-0.009566334219909475
Computers,GCN,s0_f0_i0,0.1,nbr_agree,high,2853,-0.03905315105429541,-0.013556847019108642,-0.11985092205498649
Computers,GCN,s0_f0_i0,0.1,nbr_agree,low,3315,-0.010683462558648493,0.012385799945929143,-0.08637708203239367
Computers,GCN,s0_f0_i0,0.1,nbr_agree,mid,3765,-0.02364458605587716,-0.003488917797210167,-0.10310362495256184
Computers,GCN,s0_f0_i0,0.1,lp_agree,high,3311,-0.03233621922262264,-0.014482899577694663,-0.10873379716427078
Computers,GCN,s0_f0_i0,0.1,lp_agree,low,3311,-0.02123153240289688,0.0016710159102439892,-0.08621942831651681
Computers,GCN,s0_f0_i0,0.1,lp_agree,mid,3311,-0.01766655480022772,0.009563707956119938,-0.11204159647833557
Computers,GCN,s0_f0_i0,0.1,log_deg,high,3221,0.0015772401601844566,0.0182046114713722,-0.126234961596145
Computers,GCN,s0_f0_i0,0.1,log_deg,low,3330,-0.029887925110779756,-0.004835616074524873,-0.05758346473058473
Computers,GCN,s0_f0_i0,0.1,log_deg,mid,3382,-0.041812589858002625,-0.01575671741766449,-0.12362628818823967
Computers,GCN,s0_f0_i0,0.1,confidence,high,3311,0.01971121442458379,0.01778044116637456,-0.024691784242641266
Computers,GCN,s0_f0_i0,0.1,confidence,low,3311,-0.07982298615690953,-0.020643501312701762,-0.21354723451409882
Computers,GCN,s0_f0_i0,0.1,confidence,mid,3311,-0.011122355879487289,-0.0003851155650036464,-0.06875580320238309
Computers,GCN,s1_f0_i0,0.1,distance,1,7538,-0.024508533695389967,-0.012261567333390455,-0.02841288182966294
Computers,GCN,s1_f0_i0,0.1,distance,2,2042,-0.08020484132234307,-0.013000306314866261,-0.2188710851284086
Computers,GCN,s1_f0_i0,0.1,distance,>=3,353,0.263606667349764,0.14819294197363486,0.5429050545630381
Computers,GCN,s1_f0_i0,0.1,rel_conf,high,3311,0.004268212229850521,-0.0038269329956743814,0.06698707767248042
Computers,GCN,s1_f0_i0,0.1,rel_conf,low,3311,-0.09377129214366586,-0.021607948714100433,-0.2360886476451888
Computers,GCN,s1_f0_i0,0.1,rel_conf,mid,3311,0.012345054184911608,0.005301334893224596,0.027311906788335925
Computers,GCN,s1_f0_i0,0.1,nbr_agree,high,2986,-0.04077205503058767,-0.012633775115731716,-0.10003399861994405
Computers,GCN,s1_f0_i0,0.1,nbr_agree,low,3364,-0.016741311507616263,-0.0064502119592764195,-0.005412610434696055
Computers,GCN,s1_f0_i0,0.1,nbr_agree,mid,3583,-0.02160387542571829,-0.0020205905708293725,-0.042577737488692924
Computers,GCN,s1_f0_i0,0.1,lp_agree,high,3311,-0.028454531358830026,-0.012400735544315866,-0.04920213210362981
Computers,GCN,s1_f0_i0,0.1,lp_agree,low,3311,-0.027282265981710463,-0.012353925069845229,-0.025680625309713132
Computers,GCN,s1_f0_i0,0.1,lp_agree,mid,3311,-0.021421347597652796,0.004621173402255652,-0.06690690577102952
Computers,GCN,s1_f0_i0,0.1,log_deg,high,3265,0.0046050322366162355,-0.0017811286139086668,0.05355540051126445
Computers,GCN,s1_f0_i0,0.1,log_deg,low,3469,-0.04568273258607858,0.0034590916593743026,-0.14268177400796145
Computers,GCN,s1_f0_i0,0.1,log_deg,mid,3199,-0.03502091920983241,-0.022771568662041886,-0.046689866658054836
Computers,GCN,s1_f0_i0,0.1,confidence,high,3311,0.019092511389054656,0.014858435842790008,0.05627224759423192
Computers,GCN,s1_f0_i0,0.1,confidence,low,3311,-0.07878491166350132,-0.01849421742674595,-0.18859085516408963
Computers,GCN,s1_f0_i0,0.1,confidence,mid,3311,-0.017465506245167517,-0.016497765232594275,-0.009471055614514706
Computers,GCN,s2_f0_i0,0.1,distance,1,7829,-0.027237947119014727,-0.008134956491725909,-0.07848484065938217
Computers,GCN,s2_f0_i0,0.1,distance,2,1776,-0.07989242753467041,-0.0461431451745935,-0.09350874598218756
Computers,GCN,s2_f0_i0,0.1,distance,>=3,328,0.2741809283814779,0.08736632219175011,0.7120157509616851
Computers,GCN,s2_f0_i0,0.1,rel_conf,high,3311,0.007978935304346235,0.008582730355920942,-0.009958156802873222
Computers,GCN,s2_f0_i0,0.1,rel_conf,low,3311,-0.0920059902903465,-0.040821038031282786,-0.17313344884479154
Computers,GCN,s2_f0_i0,0.1,rel_conf,mid,3311,0.003929185366853827,-0.0030932550666483705,0.017888288199390735
Computers,GCN,s2_f0_i0,0.1,nbr_agree,high,2546,-0.05105653894481377,-0.02825704706248955,-0.08147940239154564
Computers,GCN,s2_f0_i0,0.1,nbr_agree,low,3330,0.0011451380746858586,0.008498801519204902,-0.02188020469289346
Computers,GCN,s2_f0_i0,0.1,nbr_agree,mid,4057,-0.03426844752830971,-0.018077739844746477,-0.06573343454646902
Computers,GCN,s2_f0_i0,0.1,lp_agree,high,3311,-0.035677999591078535,-0.02105936441346623,-0.06842901869696304
Computers,GCN,s2_f0_i0,0.1,lp_agree,low,3311,0.005434821322402805,0.012543986514053196,-0.019052191758121832
Computers,GCN,s2_f0_i0,0.1,lp_agree,mid,3311,-0.049854691350470826,-0.026816244447242066,-0.07772210699318913
Computers,GCN,s2_f0_i0,0.1,log_deg,high,3268,0.0039789889696324465,0.013169429147549927,-0.0636587832172858
Computers,GCN,s2_f0_i0,0.1,log_deg,low,3478,-0.04811343377592103,-0.030984727797527478,-0.030538731997692824
Computers,GCN,s2_f0_i0,0.1,log_deg,mid,3187,-0.03478780146635618,-0.016396430693040753,-0.07302716367404131
Computers,GCN,s2_f0_i0,0.1,confidence,high,3311,0.011293863357283551,0.008445297778822858,0.010263530485361319
Computers,GCN,s2_f0_i0,0.1,confidence,low,3311,-0.0674355843390485,-0.0252481916274091,-0.14295722752651963
Computers,GCN,s2_f0_i0,0.1,confidence,mid,3311,-0.02395602942809205,-0.018528728498068858,-0.032509620407115684
Computers,GCN,s3_f0_i0,0.1,distance,1,7600,-0.03330142912111789,-0.017582849828820524,-0.07077787071797663
Computers,GCN,s3_f0_i0,0.1,distance,2,1969,-0.06794984722694453,-0.035923735147324165,-0.09127603622031717
Computers,GCN,s3_f0_i0,0.1,distance,>=3,364,0.2565343805721828,0.11145971502576557,0.6266111772298854
Computers,GCN,s3_f0_i0,0.1,rel_conf,high,3311,0.0009124811521580289,-0.0031473700174281527,0.014544080070867625
Computers,GCN,s3_f0_i0,0.1,rel_conf,low,3311,-0.09512340550838871,-0.0455069494765894,-0.15058950039106164
Computers,GCN,s3_f0_i0,0.1,rel_conf,mid,3311,0.005565317042174223,-0.0008147045299388145,-0.011809567376196406
Computers,GCN,s3_f0_i0,0.1,nbr_agree,high,2723,-0.05066332946662466,-0.023159362181468413,-0.12416690925276387
Computers,GCN,s3_f0_i0,0.1,nbr_agree,low,3311,-0.013385014262526362,-0.01824511739286694,0.037369499577551084
Computers,GCN,s3_f0_i0,0.1,nbr_agree,mid,3899,-0.028528235759084475,-0.010340951289479983,-0.07057496370062692
Computers,GCN,s3_f0_i0,0.1,lp_agree,high,3311,-0.03792959916127192,-0.01736164557469355,-0.11726301635620755
Computers,GCN,s3_f0_i0,0.1,lp_agree,low,3311,-0.011430733083634514,-0.019722812055497307,0.05296749271489279
Computers,GCN,s3_f0_i0,0.1,lp_agree,mid,3311,-0.0392853346737948,-0.012384566393765506,-0.08355946405507565
Computers,GCN,s3_f0_i0,0.1,log_deg,high,3271,0.0012561857281238042,0.00252814884763064,-0.02375648716107215
Computers,GCN,s3_f0_i0,0.1,log_deg,low,3471,-0.04609581351589309,-0.022468532326928248,-0.05783449093111969
Computers,GCN,s3_f0_i0,0.1,log_deg,mid,3191,-0.0431263557387459,-0.029480825991736626,-0.06615383163176597
Computers,GCN,s3_f0_i0,0.1,confidence,high,3311,0.015445076601989904,0.012945734637268225,-0.009391366243416336
Computers,GCN,s3_f0_i0,0.1,confidence,low,3311,-0.07557815334941642,-0.03925758621837394,-0.10247418080997295
Computers,GCN,s3_f0_i0,0.1,confidence,mid,3311,-0.02851259017127472,-0.023157232047495424,-0.035989440643001136
Computers,GCN,s4_f0_i0,0.01,distance,1,7629,-0.02167330904359477,0.013021601005843708,-0.1822122883175706
Computers,GCN,s4_f0_i0,0.01,distance,2,1958,-0.054506264071420674,-0.02986969743247414,-0.05605226300027733
Computers,GCN,s4_f0_i0,0.01,distance,>=3,346,0.2682624562627318,0.025204966867590217,0.9626859093086839
Computers,GCN,s4_f0_i0,0.01,rel_conf,high,3311,0.01078481713438706,0.007531416808611913,-0.03483318789119139
Computers,GCN,s4_f0_i0,0.01,rel_conf,low,3311,-0.08030656839705996,0.002538165794834568,-0.3104460611635082
Computers,GCN,s4_f0_i0,0.01,rel_conf,mid,3311,0.01538397510834455,0.0049040480453562685,-0.007109320534090685
Computers,GCN,s4_f0_i0,0.01,nbr_agree,high,2550,-0.03997320362165857,-0.010866467438492067,-0.15302484212474768
Computers,GCN,s4_f0_i0,0.01,nbr_agree,low,3323,0.0008052455313478646,0.020179616106299036,-0.08250728094258805
Computers,GCN,s4_f0_i0,0.01,nbr_agree,mid,4060,-0.01970310446076795,0.002519772087999139,-0.12373731820644282
Computers,GCN,s4_f0_i0,0.01,lp_agree,high,3311,-0.032847804088529164,-0.013342303295072133,-0.11462564429545558
Computers,GCN,s4_f0_i0,0.01,lp_agree,low,3311,-0.0014693445397517824,0.019946663932690845,-0.10407514413908522
Computers,GCN,s4_f0_i0,0.01,lp_agree,mid,3311,-0.019820687130692183,0.008369031592604936,-0.13368778115424942
Computers,GCN,s4_f0_i0,0.01,log_deg,high,3231,0.006130199947433912,0.022581975975113355,-0.12462350977459906
Computers,GCN,s4_f0_i0,0.01,log_deg,low,3312,-0.026076595276450232,-0.0046182675062170775,-0.058335486284532945
Computers,GCN,s4_f0_i0,0.01,log_deg,mid,3390,-0.033242227194231866,-0.002386213896197198,-0.1684049744107321
Computers,GCN,s4_f0_i0,0.01,confidence,high,3311,0.01941170108458745,0.015119272591087696,-0.03668392051253739
Computers,GCN,s4_f0_i0,0.01,confidence,low,3311,-0.05598310628926706,0.010755380000710968,-0.2435500106162612
Computers,GCN,s4_f0_i0,0.01,confidence,mid,3311,-0.01756631134500386,-0.010901021942995803,-0.07215463845999165
Cora,GAT,s0_f0_i0,100.0,distance,1,577,-0.002051164310561071,-0.0019894138985737664,0.00024711086687218356
Cora,GAT,s0_f0_i0,100.0,distance,2,828,0.009309333303700318,0.00950716111970984,-0.0003643087492821052
Cora,GAT,s0_f0_i0,100.0,distance,>=3,552,-0.04377074518065527,-0.043351426504660395,-0.0014019445589158422
Cora,GAT,s0_f0_i0,100.0,rel_conf,high,652,0.0007702371825469845,0.0009539983023895138,-0.00034295994575101027
Cora,GAT,s0_f0_i0,100.0,rel_conf,low,653,-0.02267649190166643,-0.022353673145562913,-0.0009641706398007597
Cora,GAT,s0_f0_i0,100.0,rel_conf,mid,652,-0.00510934818010389,-0.004955448987293831,-0.00012227723669067998
Cora,GAT,s0_f0_i0,100.0,nbr_agree,high,552,-0.00429267986961035,-0.004183782183605711,4.395471351694524e-05
Cora,GAT,s0_f0_i0,100.0,nbr_agree,low,1405,-0.010866430942698346,-0.010602382366343366,-0.0006812819022087059
Cora,GAT,s0_f0_i0,100.0,lp_agree,high,652,-0.017329465026504454,-0.017336438769943174,0.000552170522489372
Cora,GAT,s0_f0_i0,100.0,lp_agree,low,653,-0.0024987255632420435,-0.001970389991952981,-0.0016842372105798013
Cora,GAT,s0_f0_i0,100.0,lp_agree,mid,652,-0.0072183236022668185,-0.007079504384584934,-0.00029623673757107134
Cora,GAT,s0_f0_i0,100.0,log_deg,high,504,-0.010024904258667422,-0.009812711723267031,-0.00036479175295998944
Cora,GAT,s0_f0_i0,100.0,log_deg,low,768,-0.003997643788655636,-0.0037590463956197473,-0.0006136442475095003
Cora,GAT,s0_f0_i0,100.0,log_deg,mid,685,-0.013889216593582221,-0.013683640173751899,-0.0004055536425733536
Cora,GAT,s0_f0_i0,100.0,confidence,high,652,0.010059006009365157,0.010039276871944502,0.0005903088204312204
Cora,GAT,s0_f0_i0,100.0,confidence,low,653,-0.043372345189770733,-0.04280496857615379,-0.0016802976045548676
Cora,GAT,s0_f0_i0,100.0,confidence,mid,652,0.006329473907962124,0.006442007477298062,-0.0003383206838783823
Cora,GAT,s0_f1_i0,100.0,distance,1,584,0.03835944443532868,0.038488071258753975,0.00030117354839879774
Cora,GAT,s0_f1_i0,100.0,distance,2,853,0.06400009490121572,0.06438102818597524,-0.0012692756411397748
Cora,GAT,s0_f1_i0,100.0,distance,>=3,520,0.026231747407179595,0.026410084504347564,-0.00015154068436199207
Cora,GAT,s0_f1_i0,100.0,rel_conf,high,652,0.059234605610736346,0.0593572719696841,-7.784216018103791e-05
Cora,GAT,s0_f1_i0,100.0,rel_conf,low,653,0.049443972147259596,0.049974155462536696,-0.0017859935331269545
Cora,GAT,s0_f1_i0,100.0,rel_conf,mid,652,0.030255577681254753,0.030357799647044548,0.00035490634980731917
Cora,GAT,s0_f1_i0,100.0,nbr_agree,high,551,0.04116350736894969,0.041244927313712876,0.0002866237398511137
Cora,GAT,s0_f1_i0,100.0,nbr_agree,low,1406,0.04833096647330404,0.048649612904273276,-0.0008133268891561376
Cora,GAT,s0_f1_i0,100.0,lp_agree,high,652,0.00516460387984663,0.005162994554437694,0.0008948326890326387
Cora,GAT,s0_f1_i0,100.0,lp_agree,low,653,0.08494230406572767,0.08553674118807264,-0.002094544630086976
Cora,GAT,s0_f1_i0,100.0,lp_agree,mid,652,0.04877286491218524,0.04893492994132953,-0.0003087441645675631
Cora,GAT,s0_f1_i0,100.0,log_deg,high,504,0.0413366792693971,0.041661107350909554,-0.000874500402949014
Cora,GAT,s0_f1_i0,100.0,log_deg,low,768,0.05906246105829871,0.0592405001322428,-0.00014751167672543385
Cora,GAT,s0_f1_i0,100.0,log_deg,mid,685,0.035680075109440046,0.035961230218845563,-0.0006300302988089484
Cora,GAT,s0_f1_i0,100.0,confidence,high,652,0.021352582913966245,0.021343046170802182,0.0010872059489544725
Cora,GAT,s0_f1_i0,100.0,confidence,low,653,0.07385320228968062,0.07455158991251387,-0.0023732297728428723
Cora,GAT,s0_f1_i0,100.0,confidence,mid,652,0.043691058100366886,0.04375686162819892,-0.0002220048505329545
Cora,GAT,s0_f2_i0,100.0,distance,1,569,-0.012737132333913048,-0.01267335536400338,-0.00021009975439872667
Cora,GAT,s0_f2_i0,100.0,distance,2,919,-0.00026462231159729566,-3.639612675232495e-05,-0.000971758175907519
Cora,GAT,s0_f2_i0,100.0,distance,>=3,469,0.011305145490398294,0.011356822717418558,-0.00016080410491764536
Cora,GAT,s0_f2_i0,100.0,rel_conf,high,652,0.011105022547435173,0.011196575281810173,-0.0004380642201696299
Cora,GAT,s0_f2_i0,100.0,rel_conf,low,653,-0.021598243877679613,-0.02134599702099016,-0.0008822892068118998
Cora,GAT,s0_f2_i0,100.0,rel_conf,mid,652,0.007169840525995785,0.007240174006830746,-0.00034701982441639854
Cora,GAT,s0_f2_i0,100.0,nbr_agree,high,546,0.003334109599773649,0.0034331725193903484,-0.0004733206949792019
Cora,GAT,s0_f2_i0,100.0,nbr_agree,low,1411,-0.002841077443980544,-0.0026879531115525657,-0.0005879351875688285
Cora,GAT,s0_f2_i0,100.0,lp_agree,high,652,-0.014110900141710125,-0.014034129359239422,-0.00044771444406305276
Cora,GAT,s0_f2_i0,100.0,lp_agree,low,653,0.028713729443630487,0.028912272515377313,-0.0006350047855138424
Cora,GAT,s0_f2_i0,100.0,lp_agree,mid,652,-0.018003301020780182,-0.017864362593808747,-0.0005850332924058461
Cora,GAT,s0_f2_i0,100.0,log_deg,high,504,-0.007802209210774236,-0.007636329484364324,-0.0006453479587964713
Cora,GAT,s0_f2_i0,100.0,log_deg,low,768,0.018808861573537228,0.01891072591145837,-0.0004237389568046655
Cora,GAT,s0_f2_i0,100.0,log_deg,mid,685,-0.01854204887891342,-0.018383798547034758,-0.0006384273854873818
Cora,GAT,s0_f2_i0,100.0,confidence,high,652,0.009844007667588306,0.009863438781785083,-0.0003083727905022804
Cora,GAT,s0_f2_i0,100.0,confidence,low,653,-0.027969624693141792,-0.02771493404601655,-0.0007882155616976803
Cora,GAT,s0_f2_i0,100.0,confidence,mid,652,0.014812082600739851,0.014951915097382917,-0.0005709291839297378
Cora,GAT,s1_f0_i0,0.1,distance,1,637,-0.002546967292318514,0.040871916985025236,-0.10630845214271646
Cora,GAT,s1_f0_i0,0.1,distance,2,828,-0.05015677444024935,-0.0444002174524869,0.018365061994289868
Cora,GAT,s1_f0_i0,0.1,distance,>=3,492,-0.04775677803086076,0.09898413536025252,-0.5994271906649826
Cora,GAT,s1_f0_i0,0.1,rel_conf,high,652,-0.013021997147542597,-0.013185254269582392,0.01841411730306254
Cora,GAT,s1_f0_i0,0.1,rel_conf,low,653,-0.06016923904784055,0.06576130866639285,-0.4697417589553011
Cora,GAT,s1_f0_i0,0.1,rel_conf,mid,652,-0.02893815267305433,0.005562803862285026,-0.08082059259907197
Cora,GAT,s1_f0_i0,0.1,nbr_agree,high,564,-0.04974904212545839,-0.03739401254248109,-0.018715192626451767
Cora,GAT,s1_f0_i0,0.1,nbr_agree,low,1393,-0.027702844365415036,0.04239948965710694,-0.24183418653947664
Cora,GAT,s1_f0_i0,0.1,lp_agree,high,652,-0.019042802368936407,-0.008273613964853155,-0.003975299989740876
Cora,GAT,s1_f0_i0,0.1,lp_agree,low,653,-0.05718754425895889,0.06191415890800278,-0.42853009870908787
Cora,GAT,s1_f0_i0,0.1,lp_agree,mid,652,-0.0259036048789697,0.0045042410949988065,-0.09970604362034408
Cora,GAT,s1_f0_i0,0.1,log_deg,high,496,-0.04581021493481052,0.015432782711521265,-0.19234438516603738
Cora,GAT,s1_f0_i0,0.1,log_deg,low,767,-0.003329307501443557,0.05525126987206108,-0.21212523145261916
Cora,GAT,s1_f0_i0,0.1,log_deg,mid,694,-0.05961533393227747,-0.01737769450509241,-0.12871400997737223
Cora,GAT,s1_f0_i0,0.1,confidence,high,652,0.009991800858199285,-0.013368213103592708,0.14426706610219037
Cora,GAT,s1_f0_i0,0.1,confidence,low,653,-0.07143056127962988,0.09516144063534815,-0.5639056165064492
Cora,GAT,s1_f0_i0,0.1,confidence,mid,652,-0.04067338939093368,-0.02369953627966659,-0.11236526075264812
Cora,GAT,s1_f1_i0,100.0,distance,1,580,0.021602867800613934,0.021636127192398602,0.00027292320158465387
Cora,GAT,s1_f1_i0,100.0,distance,2,861,-0.06324280007514116,-0.06274629338416216,-0.0016948592438610823
Cora,GAT,s1_f1_i0,100.0,distance,>=3,516,-0.04151049833889153,-0.041294908338738945,-0.0006155624518851684
Cora,GAT,s1_f1_i0,100.0,rel_conf,high,652,-0.02374435202475711,-0.023642904919349395,-0.00018084650540184293
Cora,GAT,s1_f1_i0,100.0,rel_conf,low,653,-0.05438544520192634,-0.053781650150351634,-0.001985818808659739
Cora,GAT,s1_f1_i0,100.0,rel_conf,mid,652,-0.018936797519403026,-0.01878724946566157,-0.00031281744423501293
Cora,GAT,s1_f1_i0,100.0,nbr_agree,high,577,-0.03880628607715231,-0.03865143321002584,-0.00035573290493683005
Cora,GAT,s1_f1_i0,100.0,nbr_agree,low,1380,-0.0296743864598481,-0.029334759193917925,-0.0010241671674416585
Cora,GAT,s1_f1_i0,100.0,lp_agree,high,652,-0.020184873803261616,-0.020092546208504536,-7.152910896543914e-05
Cora,GAT,s1_f1_i0,100.0,lp_agree,low,653,-0.03314054094448937,-0.03264725290432824,-0.0016110622536193303
Cora,GAT,s1_f1_i0,100.0,lp_agree,mid,652,-0.04377382152650988,-0.04350422971819079,-0.0007974661757042187
Cora,GAT,s1_f1_i0,100.0,log_deg,high,496,-0.04114996617840183,-0.04079621261165989,-0.0010423872960122014
Cora,GAT,s1_f1_i0,100.0,log_deg,low,767,-0.005418189812203877,-0.005224355507394307,-0.0005002121364529098
Cora,GAT,s1_f1_i0,100.0,log_deg,mid,694,-0.05587273956375782,-0.05553555608826344,-0.0010344694088423715
Cora,GAT,s1_f1_i0,100.0,confidence,high,651,-9.012872356062296e-05,-8.840018886213663e-05,0.00017480808369811784
Cora,GAT,s1_f1_i0,100.0,confidence,low,653,-0.044343604336836484,-0.043718232403853086,-0.0019919224360701085
Cora,GAT,s1_f1_i0,100.0,confidence,mid,653,-0.052567787867775384,-0.05234021733402294,-0.0006610770121772334
Cora,GAT,s1_f2_i0,1.0,distance,1,690,0.04807119559550632,0.049025227539781224,0.029949321758091212
Cora,GAT,s1_f2_i0,1.0,distance,2,800,0.022229180335998522,0.024889574050903307,0.012667262673722344
Cora,GAT,s1_f2_i0,1.0,distance,>=3,467,-0.02307669610997598,-0.0016916820528165566,-0.08050265482622247
Cora,GAT,s1_f2_i0,1.0,rel_conf,high,652,0.035362940990120384,0.03846428986707351,0.013060725317861802
Cora,GAT,s1_f2_i0,1.0,rel_conf,low,653,0.024644637545984338,0.03453912778798873,-0.02555975677756026
Cora,GAT,s1_f2_i0,1.0,rel_conf,mid,652,0.0015735114278968565,0.008153983420389532,0.002115077632999809
Cora,GAT,s1_f2_i0,1.0,nbr_agree,high,574,-0.0015737428897764083,0.0005545005565736894,0.020029950485558095
Cora,GAT,s1_f2_i0,1.0,nbr_agree,low,1383,0.029702727723966316,0.038055484224210456,-0.013227107180401609
Cora,GAT,s1_f2_i0,1.0,lp_agree,high,652,0.01552973056863427,0.0130775954825747,0.053364740721827175
Cora,GAT,s1_f2_i0,1.0,lp_agree,low,653,0.024461115848780746,0.044138754856349105,-0.0685485934699923
Cora,GAT,s1_f2_i0,1.0,lp_agree,mid,652,0.021590652275670474,0.023926141071904605,0.004865832720074511
Cora,GAT,s1_f2_i0,1.0,log_deg,high,496,0.03465799939247871,0.038578018065421826,0.007143643129687697
Cora,GAT,s1_f2_i0,1.0,log_deg,low,767,0.029062503319831068,0.03853362176999586,-0.015824960264434078
Cora,GAT,s1_f2_i0,1.0,log_deg,mid,694,0.0010004010942552544,0.006137010171708868,0.0025916424765284754
Cora,GAT,s1_f2_i0,1.0,confidence,high,652,0.011649079118038252,0.009492821488643721,0.05371441629898674
Cora,GAT,s1_f2_i0,1.0,confidence,low,653,0.03201520315173212,0.05287653079989496,-0.06303118272572736
Cora,GAT,s1_f2_i0,1.0,confidence,mid,652,0.017905373514795597,0.018759865702295597,-0.0010097158877675843
Cora,GAT,s2_f0_i0,1.0,distance,1,548,0.04987395462328503,0.046864337294641234,0.06007029462973275
Cora,GAT,s2_f0_i0,1.0,distance,2,882,0.05512458342813853,0.06468314189218882,-0.024290382018654487
Cora,GAT,s2_f0_i0,1.0,distance,>=3,527,0.0015864461603833924,0.011506685608930756,-0.026522423000362012
Cora,GAT,s2_f0_i0,1.0,rel_conf,high,652,0.06803677491615157,0.06563703231284956,0.041657254236900275
Cora,GAT,s2_f0_i0,1.0,rel_conf,low,653,0.01267052153168191,0.032358829770665065,-0.07201571938950603
Cora,GAT,s2_f0_i0,1.0,rel_conf,mid,652,0.03704461766166922,0.03814497900886771,0.02666077085021162
Cora,GAT,s2_f0_i0,1.0,nbr_agree,high,543,0.028418315379000525,0.028077615229464392,0.03621536302033414
Cora,GAT,s2_f0_i0,1.0,nbr_agree,low,1414,0.043391574305894465,0.05201559154451141,-0.015663263454449728
Cora,GAT,s2_f0_i0,1.0,lp_agree,high,652,0.00863480202259459,0.009911473909038682,0.032272380180769215
Cora,GAT,s2_f0_i0,1.0,lp_agree,low,653,0.09642652065063873,0.1117773988893167,-0.05119262878749312
Cora,GAT,s2_f0_i0,1.0,lp_agree,mid,652,0.012562190462475198,0.014330183435802835,0.01519061704880522
Cora,GAT,s2_f0_i0,1.0,log_deg,high,513,0.02075617657302653,0.02499025211929118,0.011585329905733185
Cora,GAT,s2_f0_i0,1.0,log_deg,low,765,0.045410406199935194,0.05215949973249745,-0.008021455590402876
Cora,GAT,s2_f0_i0,1.0,log_deg,mid,679,0.04624451760515369,0.053128377239553104,-0.0033722726355425703
Cora,GAT,s2_f0_i0,1.0,confidence,high,652,0.02940966965962044,0.027659677289014972,0.05933565018242676
Cora,GAT,s2_f0_i0,1.0,confidence,low,653,0.04685984435526924,0.06838087621180611,-0.077255721366837
Cora,GAT,s2_f0_i0,1.0,confidence,mid,652,0.041429861191591644,0.04004506647952499,0.014230413694864772
Cora,GAT,s2_f1_i0,1.0,distance,1,582,-0.010517763313149242,0.008322728458548756,-0.053837390429313625
Cora,GAT,s2_f1_i0,1.0,distance,2,862,-0.0001389895956920295,0.028988846631724963,-0.09506108482868116
Cora,GAT,s2_f1_i0,1.0,distance,>=3,513,-0.03025464844285397,-0.044568644281019254,0.0768002286988558
Cora,GAT,s2_f1_i0,1.0,rel_conf,high,652,0.021150187114996388,0.025933221439642384,-0.0033940489690640475
Cora,GAT,s2_f1_i0,1.0,rel_conf,low,653,-0.04905549097937423,-0.013030920514286337,-0.11787631193466691
Cora,GAT,s2_f1_i0,1.0,rel_conf,mid,652,-0.005396536522847772,-0.0021944557962242373,0.008142105201681887
Cora,GAT,s2_f1_i0,1.0,nbr_agree,high,552,-0.034997242948283325,-0.024511832257975708,-0.029313656329613438
Cora,GAT,s2_f1_i0,1.0,nbr_agree,low,1405,-0.0017390633817244705,0.014590046287007219,-0.041065025434679034
Cora,GAT,s2_f1_i0,1.0,lp_agree,high,652,-0.029654292606868582,-0.022623328709163504,-0.01563272538129967
Cora,GAT,s2_f1_i0,1.0,lp_agree,low,653,0.015456029868600507,0.03672159621763005,-0.06180144558426539
Cora,GAT,s2_f1_i0,1.0,lp_agree,mid,652,-0.01920245798087561,-0.003466652946238158,-0.03578008913272695
Cora,GAT,s2_f1_i0,1.0,log_deg,high,513,-0.032877774034094864,-0.0033941576820135655,-0.09862877576457936
Cora,GAT,s2_f1_i0,1.0,log_deg,low,765,0.007316958047206112,0.007593106366450497,0.020120858751271887
Cora,GAT,s2_f1_i0,1.0,log_deg,mid,679,-0.015453560275076383,0.004272477704049593,-0.056956397654144966
Cora,GAT,s2_f1_i0,1.0,confidence,high,652,0.014247036053359197,0.011457181050002263,0.03676315498841179
Cora,GAT,s2_f1_i0,1.0,confidence,low,653,-0.040455739677043634,-0.0017914583087880187,-0.1200179913042477
Cora,GAT,s2_f1_i0,1.0,confidence,mid,652,-0.007106260653653718,0.001024945381960296,-0.029870134601904002
Cora,GAT,s2_f2_i0,100.0,distance,1,590,0.05621388079756395,0.056408489962755604,-0.000884742558162866
Cora,GAT,s2_f2_i0,100.0,distance,2,876,0.06917041131894885,0.06932550260465442,-0.00046338014880036287
Cora,GAT,s2_f2_i0,100.0,distance,>=3,491,0.012832550798559827,0.013005583082342786,-0.00054494243874184
Cora,GAT,s2_f2_i0,100.0,rel_conf,high,652,0.08593815162869323,0.08606624201031554,-0.0005470502598285941
Cora,GAT,s2_f2_i0,100.0,rel_conf,low,653,0.03538825802196954,0.03569104961742853,-0.0011263736842408957
Cora,GAT,s2_f2_i0,100.0,rel_conf,mid,652,0.03208596355344617,0.03216917163755262,-0.00015841575440169332
Cora,GAT,s2_f2_i0,100.0,nbr_agree,high,532,0.0005827622306078251,0.000660427082750159,-0.0003297020817046585
Cora,GAT,s2_f2_i0,100.0,nbr_agree,low,1425,0.07000008620713882,0.07020661630128555,-0.0007158486664004028
Cora,GAT,s2_f2_i0,100.0,lp_agree,high,652,0.009524873794953481,0.009577743114869253,-0.00016872329164712308
Cora,GAT,s2_f2_i0,100.0,lp_agree,low,653,0.1305974635194308,0.1309174212525851,-0.0011493319292467036
Cora,GAT,s2_f2_i0,100.0,lp_agree,mid,652,0.013143969459767701,0.013285232467885377,-0.0005137492655451388
Cora,GAT,s2_f2_i0,100.0,log_deg,high,513,0.026311090931325443,0.026543727859883792,-0.0010283968957538834
Cora,GAT,s2_f2_i0,100.0,log_deg,low,765,0.07296468066234219,0.07309074448604214,-0.00031274879468518523
Cora,GAT,s2_f2_i0,100.0,log_deg,mid,679,0.04527926286997952,0.0454556330138699,-0.0006313187358343791
Cora,GAT,s2_f2_i0,100.0,confidence,high,652,0.03823208443226256,0.03823279968799986,0.00012649106560497157
Cora,GAT,s2_f2_i0,100.0,confidence,low,653,0.07200521102908197,0.07241284719470087,-0.0014131428334606504
Cora,GAT,s2_f2_i0,100.0,confidence,mid,652,0.04311892883909263,0.043224488664989846,-0.0005447481006320382
Cora,GAT,s3_f0_i0,100.0,distance,1,616,0.02180027729505063,0.021928486885962495,-0.0007059992424820501
Cora,GAT,s3_f0_i0,100.0,distance,2,849,0.011515098620640485,0.011624294329869,-0.000589505770430791
Cora,GAT,s3_f0_i0,100.0,distance,>=3,492,0.03565924390544739,0.035616388165853885,9.569729856746248e-05
Cora,GAT,s3_f0_i0,100.0,rel_conf,high,652,0.031687279420396286,0.03172912188102861,-0.00034368411628047947
Cora,GAT,s3_f0_i0,100.0,rel_conf,low,653,-0.003982575345002903,-0.0038071588754289287,-0.0006676131515430582
Cora,GAT,s3_f0_i0,100.0,rel_conf,mid,652,0.034800701711806825,0.03481435117546039,-0.00035010648741871665
Cora,GAT,s3_f0_i0,100.0,nbr_agree,high,569,0.01377573069872462,0.0138147717410525,-0.00043951400400758236
Cora,GAT,s3_f0_i0,100.0,nbr_agree,low,1388,0.023711211743203675,0.023803777756539857,-0.00045981224300373094
Cora,GAT,s3_f0_i0,100.0,lp_agree,high,652,-0.008613274506996005,-0.008547530583808749,-0.000625217060604253
Cora,GAT,s3_f0_i0,100.0,lp_agree,low,653,0.05234935281835329,0.05241581199727785,-0.0002503565681103085
Cora,GAT,s3_f0_i0,100.0,lp_agree,mid,652,0.01868272229937684,0.018781606405059215,-0.0004864700906127124
Cora,GAT,s3_f0_i0,100.0,log_deg,high,494,0.014775945348778241,0.01491911570552873,-0.0007387910906820094
Cora,GAT,s3_f0_i0,100.0,log_deg,low,760,0.03359528466274864,0.03360804005673057,-0.00018090046250772722
Cora,GAT,s3_f0_i0,100.0,log_deg,mid,703,0.011262789050681454,0.01136280564461456,-0.0005488701440493707
Cora,GAT,s3_f0_i0,100.0,confidence,high,652,0.01712458265339667,0.01714580190693671,-0.000532834508811453
Cora,GAT,s3_f0_i0,100.0,confidence,low,653,0.02650260304601415,0.026624971381738027,-0.0004178255255515683
Cora,GAT,s3_f0_i0,100.0,confidence,mid,652,0.01883138688795405,0.018918767297194772,-0.0004111268307350483
Cora,GAT,s3_f1_i0,100.0,distance,1,623,-0.0028902137260375937,-0.0026575171928344687,-0.0008225176055531095
Cora,GAT,s3_f1_i0,100.0,distance,2,809,0.0021917841343119804,0.0026097319034770194,-0.0015576931411976514
Cora,GAT,s3_f1_i0,100.0,distance,>=3,525,-0.009189127399807928,-0.009193776562100409,0.00016394950634561207
Cora,GAT,s3_f1_i0,100.0,rel_conf,high,652,0.01922005634366364,0.019438924599278873,-0.0008130198426766398
Cora,GAT,s3_f1_i0,100.0,rel_conf,low,653,-0.02511661049052727,-0.024730908834185716,-0.0012413534362388982
Cora,GAT,s3_f1_i0,100.0,rel_conf,mid,652,-0.0015061940152221176,-0.0013742293316894028,-0.0005304233088464281
Cora,GAT,s3_f1_i0,100.0,nbr_agree,high,570,-0.0036610676531205755,-0.0034635974649797063,-0.0008582609255162019
Cora,GAT,s3_f1_i0,100.0,nbr_agree,low,1387,-0.0019934518610562613,-0.0017281515871609976,-0.0008632444132031765
Cora,GAT,s3_f1_i0,100.0,lp_agree,high,652,-0.026299573161119305,-0.02616009829234489,-0.0007000556743797797
Cora,GAT,s3_f1_i0,100.0,lp_agree,low,653,0.039560773836343266,0.03987351940747974,-0.0009160311873984348
Cora,GAT,s3_f1_i0,100.0,lp_agree,mid,652,-0.020763214380463246,-0.020478900224884633,-0.0009692086864881082
Cora,GAT,s3_f1_i0,100.0,log_deg,high,494,-0.01092432867660209,-0.010563482157131876,-0.0012985536324702247
Cora,GAT,s3_f1_i0,100.0,log_deg,low,760,0.010019254684448198,0.010152888298034624,-0.00039943202640948795
Cora,GAT,s3_f1_i0,100.0,log_deg,mid,703,-0.0100565489969755,-0.009770983143856604,-0.0010547295791543938
Cora,GAT,s3_f1_i0,100.0,confidence,high,652,0.014700210167586492,0.014735853745162175,-0.00042653238860536856
Cora,GAT,s3_f1_i0,100.0,confidence,low,653,-0.01180163523322042,-0.011360501257237754,-0.0012690242531932453
Cora,GAT,s3_f1_i0,100.0,confidence,mid,652,-0.01032186724656925,-0.010062169809282873,-0.0008891975060600479
Cora,GAT,s3_f2_i0,100.0,distance,1,514,0.02709971953922674,0.027168443694652766,-0.0006852428692147684
Cora,GAT,s3_f2_i0,100.0,distance,2,886,-0.004044723295465791,-0.0038762209646857615,-0.0010834126886077743
Cora,GAT,s3_f2_i0,100.0,distance,>=3,557,0.04314858352688522,0.04309815799740524,8.86733930105519e-05
Cora,GAT,s3_f2_i0,100.0,rel_conf,high,652,0.03512950287274785,0.035180941681189015,-0.0005611001307686605
Cora,GAT,s3_f2_i0,100.0,rel_conf,low,653,-0.01638058234137374,-0.01621917296332198,-0.0007127466021939148
Cora,GAT,s3_f2_i0,100.0,rel_conf,mid,652,0.03400548542935422,0.03403236712414792,-0.0006617585590217922
Cora,GAT,s3_f2_i0,100.0,nbr_agree,high,573,0.0240098405466862,0.024106876908380537,-0.0009435450473976528
Cora,GAT,s3_f2_i0,100.0,nbr_agree,low,1384,0.014900190637290867,0.01497308711785117,-0.0005217312751568977
Cora,GAT,s3_f2_i0,100.0,lp_agree,high,652,-0.0014642802484196027,-0.0013326731927555402,-0.0013371275768668247
Cora,GAT,s3_f2_i0,100.0,lp_agree,low,654,0.07157414367804105,0.07153337410101468,0.00016398195702490269
Cora,GAT,s3_f2_i0,100.0,lp_agree,mid,651,-0.01762726614552157,-0.01747777769642489,-0.0007652295188219941
Cora,GAT,s3_f2_i0,100.0,log_deg,high,494,0.0022575408823577447,0.0023708493120757623,-0.0008276088889738133
Cora,GAT,s3_f2_i0,100.0,log_deg,low,760,0.024196398885626524,0.02423639360227081,-0.0004065713677060608
Cora,GAT,s3_f2_i0,100.0,log_deg,mid,703,0.021159120677714638,0.021258958457713417,-0.0007750986719293479
Cora,GAT,s3_f2_i0,100.0,confidence,high,652,0.026035216688378493,0.026072469591363112,-0.0010480946104443536
Cora,GAT,s3_f2_i0,100.0,confidence,low,653,0.010669160674213418,0.01072435457527543,-0.0001753627142290815
Cora,GAT,s3_f2_i0,100.0,confidence,mid,652,0.01600842936638669,0.01615595086220578,-0.0007129721757280565
Cora,GAT,s4_f0_i0,100.0,distance,1,588,0.06526919287078237,0.06530406158797597,8.494130432556734e-05
Cora,GAT,s4_f0_i0,100.0,distance,2,903,0.0203145768819325,0.020507934349583867,-0.0009999879033777135
Cora,GAT,s4_f0_i0,100.0,distance,>=3,466,0.028485454970675006,0.02870211785443355,-0.0010756708387625752
Cora,GAT,s4_f0_i0,100.0,rel_conf,high,652,0.036244784761791604,0.03635278837812461,-0.0005833560624058878
Cora,GAT,s4_f0_i0,100.0,rel_conf,low,653,0.05143469882413032,0.051695588354312205,-0.0009752390619478213
Cora,GAT,s4_f0_i0,100.0,rel_conf,mid,652,0.019598361904635708,0.019683000500216763,-0.0005170658597077233
Cora,GAT,s4_f0_i0,100.0,nbr_agree,high,566,0.02465711844683538,0.024720835812100272,-0.00042044566199741736
Cora,GAT,s4_f0_i0,100.0,nbr_agree,low,1391,0.04028796541185198,0.04047494518251238,-0.0008025405866135611
Cora,GAT,s4_f0_i0,100.0,lp_agree,high,652,0.02429984756773962,0.024316536868276728,-0.00015186494584083394
Cora,GAT,s4_f0_i0,100.0,lp_agree,low,653,0.03416148754575532,0.03451053234556001,-0.0013189325132385956
Cora,GAT,s4_f0_i0,100.0,lp_agree,mid,652,0.04884291353401227,0.04893088998970074,-0.0006043363877867717
Cora,GAT,s4_f0_i0,100.0,log_deg,high,522,0.022979571673148458,0.023138775679343526,-0.0007006416578007907
Cora,GAT,s4_f0_i0,100.0,log_deg,low,762,0.06054720728416141,0.06069663612861331,-0.0006905233195196243
Cora,GAT,s4_f0_i0,100.0,log_deg,mid,673,0.01762901930716909,0.017776004361185205,-0.0006870616431263525
Cora,GAT,s4_f0_i0,100.0,confidence,high,652,0.022803768424168647,0.022812172679081977,-0.0003438337533219736
Cora,GAT,s4_f0_i0,100.0,confidence,low,653,0.04616287738586822,0.04651329309250274,-0.0011446191761735195
Cora,GAT,s4_f0_i0,100.0,confidence,mid,652,0.038319313087346374,0.038413965263249694,-0.000586948269114673
Cora,GAT,s4_f1_i0,100.0,distance,1,671,0.05590201232543468,0.05603844735732555,-0.000385927243505087
Cora,GAT,s4_f1_i0,100.0,distance,2,774,0.012758244993766765,0.012963881018241863,-0.0007395286418034904
Cora,GAT,s4_f1_i0,100.0,distance,>=3,512,0.04429084062576294,0.044347167015075684,0.00014413375873690648
Cora,GAT,s4_f1_i0,100.0,rel_conf,high,652,0.04868881541527126,0.0487642748955569,-8.789703761682857e-05
Cora,GAT,s4_f1_i0,100.0,rel_conf,low,653,0.025109023722901247,0.025378257903351686,-0.0010159996393224401
Cora,GAT,s4_f1_i0,100.0,rel_conf,mid,652,0.03362092247769877,0.03370442858502909,-5.6440539372382277e-05
Cora,GAT,s4_f1_i0,100.0,nbr_agree,high,552,0.021001175693843632,0.021067217640254765,-0.00016489520458001441
Cora,GAT,s4_f1_i0,100.0,nbr_agree,low,1405,0.04161531454303513,0.041788287222173315,-0.0004744012183248049
Cora,GAT,s4_f1_i0,100.0,lp_agree,high,652,0.015601942509961275,0.01562322136814609,0.00016407690953162014
Cora,GAT,s4_f1_i0,100.0,lp_agree,low,653,0.05782888120020335,0.05812583154047435,-0.0009887869827268883
Cora,GAT,s4_f1_i0,100.0,lp_agree,mid,652,0.033937577455321666,0.03404766723422181,-0.0003356688803197502
Cora,GAT,s4_f1_i0,100.0,log_deg,high,522,0.019182162266581426,0.019419686776011358,-0.0009128917893767742
Cora,GAT,s4_f1_i0,100.0,log_deg,low,762,0.06657508461494144,0.06665328590888675,1.4589471191273335e-05
Cora,GAT,s4_f1_i0,100.0,log_deg,mid,673,0.013846746879736305,0.013989201980749488,-0.0004340914229830505
Cora,GAT,s4_f1_i0,100.0,confidence,high,652,0.0258662506846562,0.025862972429193554,0.00043402396602516645
Cora,GAT,s4_f1_i0,100.0,confidence,low,653,0.02068381534053576,0.021062126020925165,-0.0012885119127868392
Cora,GAT,s4_f1_i0,100.0,confidence,mid,652,0.060875432988617306,0.060928600331756955,-0.0003054313059403702
Cora,GAT,s4_f2_i0,1.0,distance,1,664,0.0315936803817749,0.026977896690368652,0.03154742974782241
Cora,GAT,s4_f2_i0,1.0,distance,2,834,0.008235258164165704,0.009560388626812188,-0.00833167306167117
Cora,GAT,s4_f2_i0,1.0,distance,>=3,459,-0.02852389132015587,0.0010263034201395405,-0.14550492716628102
Cora,GAT,s4_f2_i0,1.0,rel_conf,high,652,0.0257548949469818,0.027255382274557483,-0.0034455436099911697
Cora,GAT,s4_f2_i0,1.0,rel_conf,low,653,0.0005208250209346454,0.009103655450011794,-0.03974267253602733
Cora,GAT,s4_f2_i0,1.0,rel_conf,mid,652,-0.003647681028565053,0.00405306026248109,-0.037713840414819906
Cora,GAT,s4_f2_i0,1.0,nbr_agree,high,563,-0.0013221569001992117,0.004381709581581794,-0.01871424220923036
Cora,GAT,s4_f2_i0,1.0,nbr_agree,low,1394,0.011117856334921572,0.017138342689749453,-0.030309731123677172
Cora,GAT,s4_f2_i0,1.0,lp_agree,high,652,-0.006337935573484277,0.001619940155122901,-0.03864328047309892
Cora,GAT,s4_f2_i0,1.0,lp_agree,low,653,0.007725668994062351,0.012357307520978855,-0.02319646166367883
Cora,GAT,s4_f2_i0,1.0,lp_agree,mid,652,0.02122920715004384,0.02642971240669667,-0.01908769204809799
Cora,GAT,s4_f2_i0,1.0,log_deg,high,522,0.00505119676334187,-0.00030738001125529824,0.02826728191218946
Cora,GAT,s4_f2_i0,1.0,log_deg,low,762,0.020371005603960546,0.03568457133500913,-0.07341066107315627
Cora,GAT,s4_f2_i0,1.0,log_deg,mid,673,-0.00506002499125513,-0.0010007102634719267,-0.017242913775067575
Cora,GAT,s4_f2_i0,1.0,confidence,high,652,0.025490613437137766,0.025637002444706125,-0.003511718025204627
Cora,GAT,s4_f2_i0,1.0,confidence,low,653,-0.026787868046285968,-0.013011625313284259,-0.04702218171365263
Cora,GAT,s4_f2_i0,1.0,confidence,mid,652,0.023967152724236773,0.027820593008965777,-0.030356991930604423
Cora,GCN,s0_f0_i0,100.0,distance,1,577,0.0051107821886006155,0.005244236988252715,-0.00014831371069154006
Cora,GCN,s0_f0_i0,100.0,distance,2,828,-0.0014252818149068647,-0.0010435140651204877,-0.0011414962948973256
Cora,GCN,s0_f0_i0,100.0,distance,>=3,552,-0.007140643354775267,-0.006713337656380491,-0.0013710302145465343
Cora,GCN,s0_f0_i0,100.0,rel_conf,high,581,0.05192497121282369,0.052101937403161824,-0.00025962436355344697
Cora,GCN,s0_f0_i0,100.0,rel_conf,low,653,-0.036329752544531635,-0.03586906824506264,-0.001428703533994631
Cora,GCN,s0_f0_i0,100.0,rel_conf,mid,723,-0.011919608337091048,-0.011607995254205306,-0.0009733879097519288
Cora,GCN,s0_f0_i0,100.0,nbr_agree,high,536,0.010495327301879409,0.010677598305602554,-0.00036121895963609987
Cora,GCN,s0_f0_i0,100.0,nbr_agree,low,1421,-0.005487933534706779,-0.005114093202675529,-0.001121696874953372
Cora,GCN,s0_f0_i0,100.0,lp_agree,high,652,-0.026576112384445127,-0.026470135326034483,-0.00010650957521208369
Cora,GCN,s0_f0_i0,100.0,lp_agree,low,653,0.06002402816760777,0.06056386743533848,-0.001731494376478241
Cora,GCN,s0_f0_i0,100.0,lp_agree,mid,652,-0.03687262571662486,-0.03655445612281383,-0.0009009732374158298
Cora,GCN,s0_f0_i0,100.0,log_deg,high,504,0.022627727379874618,0.022819296708182724,-0.0003389538294989368
Cora,GCN,s0_f0_i0,100.0,log_deg,low,768,-0.014524459838867188,-0.014109611511230469,-0.001270304088901713
Cora,GCN,s0_f0_i0,100.0,log_deg,mid,685,-0.0035363917803242773,-0.003224182650990781,-0.0009359391990214768
Cora,GCN,s0_f0_i0,100.0,confidence,high,652,0.026677447959689293,0.02667917649438778,0.00023755461491879797
Cora,GCN,s0_f0_i0,100.0,confidence,low,653,-0.04993308558033216,-0.04925222172306287,-0.0019864895209351727
Cora,GCN,s0_f0_i0,100.0,confidence,mid,652,0.019999660597257107,0.020280696497373074,-0.0009896511862424533
Cora,GCN,s0_f1_i0,100.0,distance,1,584,0.04963013244001835,0.0497293145689246,-0.0002503032672698756
Cora,GCN,s0_f1_i0,100.0,distance,2,853,0.03837328345666602,0.03869526774774268,-0.001298660417640901
Cora,GCN,s0_f1_i0,100.0,distance,>=3,520,0.049539094704848075,0.04956150605128362,0.00025546193808717674
Cora,GCN,s0_f1_i0,100.0,rel_conf,high,645,0.06867616666379828,0.06872367156568426,-8.051555801894547e-05
Cora,GCN,s0_f1_i0,100.0,rel_conf,low,653,0.008252906032579777,0.008633541294115421,-0.0013698130917119767
Cora,GCN,s0_f1_i0,100.0,rel_conf,mid,659,0.057346676658607265,0.05744538195035531,-0.0002650588053381233
Cora,GCN,s0_f1_i0,100.0,nbr_agree,high,535,0.03353725081292269,0.033619982059870934,-0.00023461355107034878
Cora,GCN,s0_f1_i0,100.0,nbr_agree,low,1422,0.04889900297052252,0.04910988420373785,-0.0007001237599896816
Cora,GCN,s0_f1_i0,100.0,lp_agree,high,652,-0.007155433388575494,-0.007106855603083551,-9.381516502558793e-05
Cora,GCN,s0_f1_i0,100.0,lp_agree,low,653,0.11258601667687507,0.11290150406167121,-0.0010215011414472829
Cora,GCN,s0_f1_i0,100.0,lp_agree,mid,652,0.028563501644719547,0.02872675876675934,-0.0006025866619113571
Cora,GCN,s0_f1_i0,100.0,log_deg,high,504,0.06754464100277613,0.067689301475646,-0.0005000331380490337
Cora,GCN,s0_f1_i0,100.0,log_deg,low,768,0.040454407533009884,0.04061897595723474,-0.00046595253461734903
Cora,GCN,s0_f1_i0,100.0,log_deg,mid,685,0.032649996680934934,0.032861533565242795,-0.000746315311481937
Cora,GCN,s0_f1_i0,100.0,confidence,high,652,0.017829003509568286,0.017829003509568286,0.00016022716908351356
Cora,GCN,s0_f1_i0,100.0,confidence,low,653,0.05512346580601757,0.055562155991564444,-0.0014055196099122353
Cora,GCN,s0_f1_i0,100.0,confidence,mid,652,0.0611298720529474,0.06121844455508363,-0.000472021542174425
Cora,GCN,s0_f2_i0,100.0,distance,1,569,-0.0026239474125612228,-0.002534421236108586,0.00019013430546390323
Cora,GCN,s0_f2_i0,100.0,distance,2,919,-0.020350132336165117,-0.019892785896803544,-0.001462563306007242
Cora,GCN,s0_f2_i0,100.0,distance,>=3,469,-0.00028509689546596384,-6.402326799404001e-05,-0.0005355061408835779
Cora,GCN,s0_f2_i0,100.0,rel_conf,high,652,0.055690487835304836,0.05572285315741787,0.0004617699045463183
Cora,GCN,s0_f2_i0,100.0,rel_conf,low,653,-0.06090264517534383,-0.060309400145894365,-0.0018878456163556353
Cora,GCN,s0_f2_i0,100.0,rel_conf,mid,652,-0.025873313652225782,-0.025617907749363233,-0.0008517982036350647
Cora,GCN,s0_f2_i0,100.0,nbr_agree,high,528,-0.001287077412460813,-0.001047943577621946,-0.000490158769056448
Cora,GCN,s0_f2_i0,100.0,nbr_agree,low,1429,-0.013750128432368003,-0.01343619076833602,-0.0008595226091142674
Cora,GCN,s0_f2_i0,100.0,lp_agree,high,652,-0.028517815233008226,-0.028253647447363694,-0.0007521829126541256
Cora,GCN,s0_f2_i0,100.0,lp_agree,low,653,0.05340555059234364,0.053662327402036025,-0.0006330598190237124
Cora,GCN,s0_f2_i0,100.0,lp_agree,mid,652,-0.05614843032111416,-0.055788001034157375,-0.0008945557018606111
Cora,GCN,s0_f2_i0,100.0,log_deg,high,504,0.009543659195067389,0.00960713814175318,0.00030318417182441447
Cora,GCN,s0_f2_i0,100.0,log_deg,low,768,-0.013496855894724491,-0.013068119684855106,-0.001295793193189455
Cora,GCN,s0_f2_i0,100.0,log_deg,mid,685,-0.02156635409724106,-0.021254502595776215,-0.0009411639251329869
Cora,GCN,s0_f2_i0,100.0,confidence,high,652,0.025394760392194904,0.025394760392194904,0.0003930144471895766
Cora,GCN,s0_f2_i0,100.0,confidence,low,653,-0.06140693387795371,-0.06086459121514243,-0.0015038978291644868
Cora,GCN,s0_f2_i0,100.0,confidence,mid,652,0.004927663715339148,0.005266277702308142,-0.001167579410443691
Cora,GCN,s1_f0_i0,0.1,distance,1,637,0.010753894058089797,0.035106802192550246,-0.02829331347599945
Cora,GCN,s1_f0_i0,0.1,distance,2,828,-0.049452345728298264,-0.02711377656402214,-0.01700111782233533
Cora,GCN,s1_f0_i0,0.1,distance,>=3,492,0.005409036710010362,0.11223999126170714,-0.44686166637322955
Cora,GCN,s1_f0_i0,0.1,rel_conf,high,622,0.03393221457288198,0.02604044039533071,0.08792456242710928
Cora,GCN,s1_f0_i0,0.1,rel_conf,low,653,-0.07689501370259122,0.031443640338699064,-0.3748684048845673
Cora,GCN,s1_f0_i0,0.1,rel_conf,mid,682,-0.003414141817176808,0.026986730413352977,-0.09069753011257148
Cora,GCN,s1_f0_i0,0.1,nbr_agree,high,547,-0.03854225769339359,-0.02115898027716434,-0.011876118993612104
Cora,GCN,s1_f0_i0,0.1,nbr_agree,low,1410,-0.007342134384398791,0.047311152549500135,-0.1740847297923606
Cora,GCN,s1_f0_i0,0.1,lp_agree,high,652,-0.024523610717679833,-0.005745703822995996,-0.01107862430962399
Cora,GCN,s1_f0_i0,0.1,lp_agree,low,653,0.020916540443805975,0.09268428784599714,-0.25426841784173887
Cora,GCN,s1_f0_i0,0.1,lp_agree,mid,652,-0.044638300965900046,-0.0025179634796329564,-0.12069810766288946
Cora,GCN,s1_f0_i0,0.1,log_deg,high,496,0.00166011048901471,0.016267599598054017,0.0006017387162875762
Cora,GCN,s1_f0_i0,0.1,log_deg,low,767,-0.004334758360040825,0.062323798101293404,-0.2269943061248838
Cora,GCN,s1_f0_i0,0.1,log_deg,mid,694,-0.04169120534352677,-0.001060924371999672,-0.11260740014730115
Cora,GCN,s1_f0_i0,0.1,confidence,high,652,0.020560768484337966,0.005956080793603102,0.1325379847576433
Cora,GCN,s1_f0_i0,0.1,confidence,low,654,-0.047347521927743164,0.08002957091054419,-0.4099291791819647
Cora,GCN,s1_f0_i0,0.1,confidence,mid,651,-0.021314104947443235,-0.001671096238489378,-0.10795205679525767
Cora,GCN,s1_f1_i0,0.1,distance,1,580,0.01540117674860464,-0.0183078128716041,0.18870052165920817
Cora,GCN,s1_f1_i0,0.1,distance,2,861,-0.07143922176095252,0.025098547079837275,-0.34219969348477014
Cora,GCN,s1_f1_i0,0.1,distance,>=3,516,-0.03666094985119128,-0.0029737159263255597,-0.11141671438141564
Cora,GCN,s1_f1_i0,0.1,rel_conf,high,588,0.007315581753140399,-0.012473517940157941,0.10812314872697117
Cora,GCN,s1_f1_i0,0.1,rel_conf,low,653,-0.10076026766807711,0.04055996090858305,-0.4755800059958613
Cora,GCN,s1_f1_i0,0.1,rel_conf,mid,716,-0.013964752911189371,-0.013539414166072183,0.00600373507678998
Cora,GCN,s1_f1_i0,0.1,nbr_agree,high,551,-0.047699231309596524,-0.03482069413155697,-0.018557476706605826
Cora,GCN,s1_f1_i0,0.1,nbr_agree,low,1406,-0.03215598288504873,0.02037204083473887,-0.1653296504150192
Cora,GCN,s1_f1_i0,0.1,lp_agree,high,652,-0.04256474021022305,-0.01699100974147305,-0.07301510516880891
Cora,GCN,s1_f1_i0,0.1,lp_agree,low,653,-0.006035767141929216,0.042962767537483626,-0.1565201075149917
Cora,GCN,s1_f1_i0,0.1,lp_agree,mid,652,-0.061043011264567015,-0.011533128337626097,-0.14243125670476045
Cora,GCN,s1_f1_i0,0.1,log_deg,high,496,0.0002183991093789306,0.012202807011142847,-0.010109194596900095
Cora,GCN,s1_f1_i0,0.1,log_deg,low,767,-0.03141219923673433,0.013761743806020799,-0.13800473141663108
Cora,GCN,s1_f1_i0,0.1,log_deg,mid,694,-0.0684565511835411,-0.010303875554878994,-0.189934969210718
Cora,GCN,s1_f1_i0,0.1,confidence,high,652,0.006239825231165952,-0.017850464838414126,0.14831048656886528
Cora,GCN,s1_f1_i0,0.1,confidence,low,653,-0.06393616387526435,0.07000393679459649,-0.41723210845168957
Cora,GCN,s1_f1_i0,0.1,confidence,mid,652,-0.051858461341974915,-0.03775641962063092,-0.10264498247362526
Cora,GCN,s1_f2_i0,100.0,distance,1,690,0.044951882569686186,0.045031037537947904,-0.0005516889598555805
Cora,GCN,s1_f2_i0,100.0,distance,2,800,0.01013776779174802,0.010256202220916721,-0.0005202252486180448
Cora,GCN,s1_f2_i0,100.0,distance,>=3,467,-0.011767895369764525,-0.011454553752180296,-0.0012958462850790936
Cora,GCN,s1_f2_i0,100.0,rel_conf,high,634,0.05119481635770584,0.05127397132596756,-0.0006359022267618291
Cora,GCN,s1_f2_i0,100.0,rel_conf,low,653,-0.01688027810904369,-0.0166683239922224,-0.0006247692950650958
Cora,GCN,s1_f2_i0,100.0,rel_conf,mid,670,0.01820395846865075,0.018363937335227898,-0.0008818946789286805
Cora,GCN,s1_f2_i0,100.0,nbr_agree,high,546,-0.006385650826897793,-0.006236520005669766,-0.0008494892033694678
Cora,GCN,s1_f2_i0,100.0,nbr_agree,low,1411,0.026306123618619948,0.02645805585815242,-0.0006649076479709381
Cora,GCN,s1_f2_i0,100.0,lp_agree,high,652,-0.0038104953210046366,-0.0036746563355615214,-0.000868655856789813
Cora,GCN,s1_f2_i0,100.0,lp_agree,low,653,0.05282225607000124,0.05297073124013674,-0.0005542740664774415
Cora,GCN,s1_f2_i0,100.0,lp_agree,mid,652,0.002488964174422792,0.0026581221562953505,-0.0007265356016717727
Cora,GCN,s1_f2_i0,100.0,log_deg,high,496,0.05027113422270746,0.050319294775685974,-0.0004371332073016986
Cora,GCN,s1_f2_i0,100.0,log_deg,low,767,0.007478769630621107,0.007708962768743666,-0.0009400798150974458
Cora,GCN,s1_f2_i0,100.0,log_deg,mid,694,0.0042661167359145935,0.004403326628187543,-0.0006687990019097114
Cora,GCN,s1_f2_i0,100.0,confidence,high,652,0.019920687368310985,0.019956807783044872,-0.0007852672946549706
Cora,GCN,s1_f2_i0,100.0,confidence,low,653,0.02463247235664734,0.024854976495593872,-0.0005870734601131727
Cora,GCN,s1_f2_i0,100.0,confidence,mid,652,0.0069909662556794094,0.007185456211581509,-0.0007770744643524239
Cora,GCN,s2_f0_i0,100.0,distance,1,548,0.060817073731526894,0.06090326204787211,-5.158670277510763e-05
Cora,GCN,s2_f0_i0,100.0,distance,2,882,0.04647100715139829,0.0467245653102728,-0.00087114529761808
Cora,GCN,s2_f0_i0,100.0,distance,>=3,527,0.012019063308976397,0.012177909687302813,-0.0003680050528286794
Cora,GCN,s2_f0_i0,100.0,rel_conf,high,652,0.08970428427304222,0.08970827778424217,0.00027408221106587234
Cora,GCN,s2_f0_i0,100.0,rel_conf,low,653,0.005354480940569006,0.005821960169542395,-0.0015729000080613937
Cora,GCN,s2_f0_i0,100.0,rel_conf,mid,652,0.02862819462466093,0.02869983940768095,-0.00021803101964950664
Cora,GCN,s2_f0_i0,100.0,nbr_agree,high,546,0.013401601559076548,0.01347503448143983,-9.61965751803508e-05
Cora,GCN,s2_f0_i0,100.0,nbr_agree,low,1411,0.05197165647691904,0.05219451824373422,-0.0006648015580525499
Cora,GCN,s2_f0_i0,100.0,lp_agree,high,652,-0.00833469556153188,-0.008203148110512593,-0.00041906051450936785
Cora,GCN,s2_f0_i0,100.0,lp_agree,low,653,0.13568257911281967,0.13591312987881088,-0.0006420203026407964
Cora,GCN,s2_f0_i0,100.0,lp_agree,mid,652,-0.00386074569327699,-0.003679428363870252,-0.00045719572910440443
Cora,GCN,s2_f0_i0,100.0,log_deg,high,513,0.05258984756283824,0.05265457820706432,3.3402349491778064e-05
Cora,GCN,s2_f0_i0,100.0,log_deg,low,765,0.04093028408249999,0.041185749590007315,-0.0007883270578757375
Cora,GCN,s2_f0_i0,100.0,log_deg,mid,679,0.03292941063949739,0.03311484068939363,-0.0005959109491531111
Cora,GCN,s2_f0_i0,100.0,confidence,high,652,0.02799096429274861,0.02798732840941731,0.00028806860976764756
Cora,GCN,s2_f0_i0,100.0,confidence,low,653,0.04618954530718866,0.046650110397368105,-0.001436761914022642
Cora,GCN,s2_f0_i0,100.0,confidence,mid,652,0.04944378978635633,0.04953003770734632,-0.00036836431314776156
Cora,GCN,s2_f1_i0,1.0,distance,1,582,-0.00413588396052722,0.015550338115888795,-0.08058073490288013
Cora,GCN,s2_f1_i0,1.0,distance,2,862,-0.017636073852636436,0.0158774721373538,-0.12234265391851488
Cora,GCN,s2_f1_i0,1.0,distance,>=3,513,-0.015097694090235314,-0.03356100766979464,0.10085767477705489
Cora,GCN,s2_f1_i0,1.0,rel_conf,high,581,0.06204890640590355,0.06622021826121971,-0.0238997488721084
Cora,GCN,s2_f1_i0,1.0,rel_conf,low,653,-0.07650310430921059,-0.040474838356146625,-0.11689910470518229
Cora,GCN,s2_f1_i0,1.0,rel_conf,mid,723,-0.01583444181814231,-0.009023240245724096,-0.014379666339457637
Cora,GCN,s2_f1_i0,1.0,nbr_agree,high,532,-0.026868798230823665,-0.011672176812824397,-0.06430081818911772
Cora,GCN,s2_f1_i0,1.0,nbr_agree,low,1425,-0.007761627205631227,0.008231312266567259,-0.046603040669471074
Cora,GCN,s2_f1_i0,1.0,lp_agree,high,652,-0.04765339643677324,-0.03211142570694536,-0.0716426429916405
Cora,GCN,s2_f1_i0,1.0,lp_agree,low,653,0.0652565125484379,0.07292363681983072,-0.010651119761627794
Cora,GCN,s2_f1_i0,1.0,lp_agree,mid,652,-0.05659046714291249,-0.03245785777554189,-0.07201101809158642
Cora,GCN,s2_f1_i0,1.0,log_deg,high,513,0.00930544623622187,0.030087618916122993,-0.09184134569429345
Cora,GCN,s2_f1_i0,1.0,log_deg,low,765,-0.014513063508700741,-0.00863002546472491,-3.6303488329836753e-05
Cora,GCN,s2_f1_i0,1.0,log_deg,mid,679,-0.02802009250699855,-0.00487924482404567,-0.07875550179802951
Cora,GCN,s2_f1_i0,1.0,confidence,high,652,0.0210569131593763,0.019660555146223224,0.006635106935275711
Cora,GCN,s2_f1_i0,1.0,confidence,low,653,-0.0777022201470905,-0.04411029404922062,-0.0989665877624211
Cora,GCN,s2_f1_i0,1.0,confidence,mid,652,0.01787733373466449,0.03298371372047382,-0.06183784684592897
Cora,GCN,s2_f2_i0,100.0,distance,1,590,0.07535752179258959,0.07540532471769945,-0.00021831088430240202
Cora,GCN,s2_f2_i0,100.0,distance,2,876,0.07365648659396928,0.0737700334422664,-0.0005695372313948071
Cora,GCN,s2_f2_i0,100.0,distance,>=3,491,0.04543143061659238,0.04543494729063413,0.00015558605908930895
Cora,GCN,s2_f2_i0,100.0,rel_conf,high,627,0.09275191185767195,0.09276031611258528,-7.131472057615949e-05
Cora,GCN,s2_f2_i0,100.0,rel_conf,low,653,0.0358254807283831,0.035986055641408,-0.0006667263973347535
Cora,GCN,s2_f2_i0,100.0,rel_conf,mid,677,0.0734731599006202,0.07350165092082284,-0.00010522690423422676
Cora,GCN,s2_f2_i0,100.0,nbr_agree,high,521,0.014283281713438178,0.014313978105497505,-0.0002000482268180538
Cora,GCN,s2_f2_i0,100.0,nbr_agree,low,1436,0.08624605896745219,0.0863249755171348,-0.0003113510830468047
Cora,GCN,s2_f2_i0,100.0,lp_agree,high,652,0.007826920667308945,0.007864948430675645,-0.0002642016832820288
Cora,GCN,s2_f2_i0,100.0,lp_agree,low,653,0.18055864917556508,0.18064543353835805,-0.00026693945532935706
Cora,GCN,s2_f2_i0,100.0,lp_agree,mid,652,0.012703921531607043,0.012777294849325549,-0.0003140403674807739
Cora,GCN,s2_f2_i0,100.0,log_deg,high,513,0.07482889172626517,0.0748871850688555,-0.0003341015028999567
Cora,GCN,s2_f2_i0,100.0,log_deg,low,765,0.06954754629945448,0.06960530320024183,-0.0001671714899623685
Cora,GCN,s2_f2_i0,100.0,log_deg,mid,679,0.05846809357711946,0.05854945391723787,-0.0003712003249168304
Cora,GCN,s2_f2_i0,100.0,confidence,high,652,0.03191074015904061,0.03191109778690926,1.3202203191791092e-05
Cora,GCN,s2_f2_i0,100.0,confidence,low,653,0.11127236973819465,0.11142853390750618,-0.0005597663729661263
Cora,GCN,s2_f2_i0,100.0,confidence,mid,652,0.05801263067619933,0.058054175113607775,-0.00029816821527850446
Cora,GCN,s3_f0_i0,100.0,distance,1,616,0.02267147194255481,0.02280814539302478,-0.0006697258829751967
Cora,GCN,s3_f0_i0,100.0,distance,2,849,-0.012602588945058502,-0.012377581411031402,-0.0009457128229675881
Cora,GCN,s3_f0_i0,100.0,distance,>=3,492,0.03357367932311883,0.03357147395126214,7.356962702135721e-05
Cora,GCN,s3_f0_i0,100.0,rel_conf,high,652,0.05985716552090792,0.05987099379849581,-0.0002825408702930163
Cora,GCN,s3_f0_i0,100.0,rel_conf,low,653,-0.05181766085748829,-0.05147719912653126,-0.0010741506096271346
Cora,GCN,s3_f0_i0,100.0,rel_conf,mid,652,0.022384014597699675,0.02244963931159738,-0.00045034981380388047
Cora,GCN,s3_f0_i0,100.0,nbr_agree,high,540,0.004649380401328784,0.004761079505637866,-0.0006788115962672482
Cora,GCN,s3_f0_i0,100.0,nbr_agree,low,1417,0.01219024957698589,0.012341049328267628,-0.0005735404461068326
Cora,GCN,s3_f0_i0,100.0,lp_agree,high,652,-0.023606946497607084,-0.02343176844661221,-0.0010068992091590752
Cora,GCN,s3_f0_i0,100.0,lp_agree,low,653,0.08038415021589662,0.08042956895521547,-8.754407422953699e-05
Cora,GCN,s3_f0_i0,100.0,lp_agree,mid,652,-0.02655640628440248,-0.026356790329049695,-0.0007141112105430845
Cora,GCN,s3_f0_i0,100.0,log_deg,high,494,0.04267687522448027,0.04274553977526152,-0.0004720730104168155
Cora,GCN,s3_f0_i0,100.0,log_deg,low,760,-0.003104777085153665,-0.0029415795677586454,-0.0005717997332291948
Cora,GCN,s3_f0_i0,100.0,log_deg,mid,703,0.0015101002086785886,0.0016752050747064207,-0.0007275863580620211
Cora,GCN,s3_f0_i0,100.0,confidence,high,652,0.023202505945428054,0.023226943849785964,-0.00047708996106426554
Cora,GCN,s3_f0_i0,100.0,confidence,low,653,-0.010903164675918564,-0.010677024653640732,-0.0006614828563651728
Cora,GCN,s3_f0_i0,100.0,confidence,mid,652,0.01806134826566541,0.018230804270761847,-0.0006691014022965287
Cora,GCN,s3_f1_i0,100.0,distance,1,623,-0.02070083013506996,-0.020474868926726453,-0.000666303166898587
Cora,GCN,s3_f1_i0,100.0,distance,2,809,-0.026801315462044006,-0.026300338422706848,-0.001722933552639868
Cora,GCN,s3_f1_i0,100.0,distance,>=3,525,0.0020601058006286532,0.001956751346588126,0.0006802004304628846
Cora,GCN,s3_f1_i0,100.0,rel_conf,high,609,0.0460679860929355,0.046121034226785596,-0.00011243681961866788
Cora,GCN,s3_f1_i0,100.0,rel_conf,low,653,-0.08989761525602469,-0.08935706073255667,-0.0016754993996393242
Cora,GCN,s3_f1_i0,100.0,rel_conf,mid,695,-0.004100341591045997,-0.003946800026104591,-0.0004162298704434692
Cora,GCN,s3_f1_i0,100.0,nbr_agree,high,549,-0.014831006092669075,-0.014617025417925422,-0.0007331968939344899
Cora,GCN,s3_f1_i0,100.0,nbr_agree,low,1408,-0.018007890744642818,-0.0177419944242998,-0.0007452626394179145
Cora,GCN,s3_f1_i0,100.0,lp_agree,high,652,-0.04469665720418914,-0.044436006092586355,-0.0009663159572932734
Cora,GCN,s3_f1_i0,100.0,lp_agree,low,653,0.05649829029489262,0.056633056396729775,-0.0002453002674925494
Cora,GCN,s3_f1_i0,100.0,lp_agree,mid,652,-0.06326460874885143,-0.06290590799659312,-0.0010147788531328365
Cora,GCN,s3_f1_i0,100.0,log_deg,high,494,0.004136695070305341,0.004324747724571698,-0.0005826979556564644
Cora,GCN,s3_f1_i0,100.0,log_deg,low,760,-0.0307621755098042,-0.030530253836983157,-0.0005685992853351481
Cora,GCN,s3_f1_i0,100.0,log_deg,mid,703,-0.017299611147911786,-0.016982693251641034,-0.0010410620826763193
Cora,GCN,s3_f1_i0,100.0,confidence,high,652,0.01767512881682698,0.017696526884301345,-6.377938370785962e-05
Cora,GCN,s3_f1_i0,100.0,confidence,low,653,-0.057802061209452305,-0.057388643393290195,-0.0011974421063338085
Cora,GCN,s3_f1_i0,100.0,confidence,mid,652,-0.01116064757657198,-0.01084176272702364,-0.0009637132476333698
Cora,GCN,s3_f2_i0,0.1,distance,1,514,0.05715887787740981,0.04122005942266738,-0.005952527204265037
Cora,GCN,s3_f2_i0,0.1,distance,2,886,-0.00831678852808937,0.032864537384386217,-0.34186856835413665
Cora,GCN,s3_f2_i0,0.1,distance,>=3,557,0.05167650470185747,0.030444793791060354,0.054555633531322575
Cora,GCN,s3_f2_i0,0.1,rel_conf,high,633,0.07712415336244294,0.060957227932145086,-0.049711349260258116
Cora,GCN,s3_f2_i0,0.1,rel_conf,low,653,-0.030994735852134858,0.015816308364021148,-0.25262157942605706
Cora,GCN,s3_f2_i0,0.1,rel_conf,mid,671,0.0331070479088853,0.027345543735606492,-0.11794111359292395
Cora,GCN,s3_f2_i0,0.1,nbr_agree,high,538,0.02220584867612141,0.03411455867902058,-0.2339216418130078
Cora,GCN,s3_f2_i0,0.1,nbr_agree,low,1419,0.027377132465504994,0.03446734338011681,-0.10550938644990304
Cora,GCN,s3_f2_i0,0.1,lp_agree,high,651,-0.01006781679510882,0.01741481202721784,-0.37145766161397425
Cora,GCN,s3_f2_i0,0.1,lp_agree,low,653,0.1127247561174366,0.07787201296863289,0.1340397022415694
Cora,GCN,s3_f2_i0,0.1,lp_agree,mid,653,-0.024900743734964315,0.007772376763692912,-0.1857222825740554
Cora,GCN,s3_f2_i0,0.1,log_deg,high,494,0.055244684701989066,0.045810878759453666,-0.06759851197464373
Cora,GCN,s3_f2_i0,0.1,log_deg,low,760,0.0098319681067216,0.027012172498201092,-0.14554930603014932
Cora,GCN,s3_f2_i0,0.1,log_deg,mid,703,0.022804755574439395,0.03428586185571991,-0.18713588217556634
Cora,GCN,s3_f2_i0,0.1,confidence,high,652,0.024878592944584055,0.025361211753330393,-0.19051570661628606
Cora,GCN,s3_f2_i0,0.1,confidence,low,653,0.027198082363806275,0.03943414107581189,-0.03379665091803261
Cora,GCN,s3_f2_i0,0.1,confidence,mid,652,0.02578790714404333,0.03830798198840368,-0.19828559647932026
Cora,GCN,s4_f0_i0,100.0,distance,1,588,0.07597154297796238,0.07594352879491795,3.6670872292918906e-05
Cora,GCN,s4_f0_i0,100.0,distance,2,903,0.019363336784895102,0.019472472889478842,-0.0008274782122489502
Cora,GCN,s4_f0_i0,100.0,distance,>=3,466,0.05507477133059191,0.05518200008654284,-0.0007313262565721014
Cora,GCN,s4_f0_i0,100.0,rel_conf,high,652,0.08663630704938263,0.0866966865545401,-0.0007152550588024096
Cora,GCN,s4_f0_i0,100.0,rel_conf,low,653,0.018514208187553116,0.01858168064543886,-0.00029243681408833866
Cora,GCN,s4_f0_i0,100.0,rel_conf,mid,652,0.029516295055670216,0.02959062204770513,-0.0006275166416814552
Cora,GCN,s4_f0_i0,100.0,nbr_agree,high,540,0.028345882009576884,0.028389035772394267,-0.0005906421471053584
Cora,GCN,s4_f0_i0,100.0,nbr_agree,low,1417,0.05117470787374079,0.05125124023763239,-0.0005275240853057667
Cora,GCN,s4_f0_i0,100.0,lp_agree,high,652,0.01303689428633703,0.013053166354360712,-0.000412585733408498
Cora,GCN,s4_f0_i0,100.0,lp_agree,low,653,0.08251020599835501,0.08265111137860404,-0.000656479096172188
Cora,GCN,s4_f0_i0,100.0,lp_agree,mid,652,0.03902171250501296,0.03906635638394973,-0.0005655853379331067
Cora,GCN,s4_f0_i0,100.0,log_deg,high,522,0.05584749568011116,0.055905848627346266,-0.0006482494590620633
Cora,GCN,s4_f0_i0,100.0,log_deg,low,762,0.0489087261240001,0.04898013248844102,-0.00047418595234966713
Cora,GCN,s4_f0_i0,100.0,log_deg,mid,673,0.031798651987163695,0.03186832981690613,-0.0005449219539291555
Cora,GCN,s4_f0_i0,100.0,confidence,high,652,0.03645051476414218,0.03645897862370029,-0.0006774073218507872
Cora,GCN,s4_f0_i0,100.0,confidence,low,653,0.04301082613274665,0.04313313486382575,-0.00039120069619888204
Cora,GCN,s4_f0_i0,100.0,confidence,mid,652,0.05516789295922031,0.05523918011437168,-0.0005664490181757389
Cora,GCN,s4_f1_i0,100.0,distance,1,671,0.042820640541224475,0.04292471025100231,-0.00043118845208897866
Cora,GCN,s4_f1_i0,100.0,distance,2,774,-0.018268299041176328,-0.017956268725777158,-0.001211168496905062
Cora,GCN,s4_f1_i0,100.0,distance,>=3,512,0.05063009262084961,0.05068099498748779,6.205864127733791e-06
Cora,GCN,s4_f1_i0,100.0,rel_conf,high,652,0.0580049266844439,0.05802101993853326,-9.236810896249629e-05
Cora,GCN,s4_f1_i0,100.0,rel_conf,low,653,-0.024062486100160374,-0.023638339447938694,-0.001346311792479319
Cora,GCN,s4_f1_i0,100.0,rel_conf,mid,652,0.02823505811164717,0.028311590475538773,-0.00043593383127343556
Cora,GCN,s4_f1_i0,100.0,nbr_agree,high,539,0.0004430371224327656,0.000585313409511623,-0.0006512086767288777
Cora,GCN,s4_f1_i0,100.0,nbr_agree,low,1418,0.028404005071508198,0.028587766191350727,-0.0006153688214146387
Cora,GCN,s4_f1_i0,100.0,lp_agree,high,652,-0.011387095860908358,-0.011215672902534335,-0.0008582890465060667
Cora,GCN,s4_f1_i0,100.0,lp_agree,low,653,0.07203444980005025,0.07216498397210835,-0.00027988987314408765
Cora,GCN,s4_f1_i0,100.0,lp_agree,mid,652,0.0013826573553260557,0.0015979493322547667,-0.0007380704295057946
Cora,GCN,s4_f1_i0,100.0,log_deg,high,522,0.031752157256977775,0.03182725910939477,-0.00032858042411520674
Cora,GCN,s4_f1_i0,100.0,log_deg,low,762,0.03655547169562712,0.03677433995124235,-0.0007050627543989874
Cora,GCN,s4_f1_i0,100.0,log_deg,mid,673,-0.005816229562348507,-0.005620845536774777,-0.0007649593837780928
Cora,GCN,s4_f1_i0,100.0,confidence,high,652,0.023812985493361638,0.02382264144581525,-0.0002209726638830061
Cora,GCN,s4_f1_i0,100.0,confidence,low,653,-0.009127976792147163,-0.008777918713381294,-0.0009735727803639817
Cora,GCN,s4_f1_i0,100.0,confidence,mid,652,0.04746964884681937,0.04762688589973685,-0.0006806399740696669
Cora,GCN,s4_f2_i0,1.0,distance,1,664,0.01796587260372673,0.02000149043209587,-0.012191171737273694
Cora,GCN,s4_f2_i0,1.0,distance,2,834,-0.016638607001133066,-0.00096622130853663,-0.06915977095833331
Cora,GCN,s4_f2_i0,1.0,distance,>=3,459,-0.026661324345208515,0.004143846190832745,-0.12343408322369025
Cora,GCN,s4_f2_i0,1.0,rel_conf,high,646,0.03767722199206747,0.03438823769336141,0.0024316838480822334
Cora,GCN,s4_f2_i0,1.0,rel_conf,low,653,-0.06378275685434498,-0.026979153682042734,-0.11328286427485781
Cora,GCN,s4_f2_i0,1.0,rel_conf,mid,658,0.004750659038230687,0.014862825442954808,-0.07602976991922873
Cora,GCN,s4_f2_i0,1.0,nbr_agree,high,552,-0.015535669050354861,-0.0003938243009041775,-0.07106265713655655
Cora,GCN,s4_f2_i0,1.0,nbr_agree,low,1405,-0.003992283641231387,0.010387634934055479,-0.05921981813031625
Cora,GCN,s4_f2_i0,1.0,lp_agree,high,651,-0.027349008210060588,-0.004193915017006389,-0.11954391082189991
Cora,GCN,s4_f2_i0,1.0,lp_agree,low,653,0.02925734005149616,0.02806250534232868,0.0037220224483734336
Cora,GCN,s4_f2_i0,1.0,lp_agree,mid,653,-0.02371455416379986,-0.0018644450634580645,-0.07203342408300849
Cora,GCN,s4_f2_i0,1.0,log_deg,high,522,0.024858475873296704,0.014947594353979077,0.03292075659156685
Cora,GCN,s4_f2_i0,1.0,log_deg,low,762,-0.004665416838928738,0.027645426628783665,-0.1252491490549777
Cora,GCN,s4_f2_i0,1.0,log_deg,mid,673,-0.035075553193312015,-0.02153242422602686,-0.06563924899461879
Cora,GCN,s4_f2_i0,1.0,confidence,high,652,0.0239519703607618,0.025959574006086505,-0.04482684717156173
Cora,GCN,s4_f2_i0,1.0,confidence,low,653,-0.06083400764290081,-0.03325595178428875,-0.07211696458034586
Cora,GCN,s4_f2_i0,1.0,confidence,mid,652,0.015219454019347545,0.029398087709227916,-0.07072231439516785
Photo,GAT,s0_f0_i0,100.0,distance,1,4267,-0.017050090916184146,-0.017120185978440006,0.00035481598752428513
Photo,GAT,s0_f0_i0,100.0,distance,2,1083,0.015029848777686428,0.01483714696112759,0.0011359025688417678
Photo,GAT,s0_f0_i0,100.0,distance,>=3,176,0.17626435106450866,0.17560679262334655,0.003918607048649502
Photo,GAT,s0_f0_i0,100.0,rel_conf,high,1842,-0.027205118138937667,-0.027342506845144943,0.0006563793479484959
Photo,GAT,s0_f0_i0,100.0,rel_conf,low,1842,0.012734705604507623,0.012562567390396295,0.0008994390844416049
Photo,GAT,s0_f0_i0,100.0,rel_conf,mid,1842,0.0006523595053002929,0.0006233320432946776,0.00030838197009853746
Photo,GAT,s0_f0_i0,100.0,nbr_agree,high,1534,-0.005295327387390691,-0.005324354849396307,0.00035426821035079194
Photo,GAT,s0_f0_i0,100.0,nbr_agree,low,1842,-0.0017596181000741895,-0.00202974635019626,0.0011488671606978097
Photo,GAT,s0_f0_i0,100.0,nbr_agree,mid,2150,-0.006552732656168403,-0.006590641210245551,0.00036009134730260057
Photo,GAT,s0_f0_i0,100.0,lp_agree,high,1842,-0.007153012271036152,-0.007169939990152363,0.0002782342755132484
Photo,GAT,s0_f0_i0,100.0,lp_agree,low,1842,-0.01174297601987695,-0.012015488455790035,0.0012039806079371003
Photo,GAT,s0_f0_i0,100.0,lp_agree,mid,1842,0.005078054471072901,0.0050289402437779795,0.00038198551903828934
Photo,GAT,s0_f0_i0,100.0,log_deg,high,1808,-0.019675312843997927,-0.01972198328085706,0.000194877293710211
Photo,GAT,s0_f0_i0,100.0,log_deg,low,1927,0.021676306843324555,0.021475975632234467,0.0011853708302937205
Photo,GAT,s0_f0_i0,100.0,log_deg,mid,1791,-0.017671619827423823,-0.017757092888031734,0.0004451755468341769
Photo,GAT,s0_f0_i0,100.0,confidence,high,1842,0.0025009226850785105,0.002493650918415913,0.0003670445055889802
Photo,GAT,s0_f0_i0,100.0,confidence,low,1842,-0.020075393486747806,-0.020361197758445804,0.0010025570085376483
Photo,GAT,s0_f0_i0,100.0,confidence,mid,1842,0.0037564177725395442,0.003711058637865472,0.0004945988883620098
Photo,GAT,s1_f0_i0,1.0,distance,1,4238,-0.0220563077825372,-0.01890071867883847,-0.045412930367891784
Photo,GAT,s1_f0_i0,1.0,distance,2,1122,-0.009017657574910354,-0.015500854787129592,0.027092277718217962
Photo,GAT,s1_f0_i0,1.0,distance,>=3,166,0.1800866392721613,0.1657588151564081,0.07703060867095164
Photo,GAT,s1_f0_i0,1.0,rel_conf,high,1842,-0.032435250722365305,-0.02830923839707844,-0.03166264240241808
Photo,GAT,s1_f0_i0,1.0,rel_conf,low,1842,-0.0002555459511267566,-0.004191955901383104,-0.0038094498558960484
Photo,GAT,s1_f0_i0,1.0,rel_conf,mid,1842,-0.00731905935641608,-0.005488660320008609,-0.04556774610211303
Photo,GAT,s1_f0_i0,1.0,nbr_agree,high,1837,-0.0049405983757181415,-0.0033070138763590107,-0.044315390835130745
Photo,GAT,s1_f0_i0,1.0,nbr_agree,low,1842,-0.019639296847497767,-0.02241985352626974,0.007256557411732056
Photo,GAT,s1_f0_i0,1.0,nbr_agree,mid,1847,-0.01540155261028886,-0.012238751344572307,-0.043981910150612945
Photo,GAT,s1_f0_i0,1.0,lp_agree,high,1842,-0.002851702685464863,-0.0016367216063633006,-0.05093242436102396
Photo,GAT,s1_f0_i0,1.0,lp_agree,low,1842,-0.016719662987836448,-0.020437562310346213,0.010021857245450808
Photo,GAT,s1_f0_i0,1.0,lp_agree,mid,1842,-0.02043849035660683,-0.015915391887826313,-0.04012927124485401
Photo,GAT,s1_f0_i0,1.0,log_deg,high,1834,-0.03093492705273393,-0.02708661276745561,-0.0481078909056257
Photo,GAT,s1_f0_i0,1.0,log_deg,low,1918,0.013443458316472867,0.009993720290807584,0.00316689965022757
Photo,GAT,s1_f0_i0,1.0,log_deg,mid,1774,-0.024097112079886962,-0.02224823560359912,-0.03783518820074735
Photo,GAT,s1_f0_i0,1.0,confidence,high,1842,0.0003464169533322625,0.0011010713608334832,-0.046711447414039695
Photo,GAT,s1_f0_i0,1.0,confidence,low,1842,-0.03859811956538184,-0.04071211750163062,0.005996875196063657
Photo,GAT,s1_f0_i0,1.0,confidence,mid,1842,-0.0017581534178585656,0.0016211319176822059,-0.04032526614245112
Photo,GAT,s2_f0_i0,0.1,distance,1,4154,-0.015780504414480867,0.007584218314248381,-0.2308035444197458
Photo,GAT,s2_f0_i0,0.1,distance,2,1197,0.006092302880888689,-0.010621435560578596,0.14181853424318944
Photo,GAT,s2_f0_i0,0.1,distance,>=3,175,0.18528303555079872,0.08635804108210976,0.47616823008193543
Photo,GAT,s2_f0_i0,0.1,rel_conf,high,1842,-0.019669082602253418,0.0066669316685290525,-0.23100855853548852
Photo,GAT,s2_f0_i0,0.1,rel_conf,low,1842,0.006370242268461834,0.007413144738096844,-0.0221123798584951
Photo,GAT,s2_f0_i0,0.1,rel_conf,mid,1842,-0.0007268452489026522,0.0043259000933519864,-0.12997987472555356
Photo,GAT,s2_f0_i0,0.1,nbr_agree,high,1803,-0.0015018777389759208,2.1378562903962006e-05,-0.09172606759376581
Photo,GAT,s2_f0_i0,0.1,nbr_agree,low,1845,-0.006165253889916067,0.018978965508582468,-0.14025522213645114
Photo,GAT,s2_f0_i0,0.1,nbr_agree,mid,1878,-0.006257873564101679,-0.0006128368667139839,-0.14990346807927338
Photo,GAT,s2_f0_i0,0.1,lp_agree,high,1842,-0.0037543644863671233,-0.005460964675576108,-0.07136857038706207
Photo,GAT,s2_f0_i0,0.1,lp_agree,low,1842,-0.003903327301452042,0.01655960290103209,-0.1252134973719295
Photo,GAT,s2_f0_i0,0.1,lp_agree,mid,1842,-0.0063679341902302955,0.007307338274521902,-0.18651874536054563
Photo,GAT,s2_f0_i0,0.1,log_deg,high,1822,-0.029148821053468277,6.9697523483736035e-06,-0.2879278112575089
Photo,GAT,s2_f0_i0,0.1,log_deg,low,1920,0.029167656103769923,0.016633156935373927,0.06885285189647794
Photo,GAT,s2_f0_i0,0.1,log_deg,mid,1784,-0.01610313108683703,0.001096027581681036,-0.17559680565932956
Photo,GAT,s2_f0_i0,0.1,confidence,high,1842,0.0018940010107042493,0.0009189286268236341,-0.08613562895783719
Photo,GAT,s2_f0_i0,0.1,confidence,low,1842,-0.01681821852372345,0.013281411832111512,-0.1564920401486349
Photo,GAT,s2_f0_i0,0.1,confidence,mid,1842,0.0008985915349697393,0.004205576436397962,-0.1404731440130651
Photo,GAT,s3_f0_i0,100.0,distance,1,4233,-0.02166109139435457,-0.021718729085852373,0.0003388824147441061
Photo,GAT,s3_f0_i0,100.0,distance,2,1129,0.0037944530152556055,0.0036716078423735254,0.0007678784226876367
Photo,GAT,s3_f0_i0,100.0,distance,>=3,164,0.19064123456071058,0.19032211129258314,0.001981631197601853
Photo,GAT,s3_f0_i0,100.0,rel_conf,high,1842,-0.02561103339821713,-0.0256750487867059,0.00029982414543999915
Photo,GAT,s3_f0_i0,100.0,rel_conf,low,1842,-0.0005460980790187309,-0.000690460528664727,0.0007790207697297723
Photo,GAT,s3_f0_i0,100.0,rel_conf,mid,1842,-0.004321749189648116,-0.004349584558758224,0.0003470028140554441
Photo,GAT,s3_f0_i0,100.0,nbr_agree,high,1549,-0.0028215672140201598,-0.0028496410017093687,0.0003810017908489869
Photo,GAT,s3_f0_i0,100.0,nbr_agree,low,1859,-0.023344937930381615,-0.023517612586295922,0.0007213603849619059
Photo,GAT,s3_f0_i0,100.0,nbr_agree,mid,2118,-0.003953489861024617,-0.00398668964816451,0.00032824871934069075
Photo,GAT,s3_f0_i0,100.0,lp_agree,high,1842,-0.004305689329691997,-0.004327623838969341,0.00037712236831419904
Photo,GAT,s3_f0_i0,100.0,lp_agree,low,1842,-0.024496359170195103,-0.024673981011625767,0.0007522122043370352
Photo,GAT,s3_f0_i0,100.0,lp_agree,mid,1842,-0.0016768917716416532,-0.0017136082328232938,0.00029651315657398125
Photo,GAT,s3_f0_i0,100.0,log_deg,high,1798,-0.03347983356312467,-0.0335182785590048,0.00019061571939505724
Photo,GAT,s3_f0_i0,100.0,log_deg,low,1960,0.02173925248944031,0.02160955278240906,0.0008129842450547446
Photo,GAT,s3_f0_i0,100.0,log_deg,mid,1768,-0.02180665380814495,-0.021870073150185965,0.00039040460036947653
Photo,GAT,s3_f0_i0,100.0,confidence,high,1842,2.937984777195979e-05,2.1333220727282054e-05,0.00037259166721318403
Photo,GAT,s3_f0_i0,100.0,confidence,low,1842,-0.025950239936899044,-0.026151465217660763,0.0007400006376311635
Photo,GAT,s3_f0_i0,100.0,confidence,mid,1842,-0.004558080182401669,-0.00458484266790582,0.000313255424380868
Photo,GAT,s4_f0_i0,0.1,distance,1,4197,-0.019278456078616335,-0.004116703377810671,-0.055327817763456716
Photo,GAT,s4_f0_i0,0.1,distance,2,1174,0.003611148825292898,-0.0117123112767884,0.16390157656299598
Photo,GAT,s4_f0_i0,0.1,distance,>=3,155,0.21682157939480196,0.2207669300417746,0.02439235160979393
Photo,GAT,s4_f0_i0,0.1,rel_conf,high,1842,-0.032747949567602186,-0.011939848867223768,-0.10576521234580596
Photo,GAT,s4_f0_i0,0.1,rel_conf,low,1842,0.01496120611049967,0.01961072603084879,0.039686123538449816
Photo,GAT,s4_f0_i0,0.1,rel_conf,mid,1842,-0.005592641820089561,-0.0059387659923002545,0.046529910865579546
Photo,GAT,s4_f0_i0,0.1,nbr_agree,high,1569,-0.0001646566725294063,-0.0040285277700941036,0.07878626547093696
Photo,GAT,s4_f0_i0,0.1,nbr_agree,low,1862,-0.01726038057745205,0.009817473102204932,-0.10812552849091685
Photo,GAT,s4_f0_i0,0.1,nbr_agree,mid,2095,-0.005091982695823116,-0.004185574862723751,0.01990668150712866
Photo,GAT,s4_f0_i0,0.1,lp_agree,high,1842,-0.0020133037520542185,-0.008750357146371845,0.11462694380987772
Photo,GAT,s4_f0_i0,0.1,lp_agree,low,1843,-0.023169116067032536,0.006161554766555111,-0.11778306261263682
Photo,GAT,s4_f0_i0,0.1,lp_agree,mid,1841,0.0018165205109060834,0.004319975196117265,-0.01633798580741859
Photo,GAT,s4_f0_i0,0.1,log_deg,high,1832,-0.02719846537019488,-0.007881017231004206,-0.08828143294758477
Photo,GAT,s4_f0_i0,0.1,log_deg,low,1923,0.021409199160954295,0.017293379229924022,0.07960603350533293
Photo,GAT,s4_f0_i0,0.1,log_deg,mid,1771,-0.019427985878464615,-0.008823544712540543,-0.01544912650453556
Photo,GAT,s4_f0_i0,0.1,confidence,high,1842,0.0004744982745308324,-0.0020775341961722926,0.07341490781524193
Photo,GAT,s4_f0_i0,0.1,confidence,low,1842,-0.02731954604872666,0.00339210479966201,-0.11795251656252043
Photo,GAT,s4_f0_i0,0.1,confidence,mid,1842,0.003465662497003752,0.0004174809631902754,0.024988430805501862
Photo,GCN,s0_f0_i0,100.0,distance,1,4267,0.0038220339450563134,0.0037910395297731103,0.00034271806486353446
Photo,GCN,s0_f0_i0,100.0,distance,2,1083,-0.009888290203179051,-0.009928284919823338,0.0002911168761924935
Photo,GCN,s0_f0_i0,100.0,distance,>=3,176,0.2199086167595603,0.2196230509064414,0.002858688301902371
Photo,GCN,s0_f0_i0,100.0,rel_conf,high,1842,0.01341826299632154,0.013372784652357916,0.00047875742457649274
Photo,GCN,s0_f0_i0,100.0,rel_conf,low,1842,-0.008316544381078539,-0.00836786398023015,0.00025493008472980553
Photo,GCN,s0_f0_i0,100.0,rel_conf,mid,1842,0.018950295953098273,0.018924367932620978,0.0005045245975471161
Photo,GCN,s0_f0_i0,100.0,nbr_agree,high,1833,-0.001713666867767638,-0.0017285680289614858,0.00030413740196182744
Photo,GCN,s0_f0_i0,100.0,nbr_agree,low,1876,0.027604666600095196,0.02752122009740965,0.0005440231767501162
Photo,GCN,s0_f0_i0,100.0,nbr_agree,mid,1817,-0.002389389010793108,-0.0024124560083211843,0.00038674483403673183
Photo,GCN,s0_f0_i0,100.0,lp_agree,high,1842,-0.009377058502387792,-0.009386952873420507,0.00027611336580427313
Photo,GCN,s0_f0_i0,100.0,lp_agree,low,1842,0.023837910348248115,0.023751304799389472,0.0005970261906077796
Photo,GCN,s0_f0_i0,100.0,lp_agree,mid,1842,0.009590983908546624,0.009564817469490228,0.00036507255044136163
Photo,GCN,s0_f0_i0,100.0,log_deg,high,1808,0.015570189045593819,0.01554908900134333,0.00033129187636985293
Photo,GCN,s0_f0_i0,100.0,log_deg,low,1927,0.003112188849228925,0.0030437627170267767,0.0005492917962137687
Photo,GCN,s0_f0_i0,100.0,log_deg,mid,1791,0.0056702790148494,0.0056391057856318705,0.000348032214987919
Photo,GCN,s0_f0_i0,100.0,confidence,high,1842,0.00940917349793624,0.009407921800395957,0.000384007414131133
Photo,GCN,s0_f0_i0,100.0,confidence,low,1842,0.0024712426136940246,0.002377603716751886,0.0003727543570614981
Photo,GCN,s0_f0_i0,100.0,confidence,mid,1842,0.012171598456711008,0.012143822692245676,0.0004814503356607832
Photo,GCN,s1_f0_i0,0.1,distance,1,4238,-0.005265101502109348,0.0019724520943872337,-0.13265127374896793
Photo,GCN,s1_f0_i0,0.1,distance,2,1122,-0.030812772837552127,-0.015241953459652957,-0.09809695228953352
Photo,GCN,s1_f0_i0,0.1,distance,>=3,166,0.2610537833478077,0.1808804697301014,0.5722373957900126
Photo,GCN,s1_f0_i0,0.1,rel_conf,high,1842,0.007013987575887226,0.003990005527852558,-0.02858166046963918
Photo,GCN,s1_f0_i0,0.1,rel_conf,low,1842,-0.03499195753039552,-0.008596457824127213,-0.1481618917178023
Photo,GCN,s1_f0_i0,0.1,rel_conf,mid,1842,0.020621610192600226,0.01616121581012342,-0.13663835384721687
Photo,GCN,s1_f0_i0,0.1,nbr_agree,high,1815,-0.0058592442310217985,0.0025168772899742953,-0.19582755376697092
Photo,GCN,s1_f0_i0,0.1,nbr_agree,low,1842,0.004224192306609642,0.005675684616179955,0.013556623052914439
Photo,GCN,s1_f0_i0,0.1,nbr_agree,mid,1869,-0.005723207216329129,0.0033500502299599333,-0.13204588576364737
Photo,GCN,s1_f0_i0,0.1,lp_agree,high,1842,-0.00801580762500742,-0.000978048797797948,-0.2220207087895538
Photo,GCN,s1_f0_i0,0.1,lp_agree,low,1842,0.013242783233215927,0.011130275413086532,0.032930880864855176
Photo,GCN,s1_f0_i0,0.1,lp_agree,mid,1842,-0.012583275765471802,0.0014025368985601805,-0.12429207810995976
Photo,GCN,s1_f0_i0,0.1,log_deg,high,1834,0.0035147871029935773,0.0027134622586332258,-0.08089669677292663
Photo,GCN,s1_f0_i0,0.1,log_deg,low,1918,-0.003610953424471597,0.010702327157956382,-0.10259939058963037
Photo,GCN,s1_f0_i0,0.1,log_deg,mid,1774,-0.00736795485086883,-0.0023786288506552067,-0.13083387704812974
Photo,GCN,s1_f0_i0,0.1,confidence,high,1842,0.009903960714640503,0.009568267355265503,-0.14246727973683662
Photo,GCN,s1_f0_i0,0.1,confidence,low,1842,-0.021395256348463954,-0.0036630533417195688,-0.07633563809450471
Photo,GCN,s1_f0_i0,0.1,confidence,mid,1842,0.0041349358719153795,0.005649489895658055,-0.09457898820331703
Photo,GCN,s2_f0_i0,0.1,distance,1,4154,-0.011312676268124378,0.009312020940280163,-0.2318377512380948
Photo,GCN,s2_f0_i0,0.1,distance,2,1197,-0.045275434515529955,-0.028040095827633227,-0.0835276747216999
Photo,GCN,s2_f0_i0,0.1,distance,>=3,175,0.19405376298086985,0.05247699601309641,0.7619417859360572
Photo,GCN,s2_f0_i0,0.1,rel_conf,high,1842,0.002531080758532811,0.012798338448962499,-0.18645242018382796
Photo,GCN,s2_f0_i0,0.1,rel_conf,low,1842,-0.05002189620957187,-0.010380158271644624,-0.16701532661771704
Photo,GCN,s2_f0_i0,0.1,rel_conf,mid,1842,0.01099337914090981,0.005345779443796772,-0.15125366076963334
Photo,GCN,s2_f0_i0,0.1,nbr_agree,high,1824,-0.015501027567344838,-0.0019751839470445454,-0.22166384282353513
Photo,GCN,s2_f0_i0,0.1,nbr_agree,low,1845,-0.00693899596609715,0.013645348897794451,-0.08888025329746763
Photo,GCN,s2_f0_i0,0.1,nbr_agree,mid,1857,-0.014082935913057204,-0.003915694816560622,-0.1946138481971754
Photo,GCN,s2_f0_i0,0.1,lp_agree,high,1842,-0.01801937436695078,-0.009625133033942967,-0.22093778283623777
Photo,GCN,s2_f0_i0,0.1,lp_agree,low,1842,-0.001590092006128363,0.014258306202489801,-0.06878387038042841
Photo,GCN,s2_f0_i0,0.1,lp_agree,mid,1842,-0.016887969937050107,0.003130905661857364,-0.21499975435451224
Photo,GCN,s2_f0_i0,0.1,log_deg,high,1822,0.006074165800662001,0.01714549014911171,-0.23030785529455214
Photo,GCN,s2_f0_i0,0.1,log_deg,low,1920,-0.03083159526189172,-0.01532479127248132,-0.06947529034414757
Photo,GCN,s2_f0_i0,0.1,log_deg,mid,1784,-0.010705630340918315,0.006998856506005513,-0.21114538281315762
Photo,GCN,s2_f0_i0,0.1,confidence,high,1842,0.008597060212871543,0.0069588861558647075,-0.20242877155917025
Photo,GCN,s2_f0_i0,0.1,confidence,low,1842,-0.0424288857513867,-0.003400956445356429,-0.14123956138581809
Photo,GCN,s2_f0_i0,0.1,confidence,mid,1842,-0.002665610771614091,0.004206149119895919,-0.16105307462619003
Photo,GCN,s3_f0_i0,10.0,distance,1,4233,-0.013897583047013828,-0.013539716759782383,-0.009698785544517531
Photo,GCN,s3_f0_i0,10.0,distance,2,1129,-0.041680088182589614,-0.04085289492239674,-0.007936919734314065
Photo,GCN,s3_f0_i0,10.0,distance,>=3,164,0.21319358814053424,0.21001070010952838,0.02871247197727845
Photo,GCN,s3_f0_i0,10.0,rel_conf,high,1842,-0.004026261784225271,-0.0035369076506193142,-0.010603202107881298
Photo,GCN,s3_f0_i0,10.0,rel_conf,low,1842,-0.04782481321682763,-0.047366751521728756,-0.003266005707809179
Photo,GCN,s3_f0_i0,10.0,rel_conf,mid,1842,0.01334849980444397,0.013447145491547241,-0.01072736991813668
Photo,GCN,s3_f0_i0,10.0,nbr_agree,high,1829,-0.010086508250875204,-0.009347231841726034,-0.013965041490649312
Photo,GCN,s3_f0_i0,10.0,nbr_agree,low,1851,-0.013120437267340579,-0.013507390621222415,0.0009321356338607081
Photo,GCN,s3_f0_i0,10.0,nbr_agree,mid,1846,-0.01526945487132958,-0.014570292388114248,-0.011641505069116034
Photo,GCN,s3_f0_i0,10.0,lp_agree,high,1842,-0.00875696420151817,-0.008190064425059429,-0.014912846621414809
Photo,GCN,s3_f0_i0,10.0,lp_agree,low,1842,-0.020072564434150952,-0.020422205280403394,0.001429323119951734
Photo,GCN,s3_f0_i0,10.0,lp_agree,mid,1842,-0.009672986956295038,-0.008844303579982782,-0.011113054232364084
Photo,GCN,s3_f0_i0,10.0,log_deg,high,1798,-0.004336240890956966,-0.004050734642482845,-0.01096664690227707
Photo,GCN,s3_f0_i0,10.0,log_deg,low,1960,-0.021932072785435852,-0.02151984706216925,-0.00420705140800376
Photo,GCN,s3_f0_i0,10.0,log_deg,mid,1768,-0.011390540934256288,-0.011047933436087343,-0.009809414194416338
Photo,GCN,s3_f0_i0,10.0,confidence,high,1842,0.00580756807948557,0.0058705105843683825,-0.013327412616505418
Photo,GCN,s3_f0_i0,10.0,confidence,low,1842,-0.04810906822078265,-0.04794348651759661,-0.0005920430232339668
Photo,GCN,s3_f0_i0,10.0,confidence,mid,1842,0.003799044153977693,0.004616402647782625,-0.010677122094087771
Photo,GCN,s4_f0_i0,100.0,distance,1,4197,-0.006390943438034813,-0.006409540087204735,0.00048535336409723153
Photo,GCN,s4_f0_i0,100.0,distance,2,1174,-0.01868777015140155,-0.018685922407413513,0.0002172859894186715
Photo,GCN,s4_f0_i0,100.0,distance,>=3,155,0.23779285300162534,0.23780477393058042,6.800019848081197e-05
Photo,GCN,s4_f0_i0,100.0,rel_conf,high,1842,-0.0015050825803468726,-0.001538401576776316,0.0005397183434757895
Photo,GCN,s4_f0_i0,100.0,rel_conf,low,1842,-0.02206408867489118,-0.02206396946560163,0.00012047693990034034
Photo,GCN,s4_f0_i0,100.0,rel_conf,mid,1842,0.017106422448650127,0.01709938910056663,0.0005898925838649815
Photo,GCN,s4_f0_i0,100.0,nbr_agree,high,1835,-0.004298357482827031,-0.004313795085823857,0.000541721859420129
Photo,GCN,s4_f0_i0,100.0,nbr_agree,low,1842,0.005949512172599536,0.0059407502898175535,0.00019170778717331787
Photo,GCN,s4_f0_i0,100.0,nbr_agree,mid,1849,-0.008099449686645666,-0.008115602545379796,0.0005167531073277115
Photo,GCN,s4_f0_i0,100.0,lp_agree,high,1842,-0.00661646031919183,-0.006629334922463315,0.0006018188257094112
Photo,GCN,s4_f0_i0,100.0,lp_agree,low,1842,-0.00023119910402746857,-0.00023239119692297638,0.00015316412484125226
Photo,GCN,s4_f0_i0,100.0,lp_agree,mid,1842,0.00038485101198659777,0.0003587441775749767,0.0004951049166904478
Photo,GCN,s4_f0_i0,100.0,log_deg,high,1832,0.0025710304751667135,0.0025493343844684713,0.0005665032617035602
Photo,GCN,s4_f0_i0,100.0,log_deg,low,1923,-0.004152908557042867,-0.004155233138189107,0.00022057645560122997
Photo,GCN,s4_f0_i0,100.0,log_deg,mid,1771,-0.0048719766717519875,-0.004889023600157749,0.00047468060524903416
Photo,GCN,s4_f0_i0,100.0,confidence,high,1842,0.008272673615156378,0.008270647057234015,0.0006395726354340991
Photo,GCN,s4_f0_i0,100.0,confidence,low,1842,-0.018689091508473976,-0.01869797260054551,7.588674201219633e-05
Photo,GCN,s4_f0_i0,100.0,confidence,mid,1842,0.003953728691374447,0.003924224392210629,0.0005346284897948157
Physics,GAT,s0_f0_i0,0.1,distance,1,15775,0.0004681476511403382,0.0031243094362660706,0.028345105953803584
Physics,GAT,s0_f0_i0,0.1,distance,2,8214,0.006391954575834191,0.008003902589139855,0.044597867142761406
Physics,GAT,s0_f0_i0,0.1,distance,>=3,933,0.0009066217837482293,0.01060435709334906,-0.06711794097292266
Physics,GAT,s0_f0_i0,0.1,rel_conf,high,8307,-0.0050847405372463905,-0.0020189756332241737,-0.0033372397318808264
Physics,GAT,s0_f0_i0,0.1,rel_conf,low,8308,0.013707541392064204,0.019478880331730952,0.027227478923977887
Physics,GAT,s0_f0_i0,0.1,rel_conf,mid,8307,-0.0013132462349985108,-0.0024238595810983643,0.06649409458968131
Physics,GAT,s0_f0_i0,0.1,nbr_agree,high,7822,-0.00019239431389517225,-0.0017272139168614808,0.06879566551253076
Physics,GAT,s0_f0_i0,0.1,nbr_agree,low,12400,0.0063439761438677245,0.01305712807563042,-0.009204477067098036
Physics,GAT,s0_f0_i0,0.1,nbr_agree,mid,4700,-0.0034950501868065142,-0.004994405026131465,0.0695458953610972
Physics,GAT,s0_f0_i0,0.1,lp_agree,high,8307,0.0015016813434330922,4.710689899156684e-06,0.08825246149572023
Physics,GAT,s0_f0_i0,0.1,lp_agree,low,8308,0.0010130300967234884,0.012521971747114113,-0.05633059059342154
Physics,GAT,s0_f0_i0,0.1,lp_agree,mid,8307,0.004796400129888356,0.002510144770238698,0.05847252163348442
Physics,GAT,s0_f0_i0,0.1,log_deg,high,8266,-0.002374958507437186,0.00036667633829645663,0.024733098504654754
Physics,GAT,s0_f0_i0,0.1,log_deg,low,9369,0.006736397520558546,0.008794367090718458,0.03502660766431294
Physics,GAT,s0_f0_i0,0.1,log_deg,mid,7287,0.002367520113123467,0.005420470018518975,0.029949472863693257
Physics,GAT,s0_f0_i0,0.1,confidence,high,8307,-0.00036257839065112485,-0.0009797248826555194,0.07940072097263474
Physics,GAT,s0_f0_i0,0.1,confidence,low,8308,0.007323028665927378,0.017211916071322886,-0.04335939793670794
Physics,GAT,s0_f0_i0,0.1,confidence,mid,8307,0.0003498778513110201,-0.0011957897970044096,0.05435150802246895
Physics,GAT,s1_f0_i0,100.0,distance,1,15682,-0.0034535015789377566,-0.0034867609707224245,0.0004920289508615673
Physics,GAT,s1_f0_i0,100.0,distance,2,8242,0.00534337270147045,0.0052895497072382724,0.0005800442047432187
Physics,GAT,s1_f0_i0,100.0,distance,>=3,998,0.008706499674993928,0.008660782912451204,0.0004285030825381269
Physics,GAT,s1_f0_i0,100.0,rel_conf,high,8307,-0.005846804016632623,-0.005901461475891656,0.0004914798985365542
Physics,GAT,s1_f0_i0,100.0,rel_conf,low,8308,0.007310166459962852,0.007257475953981407,0.0005510564923275151
Physics,GAT,s1_f0_i0,100.0,rel_conf,mid,8307,-0.0016361732294631892,-0.0016505379488540584,0.0005132379395543044
Physics,GAT,s1_f0_i0,100.0,nbr_agree,high,7830,0.0003032831701129668,0.0002828387769550078,0.0005179336621523153
Physics,GAT,s1_f0_i0,100.0,nbr_agree,low,12329,0.0006643920805692316,0.0006026416685819269,0.0005214077571626694
Physics,GAT,s1_f0_i0,100.0,nbr_agree,mid,4763,-0.0025182853795239213,-0.0025370608426281693,0.0005123895877737934
Physics,GAT,s1_f0_i0,100.0,lp_agree,high,8307,0.0006479640163151723,0.0006390233195988637,0.0005270008965052537
Physics,GAT,s1_f0_i0,100.0,lp_agree,low,8308,-0.0027558589762199937,-0.002842762548302513,0.0005090784454427141
Physics,GAT,s1_f0_i0,100.0,lp_agree,mid,8307,0.001936187328838268,0.0019103189130057485,0.000519700041804568
Physics,GAT,s1_f0_i0,100.0,log_deg,high,8302,-0.006434830965061922,-0.0064595072879989335,0.0004708239074765538
Physics,GAT,s1_f0_i0,100.0,log_deg,low,9415,0.007050334742521258,0.006996630957578631,0.0005601411869287121
Physics,GAT,s1_f0_i0,100.0,log_deg,mid,7205,-0.001996523170815334,-0.0020383656314476584,0.0005193419936812747
Physics,GAT,s1_f0_i0,100.0,confidence,high,8307,-0.0008547725668306416,-0.0008591237058992451,0.0005178706388391231
Physics,GAT,s1_f0_i0,100.0,confidence,low,8308,-8.771992900591385e-05,-0.00018779612758379471,0.0005238165716717818
Physics,GAT,s1_f0_i0,100.0,confidence,mid,8307,0.0007707262291752892,0.0007532024636113244,0.0005140903990600695
Physics,GAT,s2_f0_i0,100.0,distance,1,15647,-0.00037767168370395066,-0.0004028844484439409,0.00038429268396171626
Physics,GAT,s2_f0_i0,100.0,distance,2,8192,0.005543947219848633,0.005496323108673096,0.0005649761297384852
Physics,GAT,s2_f0_i0,100.0,distance,>=3,1083,0.0033799452244519523,0.0033327979504346184,0.00047940598369273135
Physics,GAT,s2_f0_i0,100.0,rel_conf,high,8307,-0.005468727004819374,-0.0055156954649023815,0.0004468725200722646
Physics,GAT,s2_f0_i0,100.0,rel_conf,low,8308,0.012032033246930696,0.011989833158429719,0.0004641937044405614
Physics,GAT,s2_f0_i0,100.0,rel_conf,mid,8307,-0.0013682789660194317,-0.0013796634531715313,0.0004323844276361367
Physics,GAT,s2_f0_i0,100.0,nbr_agree,high,7854,-0.0008053855948209065,-0.0008215384535550374,0.0004400425636468537
Physics,GAT,s2_f0_i0,100.0,nbr_agree,low,12378,0.00448944179937405,0.004437466549129909,0.0004601292945981894
Physics,GAT,s2_f0_i0,100.0,nbr_agree,mid,4690,-0.0012956569443888233,-0.0013099024544901416,0.0004283441487605748
Physics,GAT,s2_f0_i0,100.0,lp_agree,high,8307,0.0014451484868454045,0.0014382343480514592,0.0004187692840557149
Physics,GAT,s2_f0_i0,100.0,lp_agree,low,8308,0.0016205019829189649,0.001547426688424336,0.0004803522263680218
Physics,GAT,s2_f0_i0,100.0,lp_agree,mid,8307,0.002130610045649628,0.002110165652491669,0.00044432719655585954
Physics,GAT,s2_f0_i0,100.0,log_deg,high,7666,-0.002474771679893961,-0.0024928318872609045,0.00036050010392316264
Physics,GAT,s2_f0_i0,100.0,log_deg,low,9267,0.0074710609381081206,0.00742439050124899,0.0005235254159543026
Physics,GAT,s2_f0_i0,100.0,log_deg,mid,7989,-0.0008881868744898824,-0.0009213270569849996,0.00044378582235353426
Physics,GAT,s2_f0_i0,100.0,confidence,high,8307,-0.0007255706773332538,-0.0007290873513750018,0.0004220617475270459
Physics,GAT,s2_f0_i0,100.0,confidence,low,8308,0.005692475222025983,0.005608909510050886,0.0004766379066026738
Physics,GAT,s2_f0_i0,100.0,confidence,mid,8307,0.0002290315830105749,0.00021538211935701046,0.0004447494999811832
Physics,GAT,s3_f0_i0,100.0,distance,1,15620,-0.0020237638000947245,-0.002043254518936277,0.0003388135540321062
Physics,GAT,s3_f0_i0,100.0,distance,2,8269,0.004359021456703749,0.004318311484322157,0.0005121490392170197
Physics,GAT,s3_f0_i0,100.0,distance,>=3,1033,0.002289507822976544,0.0022524337339262512,0.0004060473504694835
Physics,GAT,s3_f0_i0,100.0,rel_conf,high,8307,-0.005590018158973864,-0.005628522759498766,0.0003796581889026968
Physics,GAT,s3_f0_i0,100.0,rel_conf,low,8308,0.007720562346462567,0.007688375838283856,0.00041028826600218477
Physics,GAT,s3_f0_i0,100.0,rel_conf,mid,8307,-0.0013128919436122821,-0.001324157221474831,0.0004073888940822387
Physics,GAT,s3_f0_i0,100.0,nbr_agree,high,7820,-0.0004081934004488419,-0.0004239886313143204,0.00041752546239385224
Physics,GAT,s3_f0_i0,100.0,nbr_agree,low,12319,0.0017969309291782087,0.0017570554218234724,0.0003844608915794034
Physics,GAT,s3_f0_i0,100.0,nbr_agree,mid,4783,-0.0025391825915828115,-0.002553010869170702,0.00040674308865051563
Physics,GAT,s3_f0_i0,100.0,lp_agree,high,8307,0.0013174543573607478,0.0013101825906981501,0.0004011046921770595
Physics,GAT,s3_f0_i0,100.0,lp_agree,low,8308,-0.0026553549557623013,-0.002711740949719821,0.0003840228845000757
Physics,GAT,s3_f0_i0,100.0,lp_agree,mid,8307,0.0021567202165437838,0.0021385407998872896,0.00041221093414717095
Physics,GAT,s3_f0_i0,100.0,log_deg,high,7656,-0.004586346159409782,-0.004600710878800651,0.0003228422975164124
Physics,GAT,s3_f0_i0,100.0,log_deg,low,9376,0.006660928294927149,0.0066226025083365725,0.00046639460390303193
Physics,GAT,s3_f0_i0,100.0,log_deg,mid,7890,-0.0026032908938834476,-0.002630053379387598,0.00039316585504708886
Physics,GAT,s3_f0_i0,100.0,confidence,high,8307,-0.0010230154986557993,-0.0010264129634079966,0.0004085058831182694
Physics,GAT,s3_f0_i0,100.0,confidence,low,8308,0.0028712725662300986,0.0028055286430428428,0.0003807814121334999
Physics,GAT,s3_f0_i0,100.0,confidence,mid,8307,-0.0010300259434016246,-0.0010427217327387828,0.0004080516057822836
Physics,GAT,s4_f0_i0,0.1,distance,1,15694,-0.005656189898465058,-0.0050942373075226755,-0.01209494641656694
Physics,GAT,s4_f0_i0,0.1,distance,2,8188,-0.006004261166861924,-0.003366457612327012,-0.02451888526387032
Physics,GAT,s4_f0_i0,0.1,distance,>=3,1040,0.003186852198380663,0.011249274473923876,-0.06720922368927236
Physics,GAT,s4_f0_i0,0.1,rel_conf,high,8307,-0.014819851295603925,-0.01292537726606291,-0.015848754198899754
Physics,GAT,s4_f0_i0,0.1,rel_conf,low,8308,0.003015278449813863,0.004895745387832662,-0.018076546775879332
Physics,GAT,s4_f0_i0,0.1,rel_conf,mid,8307,-0.004401173095948785,-0.0035051364710403377,-0.02150484681530627
Physics,GAT,s4_f0_i0,0.1,nbr_agree,high,7825,-0.006031366849478803,-0.0036078419929114203,-0.026998146545173008
Physics,GAT,s4_f0_i0,0.1,nbr_agree,low,12383,-0.004693771432927263,-0.003922010492375505,-0.009662107564144677
Physics,GAT,s4_f0_i0,0.1,nbr_agree,mid,4714,-0.006215061380744791,-0.004033889009834146,-0.027486198463350157
Physics,GAT,s4_f0_i0,0.1,lp_agree,high,8307,1.2687702851676974e-05,0.0002827563483289719,-0.013245617724257973
Physics,GAT,s4_f0_i0,0.1,lp_agree,low,8308,-0.012995189523031137,-0.009646779393484017,-0.024749341354194397
Physics,GAT,s4_f0_i0,0.1,lp_agree,mid,8307,-0.0032213825646815186,-0.0021689433518824464,-0.017434385437938717
Physics,GAT,s4_f0_i0,0.1,log_deg,high,7660,-0.006010713434094872,-0.004648985719556298,-0.028733808078097396
Physics,GAT,s4_f0_i0,0.1,log_deg,low,9316,-0.0011715485129349945,0.0004781888451582672,-0.01231272829726533
Physics,GAT,s4_f0_i0,0.1,log_deg,mid,7946,-0.009773716169252156,-0.00813721104229903,-0.01581550057179273
Physics,GAT,s4_f0_i0,0.1,confidence,high,8307,-0.0013700370770205472,-0.0011651163082827543,-0.017145135807901585
Physics,GAT,s4_f0_i0,0.1,confidence,low,8308,-0.010992713685097688,-0.007017203087868684,-0.02402781467868122
Physics,GAT,s4_f0_i0,0.1,confidence,mid,8307,-0.003841145497532561,-0.003351016503544524,-0.014256480887479583
Physics,GCN,s0_f0_i0,100.0,distance,1,15775,0.0035700608697821767,0.0035384108034064443,0.0008797419024875807
Physics,GCN,s0_f0_i0,100.0,distance,2,8214,-0.0031526143573512577,-0.003193681957601502,0.0006307116569769007
Physics,GCN,s0_f0_i0,100.0,distance,>=3,933,-0.0034017224276052804,-0.0034322400057302804,0.0004714042101219447
Physics,GCN,s0_f0_i0,100.0,rel_conf,high,8307,0.0011933399004468992,0.0011592460436353758,0.0008186453755305443
Physics,GCN,s0_f0_i0,100.0,rel_conf,low,8308,0.001976358528945288,0.0019154425819848386,0.0006107736551516821
Physics,GCN,s0_f0_i0,100.0,rel_conf,mid,8307,0.00011002446277141864,0.00010108376605511005,0.0009177343840930803
Physics,GCN,s0_f0_i0,100.0,nbr_agree,high,7840,-0.0015427813238027,-0.0015688285535695456,0.0008727899882518322
Physics,GCN,s0_f0_i0,100.0,nbr_agree,low,12363,0.004318340006146948,0.004273815336499731,0.000683091795693322
Physics,GCN,s0_f0_i0,100.0,nbr_agree,mid,4719,-0.0029762265893912287,-0.0029992339822745295,0.0008922815876547405
Physics,GCN,s0_f0_i0,100.0,lp_agree,high,8306,-0.0010861316388582898,-0.0011025825208162976,0.0009411426843197798
Physics,GCN,s0_f0_i0,100.0,lp_agree,low,8309,0.004356794121148089,0.004301242592217425,0.0005493596388154795
Physics,GCN,s0_f0_i0,100.0,lp_agree,mid,8307,8.214527452476972e-06,-2.3852771436683184e-05,0.0008567056476845688
Physics,GCN,s0_f0_i0,100.0,log_deg,high,8266,0.008806951075410185,0.00879306319317752,0.0009298054458312847
Physics,GCN,s0_f0_i0,100.0,log_deg,low,9369,-0.009099683170957884,-0.009151777630491575,0.0006407899686721198
Physics,GCN,s0_f0_i0,100.0,log_deg,mid,7287,0.005448621430481415,0.005412799038971405,0.0007971841853249807
Physics,GCN,s0_f0_i0,100.0,confidence,high,8307,-0.000345766544342041,-0.0003484487533569336,0.0009533684422922861
Physics,GCN,s0_f0_i0,100.0,confidence,low,8308,0.004833972706608791,0.0047531488082933615,0.0005457650785703192
Physics,GCN,s0_f0_i0,100.0,confidence,mid,8307,-0.001208728302884099,-0.0012292919053316087,0.0008480277196712881
Physics,GCN,s0_f1_i0,100.0,distance,1,15697,0.0023520633757717624,0.0023293540061123386,0.000470624789416384
Physics,GCN,s0_f1_i0,100.0,distance,2,8247,-0.0033975338753721163,-0.00343472717371196,0.0004217906067226806
Physics,GCN,s0_f1_i0,100.0,distance,>=3,978,-0.0036916647464463326,-0.0037307057887742134,0.00042409845239181214
Physics,GCN,s0_f1_i0,100.0,rel_conf,high,8307,0.0014250694134038122,0.0013943134166997107,0.0005209895285762675
Physics,GCN,s0_f1_i0,100.0,rel_conf,low,8308,-0.000376647088065063,-0.0004253440828465571,0.00038538099184075157
Physics,GCN,s0_f1_i0,100.0,rel_conf,mid,8307,-0.00041144990140351556,-0.00041663550549897455,0.000451555007277489
Physics,GCN,s0_f1_i0,100.0,nbr_agree,high,7787,-0.002097420741738021,-0.002111666251839339,0.00043431668827305933
Physics,GCN,s0_f1_i0,100.0,nbr_agree,low,12453,0.003118654403266863,0.0030758582683181324,0.000468477893544508
Physics,GCN,s0_f1_i0,100.0,nbr_agree,mid,4682,-0.0036766993240737733,-0.0036890970901870546,0.0004409853651554993
Physics,GCN,s0_f1_i0,100.0,lp_agree,high,8307,-0.0013912091103647217,-0.0013988385048959717,0.0004312822850647276
Physics,GCN,s0_f1_i0,100.0,lp_agree,low,8308,0.002313631597940402,0.0022541461624545622,0.0004799346037417573
Physics,GCN,s0_f1_i0,100.0,lp_agree,mid,8307,-0.00028594106747903414,-0.0003032860191086728,0.0004466972564862053
Physics,GCN,s0_f1_i0,100.0,log_deg,high,8266,0.006594904623393849,0.006582208834056691,0.0005022664996451288
Physics,GCN,s0_f1_i0,100.0,log_deg,low,9369,-0.008608650710771326,-0.008649479892442469,0.00040091303544481074
Physics,GCN,s0_f1_i0,100.0,log_deg,mid,7287,0.004313388593209622,0.004283884294045803,0.0004628494063950944
Physics,GCN,s0_f1_i0,100.0,confidence,high,8307,-0.00036913156509399414,-0.0003705620765686035,0.00047272776798927514
Physics,GCN,s0_f1_i0,100.0,confidence,low,8308,0.0018135384119756237,0.001742310861469032,0.0004239407096751068
Physics,GCN,s0_f1_i0,100.0,confidence,mid,8307,-0.0008078727593587853,-0.0008196148743795373,0.00046125240819578934
Physics,GCN,s0_f2_i0,1.0,distance,1,15689,0.002380190266273563,0.0020670274626236607,0.011129563252435143
Physics,GCN,s0_f2_i0,1.0,distance,2,8255,-0.005224391606848955,-0.0035508719954903123,-0.010664852446258607
Physics,GCN,s0_f2_i0,1.0,distance,>=3,978,-0.01871635126433735,-0.018991545909265328,0.009054420280790253
Physics,GCN,s0_f2_i0,1.0,rel_conf,high,8307,0.0027633128979008825,0.002032917580823246,0.014585007154962087
Physics,GCN,s0_f2_i0,1.0,rel_conf,low,8308,-0.005219088590196819,-0.0034024582267324632,-0.009173744370071115
Physics,GCN,s0_f2_i0,1.0,rel_conf,mid,8307,-0.0004434046639680833,-0.0004906711472749681,0.006077572860055829
Physics,GCN,s0_f2_i0,1.0,nbr_agree,high,7845,-0.0026870841581856375,-0.0023304099638497,0.0022983281664598417
Physics,GCN,s0_f2_i0,1.0,nbr_agree,low,12373,0.0011032648058799666,0.001508457181063072,0.004812840895044147
Physics,GCN,s0_f2_i0,1.0,nbr_agree,mid,4704,-0.0035416706889664917,-0.0033669098704850464,0.003794413073542586
Physics,GCN,s0_f2_i0,1.0,lp_agree,high,8307,-0.0009760770669149377,-0.0008112702241109826,0.003935408901048046
Physics,GCN,s0_f2_i0,1.0,lp_agree,low,8308,-0.0018615428507184895,-0.001355201393351546,0.0035250729328192075
Physics,GCN,s0_f2_i0,1.0,lp_agree,mid,8307,-6.199974409293318e-05,0.00030599933275032853,0.004026825122346807
Physics,GCN,s0_f2_i0,1.0,log_deg,high,8266,0.008646455322776081,0.008220699345145466,0.014996972269125343
Physics,GCN,s0_f2_i0,1.0,log_deg,low,9369,-0.01149338752918816,-0.010043385335737232,-0.0069321170192936455
Physics,GCN,s0_f2_i0,1.0,log_deg,mid,7287,0.001663368859375458,0.0014667331362614444,0.004996653703221504
Physics,GCN,s0_f2_i0,1.0,confidence,high,8305,-0.0003186464309692383,-0.00034242868423461914,0.010648266055777064
Physics,GCN,s0_f2_i0,1.0,confidence,low,8308,-0.0021718947085039852,-0.0009744373949663876,-0.004329707745447194
Physics,GCN,s0_f2_i0,1.0,confidence,mid,8309,-0.0004090059964231285,-0.0005435932843259605,0.005171012915410973
Physics,GCN,s1_f0_i0,100.0,distance,1,15682,0.0004960721874857077,0.0004623359585428366,0.000681131681020467
Physics,GCN,s1_f0_i0,100.0,distance,2,8242,-0.005204883182375664,-0.005243506992190117,0.0004197382138448421
Physics,GCN,s1_f0_i0,100.0,distance,>=3,998,-0.004473430718592075,-0.004511041249445347,0.00038068275774264394
Physics,GCN,s1_f0_i0,100.0,rel_conf,high,8307,0.003509024233684266,0.003470579237804139,0.000662753707166883
Physics,GCN,s1_f0_i0,100.0,rel_conf,low,8308,-0.00762654762745596,-0.0076871059465477565,0.00046059696846296197
Physics,GCN,s1_f0_i0,100.0,rel_conf,mid,8307,-0.0006467900193525278,-0.0006542405999494516,0.0006246269547458439
Physics,GCN,s1_f0_i0,100.0,nbr_agree,high,7823,-0.0015807802546410343,-0.0016018206942467472,0.0005915968337671054
Physics,GCN,s1_f0_i0,100.0,nbr_agree,low,12363,-0.001104834458111159,-0.0011559752433284443,0.0005661574792395225
Physics,GCN,s1_f0_i0,100.0,nbr_agree,mid,4736,-0.0028628948572519963,-0.0028815511110666936,0.0006109467538220077
Physics,GCN,s1_f0_i0,100.0,lp_agree,high,8307,-0.0015321531148827505,-0.0015437760206139517,0.0006248430676582159
Physics,GCN,s1_f0_i0,100.0,lp_agree,low,8308,-0.002532622047382027,-0.0026019422492558064,0.0005253102857801601
Physics,GCN,s1_f0_i0,100.0,lp_agree,mid,8307,-0.0007000355151093318,-0.000725546303073199,0.0005978164867221548
Physics,GCN,s1_f0_i0,100.0,log_deg,high,8302,0.004606585004650721,0.004590134122692713,0.000704867371165756
Physics,GCN,s1_f0_i0,100.0,log_deg,low,9415,-0.008757230245364345,-0.00880616565872494,0.0004612083151156631
Physics,GCN,s1_f0_i0,100.0,log_deg,mid,7205,0.0006413828491088625,0.0006016861556884523,0.0006005309604812263
Physics,GCN,s1_f0_i0,100.0,confidence,high,8307,-0.0004069805145263672,-0.00040912628173828125,0.0006677649405464952
Physics,GCN,s1_f0_i0,100.0,confidence,low,8308,-0.0034612499582807876,-0.0035483323442976333,0.00048675512184222236
Physics,GCN,s1_f0_i0,100.0,confidence,mid,8307,-0.0008965291829979849,-0.0009136953206932974,0.0005934544190579501
Physics,GCN,s1_f1_i0,0.1,distance,1,15767,0.004069454994910515,0.0026478246123726734,0.025590983955099653
Physics,GCN,s1_f1_i0,0.1,distance,2,8181,0.001979509384704148,0.007727662117553269,-0.06038191069209224
Physics,GCN,s1_f1_i0,0.1,distance,>=3,974,0.024189374040529232,0.018526932786867123,0.0736837909707332
Physics,GCN,s1_f1_i0,0.1,rel_conf,high,8307,0.006502197353335015,0.003674374191256158,0.03827622043563828
Physics,GCN,s1_f1_i0,0.1,rel_conf,low,8308,0.005996150613462481,0.011180860639249834,-0.03907309149498077
Physics,GCN,s1_f1_i0,0.1,rel_conf,mid,8307,1.0691173271459853e-05,-4.8198215766626085e-05,-0.0014523503027570868
Physics,GCN,s1_f1_i0,0.1,nbr_agree,high,7758,3.510838041731468e-05,0.0014106643725437795,-0.01444580303549915
Physics,GCN,s1_f1_i0,0.1,nbr_agree,low,12482,0.00880684326940806,0.009162802208006693,0.011243532339016014
Physics,GCN,s1_f1_i0,0.1,nbr_agree,mid,4682,-0.0013414861706778636,-0.0004914047268912425,-0.010037288691296805
Physics,GCN,s1_f1_i0,0.1,lp_agree,high,8307,9.262754094285786e-05,0.0008544345058171254,-0.011050394465326603
Physics,GCN,s1_f1_i0,0.1,lp_agree,low,8308,0.010962913888087344,0.010935078518977237,0.015447415747086067
Physics,GCN,s1_f1_i0,0.1,lp_agree,mid,8307,0.0014527893617464205,0.003017530496389975,-0.006652805844441932
Physics,GCN,s1_f1_i0,0.1,log_deg,high,8302,0.006207105094511722,0.004797038013060306,0.03035803246325935
Physics,GCN,s1_f1_i0,0.1,log_deg,low,9415,-6.34854800892759e-05,0.0038589769832896303,-0.03043043161461406
Physics,GCN,s1_f1_i0,0.1,log_deg,mid,7205,0.007353817531418949,0.0065031996458293495,0.002185534100646228
Physics,GCN,s1_f1_i0,0.1,confidence,high,8307,-0.0002536773681640625,-0.00028520822525024414,0.0125358817671483
Physics,GCN,s1_f1_i0,0.1,confidence,low,8308,0.012348996886968222,0.014823722133397665,-0.0140764461035203
Physics,GCN,s1_f1_i0,0.1,confidence,mid,8307,0.00041286898991022003,0.0002680297031060208,-0.0007116661319502183
Physics,GCN,s1_f2_i0,100.0,distance,1,15856,0.003898830514863616,0.0038802934703384695,0.0004237158587678284
Physics,GCN,s1_f2_i0,100.0,distance,2,8072,-0.0012273190042780824,-0.0012476441881464906,0.0002635993738407501
Physics,GCN,s1_f2_i0,100.0,distance,>=3,994,-0.0023756816353596166,-0.0023738338913715795,1.2807451978605216e-05
Physics,GCN,s1_f2_i0,100.0,rel_conf,high,8307,0.0047371803142827185,0.004718941292981449,0.00042553619257962647
Physics,GCN,s1_f2_i0,100.0,rel_conf,low,8308,0.0017873916880810636,0.0017543707148754972,0.000263192220549951
Physics,GCN,s1_f2_i0,100.0,rel_conf,mid,8307,-0.0005598444865185792,-0.0005633611605603273,0.00037768307324473403
Physics,GCN,s1_f2_i0,100.0,nbr_agree,high,7850,0.0006118951633478087,0.0006049810245538634,0.0003339056936712117
Physics,GCN,s1_f2_i0,100.0,nbr_agree,low,12323,0.0044243955712789385,0.004394414434956917,0.00036910680329641524
Physics,GCN,s1_f2_i0,100.0,nbr_agree,mid,4749,-0.0020578789896753547,-0.0020647931284693,0.0003557129031777678
Physics,GCN,s1_f2_i0,100.0,lp_agree,high,8307,9.594442067462072e-05,9.218932805377111e-05,0.0003706980963837445
Physics,GCN,s1_f2_i0,100.0,lp_agree,low,8308,0.0024259194308424714,0.002384494202723575,0.0003469613101748303
Physics,GCN,s1_f2_i0,100.0,lp_agree,mid,8307,0.003442813934825817,0.0034333367963065298,0.00034874199565904654
Physics,GCN,s1_f2_i0,100.0,log_deg,high,8302,0.006096899121734056,0.006085872262450609,0.00048544331173915354
Physics,GCN,s1_f2_i0,100.0,log_deg,low,9415,-0.0036471273439461216,-0.0036676909463936314,0.00022436670349905733
Physics,GCN,s1_f2_i0,100.0,log_deg,mid,7205,0.004617939617466704,0.004594395782780425,0.00037701325774182906
Physics,GCN,s1_f2_i0,100.0,confidence,high,8307,-0.00024956464767456055,-0.000250399112701416,0.0004286941150673601
Physics,GCN,s1_f2_i0,100.0,confidence,low,8308,0.006126538916281565,0.006079630060843333,0.00029430980350913117
Physics,GCN,s1_f2_i0,100.0,confidence,mid,8307,8.721019123325569e-05,8.017684314975959e-05,0.00034340382185067214
Physics,GCN,s2_f0_i0,100.0,distance,1,15647,0.006096034554495922,0.006066530255332103,0.0006717385000214272
Physics,GCN,s2_f0_i0,100.0,distance,2,8192,0.0032525062561035156,0.003208637237548828,0.0005261264439357398
Physics,GCN,s2_f0_i0,100.0,distance,>=3,1083,-0.0010261065631912425,-0.0010562665134475901,0.00034978013609224566
Physics,GCN,s2_f0_i0,100.0,rel_conf,high,8307,0.0053606758884564565,0.005331469612516515,0.0006736645643148611
Physics,GCN,s2_f0_i0,100.0,rel_conf,low,8308,0.008548173585303132,0.008480283894903962,0.0005373084414583648
Physics,GCN,s2_f0_i0,100.0,rel_conf,mid,8307,0.0006464839096431696,0.0006407022590999567,0.0006186880893878784
Physics,GCN,s2_f0_i0,100.0,nbr_agree,high,7880,0.00036022281888781205,0.00034502363447008744,0.0005906885014634469
Physics,GCN,s2_f0_i0,100.0,nbr_agree,low,12320,0.009313625639135181,0.00925920659845525,0.0006235017841834124
Physics,GCN,s2_f0_i0,100.0,nbr_agree,mid,4722,0.0007066518409127864,0.000693002377259222,0.0006063881095453521
Physics,GCN,s2_f0_i0,100.0,lp_agree,high,8307,0.0009233308022126296,0.0009159994309052566,0.0006084622294880831
Physics,GCN,s2_f0_i0,100.0,lp_agree,low,8308,0.011663087096189018,0.011587091174100395,0.0006207403120337455
Physics,GCN,s2_f0_i0,100.0,lp_agree,mid,8307,0.001968393855911743,0.0019489031370701904,0.0006004485100771504
Physics,GCN,s2_f0_i0,100.0,log_deg,high,7666,0.009061355131150806,0.009047407644273364,0.0007071529897970118
Physics,GCN,s2_f0_i0,100.0,log_deg,low,9267,-0.0011814284816045184,-0.001230959941412868,0.0005109851358077048
Physics,GCN,s2_f0_i0,100.0,log_deg,mid,7989,0.007811118103353998,0.007774997688620111,0.0006312677372175317
Physics,GCN,s2_f0_i0,100.0,confidence,high,8307,-0.00018996000289916992,-0.00019103288650512695,0.0006564279447371381
Physics,GCN,s2_f0_i0,100.0,confidence,low,8308,0.01450867502518327,0.0144177779419008,0.0005748540355165131
Physics,GCN,s2_f0_i0,100.0,confidence,mid,8307,0.0002358079071407282,0.0002250194664363825,0.0005983745951537446
Physics,GCN,s2_f1_i0,1.0,distance,1,15646,0.0055350391940663934,0.005448552854497302,0.002904071200185505
Physics,GCN,s2_f1_i0,1.0,distance,2,8267,-0.0016432997247999293,-0.0011392232439344507,-0.003041725617719593
Physics,GCN,s2_f1_i0,1.0,distance,>=3,1009,-0.007717893487516281,-0.0071668485465677945,-0.001607654875783554
Physics,GCN,s2_f1_i0,1.0,rel_conf,high,8307,0.006774545282724587,0.006129563421610085,0.009323759380343537
Physics,GCN,s2_f1_i0,1.0,rel_conf,low,8308,0.0013302211355118443,0.0024021510671524693,-0.006462623377993862
Physics,GCN,s2_f1_i0,1.0,rel_conf,mid,8307,-0.0002527403762599967,-0.0002741384437343619,-0.0006129728664249232
Physics,GCN,s2_f1_i0,1.0,nbr_agree,high,7837,-0.0014498881407198905,-0.0012504509993014334,-0.0014808054605236695
Physics,GCN,s2_f1_i0,1.0,nbr_agree,low,12413,0.006669868290073766,0.006770242511875524,0.0027961219613271654
Physics,GCN,s2_f1_i0,1.0,nbr_agree,mid,4672,-0.0013273129724475918,-0.0012074480318042813,-0.0009490926723204567
Physics,GCN,s2_f1_i0,1.0,lp_agree,high,8307,-0.0005953326055371244,-0.00037127874582643106,-0.003347325493889502
Physics,GCN,s2_f1_i0,1.0,lp_agree,low,8308,0.007505328166238057,0.00738230417942165,0.005850212088512264
Physics,GCN,s2_f1_i0,1.0,lp_agree,mid,8307,0.0009414301432899563,0.0012458906688026516,-0.0002562056827820955
Physics,GCN,s2_f1_i0,1.0,log_deg,high,7666,0.00890561091567088,0.00868501412535716,0.005006991694685077
Physics,GCN,s2_f1_i0,1.0,log_deg,low,9267,-0.0055556576254813805,-0.0048333089354484216,-0.004037929855855911
Physics,GCN,s2_f1_i0,1.0,log_deg,mid,7989,0.006063514633789957,0.005859130306855143,0.002216162997810723
Physics,GCN,s2_f1_i0,1.0,confidence,high,8307,-0.00012155485107279151,-0.0001242370600876841,0.0015589466705424767
Physics,GCN,s2_f1_i0,1.0,confidence,low,8308,0.007273082527680441,0.007727150711579367,-0.0010258600872736303
Physics,GCN,s2_f1_i0,1.0,confidence,mid,8307,0.0006998410376455322,0.000653885856523706,0.0017144220729050082
Physics,GCN,s2_f2_i0,0.1,distance,1,15744,0.006301421944687968,0.006725270573685771,0.03846500454845931
Physics,GCN,s2_f2_i0,0.1,distance,2,8124,-0.00032649463999157025,0.006280859047294807,-0.03632238879862185
Physics,GCN,s2_f2_i0,0.1,distance,>=3,1054,0.008739848743127498,-0.00815127312119135,0.17044955682894175
Physics,GCN,s2_f2_i0,0.1,rel_conf,high,8307,0.006604005423093806,0.003976692286039363,0.06105526791698204
Physics,GCN,s2_f2_i0,0.1,rel_conf,low,8308,0.005789303125299794,0.013845705331720692,-0.0378973275075725
Physics,GCN,s2_f2_i0,0.1,rel_conf,mid,8307,0.0003384680858197209,3.055049091005291e-05,0.035852734351172096
Physics,GCN,s2_f2_i0,0.1,nbr_agree,high,7867,3.174106820469369e-05,0.0002541259978616761,0.023828049483312096
Physics,GCN,s2_f2_i0,0.1,nbr_agree,low,12334,0.00882793576593277,0.012129675458620759,0.01414967320441137
Physics,GCN,s2_f2_i0,0.1,nbr_agree,mid,4721,-0.0007125137973907902,-0.0006968973804596379,0.027152392145778005
Physics,GCN,s2_f2_i0,0.1,lp_agree,high,8307,1.2098329368881444e-05,0.000588058011833481,0.020932842362500797
Physics,GCN,s2_f2_i0,0.1,lp_agree,low,8308,0.0103606817294154,0.013749563412765009,0.015572014672421012
Physics,GCN,s2_f2_i0,0.1,lp_agree,mid,8307,0.0023584476128029053,0.0035152545586036865,0.022499381064749753
Physics,GCN,s2_f2_i0,0.1,log_deg,high,7666,0.009649065092590892,0.008794274881867015,0.0664372548077004
Physics,GCN,s2_f2_i0,0.1,log_deg,low,9267,-0.003122770601045932,0.0019085766737343413,-0.018992856604906867
Physics,GCN,s2_f2_i0,0.1,log_deg,mid,7989,0.007602763841471183,0.007912588785013663,0.019634820967641114
Physics,GCN,s2_f2_i0,0.1,confidence,high,8307,-0.0002465248107910156,-0.0003807544708251953,0.05300596336406265
Physics,GCN,s2_f2_i0,0.1,confidence,low,8308,0.012941711701965675,0.01910191134414707,-0.02445558006837837
Physics,GCN,s2_f2_i0,0.1,confidence,mid,8307,3.5711778147318185e-05,-0.0008689675202535607,0.030458673341936096
Physics,GCN,s3_f0_i0,100.0,distance,1,15620,0.0035706363933186713,0.0035349928157429877,0.0006705831557859197
Physics,GCN,s3_f0_i0,100.0,distance,2,8269,-0.005292777247318803,-0.005347077078709184,0.000539590821446297
Physics,GCN,s3_f0_i0,100.0,distance,>=3,1033,-0.009963079839800604,-0.010009392648791082,0.0004518081192134968
Physics,GCN,s3_f0_i0,100.0,rel_conf,high,8307,0.002675189579582238,0.0026321550260544058,0.0007022040944290995
Physics,GCN,s3_f0_i0,100.0,rel_conf,low,8308,-0.002433741614975782,-0.002510393188156934,0.0005520422539095297
Physics,GCN,s3_f0_i0,100.0,rel_conf,mid,8307,-3.457306897125534e-05,-4.1844835633852995e-05,0.0005999189509040734
Physics,GCN,s3_f0_i0,100.0,nbr_agree,high,7798,-0.002767509315282357,-0.00278932461527015,0.0005854481930651459
Physics,GCN,s3_f0_i0,100.0,nbr_agree,low,12368,0.003305716240082135,0.0032415220376590392,0.0006462186912858449
Physics,GCN,s3_f0_i0,100.0,nbr_agree,mid,4756,-0.003698017589177649,-0.0037171506801505494,0.0005982643817741176
Physics,GCN,s3_f0_i0,100.0,lp_agree,high,8307,-0.00199061439860182,-0.0020029525600703257,0.0005792807286561264
Physics,GCN,s3_f0_i0,100.0,lp_agree,low,8308,0.0036056569750974043,0.0035161307986447676,0.0006767465390474009
Physics,GCN,s3_f0_i0,100.0,lp_agree,mid,8307,-0.0014087986440969313,-0.0014338921995473708,0.0005981230195871906
Physics,GCN,s3_f0_i0,100.0,log_deg,high,7656,0.007244758595991829,0.007226996411848763,0.0006996710431584853
Physics,GCN,s3_f0_i0,100.0,log_deg,low,9376,-0.009204210885148778,-0.009265246041398778,0.0005355661292647605
Physics,GCN,s3_f0_i0,100.0,log_deg,mid,7890,0.004125397634445749,0.004081469011246286,0.0006368762545824187
Physics,GCN,s3_f0_i0,100.0,confidence,high,8307,-0.00041049718856811523,-0.0004126429557800293,0.0006378258305661853
Physics,GCN,s3_f0_i0,100.0,confidence,low,8308,0.002216188621796511,0.002108006191529177,0.0006156469443870614
Physics,GCN,s3_f0_i0,100.0,confidence,mid,8307,-0.00159951733440733,-0.0016159682163653377,0.0006006848675312428
Physics,GCN,s3_f1_i0,100.0,distance,1,15757,0.00357849408264288,0.0035631756889356048,0.00035077546835038127
Physics,GCN,s3_f1_i0,100.0,distance,2,8214,-0.001953357540838363,-0.0019569338195248864,5.984838307150459e-05
Physics,GCN,s3_f1_i0,100.0,distance,>=3,951,-0.006286035075423357,-0.00627733279728615,-7.516425726373465e-05
Physics,GCN,s3_f1_i0,100.0,rel_conf,high,8307,0.005961207953460335,0.005952446070678352,0.00025668021526266345
Physics,GCN,s3_f1_i0,100.0,rel_conf,low,8308,-0.0018213664216953918,-0.0018424068613011046,0.0001798890548335665
Physics,GCN,s3_f1_i0,100.0,rel_conf,mid,8307,-2.800456823437436e-06,-4.9462240353514986e-06,0.00027934532911331024
Physics,GCN,s3_f1_i0,100.0,nbr_agree,high,7791,4.881423025526743e-05,4.3330602935931495e-05,0.0002480016973244807
Physics,GCN,s3_f1_i0,100.0,nbr_agree,low,12381,0.0032533398353170595,0.003237544604451581,0.0002214429579704355
Physics,GCN,s3_f1_i0,100.0,nbr_agree,mid,4750,-0.001325534117849303,-0.0013308985358790881,0.00026808757435820924
Physics,GCN,s3_f1_i0,100.0,lp_agree,high,8307,7.902767248668674e-05,7.4795742707634e-05,0.0002990430163439577
Physics,GCN,s3_f1_i0,100.0,lp_agree,low,8308,0.003493918010002761,0.0034742484772268822,0.00016755067414465187
Physics,GCN,s3_f1_i0,100.0,lp_agree,mid,8307,0.0005633435740688419,0.0005554757609584904,0.00024932239402015896
Physics,GCN,s3_f1_i0,100.0,log_deg,high,7656,0.007008335246561415,0.00700154031705702,0.0003607168065754157
Physics,GCN,s3_f1_i0,100.0,log_deg,low,9376,-0.006370657540018643,-0.006381386376078213,0.00012298846457776044
Physics,GCN,s3_f1_i0,100.0,log_deg,mid,7890,0.0051252817019763475,0.00511115540116458,0.00025760389729607356
Physics,GCN,s3_f1_i0,100.0,confidence,high,8307,-0.0001527280802903208,-0.00015332412673807472,0.00031452946422226314
Physics,GCN,s3_f1_i0,100.0,confidence,low,8308,0.004641737109144284,0.004615391856153561,0.00017001847772943413
Physics,GCN,s3_f1_i0,100.0,confidence,mid,8307,-0.000352907169305805,-0.00035773514553261165,0.00023136784548188352
Physics,GCN,s3_f2_i0,1.0,distance,1,15676,0.009254695049625616,0.009389878383976202,0.02012451869266081
Physics,GCN,s3_f2_i0,1.0,distance,2,8265,0.0047647549034390835,0.006059248578671017,0.0027025736557481895
Physics,GCN,s3_f2_i0,1.0,distance,>=3,981,0.0006934408018712812,0.00110143459535883,0.011270307287120161
Physics,GCN,s3_f2_i0,1.0,rel_conf,high,8307,0.01066327819012558,0.010499425021638031,0.017444944133956447
Physics,GCN,s3_f2_i0,1.0,rel_conf,low,8308,0.010845036362017613,0.012680859421099644,0.0009888232127893087
Physics,GCN,s3_f2_i0,1.0,rel_conf,mid,8307,0.0007773261143725341,0.000696442611412329,0.023562610276507138
Physics,GCN,s3_f2_i0,1.0,nbr_agree,high,7755,0.00206629214634213,0.0018316882645061927,0.0211362026201882
Physics,GCN,s3_f2_i0,1.0,nbr_agree,low,12427,0.013243880382803996,0.014551844707755168,0.00641776452706517
Physics,GCN,s3_f2_i0,1.0,nbr_agree,mid,4740,0.0009557555496441106,0.0006996343910442571,0.02219411110594435
Physics,GCN,s3_f2_i0,1.0,lp_agree,high,8307,0.0004751701511113149,0.00027251435887498676,0.02455428997370977
Physics,GCN,s3_f2_i0,1.0,lp_agree,low,8308,0.017822017477978624,0.01986365537547008,-0.0021941138376857234
Physics,GCN,s3_f2_i0,1.0,lp_agree,mid,8307,0.003987511207125483,0.0037396750941494084,0.01963658465047075
Physics,GCN,s3_f2_i0,1.0,log_deg,high,7656,0.008178385509841735,0.00827750803410321,0.023306485400137685
Physics,GCN,s3_f2_i0,1.0,log_deg,low,9376,0.004764595536241756,0.005849400071153865,0.005800515022015238
Physics,GCN,s3_f2_i0,1.0,log_deg,mid,7890,0.009866847345282093,0.010157241174627796,0.014707834812383474
Physics,GCN,s3_f2_i0,1.0,confidence,high,8307,-0.00010955333709716797,-0.00013685226440429688,0.02502628449736078
Physics,GCN,s3_f2_i0,1.0,confidence,low,8308,0.02013728422905081,0.022002850005875763,-0.003155373875693027
Physics,GCN,s3_f2_i0,1.0,confidence,mid,8307,0.0022567739638235107,0.0020095338972951904,0.020125965881696906
Physics,GCN,s4_f0_i0,0.1,distance,1,15694,-0.0006429159187033573,-0.004073163225527088,0.03813715453675977
Physics,GCN,s4_f0_i0,0.1,distance,2,8188,-0.01607333539344069,-0.008334208711159197,-0.08632436599432143
Physics,GCN,s4_f0_i0,0.1,distance,>=3,1040,-0.005821943283081055,0.0056389570236206055,-0.11842830553993358
Physics,GCN,s4_f0_i0,0.1,rel_conf,high,8307,-0.0007020272372847414,-0.0037940777896529054,0.03627653003435511
Physics,GCN,s4_f0_i0,0.1,rel_conf,low,8308,-0.015083070781636176,-0.00953399756233686,-0.05213750231054554
Physics,GCN,s4_f0_i0,0.1,rel_conf,mid,8307,-0.0019997701585199312,-0.0018748388230707125,-0.011996582282713664
Physics,GCN,s4_f0_i0,0.1,nbr_agree,high,7814,-0.005618316852012084,-0.0026192495454935294,-0.030559119822366317
Physics,GCN,s4_f0_i0,0.1,nbr_agree,low,12393,-0.0068921913566211135,-0.007775293773613301,0.008668979367844049
Physics,GCN,s4_f0_i0,0.1,nbr_agree,mid,4715,-0.003910263560609639,-0.002009471438722432,-0.02123235254227948
Physics,GCN,s4_f0_i0,0.1,lp_agree,high,8307,-0.0037541370235713023,-0.0020093302570612925,-0.014425675847770507
Physics,GCN,s4_f0_i0,0.1,lp_agree,low,8308,-0.010673240508720983,-0.012339488353417027,0.006123222835451102
Physics,GCN,s4_f0_i0,0.1,lp_agree,mid,8307,-0.0033580636495973426,-0.0008537148947145301,-0.01956211499610269
Physics,GCN,s4_f0_i0,0.1,log_deg,high,7660,0.003802006674186398,0.0007056049827496302,0.049304066303276585
Physics,GCN,s4_f0_i0,0.1,log_deg,low,9316,-0.017660928212710814,-0.010525835000583128,-0.06901570051871794
Physics,GCN,s4_f0_i0,0.1,log_deg,mid,7946,-0.0015540260558101204,-0.0042343873267146614,0.00425576075083701
Physics,GCN,s4_f0_i0,0.1,confidence,high,8307,-0.000687718391418457,-0.0007618069648742676,0.012818709040592747
Physics,GCN,s4_f0_i0,0.1,confidence,low,8308,-0.01392812142305555,-0.011422640179922006,-0.02455982073756305
Physics,GCN,s4_f0_i0,0.1,confidence,mid,8307,-0.0031691670302982367,-0.003018307674371723,-0.016119762674329723
Physics,GCN,s4_f1_i0,100.0,distance,1,15780,0.00564097040657463,0.0056217777109569544,0.0005466847235060478
Physics,GCN,s4_f1_i0,100.0,distance,2,8133,-0.0024345124997615653,-0.0024460161962032156,0.00023647954367900757
Physics,GCN,s4_f1_i0,100.0,distance,>=3,1009,-0.009667033069315711,-0.009666854255381385,9.834632371628911e-05
Physics,GCN,s4_f1_i0,100.0,rel_conf,high,8307,0.003487378190223045,0.0034691391689217754,0.0004987275346891378
Physics,GCN,s4_f1_i0,100.0,rel_conf,low,8308,0.003342158730120781,0.0033170055700255663,0.00028707091229104945
Physics,GCN,s4_f1_i0,100.0,rel_conf,mid,8307,0.0003279810048217868,0.0003236298657531833,0.0004961225155073831
Physics,GCN,s4_f1_i0,100.0,nbr_agree,high,7832,-0.0010928058648620453,-0.0011030578637634125,0.00045398916970188885
Physics,GCN,s4_f1_i0,100.0,nbr_agree,low,12374,0.005844535977154064,0.0058226610725214956,0.00039158243661967896
Physics,GCN,s4_f1_i0,100.0,nbr_agree,mid,4716,-0.0009117559723372803,-0.0009217099480147706,0.00047670064852829437
Physics,GCN,s4_f1_i0,100.0,lp_agree,high,8307,3.255702993765208e-05,2.468921682730052e-05,0.0005121167750218648
Physics,GCN,s4_f1_i0,100.0,lp_agree,low,8308,0.007559890177712525,0.007532531645760621,0.0003134976437496039
Physics,GCN,s4_f1_i0,100.0,lp_agree,mid,8307,-0.00043543477602003833,-0.00044789214677809497,0.00045630336245554314
Physics,GCN,s4_f1_i0,100.0,log_deg,high,7660,0.0069964690557036135,0.0069869919171843264,0.0005863952702264879
Physics,GCN,s4_f1_i0,100.0,log_deg,low,9316,-0.006102585828370866,-0.006120169198579606,0.00027532934261118394
Physics,GCN,s4_f1_i0,100.0,log_deg,mid,7946,0.007893267909255708,0.007873002330032075,0.0004521078002260071
Physics,GCN,s4_f1_i0,100.0,confidence,high,8307,0.00032223701706657337,0.00032104492417106556,0.0005411714835742595
Physics,GCN,s4_f1_i0,100.0,confidence,low,8308,0.006367063028742348,0.00632992933504728,0.00028352682104288785
Physics,GCN,s4_f1_i0,100.0,confidence,mid,8307,0.00046790172093125193,0.0004584841870567402,0.00045722308450955233
Physics,GCN,s4_f2_i0,100.0,distance,1,15711,0.0027893274694341663,0.0027775853544134144,0.00011921239313049665
Physics,GCN,s4_f2_i0,100.0,distance,2,8148,-0.006178946897687387,-0.0061843113157171725,-2.147927992026253e-05
Physics,GCN,s4_f2_i0,100.0,distance,>=3,1063,0.002075002873044851,0.002047525131803396,0.00019841664051921553
Physics,GCN,s4_f2_i0,100.0,rel_conf,high,8307,0.003156475144286741,0.0031428256806331767,0.0001697418275723133
Physics,GCN,s4_f2_i0,100.0,rel_conf,low,8308,-0.0029286671327637404,-0.0029454756425904005,4.7899563848002505e-05
Physics,GCN,s4_f2_i0,100.0,rel_conf,mid,8307,-0.0007469611103617657,-0.0007476763660990704,1.214092770704808e-05
Physics,GCN,s4_f2_i0,100.0,nbr_agree,high,7853,-0.002013818270140355,-0.0020131030144030504,-1.7031525956633868e-07
Physics,GCN,s4_f2_i0,100.0,nbr_agree,low,12346,0.0017039761075166027,0.0016825780400422374,0.0001526473945549835
Physics,GCN,s4_f2_i0,100.0,nbr_agree,mid,4723,-0.0020199319378895186,-0.002019693519310417,5.4207870235884404e-06
Physics,GCN,s4_f2_i0,100.0,lp_agree,high,8307,-0.0014323539591529766,-0.001429969773361961,-2.350015382382355e-05
Physics,GCN,s4_f2_i0,100.0,lp_agree,low,8308,0.0010810228971317448,0.0010460349706485905,0.00023095255740352585
Physics,GCN,s4_f2_i0,100.0,lp_agree,mid,8307,-0.00016845793762521044,-0.00016690821686105028,2.2307879554697133e-05
Physics,GCN,s4_f2_i0,100.0,log_deg,high,7660,0.0065528003416235325,0.006545111342447507,0.00013865352063436044
Physics,GCN,s4_f2_i0,100.0,log_deg,low,9316,-0.00858488833766069,-0.008594425080824752,1.7229558471805704e-05
Physics,GCN,s4_f2_i0,100.0,log_deg,mid,7946,0.003204822600292867,0.0031908751134154256,8.636459725299735e-05
Physics,GCN,s4_f2_i0,100.0,confidence,high,8306,-0.00033354759216308594,-0.0003336668014526367,5.319485545175315e-05
Physics,GCN,s4_f2_i0,100.0,confidence,low,8308,0.0009342133855383405,0.0009040534352819929,0.00014417813191579343
Physics,GCN,s4_f2_i0,100.0,confidence,mid,8308,-0.0011203102498428263,-0.0011211447148696818,3.240024497065315e-05
Pubmed,GAT,s0_f0_i0,0.01,distance,1,3908,0.019110959225325685,0.021983783894209963,-0.01608154014048391
Pubmed,GAT,s0_f0_i0,0.01,distance,2,8489,0.01990153879675005,0.029444421239224416,-0.06984563983752858
Pubmed,GAT,s0_f0_i0,0.01,distance,>=3,1848,0.005588162254977491,0.018148589443850782,-0.0824529870244682
Pubmed,GAT,s0_f0_i0,0.01,rel_conf,high,4748,-0.015518257220251352,0.02460574189855358,-0.2834519083524886
Pubmed,GAT,s0_f0_i0,0.01,rel_conf,low,4749,0.06880397623678236,0.044553707300625134,0.14225172313433135
Pubmed,GAT,s0_f0_i0,0.01,rel_conf,mid,4748,0.00018697444792037388,0.008633369845106653,-0.02903605471321231
Pubmed,GAT,s0_f0_i0,0.01,nbr_agree,high,2790,0.006967960634539194,0.012905298509905405,-0.04617474183567829
Pubmed,GAT,s0_f0_i0,0.01,nbr_agree,low,11455,0.020472752126945992,0.02910511401583149,-0.05930265261889708
Pubmed,GAT,s0_f0_i0,0.01,lp_agree,high,4748,0.011841538530894424,0.014358821493693497,-0.032070408384669284
Pubmed,GAT,s0_f0_i0,0.01,lp_agree,low,4751,0.01722993322031996,0.031154651123457167,-0.06877675036290443
Pubmed,GAT,s0_f0_i0,0.01,lp_agree,mid,4746,0.024415002786505324,0.03228275629221211,-0.06934487473376313
Pubmed,GAT,s0_f0_i0,0.01,log_deg,high,4121,0.009344221116037943,0.01693809127900181,-0.04249944214725016
Pubmed,GAT,s0_f0_i0,0.01,log_deg,low,6571,0.028723072169342667,0.03566772854141298,-0.0627947696950563
Pubmed,GAT,s0_f0_i0,0.01,log_deg,mid,3553,0.007517465748586916,0.01835943142394092,-0.06202498809906432
Pubmed,GAT,s0_f0_i0,0.01,confidence,high,4748,0.007068462801662512,0.005594380331722326,-0.009509161961282027
Pubmed,GAT,s0_f0_i0,0.01,confidence,low,4749,0.029124414225482065,0.048606013556384164,-0.07068870282455478
Pubmed,GAT,s0_f0_i0,0.01,confidence,mid,4748,0.01728813504610327,0.02359156464967993,-0.08999352669861643
Pubmed,GAT,s0_f1_i0,100.0,distance,1,3885,-0.01093199237740028,-0.01078703388130653,-0.000790577771844849
Pubmed,GAT,s0_f1_i0,100.0,distance,2,8378,-0.009830419944390711,-0.009756808208093104,-0.0004102776983787478
Pubmed,GAT,s0_f1_i0,100.0,distance,>=3,1982,-0.016816611908278434,-0.01667362036546227,-0.0007558450799282443
Pubmed,GAT,s0_f1_i0,100.0,rel_conf,high,4748,-0.04849265137939962,-0.04835639516144308,-0.0007318992549313161
Pubmed,GAT,s0_f1_i0,100.0,rel_conf,low,4749,0.04142359685435948,0.04149339389339146,-0.0003384948206128037
Pubmed,GAT,s0_f1_i0,100.0,rel_conf,mid,4748,-0.0262506458070364,-0.026148662259825706,-0.0006158838634263004
Pubmed,GAT,s0_f1_i0,100.0,nbr_agree,high,2816,-0.020426154136657715,-0.02030205726623535,-0.0007262041182250584
Pubmed,GAT,s0_f1_i0,100.0,nbr_agree,low,11429,-0.008805727257754858,-0.00870833326819187,-0.0005216375319039639
Pubmed,GAT,s0_f1_i0,100.0,lp_agree,high,4748,-0.009916187336993176,-0.009834826996874768,-0.0005937264935699126
Pubmed,GAT,s0_f1_i0,100.0,lp_agree,low,4749,-0.020737777787475875,-0.020626078683166793,-0.0004956492591774897
Pubmed,GAT,s0_f1_i0,100.0,lp_agree,mid,4748,-0.0026526231673352774,-0.002537645807563549,-0.0005968690871416014
Pubmed,GAT,s0_f1_i0,100.0,log_deg,high,4121,-0.019839997431572942,-0.019709224840935735,-0.0007135478810571708
Pubmed,GAT,s0_f1_i0,100.0,log_deg,low,6571,0.00027002583100110833,0.0003584195192030126,-0.0004894015838998398
Pubmed,GAT,s0_f1_i0,100.0,log_deg,mid,3553,-0.02200215851928422,-0.021905658599392863,-0.0005207986274724793
Pubmed,GAT,s0_f1_i0,100.0,confidence,high,4748,-0.008210254097145597,-0.008132946872871916,-0.000694465451925676
Pubmed,GAT,s0_f1_i0,100.0,confidence,low,4749,-0.01048811743650524,-0.010398054818249625,-0.00038612274607612273
Pubmed,GAT,s0_f1_i0,100.0,confidence,mid,4748,-0.014610375490325178,-0.014469708528655256,-0.0006056797098133006
Pubmed,GAT,s0_f2_i0,0.1,distance,1,3648,-0.003428676672149078,0.0033586830423589786,-0.05418230246500875
Pubmed,GAT,s0_f2_i0,0.1,distance,2,8716,0.006361767588103806,0.006347283659423386,-0.011042331412765161
Pubmed,GAT,s0_f2_i0,0.1,distance,>=3,1881,-0.0029509973804853207,-0.0007589173595807797,-0.02454302297337592
Pubmed,GAT,s0_f2_i0,0.1,rel_conf,high,4748,-0.03647063294678243,-0.0187426618698171,-0.11442326798281886
Pubmed,GAT,s0_f2_i0,0.1,rel_conf,low,4749,0.055695141910577894,0.040826107620264174,0.07765384023548214
Pubmed,GAT,s0_f2_i0,0.1,rel_conf,mid,4748,-0.011361187008517848,-0.00816029837478982,-0.0348702268523197
Pubmed,GAT,s0_f2_i0,0.1,nbr_agree,high,2804,-0.0070760588503088195,-0.0037516097879614074,-0.03867922946004881
Pubmed,GAT,s0_f2_i0,0.1,nbr_agree,low,11441,0.005002393593124266,0.006701185573867674,-0.020243935564457333
Pubmed,GAT,s0_f2_i0,0.1,lp_agree,high,4748,-0.0057986983754801935,-0.0020325192907023615,-0.05395220031312387
Pubmed,GAT,s0_f2_i0,0.1,lp_agree,low,4749,0.0031494202677087024,0.003887743002541466,0.00548170732269459
Pubmed,GAT,s0_f2_i0,0.1,lp_agree,mid,4748,0.0105237703214901,0.012075696457506946,-0.023153961075757713
Pubmed,GAT,s0_f2_i0,0.1,log_deg,high,4121,-0.005911491950488013,-0.004674278338885229,-0.017769169407078095
Pubmed,GAT,s0_f2_i0,0.1,log_deg,low,6571,0.013758391899308609,0.015781790775498794,-0.027270228472539258
Pubmed,GAT,s0_f2_i0,0.1,log_deg,mid,3553,-0.008064802753868339,-0.005148228275718925,-0.02466873283965914
Pubmed,GAT,s0_f2_i0,0.1,confidence,high,4748,-0.002661919935269874,0.0026080843371910634,-0.07531416250593
Pubmed,GAT,s0_f2_i0,0.1,confidence,low,4749,0.00865038499553017,0.0038896428080301693,0.03690133895090291
Pubmed,GAT,s0_f2_i0,0.1,confidence,mid,4748,0.0018848483564477547,0.0074332063200097664,-0.03321824795674293
Pubmed,GAT,s1_f0_i0,0.01,distance,1,3893,-0.005352064052339789,-0.009380443969484564,0.026289057476007602
Pubmed,GAT,s1_f0_i0,0.01,distance,2,8296,0.01730070089994995,0.021012043711534423,-0.04048174515932119
Pubmed,GAT,s1_f0_i0,0.01,distance,>=3,2056,0.02122752768520253,0.020948399133719375,-0.0077132784039012055
Pubmed,GAT,s1_f0_i0,0.01,rel_conf,high,4748,-0.027192756671712726,-0.0062007756422022275,-0.15866873368399298
Pubmed,GAT,s1_f0_i0,0.01,rel_conf,low,4749,0.06242229508510211,0.04219271706691363,0.12997927514941618
Pubmed,GAT,s1_f0_i0,0.01,rel_conf,mid,4748,-0.00020999645323138694,0.0020927693930210545,-0.023855136402491737
Pubmed,GAT,s1_f0_i0,0.01,nbr_agree,high,2733,0.005636335400666104,0.005932987717713223,-0.011576066828334989
Pubmed,GAT,s1_f0_i0,0.01,nbr_agree,low,11512,0.01311074100988785,0.014302833905395662,-0.018911949864855133
Pubmed,GAT,s1_f0_i0,0.01,lp_agree,high,4748,0.0006448181115386031,0.013366952701687529,-0.112203624741553
Pubmed,GAT,s1_f0_i0,0.01,lp_agree,low,4749,0.010608704008787995,-0.009286193928986664,0.1290313980411801
Pubmed,GAT,s1_f0_i0,0.01,lp_agree,mid,4748,0.023776866903602367,0.03401473950415779,-0.06937216859956248
Pubmed,GAT,s1_f0_i0,0.01,log_deg,high,4076,0.0016719680773030765,-0.00519699039590249,0.04230870477297173
Pubmed,GAT,s1_f0_i0,0.01,log_deg,low,6596,0.0195427085140244,0.02405966770439305,-0.04802568344242319
Pubmed,GAT,s1_f0_i0,0.01,log_deg,mid,3573,0.00856877552705626,0.012133431307848497,-0.029393963099485384
Pubmed,GAT,s1_f0_i0,0.01,confidence,high,4748,0.01365511765877736,0.015146783498926286,-0.05155089205681902
Pubmed,GAT,s1_f0_i0,0.01,confidence,low,4749,0.009951407707573412,0.0030069301494374256,0.07924853850559287
Pubmed,GAT,s1_f0_i0,0.01,confidence,mid,4748,0.01142398374062581,0.019939103293238114,-0.0802315567319578
Pubmed,GAT,s1_f1_i0,1.0,distance,1,3930,-0.01663699250184858,-0.013250912236803414,-0.02376008280763588
Pubmed,GAT,s1_f1_i0,1.0,distance,2,8426,0.005051262752760244,0.00542075194572289,-0.005505527427366142
Pubmed,GAT,s1_f1_i0,1.0,distance,>=3,1889,0.020582924828193683,0.016346763119361896,0.02072628960619483
Pubmed,GAT,s1_f1_i0,1.0,rel_conf,high,4748,-0.038505738185249494,-0.03607655088742845,-0.01757942003030309
Pubmed,GAT,s1_f1_i0,1.0,rel_conf,low,4749,0.0533010772364495,0.05082623278073051,0.013917502647165653
Pubmed,GAT,s1_f1_i0,1.0,rel_conf,mid,4748,-0.011424192934349597,-0.0096049995711599,-0.017531986570851872
Pubmed,GAT,s1_f1_i0,1.0,nbr_agree,high,2743,-0.004182080348129946,-0.0008041659194190087,-0.027779243049804937
Pubmed,GAT,s1_f1_i0,1.0,nbr_agree,low,11502,0.0023935790207878505,0.0023199076798454676,-0.0021227851491287726
Pubmed,GAT,s1_f1_i0,1.0,lp_agree,high,4747,-0.005915815940223723,-0.0036448789742813403,-0.023031902712233234
Pubmed,GAT,s1_f1_i0,1.0,lp_agree,low,4749,-0.0021888339587275984,-0.004456194645983458,0.014076478816934971
Pubmed,GAT,s1_f1_i0,1.0,lp_agree,mid,4749,0.011483898750730082,0.01325379907269053,-0.01224078631239147
Pubmed,GAT,s1_f1_i0,1.0,log_deg,high,4076,-0.009298571777530906,-0.006172784996219871,-0.022591440733334075
Pubmed,GAT,s1_f1_i0,1.0,log_deg,low,6596,0.010069823865098138,0.008983171586197991,0.0027129892219044482
Pubmed,GAT,s1_f1_i0,1.0,log_deg,mid,3573,-0.0034871443693222925,-0.0026909455244126246,-0.007396278463337849
Pubmed,GAT,s1_f1_i0,1.0,confidence,high,4748,0.0031865711662080187,0.005310642287423839,-0.025478357846025663
Pubmed,GAT,s1_f1_i0,1.0,confidence,low,4749,0.0022243553524294857,-0.0003022855395993229,0.01578988934633528
Pubmed,GAT,s1_f1_i0,1.0,confidence,mid,4748,-0.002028939547213393,0.00014728563818089402,-0.01150582980701569
Pubmed,GAT,s1_f2_i0,0.1,distance,1,3882,-0.010961213841504613,-0.013145128026074926,0.03601413499445669
Pubmed,GAT,s1_f2_i0,0.1,distance,2,8435,-0.0006117732127742803,0.015271791736261364,-0.07208128971003781
Pubmed,GAT,s1_f2_i0,0.1,distance,>=3,1928,0.010798167390942082,-0.0016222484873538168,0.08800034376962616
Pubmed,GAT,s1_f2_i0,0.1,rel_conf,high,4748,-0.03975431644926575,-0.015672073006730347,-0.10929643198879542
Pubmed,GAT,s1_f2_i0,0.1,rel_conf,low,4749,0.04546220129629164,0.04046041792531996,0.03143672154469293
Pubmed,GAT,s1_f2_i0,0.1,rel_conf,mid,4748,-0.011381432552144854,-0.009072169799611896,0.014977321945915131
Pubmed,GAT,s1_f2_i0,0.1,nbr_agree,high,2731,1.6243258748271927e-05,-0.00029721756812550737,0.030324732313988287
Pubmed,GAT,s1_f2_i0,0.1,nbr_agree,low,11514,-0.002339568603198283,0.006554874908764607,-0.0331206346897126
Pubmed,GAT,s1_f2_i0,0.1,lp_agree,high,4743,0.000598303092423258,-0.0014637195935813807,0.03415844509523684
Pubmed,GAT,s1_f2_i0,0.1,lp_agree,low,4749,-0.01687581288385298,0.0016949678702363746,-0.07652837518869716
Pubmed,GAT,s1_f2_i0,0.1,lp_agree,mid,4753,0.01060650148267328,0.015475247286506288,-0.020432231260979247
Pubmed,GAT,s1_f2_i0,0.1,log_deg,high,4076,-0.008701846281375492,-0.012764022032107913,0.04679056424735906
Pubmed,GAT,s1_f2_i0,0.1,log_deg,low,6596,0.0033760578289691034,0.015964022363728625,-0.054507412887874494
Pubmed,GAT,s1_f2_i0,0.1,log_deg,mid,3573,-0.003832261751854471,0.0059859345448374235,-0.03630607006203867
Pubmed,GAT,s1_f2_i0,0.1,confidence,high,4748,0.01209575284300679,0.00918728459654683,0.038850815399290015
Pubmed,GAT,s1_f2_i0,0.1,confidence,low,4749,-0.010599551840465127,0.005231203393299522,-0.05778792511326434
Pubmed,GAT,s1_f2_i0,0.1,confidence,mid,4748,-0.007158030455315378,0.0013051138470527857,-0.04392648673563301
Pubmed,GAT,s2_f0_i0,100.0,distance,1,3912,-0.010924469473903131,-0.010762404444758844,-0.0009408455701065608
Pubmed,GAT,s2_f0_i0,100.0,distance,2,8420,-0.0036331928257704593,-0.003487757492518506,-0.0008501510950712541
Pubmed,GAT,s2_f0_i0,100.0,distance,>=3,1913,0.0009801597166485543,0.0010655135679669137,-0.0004928012188087741
Pubmed,GAT,s2_f0_i0,100.0,rel_conf,high,4748,-0.03758189792681266,-0.03744260187197257,-0.0008029137957723283
Pubmed,GAT,s2_f0_i0,100.0,rel_conf,low,4749,0.03609604077681561,0.03625607924803753,-0.0008361394699006394
Pubmed,GAT,s2_f0_i0,100.0,rel_conf,mid,4748,-0.013570882135212847,-0.013444281869709918,-0.0008421499110052358
Pubmed,GAT,s2_f0_i0,100.0,nbr_agree,high,2744,-0.012363345039134166,-0.012222320449595592,-0.0008997319573170073
Pubmed,GAT,s2_f0_i0,100.0,nbr_agree,low,11501,-0.0032630571074386827,-0.0031208404250046007,-0.0008097317043265927
Pubmed,GAT,s2_f0_i0,100.0,lp_agree,high,4748,-0.007147766053425486,-0.007024324834095652,-0.0009119263940212235
Pubmed,GAT,s2_f0_i0,100.0,lp_agree,low,4749,-0.002708002978260793,-0.0025622100171401874,-0.0007245396900833236
Pubmed,GAT,s2_f0_i0,100.0,lp_agree,mid,4748,-0.005192591497249377,-0.005036129304713977,-0.0008447605971608126
Pubmed,GAT,s2_f0_i0,100.0,log_deg,high,4096,-0.02069699764251709,-0.020537137985229492,-0.0009222841990457178
Pubmed,GAT,s2_f0_i0,100.0,log_deg,low,6597,0.006622134365239618,0.006751536049046991,-0.0007623651039128445
Pubmed,GAT,s2_f0_i0,100.0,log_deg,mid,3552,-0.008548499764622908,-0.00840389889639781,-0.0008374409213214293
Pubmed,GAT,s2_f0_i0,100.0,confidence,high,4748,-0.005232044348921661,-0.005156584868636016,-0.0008315453373336942
Pubmed,GAT,s2_f0_i0,100.0,confidence,low,4749,-0.0003621724310060026,-0.00019217998410658854,-0.0008166872474499195
Pubmed,GAT,s2_f0_i0,100.0,confidence,mid,4748,-0.00945471266085296,-0.009274468215052178,-0.0008329746888243394
Pubmed,GAT,s2_f1_i0,100.0,distance,1,3990,-0.013173056306097997,-0.013070774735663426,-0.0005497629789636622
Pubmed,GAT,s2_f1_i0,100.0,distance,2,8255,-0.009384430393459264,-0.009229935154201452,-0.0008565063373325838
Pubmed,GAT,s2_f1_i0,100.0,distance,>=3,2000,0.003779461383819571,0.00390892267227172,-0.0006886327232449709
Pubmed,GAT,s2_f1_i0,100.0,rel_conf,high,4748,-0.040352925796316,-0.04018180086116585,-0.0008923273481552048
Pubmed,GAT,s2_f1_i0,100.0,rel_conf,low,4749,0.03466758712464113,0.03479543908768434,-0.0006854539963117013
Pubmed,GAT,s2_f1_i0,100.0,rel_conf,mid,4748,-0.020116123865910107,-0.020005974482365185,-0.0006632873356592778
Pubmed,GAT,s2_f1_i0,100.0,nbr_agree,high,2748,-0.009612259299126902,-0.00951063337978486,-0.0006068350996631006
Pubmed,GAT,s2_f1_i0,100.0,nbr_agree,low,11497,-0.00835485002979397,-0.008210189556924097,-0.0007805250668314547
Pubmed,GAT,s2_f1_i0,100.0,lp_agree,high,4748,-0.013293247265080632,-0.013214628738621892,-0.0005717272510962437
Pubmed,GAT,s2_f1_i0,100.0,lp_agree,low,4749,-0.008662086834428595,-0.008463305344102667,-0.000965456386423397
Pubmed,GAT,s2_f1_i0,100.0,lp_agree,mid,4748,-0.0038369276389015328,-0.0037052013739479195,-0.0007038260699043293
Pubmed,GAT,s2_f1_i0,100.0,log_deg,high,4096,-0.02217280864715576,-0.02205348014831543,-0.0006492905739474442
Pubmed,GAT,s2_f1_i0,100.0,log_deg,low,6597,0.0015881992983821647,0.0017306543993953483,-0.0007868908013585589
Pubmed,GAT,s2_f1_i0,100.0,log_deg,mid,3552,-0.011860319086023252,-0.011715599008508604,-0.0007856606812455768
Pubmed,GAT,s2_f1_i0,100.0,confidence,high,4748,-0.0046049240465011465,-0.004548597657188402,-0.0005936138928170253
Pubmed,GAT,s2_f1_i0,100.0,confidence,low,4749,-0.013808324352568846,-0.013621106163329344,-0.0009006474190338216
Pubmed,GAT,s2_f1_i0,100.0,confidence,mid,4748,-0.0073778803045245755,-0.007212358205983316,-0.000746762045313517
Pubmed,GAT,s2_f2_i0,100.0,distance,1,3883,0.0034819118853177677,0.0035639874811734806,-0.0004989834133465429
Pubmed,GAT,s2_f2_i0,100.0,distance,2,8462,0.004758148800816819,0.004865615975346849,-0.000651402745554336
Pubmed,GAT,s2_f2_i0,100.0,distance,>=3,1900,0.016856627966228332,0.016977625395122375,-0.0007312161489717244
Pubmed,GAT,s2_f2_i0,100.0,rel_conf,high,4748,-0.028808392239099034,-0.02868006343889762,-0.0007407906834311869
Pubmed,GAT,s2_f2_i0,100.0,rel_conf,low,4749,0.053664380687240554,0.0537628475604095,-0.0005388297084911002
Pubmed,GAT,s2_f2_i0,100.0,rel_conf,mid,4748,-0.006794088310620894,-0.006713860458753218,-0.0005818990858037455
Pubmed,GAT,s2_f2_i0,100.0,nbr_agree,high,2754,-0.002893881340691684,-0.0028176470000239595,-0.0005351004129847587
Pubmed,GAT,s2_f2_i0,100.0,nbr_agree,low,11491,0.008161249204130527,0.008269908471556064,-0.0006409683032452936
Pubmed,GAT,s2_f2_i0,100.0,lp_agree,high,4748,-0.00227706519715809,-0.0022122749482872406,-0.0005652026624199238
Pubmed,GAT,s2_f2_i0,100.0,lp_agree,low,4750,0.0064313534686439855,0.00657547749971088,-0.0006984790003925845
Pubmed,GAT,s2_f2_i0,100.0,lp_agree,mid,4747,0.013918928605821557,0.0140171570604114,-0.0005977829822871539
Pubmed,GAT,s2_f2_i0,100.0,log_deg,high,4096,-0.007838249206542969,-0.007750093936920166,-0.0005360043429985686
Pubmed,GAT,s2_f2_i0,100.0,log_deg,low,6597,0.015917049089272495,0.016025887170632358,-0.000664771666447377
Pubmed,GAT,s2_f2_i0,100.0,log_deg,mid,3552,0.0036350375897175047,0.0037419683224445555,-0.0006357153258660505
Pubmed,GAT,s2_f2_i0,100.0,confidence,high,4748,0.0030286149910345728,0.00307015942844302,-0.000583444870012688
Pubmed,GAT,s2_f2_i0,100.0,confidence,low,4749,0.009767756157861185,0.009906456166253519,-0.0006456961670798669
Pubmed,GAT,s2_f2_i0,100.0,confidence,mid,4748,0.005274608291892746,0.005401506580619553,-0.0006323559329547522
Pubmed,GAT,s3_f0_i0,100.0,distance,1,3997,0.004899566549941059,0.005016689676924702,-0.0006630372890861473
Pubmed,GAT,s3_f0_i0,100.0,distance,2,8391,0.0031093106254492797,0.003247772215262512,-0.0007955413854589827
Pubmed,GAT,s3_f0_i0,100.0,distance,>=3,1857,0.01382512935850011,0.013965915529459583,-0.0007814247952924725
Pubmed,GAT,s3_f0_i0,100.0,rel_conf,high,4748,-0.028432084214516595,-0.0282799731610498,-0.0008314459339179132
Pubmed,GAT,s3_f0_i0,100.0,rel_conf,low,4749,0.050176169902908296,0.050325121910202,-0.0008108609413959091
Pubmed,GAT,s3_f0_i0,100.0,rel_conf,mid,4748,-0.00672792715492021,-0.006630652374646773,-0.000627247209307151
Pubmed,GAT,s3_f0_i0,100.0,nbr_agree,high,2786,-0.004215571620185377,-0.00412229035111189,-0.0006051130682782756
Pubmed,GAT,s3_f0_i0,100.0,nbr_agree,low,11459,0.007251234082237712,0.007393569973961345,-0.0007933335061086048
Pubmed,GAT,s3_f0_i0,100.0,lp_agree,high,4748,-0.006391645231062171,-0.006333053865247962,-0.0004805623388147043
Pubmed,GAT,s3_f0_i0,100.0,lp_agree,low,4749,0.01324958772653273,0.01347161502832106,-0.0011066242268057006
Pubmed,GAT,s3_f0_i0,100.0,lp_agree,mid,4748,0.008166088863090004,0.008283629222587074,-0.0006823052268174576
Pubmed,GAT,s3_f0_i0,100.0,log_deg,high,4114,-0.0037481371905541128,-0.0036164109256004995,-0.0007463965612982322
Pubmed,GAT,s3_f0_i0,100.0,log_deg,low,6555,0.017768845996449345,0.017899082145283574,-0.0007468053577887613
Pubmed,GAT,s3_f0_i0,100.0,log_deg,mid,3576,-0.008307461770588942,-0.008168880971486159,-0.0007859812866989709
Pubmed,GAT,s3_f0_i0,100.0,confidence,high,4748,0.004711063348051825,0.00474992557644538,-0.0005145110647823678
Pubmed,GAT,s3_f0_i0,100.0,confidence,low,4749,0.0018561847537762466,0.0020719535678631607,-0.001038339683093303
Pubmed,GAT,s3_f0_i0,100.0,confidence,mid,4748,0.008459141401051418,0.008602728990315334,-0.0007166554263110783
Pubmed,GAT,s3_f1_i0,1.0,distance,1,3856,-0.011341069249196645,-0.007469091919942494,-0.026547181760053107
Pubmed,GAT,s3_f1_i0,1.0,distance,2,8569,0.001582359388420218,0.0003949752598496614,0.005634275492302684
Pubmed,GAT,s3_f1_i0,1.0,distance,>=3,1820,0.002758572782788904,0.0028715831892830446,-0.0020217499355141178
Pubmed,GAT,s3_f1_i0,1.0,rel_conf,high,4748,-0.03615501440163915,-0.03309473312493627,-0.019345330233307166
Pubmed,GAT,s3_f1_i0,1.0,rel_conf,low,4749,0.03942614935603639,0.0364102139350464,0.017247173544186107
Pubmed,GAT,s3_f1_i0,1.0,rel_conf,mid,4748,-0.008576815582265751,-0.007575338340749638,-0.010071737630466758
Pubmed,GAT,s3_f1_i0,1.0,nbr_agree,high,2818,-0.005248588987747049,-0.0030250973190458774,-0.018837112930549505
Pubmed,GAT,s3_f1_i0,1.0,nbr_agree,low,11427,-0.0009066821959864413,-0.0010209443000208651,-0.0004097686897322371
Pubmed,GAT,s3_f1_i0,1.0,lp_agree,high,4748,-0.009416302815142497,-0.00865616478032194,-0.011474423151466353
Pubmed,GAT,s3_f1_i0,1.0,lp_agree,low,4756,-0.011037602306314676,-0.011278226257272927,0.004504444972970493
Pubmed,GAT,s3_f1_i0,1.0,lp_agree,mid,4741,0.01519768175458236,0.015724288791172936,-0.005211556680899431
Pubmed,GAT,s3_f1_i0,1.0,log_deg,high,4114,-0.008768653776904167,-0.006521201041003288,-0.016137508654290447
Pubmed,GAT,s3_f1_i0,1.0,log_deg,low,6555,0.010849439697716678,0.010169291096184696,0.002181737821992158
Pubmed,GAT,s3_f1_i0,1.0,log_deg,mid,3576,-0.0168331817492543,-0.01678454435911758,-0.0015875256921886118
Pubmed,GAT,s3_f1_i0,1.0,confidence,high,4748,0.0019526358602823812,0.003225791072684725,-0.016683167628713566
Pubmed,GAT,s3_f1_i0,1.0,confidence,low,4749,-0.0062188205279207764,-0.007926553205380493,0.012336869219895519
Pubmed,GAT,s3_f1_i0,1.0,confidence,mid,4748,-0.0010296279578623224,0.000450236162621076,-0.007822561727045194
Pubmed,GAT,s3_f2_i0,0.1,distance,1,3863,0.006376089162231535,0.002479256696106047,0.022097722235311517
Pubmed,GAT,s3_f2_i0,0.1,distance,2,8475,0.011622173898691246,0.010157985799783775,0.007746431162198938
Pubmed,GAT,s3_f2_i0,0.1,distance,>=3,1907,0.0029916672038982073,0.016489794664377944,-0.08518193797567225
Pubmed,GAT,s3_f2_i0,0.1,rel_conf,high,4748,-0.018117643597754696,-0.007273412945899227,-0.07045967746054844
Pubmed,GAT,s3_f2_i0,0.1,rel_conf,low,4749,0.04860536194671006,0.03588751889098496,0.07847296089779322
Pubmed,GAT,s3_f2_i0,0.1,rel_conf,mid,4748,-0.0033636702744018754,-0.001849950715686055,-0.010436603484814379
Pubmed,GAT,s3_f2_i0,0.1,nbr_agree,high,2786,0.003766725753077682,0.005385111068019088,-0.011506241506968018
Pubmed,GAT,s3_f2_i0,0.1,nbr_agree,low,11459,0.010327236758902125,0.009783523189261012,0.0018002389574526812
Pubmed,GAT,s3_f2_i0,0.1,lp_agree,high,4748,-0.005156474095387109,-0.0011232065973707517,-0.033001826908235825
Pubmed,GAT,s3_f2_i0,0.1,lp_agree,low,4749,0.015764439462435664,0.008589828370821895,0.05114557886762443
Pubmed,GAT,s3_f2_i0,0.1,lp_agree,mid,4748,0.016523172499858352,0.019303371550761672,-0.020561316450507017
Pubmed,GAT,s3_f2_i0,0.1,log_deg,high,4114,0.006109295884671573,0.0009065256515172759,0.028960078520665112
Pubmed,GAT,s3_f2_i0,0.1,log_deg,low,6555,0.01749030148864794,0.021344635843048576,-0.024100381955360677
Pubmed,GAT,s3_f2_i0,0.1,log_deg,mid,3576,-0.003061707521178292,-0.004622872377135323,0.007664650463761296
Pubmed,GAT,s3_f2_i0,0.1,confidence,high,4748,0.018160815488016735,0.01969724441639198,-0.02577038340127652
Pubmed,GAT,s3_f2_i0,0.1,confidence,low,4749,0.005934701238990869,-0.0008952161918868162,0.05516262621841445
Pubmed,GAT,s3_f2_i0,0.1,confidence,mid,4748,0.003037570551251201,0.007969854906414775,-0.03181065335866722
Pubmed,GAT,s4_f0_i0,100.0,distance,1,4044,0.003266442305492223,0.003350365645335973,-0.0005389952134819756
Pubmed,GAT,s4_f0_i0,100.0,distance,2,8300,-0.004346175998090285,-0.004280968516706007,-0.0004192729515544395
Pubmed,GAT,s4_f0_i0,100.0,distance,>=3,1901,0.0028612231154745427,0.0029342984099691716,-0.0004383532312087015
Pubmed,GAT,s4_f0_i0,100.0,rel_conf,high,4748,-0.035426804571465076,-0.03531319811852318,-0.0006792789828678508
Pubmed,GAT,s4_f0_i0,100.0,rel_conf,low,4749,0.03397875552329044,0.0340108228221796,-0.00017302411422009739
Pubmed,GAT,s4_f0_i0,100.0,rel_conf,mid,4748,-0.002229016421719021,-0.0021599346384243434,-0.0005151776547310236
Pubmed,GAT,s4_f0_i0,100.0,nbr_agree,high,2788,-0.0017570006625039492,-0.0016745078341348085,-0.0006055701855069838
Pubmed,GAT,s4_f0_i0,100.0,nbr_agree,low,11457,-0.0010934507877006228,-0.0010244882136954958,-0.00041936300572202395
Pubmed,GAT,s4_f0_i0,100.0,lp_agree,high,4748,-0.009382566636414125,-0.009332856362671449,-0.00048152434087230775
Pubmed,GAT,s4_f0_i0,100.0,lp_agree,low,4749,0.004119266432494828,0.004209805887908646,-0.0004142500796161406
Pubmed,GAT,s4_f0_i0,100.0,lp_agree,mid,4748,0.0015923640963000363,0.00166692950691405,-0.00047165552552483775
Pubmed,GAT,s4_f0_i0,100.0,log_deg,high,4070,-0.010186579918685656,-0.010097888207259875,-0.0005716921088892296
Pubmed,GAT,s4_f0_i0,100.0,log_deg,low,6589,0.007406668482826895,0.00746776324372167,-0.00039188016539353095
Pubmed,GAT,s4_f0_i0,100.0,log_deg,mid,3586,-0.006906864966218618,-0.0068354586017777,-0.00044174186859831545
Pubmed,GAT,s4_f0_i0,100.0,confidence,high,4748,0.0040146148094331036,0.004063371408859373,-0.0006040764199126735
Pubmed,GAT,s4_f0_i0,100.0,confidence,low,4749,-0.0052948798674437025,-0.005229553176769874,-0.00027316686774292925
Pubmed,GAT,s4_f0_i0,100.0,confidence,mid,4748,-0.002388470797550779,-0.0022879773664594705,-0.0004902163725977579
Pubmed,GAT,s4_f1_i0,100.0,distance,1,4043,0.0033787910872805638,0.003490192168365769,-0.0007984766687625327
Pubmed,GAT,s4_f1_i0,100.0,distance,2,8259,0.005745390423101404,0.005895415314001062,-0.0010114552479068225
Pubmed,GAT,s4_f1_i0,100.0,distance,>=3,1943,0.02839873718098762,0.02850233005360725,-0.0006814643523488555
Pubmed,GAT,s4_f1_i0,100.0,rel_conf,high,4748,-0.01815895368396081,-0.018008392351258173,-0.0009959207239437476
Pubmed,GAT,s4_f1_i0,100.0,rel_conf,low,4749,0.04612191864555071,0.046251916375805835,-0.000725401896084305
Pubmed,GAT,s4_f1_i0,100.0,rel_conf,mid,4748,-0.0034801614013356685,-0.003362442227904272,-0.0009967081084865026
Pubmed,GAT,s4_f1_i0,100.0,nbr_agree,high,2753,0.0016628666396926173,0.0017867846961806544,-0.0009726926637341794
Pubmed,GAT,s4_f1_i0,100.0,nbr_agree,low,11492,0.009720923425094896,0.009855808736221605,-0.0008900202225568219
Pubmed,GAT,s4_f1_i0,100.0,lp_agree,high,4748,0.0013854416258313185,0.0014952929861523634,-0.0010956669773487537
Pubmed,GAT,s4_f1_i0,100.0,lp_agree,low,4749,0.010057636865140718,0.010192402966977876,-0.0006633479072040714
Pubmed,GAT,s4_f1_i0,100.0,lp_agree,mid,4748,0.013047240266502613,0.013200960645378346,-0.0009590289134623364
Pubmed,GAT,s4_f1_i0,100.0,log_deg,high,4070,-0.008501277772448912,-0.008385644761584654,-0.0008117938186183174
Pubmed,GAT,s4_f1_i0,100.0,log_deg,low,6589,0.024454203039511735,0.024596598535880143,-0.0009575642355458062
Pubmed,GAT,s4_f1_i0,100.0,log_deg,mid,3586,-0.002855083361326227,-0.0027205556780681706,-0.0009181661213316573
Pubmed,GAT,s4_f1_i0,100.0,confidence,high,4748,0.005782754861113348,0.005855889760252753,-0.0010950669433301516
Pubmed,GAT,s4_f1_i0,100.0,confidence,low,4749,0.011195315740364031,0.011340691468971209,-0.0006593821246003665
Pubmed,GAT,s4_f1_i0,100.0,confidence,mid,4748,0.007512007777994212,0.00769177538663679,-0.00096359556533793
Pubmed,GAT,s4_f2_i0,100.0,distance,1,3952,-0.013836463212001715,-0.013674159764278326,-0.0009181967058800452
Pubmed,GAT,s4_f2_i0,100.0,distance,2,8429,-0.01278695745221492,-0.012632462212957107,-0.0008562358789692314
Pubmed,GAT,s4_f2_i0,100.0,distance,>=3,1864,0.005667923601911817,0.0057814704502089365,-0.0005943847024579827
Pubmed,GAT,s4_f2_i0,100.0,rel_conf,high,4748,-0.04560814023319171,-0.04541722655597613,-0.0009812262371616549
Pubmed,GAT,s4_f2_i0,100.0,rel_conf,low,4749,0.03359587983498702,0.03373523549447188,-0.0007510150780344118
Pubmed,GAT,s4_f2_i0,100.0,rel_conf,mid,4748,-0.019986817439062388,-0.019863197405798227,-0.0007852624075868387
Pubmed,GAT,s4_f2_i0,100.0,nbr_agree,high,2749,-0.0131353561814892,-0.01299737142883417,-0.0008519821648133873
Pubmed,GAT,s4_f2_i0,100.0,nbr_agree,low,11496,-0.010072133154527263,-0.009917697519914226,-0.000836096009027424
Pubmed,GAT,s4_f2_i0,100.0,lp_agree,high,4746,-0.010880063216092473,-0.010790954272153264,-0.0006916257313074269
Pubmed,GAT,s4_f2_i0,100.0,lp_agree,low,4749,-0.018667375396291486,-0.018452083419362775,-0.0010308742886656465
Pubmed,GAT,s4_f2_i0,100.0,lp_agree,mid,4750,-0.002444201620001585,-0.002294832380194456,-0.0007949012575143297
Pubmed,GAT,s4_f2_i0,100.0,log_deg,high,4070,-0.02278847173039389,-0.02261931374852133,-0.0009533343054058209
Pubmed,GAT,s4_f2_i0,100.0,log_deg,low,6589,0.0003979664631181823,0.0005332094021135436,-0.0007558550103291053
Pubmed,GAT,s4_f2_i0,100.0,log_deg,mid,3586,-0.01722541054200677,-0.01706507404756097,-0.0008626490253182106
Pubmed,GAT,s4_f2_i0,100.0,confidence,high,4748,-0.003092166146211661,-0.0030212366189289463,-0.0007385874895693423
Pubmed,GAT,s4_f2_i0,100.0,confidence,low,4749,-0.013553749990352859,-0.013353776407131424,-0.000955081437465085
Pubmed,GAT,s4_f2_i0,100.0,confidence,mid,4748,-0.015343242266043555,-0.015160375215872657,-0.0008237918163130463
Pubmed,GCN,s0_f0_i0,0.1,distance,1,3908,0.04321635928588363,0.030383121637873378,0.16048109988620382
Pubmed,GCN,s0_f0_i0,0.1,distance,2,8489,0.006819040352049166,0.017868489795866305,-0.06256295354925834
Pubmed,GCN,s0_f0_i0,0.1,distance,>=3,1848,-0.004689242674674854,0.014325711892280713,-0.11528980031844682
Pubmed,GCN,s0_f0_i0,0.1,rel_conf,high,4748,0.033814015414600274,0.029995145823840996,0.10144724709161634
Pubmed,GCN,s0_f0_i0,0.1,rel_conf,low,4749,0.007945635339339674,0.023004748841842115,-0.0759513831957241
Pubmed,GCN,s0_f0_i0,0.1,rel_conf,mid,4748,0.004176106388667278,0.009526338512995891,-0.050120205498601494
Pubmed,GCN,s0_f0_i0,0.1,nbr_agree,high,2683,0.026706993735374218,0.02262562528902412,0.11756336559367116
Pubmed,GCN,s0_f0_i0,0.1,nbr_agree,low,11562,0.012666946761935138,0.020428425186007404,-0.03739965708360829
Pubmed,GCN,s0_f0_i0,0.1,lp_agree,high,4748,0.0061114103530973685,0.01462539741745894,-0.030556527078958885
Pubmed,GCN,s0_f0_i0,0.1,lp_agree,low,4749,0.023510516493113087,0.023585975973398732,0.010675491457876586
Pubmed,GCN,s0_f0_i0,0.1,lp_agree,mid,4748,0.016310499411424706,0.024314509135088036,-0.0047615509004672275
Pubmed,GCN,s0_f0_i0,0.1,log_deg,high,4121,0.05341945168058493,0.039487044778271696,0.17545382805047027
Pubmed,GCN,s0_f0_i0,0.1,log_deg,low,6571,-0.0008223058153842278,0.017272293431594532,-0.11143897106647341
Pubmed,GCN,s0_f0_i0,0.1,log_deg,mid,3553,0.0009490674460669313,0.005819124552084998,-0.030332696828328325
Pubmed,GCN,s0_f0_i0,0.1,confidence,high,4748,0.021745995201779333,0.019052640118313757,0.08040790541011303
Pubmed,GCN,s0_f0_i0,0.1,confidence,low,4749,0.013090355995203917,0.02573518336107916,-0.05512099195394111
Pubmed,GCN,s0_f0_i0,0.1,confidence,mid,4748,0.011098292311802593,0.01773771329797813,-0.04991564225164481
Pubmed,GCN,s0_f1_i0,100.0,distance,1,3885,0.01938546018404086,0.019284907148304775,0.0008678459307362224
Pubmed,GCN,s0_f1_i0,100.0,distance,2,8378,-0.026637844209541295,-0.02668421662317655,0.0002930675638548287
Pubmed,GCN,s0_f1_i0,100.0,distance,>=3,1982,-0.02541943136546254,-0.025417345202895403,1.7404537760613608e-05
Pubmed,GCN,s0_f1_i0,100.0,rel_conf,high,4748,0.0102482741383213,0.010168463518967052,0.0007744233346627541
Pubmed,GCN,s0_f1_i0,100.0,rel_conf,low,4749,-0.03014645223292234,-0.030171724602307104,0.0001258779737867801
Pubmed,GCN,s0_f1_i0,100.0,rel_conf,mid,4748,-0.02184779395952685,-0.021906027697472408,0.00033417034419446916
Pubmed,GCN,s0_f1_i0,100.0,nbr_agree,high,2683,0.01480933960542452,0.014742701612565634,0.0007678423695003697
Pubmed,GCN,s0_f1_i0,100.0,nbr_agree,low,11562,-0.02058250659519656,-0.020634005008282497,0.00032877324056028564
Pubmed,GCN,s0_f1_i0,100.0,lp_agree,high,4747,-0.016427826989392713,-0.01646251689265199,0.00039222255650276576
Pubmed,GCN,s0_f1_i0,100.0,lp_agree,low,4764,-0.019270519065216374,-0.0193472302430423,0.0004065422510530696
Pubmed,GCN,s0_f1_i0,100.0,lp_agree,mid,4734,-0.006010275250706076,-0.006062131291660666,0.0004357307826345715
Pubmed,GCN,s0_f1_i0,100.0,log_deg,high,4121,0.03232191986494981,0.0322289366191002,0.0008967144317771764
Pubmed,GCN,s0_f1_i0,100.0,log_deg,low,6571,-0.03520439062429115,-0.03522841129613563,0.00013625622831417482
Pubmed,GCN,s0_f1_i0,100.0,log_deg,mid,3553,-0.028176575152598193,-0.02824255749436455,0.0003576407078866672
Pubmed,GCN,s0_f1_i0,100.0,confidence,high,4748,0.008228178373785089,0.008186633936376642,0.0006658400834936935
Pubmed,GCN,s0_f1_i0,100.0,confidence,low,4749,-0.025758979094106293,-0.025810000670034028,0.00024498782127426025
Pubmed,GCN,s0_f1_i0,100.0,confidence,mid,4748,-0.02421629946073167,-0.02428693096479051,0.00032361866155602276
Pubmed,GCN,s0_f2_i0,0.01,distance,1,3648,0.017591331088752105,-0.0030454658625418407,0.1988466756965902
Pubmed,GCN,s0_f2_i0,0.01,distance,2,8716,-0.019793911585297974,0.003963307729277221,-0.15121081340564596
Pubmed,GCN,s0_f2_i0,0.01,distance,>=3,1881,-0.01375779485778561,-0.002677887440488247,-0.08201309771774525
Pubmed,GCN,s0_f2_i0,0.01,rel_conf,high,4748,0.017652688954392648,-0.0018809452313983677,0.17642566098359774
Pubmed,GCN,s0_f2_i0,0.01,rel_conf,low,4749,-0.028365838562822265,0.011613857710981446,-0.19569503534125882
Pubmed,GCN,s0_f2_i0,0.01,rel_conf,mid,4748,-0.017551598372134047,-0.005860802950533706,-0.13798246188374305
Pubmed,GCN,s0_f2_i0,0.01,nbr_agree,high,2693,0.014044574256107945,-0.01053352022631393,0.24674722940107052
Pubmed,GCN,s0_f2_i0,0.01,nbr_agree,low,11552,-0.014893669996235204,0.004048090066936183,-0.12217085372979665
Pubmed,GCN,s0_f2_i0,0.01,lp_agree,high,4739,-0.015310345181032248,0.006306948176816873,-0.13656074631463727
Pubmed,GCN,s0_f2_i0,0.01,lp_agree,low,4750,-0.0048761327141210176,-0.0014425475471898652,-0.02005081250559152
Pubmed,GCN,s0_f2_i0,0.01,lp_agree,mid,4756,-0.008097710330712937,-0.0009755513265015114,-0.0009303358542687713
Pubmed,GCN,s0_f2_i0,0.01,log_deg,high,4121,0.03823437011811781,-0.004006964797043322,0.34009617279436755
Pubmed,GCN,s0_f2_i0,0.01,log_deg,low,6571,-0.029837673194077152,0.012487823479506832,-0.27502022095903106
Pubmed,GCN,s0_f2_i0,0.01,log_deg,mid,3553,-0.026943337437538184,-0.013269912716774024,-0.09603317468993063
Pubmed,GCN,s0_f2_i0,0.01,confidence,high,4748,0.011287851703197127,0.0005795792460743243,0.08414571517981577
Pubmed,GCN,s0_f2_i0,0.01,confidence,low,4749,-0.020432519583883813,0.008091879219827125,-0.13433869222268277
Pubmed,GCN,s0_f2_i0,0.01,confidence,mid,4748,-0.01912171557457787,-0.004798600225761951,-0.1070717817644846
Pubmed,GCN,s1_f0_i0,0.01,distance,1,3893,0.017964720526973732,0.005241930285732277,0.13570970716650635
Pubmed,GCN,s1_f0_i0,0.01,distance,2,8296,-0.014802044359904287,0.009673649342793467,-0.1881510105250252
Pubmed,GCN,s1_f0_i0,0.01,distance,>=3,2056,-0.006374994372579379,-0.012588301753255648,-0.00034314990891893
Pubmed,GCN,s1_f0_i0,0.01,rel_conf,high,4748,0.01669677753054799,-0.005824599079254256,0.15941694014043103
Pubmed,GCN,s1_f0_i0,0.01,rel_conf,low,4749,-0.019150276489322104,0.02284703701012858,-0.206542807280143
Pubmed,GCN,s1_f0_i0,0.01,rel_conf,mid,4748,-0.011436273043358591,-0.0012779726435783179,-0.17045666586826122
Pubmed,GCN,s1_f0_i0,0.01,nbr_agree,high,2665,0.021458834353799472,0.008086055461282382,0.15780136343815399
Pubmed,GCN,s1_f0_i0,0.01,nbr_agree,low,11580,-0.010635255614298789,0.004596532544117959,-0.12554654948979424
Pubmed,GCN,s1_f0_i0,0.01,lp_agree,high,4748,-0.011391839161578043,0.013868490084942953,-0.21096137730850267
Pubmed,GCN,s1_f0_i0,0.01,lp_agree,low,4749,-0.006145851954482029,-0.018854575499556492,0.07233814109896863
Pubmed,GCN,s1_f0_i0,0.01,lp_agree,mid,4748,0.003645255320596452,0.020739211791085954,-0.07901803330820727
Pubmed,GCN,s1_f0_i0,0.01,log_deg,high,4076,0.04058901045811425,0.00789562438023339,0.27519408040463633
Pubmed,GCN,s1_f0_i0,0.01,log_deg,low,6596,-0.029252601616884255,0.005037294871305442,-0.26268994452475924
Pubmed,GCN,s1_f0_i0,0.01,log_deg,mid,3573,-0.010763802699871872,0.0026221488191405795,-0.11818544841117336
Pubmed,GCN,s1_f0_i0,0.01,confidence,high,4748,0.015367308783752143,0.011917749572021186,-0.011868791850068908
Pubmed,GCN,s1_f0_i0,0.01,confidence,low,4749,-0.02489928115817419,-0.011191702975953732,-0.045092979374432386
Pubmed,GCN,s1_f0_i0,0.01,confidence,mid,4748,-0.004356671604873186,0.015025626387833113,-0.1606547655382962
Pubmed,GCN,s1_f1_i0,100.0,distance,1,3930,0.01664057242051331,0.01665881144181458,-8.045031512958431e-05
Pubmed,GCN,s1_f1_i0,100.0,distance,2,8426,-0.012051601577421911,-0.011941034961363561,-0.0006275896468206499
Pubmed,GCN,s1_f1_i0,100.0,distance,>=3,1889,0.0036189667505837075,0.00364906709619528,-0.00018032035317589102
Pubmed,GCN,s1_f1_i0,100.0,rel_conf,high,4748,0.018708438158236085,0.018717498064241944,-0.00010684618893425007
Pubmed,GCN,s1_f1_i0,100.0,rel_conf,low,4749,-0.012496625769637837,-0.012355064738296284,-0.0006250751809815343
Pubmed,GCN,s1_f1_i0,100.0,rel_conf,mid,4748,-0.01238297366654062,-0.012310375209204194,-0.0005200247494056854
Pubmed,GCN,s1_f1_i0,100.0,nbr_agree,high,2646,0.0215660980589355,0.02160102638077388,-0.0002584867578945629
Pubmed,GCN,s1_f1_i0,100.0,nbr_agree,low,11599,-0.0074469596211771405,-0.007363513118491594,-0.00045356576328393027
Pubmed,GCN,s1_f1_i0,100.0,lp_agree,high,4748,-0.013442942296745586,-0.013342091237785625,-0.0006534357264360987
Pubmed,GCN,s1_f1_i0,100.0,lp_agree,low,4749,0.0009107849025103976,0.0009370705508563448,-0.00012000156819878932
Pubmed,GCN,s1_f1_i0,100.0,lp_agree,mid,4748,0.006358248201256189,0.0064542712839893435,-0.0004786152007634105
Pubmed,GCN,s1_f1_i0,100.0,log_deg,high,4076,0.04037508242731591,0.04038324826365014,-6.889803346215266e-05
Pubmed,GCN,s1_f1_i0,100.0,log_deg,low,6596,-0.023401699621363625,-0.02329238470284556,-0.0005894831147796743
Pubmed,GCN,s1_f1_i0,100.0,log_deg,mid,3573,-0.011062117457690146,-0.010976286769213583,-0.0004970070641592094
Pubmed,GCN,s1_f1_i0,100.0,confidence,high,4748,0.011149922588239103,0.011176804283032804,-0.00032875060395938147
Pubmed,GCN,s1_f1_i0,100.0,confidence,low,4749,-0.011913820539531939,-0.011824651990947954,-0.0003974749142369812
Pubmed,GCN,s1_f1_i0,100.0,confidence,mid,4748,-0.005407410101822219,-0.005300121741226516,-0.000525768537154329
Pubmed,GCN,s1_f2_i0,0.1,distance,1,3882,0.008883140248038712,-0.004716911155006942,0.15557560072778645
Pubmed,GCN,s1_f2_i0,0.1,distance,2,8435,-0.025850824138152984,0.007074424007904145,-0.15755375752864265
Pubmed,GCN,s1_f2_i0,0.1,distance,>=3,1928,-0.01960398769972238,-0.021559377676223845,0.02463369138844154
Pubmed,GCN,s1_f2_i0,0.1,rel_conf,high,4748,0.004906128360729012,-0.008241344974537101,0.15144467198935355
Pubmed,GCN,s1_f2_i0,0.1,rel_conf,low,4749,-0.03186556968620691,0.015529778862682253,-0.21882479877880998
Pubmed,GCN,s1_f2_i0,0.1,rel_conf,mid,4748,-0.019656409259191987,-0.007334937091223237,-0.0752712803152486
Pubmed,GCN,s1_f2_i0,0.1,nbr_agree,high,2637,0.009578135459315518,-0.0003388257337691991,0.15630278490388633
Pubmed,GCN,s1_f2_i0,0.1,nbr_agree,low,11608,-0.021245795558190728,5.9229065680121984e-05,-0.09387475443861705
Pubmed,GCN,s1_f2_i0,0.1,lp_agree,high,4722,-0.02043751380747527,-0.004547988393962088,-0.03377936561248345
Pubmed,GCN,s1_f2_i0,0.1,lp_agree,low,4750,-0.015920247554779055,-0.0016145367622375506,-0.06854540770496366
Pubmed,GCN,s1_f2_i0,0.1,lp_agree,mid,4773,-0.010315595920945553,0.006063164416884037,-0.04031654194661515
Pubmed,GCN,s1_f2_i0,0.1,log_deg,high,4076,0.02889556681209038,0.006028244844011765,0.2132698394142598
Pubmed,GCN,s1_f2_i0,0.1,log_deg,low,6596,-0.040034619405675875,-0.003111330106664645,-0.18362080434775233
Pubmed,GCN,s1_f2_i0,0.1,log_deg,mid,3573,-0.021011385569344232,-0.0011902781818015074,-0.09394143456665743
Pubmed,GCN,s1_f2_i0,0.1,confidence,high,4748,0.007889814706238396,-0.0015757009073175121,0.1251350199799166
Pubmed,GCN,s1_f2_i0,0.1,confidence,low,4749,-0.02661454416521225,0.011857154595774078,-0.1794153356659383
Pubmed,GCN,s1_f2_i0,0.1,confidence,mid,4748,-0.027892181475622446,-0.010327109892828257,-0.08837939164259086
Pubmed,GCN,s2_f0_i0,0.01,distance,1,3912,0.01068785963370511,0.0034005957634658524,0.1350830885203287
Pubmed,GCN,s2_f0_i0,0.01,distance,2,8420,-0.01893498268942939,0.01473234328408135,-0.1761316795917675
Pubmed,GCN,s2_f0_i0,0.01,distance,>=3,1913,-0.012147438663247412,-0.013353836673501318,0.003952964605351813
Pubmed,GCN,s2_f0_i0,0.01,rel_conf,high,4748,0.016957281614012776,0.005235730195708332,0.1646739549770003
Pubmed,GCN,s2_f0_i0,0.01,rel_conf,low,4749,-0.026572209166135008,0.027843851281557863,-0.2802650073640433
Pubmed,GCN,s2_f0_i0,0.01,rel_conf,mid,4748,-0.020046577296943924,-0.009537920795173904,-0.08380688644483449
Pubmed,GCN,s2_f0_i0,0.01,nbr_agree,high,2606,0.0098960278863095,-0.009870362437329416,0.23227549056563057
Pubmed,GCN,s2_f0_i0,0.01,nbr_agree,low,11639,-0.01431810871740935,0.011816024621518872,-0.1333732800923749
Pubmed,GCN,s2_f0_i0,0.01,lp_agree,high,4748,-0.01738664786556532,0.00637724716922472,-0.09045265335548341
Pubmed,GCN,s2_f0_i0,0.01,lp_agree,low,4749,0.006893842464799627,0.020746677166337713,-0.09140012954114138
Pubmed,GCN,s2_f0_i0,0.01,lp_agree,mid,4748,-0.019175745653523646,-0.003580667185200892,-0.017584933710699826
Pubmed,GCN,s2_f0_i0,0.01,log_deg,high,4096,0.027510344982147217,0.005547583103179932,0.23156426235042865
Pubmed,GCN,s2_f0_i0,0.01,log_deg,low,6597,-0.027759396814840964,0.012501394963723489,-0.22719831900263876
Pubmed,GCN,s2_f0_i0,0.01,log_deg,mid,3552,-0.01982343250566776,0.001860618054329799,-0.1116783746362799
Pubmed,GCN,s2_f0_i0,0.01,confidence,high,4748,0.0068538185419309006,-0.0074926618276369705,0.17426939652683104
Pubmed,GCN,s2_f0_i0,0.01,confidence,low,4749,-0.025194864382013904,0.03589471090866603,-0.31721118590584757
Pubmed,GCN,s2_f0_i0,0.01,confidence,mid,4748,-0.011320894218435185,-0.004862015701284306,-0.05644836803362304
Pubmed,GCN,s2_f1_i0,0.1,distance,1,3990,0.007684754100359736,-0.008546484741650762,0.1599313906337017
Pubmed,GCN,s2_f1_i0,0.1,distance,2,8255,-0.025479442866768398,-0.002895362170662441,-0.1119007777999139
Pubmed,GCN,s2_f1_i0,0.1,distance,>=3,2000,-0.004701184749603238,-0.0063034768104552885,0.020280784361323093
Pubmed,GCN,s2_f1_i0,0.1,rel_conf,high,4748,0.01614189795716625,0.003407604019483146,0.13803378239088993
Pubmed,GCN,s2_f1_i0,0.1,rel_conf,low,4749,-0.033320982472774596,-0.0024450016187401724,-0.14286577441320372
Pubmed,GCN,s2_f1_i0,0.1,rel_conf,mid,4748,-0.022635540845721502,-0.015833220365374823,-0.04674977664086229
Pubmed,GCN,s2_f1_i0,0.1,nbr_agree,high,2649,0.012851464428871084,0.003513800778358389,0.1385450488079777
Pubmed,GCN,s2_f1_i0,0.1,nbr_agree,low,11596,-0.01924090481659757,-0.006891776093453039,-0.0527819021800195
Pubmed,GCN,s2_f1_i0,0.1,lp_agree,high,4748,-0.021031134100450433,-0.012063674898637688,-0.013275920782481796
Pubmed,GCN,s2_f1_i0,0.1,lp_agree,low,4749,-0.0032874936679961886,0.0037346487422821317,-0.03175256105871862
Pubmed,GCN,s2_f1_i0,0.1,lp_agree,mid,4748,-0.01550233529813172,-0.006542863118718878,-0.0065766889309382785
Pubmed,GCN,s2_f1_i0,0.1,log_deg,high,4096,0.03138935565948486,0.012197017669677734,0.18371337136431204
Pubmed,GCN,s2_f1_i0,0.1,log_deg,low,6597,-0.035226096036453325,-0.01159714591743477,-0.12051981202768601
Pubmed,GCN,s2_f1_i0,0.1,log_deg,mid,3552,-0.02400264063396973,-0.012404709248929446,-0.057002779433769885
Pubmed,GCN,s2_f1_i0,0.1,confidence,high,4748,0.0033628539870341756,-0.002677301900569584,0.09867557394859401
Pubmed,GCN,s2_f1_i0,0.1,confidence,low,4749,-0.023861132438219523,-0.0012764556956658124,-0.10605612478474884
Pubmed,GCN,s2_f1_i0,0.1,confidence,mid,4748,-0.019318271908523088,-0.010917235646010881,-0.044208970491222695
Pubmed,GCN,s2_f2_i0,0.1,distance,1,3883,0.022866538020405835,0.006799927207264966,0.1764011595911519
Pubmed,GCN,s2_f2_i0,0.1,distance,2,8462,-0.013420967057195865,0.00748506407454852,-0.10504234179464628
Pubmed,GCN,s2_f2_i0,0.1,distance,>=3,1900,0.0029190177666513772,0.022686302159961924,-0.1064971501314271
Pubmed,GCN,s2_f2_i0,0.1,rel_conf,high,4748,0.023776040924830655,0.009435997856898526,0.16235941962982164
Pubmed,GCN,s2_f2_i0,0.1,rel_conf,low,4749,-0.01565043316009951,0.02394201173659849,-0.19614019879262937
Pubmed,GCN,s2_f2_i0,0.1,rel_conf,mid,4748,-0.012172914947294444,-0.005403615440153331,-0.051739658626740063
Pubmed,GCN,s2_f2_i0,0.1,nbr_agree,high,2664,0.016293292826002448,0.004868870561903327,0.16920096193311512
Pubmed,GCN,s2_f2_i0,0.1,nbr_agree,low,11581,-0.005408568447524131,0.010351197654313027,-0.07400039214345777
Pubmed,GCN,s2_f2_i0,0.1,lp_agree,high,4748,-0.016107957355094293,-0.0019284295955422914,-0.04083238507408899
Pubmed,GCN,s2_f2_i0,0.1,lp_agree,low,4749,0.013202595582734289,0.019195306173096838,-0.028778636952261186
Pubmed,GCN,s2_f2_i0,0.1,lp_agree,mid,4748,-0.0011479077262845916,0.010708648212436112,-0.01594466461783965
Pubmed,GCN,s2_f2_i0,0.1,log_deg,high,4096,0.041012704372406006,0.019670963287353516,0.21533391757228199
Pubmed,GCN,s2_f2_i0,0.1,log_deg,low,6597,-0.02012261368387369,0.009634111150568447,-0.16218516181642711
Pubmed,GCN,s2_f2_i0,0.1,log_deg,mid,3552,-0.015335202754080846,-0.003176153243125035,-0.06146379298892536
Pubmed,GCN,s2_f2_i0,0.1,confidence,high,4748,0.009641909207630861,0.0020919676678664567,0.12172115555584315
Pubmed,GCN,s2_f2_i0,0.1,confidence,low,4749,-0.005435178696067466,0.025990774215309487,-0.15656027987486737
Pubmed,GCN,s2_f2_i0,0.1,confidence,mid,4748,-0.008256162428112668,-0.00010868432447497245,-0.05068964959497973
Pubmed,GCN,s3_f0_i0,0.1,distance,1,3997,0.020748717503933034,0.003428740220455251,0.19530825818044162
Pubmed,GCN,s3_f0_i0,0.1,distance,2,8391,-0.022532872414364413,0.00551933839343588,-0.1199431082651293
Pubmed,GCN,s3_f0_i0,0.1,distance,>=3,1857,0.00192325293022777,0.017769147743765368,-0.05741162306081364
Pubmed,GCN,s3_f0_i0,0.1,rel_conf,high,4748,0.021049343143678456,0.009452782665468007,0.17776073876857965
Pubmed,GCN,s3_f0_i0,0.1,rel_conf,low,4749,-0.026824356091853407,0.020927845465306016,-0.23536732831322688
Pubmed,GCN,s3_f0_i0,0.1,rel_conf,mid,4748,-0.015822014441084442,-0.010794839491438446,-0.01235413711944127
Pubmed,GCN,s3_f0_i0,0.1,nbr_agree,high,2650,0.0051785431268079885,-0.008231846296562373,0.20076075151224235
Pubmed,GCN,s3_f0_i0,0.1,nbr_agree,low,11595,-0.010029503110669302,0.009903422590472055,-0.07455152126234135
Pubmed,GCN,s3_f0_i0,0.1,lp_agree,high,4748,-0.018338736557819924,-0.01852333214268931,0.08002445424012952
Pubmed,GCN,s3_f0_i0,0.1,lp_agree,low,4749,0.0029420045507057013,0.03527162348152235,-0.1598200148670914
Pubmed,GCN,s3_f0_i0,0.1,lp_agree,mid,4748,-0.006206478355507361,0.0028344733733134397,0.0098189225657701
Pubmed,GCN,s3_f0_i0,0.1,log_deg,high,4114,0.0326716106495466,0.01562200003476999,0.2056550860038951
Pubmed,GCN,s3_f0_i0,0.1,log_deg,low,6555,-0.022329361069575282,0.00910565174780753,-0.14475541169816178
Pubmed,GCN,s3_f0_i0,0.1,log_deg,mid,3576,-0.025338732156177546,-0.008652531060596491,-0.06420643111520682
Pubmed,GCN,s3_f0_i0,0.1,confidence,high,4748,0.009717503815211415,-0.00294037696786964,0.19425272311288333
Pubmed,GCN,s3_f0_i0,0.1,confidence,low,4749,-0.0184575129644724,0.0310686420304922,-0.24489646597052703
Pubmed,GCN,s3_f0_i0,0.1,confidence,mid,4748,-0.012858626364456449,-0.008544501780258451,-0.0193149768271573
Pubmed,GCN,s3_f1_i0,0.1,distance,1,3856,0.018842711488241015,0.014587297479146777,0.09154732682211321
Pubmed,GCN,s3_f1_i0,0.1,distance,2,8569,-0.017249683235334046,-0.005010346267865784,-0.055911817769426754
Pubmed,GCN,s3_f1_i0,0.1,distance,>=3,1820,-0.004668717855935589,0.011666709905142292,-0.08758076942607831
Pubmed,GCN,s3_f1_i0,0.1,rel_conf,high,4748,0.01982785305659507,0.009297500464126807,0.12567567712027064
Pubmed,GCN,s3_f1_i0,0.1,rel_conf,low,4749,-0.02803414019566386,0.0007190808393398029,-0.13626462566239478
Pubmed,GCN,s3_f1_i0,0.1,rel_conf,mid,4748,-0.009406083505898888,-0.002740436476022179,-0.04951269635466385
Pubmed,GCN,s3_f1_i0,0.1,nbr_agree,high,2735,0.019464587881970474,0.011543369009900162,0.12752954946767614
Pubmed,GCN,s3_f1_i0,0.1,nbr_agree,low,11510,-0.011892957318668018,0.0002587608209804193,-0.05510792288355396
Pubmed,GCN,s3_f1_i0,0.1,lp_agree,high,4744,-0.01903843025332963,-0.006239763299289103,-0.040783393235139014
Pubmed,GCN,s3_f1_i0,0.1,lp_agree,low,4750,-0.0010077235573215937,0.0009991648322658087,-0.007777229629059111
Pubmed,GCN,s3_f1_i0,0.1,lp_agree,mid,4751,0.0024106823953923273,0.012503417685919671,-0.011593478499280491
Pubmed,GCN,s3_f1_i0,0.1,log_deg,high,4114,0.04621174486737023,0.030037011228606803,0.1698199089394139
Pubmed,GCN,s3_f1_i0,0.1,log_deg,low,6555,-0.027217637465074662,-0.003715108797624711,-0.12615632325881512
Pubmed,GCN,s3_f1_i0,0.1,log_deg,mid,3576,-0.026665329799822834,-0.018084823951891926,-0.04395505621108153
Pubmed,GCN,s3_f1_i0,0.1,confidence,high,4748,0.014088971934202,0.00934748204696445,0.08930044606245283
Pubmed,GCN,s3_f1_i0,0.1,confidence,low,4749,-0.02350187889022004,-0.0034806787101663295,-0.09677532871263221
Pubmed,GCN,s3_f1_i0,0.1,confidence,mid,4748,-0.008200436102409947,0.0014102168211740373,-0.052635079284719374
Pubmed,GCN,s3_f2_i0,0.1,distance,1,3863,0.03514319061152893,0.01892113088481384,0.14940615614299715
Pubmed,GCN,s3_f2_i0,0.1,distance,2,8475,-0.00412604983928988,0.0021629554402511353,-0.048590718376724844
Pubmed,GCN,s3_f2_i0,0.1,distance,>=3,1907,-0.008080095474671256,0.01034119683032142,-0.13438153813112547
Pubmed,GCN,s3_f2_i0,0.1,rel_conf,high,4748,0.02797806514042611,0.020779910214126063,0.07879940713928413
Pubmed,GCN,s3_f2_i0,0.1,rel_conf,low,4749,-0.008166097055914312,0.0002904311308837837,-0.033744798218424514
Pubmed,GCN,s3_f2_i0,0.1,rel_conf,mid,4748,-0.0018278929297423918,0.002338173716833536,-0.06419576424524523
Pubmed,GCN,s3_f2_i0,0.1,nbr_agree,high,2668,0.018926834684798055,0.015037631613203817,0.07796737397653168
Pubmed,GCN,s3_f2_i0,0.1,nbr_agree,low,11577,0.003013282841821452,0.00613489729799821,-0.02582127529133522
Pubmed,GCN,s3_f2_i0,0.1,lp_agree,high,4747,-0.006294450873898683,0.0014925383381374502,-0.04660710506399181
Pubmed,GCN,s3_f2_i0,0.1,lp_agree,low,4749,0.010305017439986242,0.002286881415511144,0.04555722195684961
Pubmed,GCN,s3_f2_i0,0.1,lp_agree,mid,4749,0.013965507737459193,0.01962473034030343,-0.01811397549225332
Pubmed,GCN,s3_f2_i0,0.1,log_deg,high,4114,0.048477003889635606,0.031260202246264024,0.15869849513178952
Pubmed,GCN,s3_f2_i0,0.1,log_deg,low,6555,-0.012665219628838154,0.0017800256371225398,-0.10316964173311136
Pubmed,GCN,s3_f2_i0,0.1,log_deg,mid,3576,-0.0086781334556989,-0.00814562555927556,-0.01888270628916066
Pubmed,GCN,s3_f2_i0,0.1,confidence,high,4748,0.01686115619407147,0.016205862729410825,0.019741950661456325
Pubmed,GCN,s3_f2_i0,0.1,confidence,low,4749,-0.006176185409604518,-0.006607246200620143,0.013428354905546518
Pubmed,GCN,s3_f2_i0,0.1,confidence,mid,4748,0.0072989253407279575,0.013811209619597586,-0.05232139626483495
Pubmed,GCN,s4_f0_i0,1.0,distance,1,4044,0.026583137781046928,0.02215224769773394,0.04470513591863617
Pubmed,GCN,s4_f0_i0,1.0,distance,2,8300,-0.01372586718524793,-0.00929616919483045,-0.024705859923216653
Pubmed,GCN,s4_f0_i0,1.0,distance,>=3,1901,0.002808815802103126,0.004531032408243263,-0.0094060661007288
Pubmed,GCN,s4_f0_i0,1.0,rel_conf,high,4748,0.02034790780028073,0.01811780001600949,0.028385430003873398
Pubmed,GCN,s4_f0_i0,1.0,rel_conf,low,4749,-0.0163875792899566,-0.010702488271279842,-0.02628492366544535
Pubmed,GCN,s4_f0_i0,1.0,rel_conf,mid,4748,-0.004184835632006112,-0.002981835086504403,-0.010972813508089705
Pubmed,GCN,s4_f0_i0,1.0,nbr_agree,high,2658,0.017268206186990653,0.016077364989023124,0.026072518367341233
Pubmed,GCN,s4_f0_i0,1.0,nbr_agree,low,11587,-0.004054739650766859,-0.001872315582315931,-0.009618775626617072
Pubmed,GCN,s4_f0_i0,1.0,lp_agree,high,4748,-0.010892618475787819,-0.008976627169482887,-0.005161551119188924
Pubmed,GCN,s4_f0_i0,1.0,lp_agree,low,4749,0.013302376971141339,0.013759961829082012,-0.00034155558553704523
Pubmed,GCN,s4_f0_i0,1.0,lp_agree,mid,4748,-0.0026405231231586557,-0.00035498301924630216,-0.003374664527294564
Pubmed,GCN,s4_f0_i0,1.0,log_deg,high,4070,0.03497316854884647,0.03163363951137088,0.03927165495835734
Pubmed,GCN,s4_f0_i0,1.0,log_deg,low,6589,-0.016489492108236026,-0.012025223423848819,-0.025225944700785704
Pubmed,GCN,s4_f0_i0,1.0,log_deg,mid,3586,-0.009697293510532723,-0.007940744629001961,-0.009975985892988398
Pubmed,GCN,s4_f0_i0,1.0,confidence,high,4748,0.010328677941895181,0.010030416299439127,0.015195980128584493
Pubmed,GCN,s4_f0_i0,1.0,confidence,low,4749,-0.008877886009356906,-0.005666208934924533,-0.014916127082389003
Pubmed,GCN,s4_f0_i0,1.0,confidence,mid,4748,-0.0016768944293586996,6.809115108563635e-05,-0.009154554654901607
Pubmed,GCN,s4_f1_i0,0.1,distance,1,4043,0.016977519217087123,0.004369408312393519,0.14210015129898154
Pubmed,GCN,s4_f1_i0,0.1,distance,2,8259,-0.02037387260701906,0.00694257846567381,-0.1521354706014125
Pubmed,GCN,s4_f1_i0,0.1,distance,>=3,1943,0.009889795524952505,0.009124054653523062,0.0171923187676543
Pubmed,GCN,s4_f1_i0,0.1,rel_conf,high,4748,0.0202614133761726,0.00560403517945629,0.1470270457608948
Pubmed,GCN,s4_f1_i0,0.1,rel_conf,low,4749,-0.02239920675541185,0.0196921628734944,-0.20618155579791653
Pubmed,GCN,s4_f1_i0,0.1,rel_conf,mid,4748,-0.014793449022635352,-0.0057696038268650884,-0.07740089920348656
Pubmed,GCN,s4_f1_i0,0.1,nbr_agree,high,2611,0.005549324604342654,0.00201709375030823,0.1071036315303373
Pubmed,GCN,s4_f1_i0,0.1,nbr_agree,low,11634,-0.008157167572816926,0.007518138747373504,-0.07978501345671668
Pubmed,GCN,s4_f1_i0,0.1,lp_agree,high,4744,-0.011587930770989852,0.005608247665289445,-0.0784703627198607
Pubmed,GCN,s4_f1_i0,0.1,lp_agree,low,4749,0.005923321947947979,0.00663142512787962,-0.00256270672409043
Pubmed,GCN,s4_f1_i0,0.1,lp_agree,mid,4752,-0.01127279727948638,0.007288267917504587,-0.05558450539857041
Pubmed,GCN,s4_f1_i0,0.1,log_deg,high,4070,0.02439255913586813,0.0060064931759377105,0.18175896844046902
Pubmed,GCN,s4_f1_i0,0.1,log_deg,low,6589,-0.016239038872816525,0.012742169928453007,-0.1632526670942383
Pubmed,GCN,s4_f1_i0,0.1,log_deg,mid,3586,-0.02027050566553601,-0.004370370625252806,-0.08718863432752484
Pubmed,GCN,s4_f1_i0,0.1,confidence,high,4748,0.011513888434190767,0.006497919157762544,0.08405359615498083
Pubmed,GCN,s4_f1_i0,0.1,confidence,low,4749,-0.016129343553351494,0.013942511038018135,-0.14472969573626426
Pubmed,GCN,s4_f1_i0,0.1,confidence,mid,4748,-0.012316947336847628,-0.0009126118380378134,-0.07589225234247286
Pubmed,GCN,s4_f2_i0,0.1,distance,1,3952,0.010415331072170297,-0.004540785604160269,0.16117663365440238
Pubmed,GCN,s4_f2_i0,0.1,distance,2,8429,-0.02995515393679049,-0.004299943918632532,-0.11656914748290811
Pubmed,GCN,s4_f2_i0,0.1,distance,>=3,1864,-0.013841646167853328,-0.011067288372137996,-0.003050115945324835
Pubmed,GCN,s4_f2_i0,0.1,rel_conf,high,4748,0.005545705983692972,-0.0025481279396468715,0.12952646918664043
Pubmed,GCN,s4_f2_i0,0.1,rel_conf,low,4749,-0.03330057490421712,0.0015637911503177948,-0.16455537277184734
Pubmed,GCN,s4_f2_i0,0.1,rel_conf,mid,4748,-0.022181715298422056,-0.014773811627157407,-0.03892058013015702
Pubmed,GCN,s4_f2_i0,0.1,nbr_agree,high,2691,0.009261025898698483,-0.003927395827528324,0.17045669571459793
Pubmed,GCN,s4_f2_i0,0.1,nbr_agree,low,11554,-0.022680806684436283,-0.005560862588824711,-0.07010348556528499
Pubmed,GCN,s4_f2_i0,0.1,lp_agree,high,4747,-0.025259182004645275,-0.020094320325568127,0.02162837557262072
Pubmed,GCN,s4_f2_i0,0.1,lp_agree,low,4750,-0.010473371857090963,0.010595677978114115,-0.10252980015416727
Pubmed,GCN,s4_f2_i0,0.1,lp_agree,mid,4748,-0.014212105388689555,-0.006267879123735942,0.00696502692412472
Pubmed,GCN,s4_f2_i0,0.1,log_deg,high,4070,0.031364115977463025,0.014936837458786267,0.17900600280146312
Pubmed,GCN,s4_f2_i0,0.1,log_deg,low,6589,-0.04025113866658103,-0.013326707342575905,-0.12961654799607022
Pubmed,GCN,s4_f2_i0,0.1,log_deg,mid,3586,-0.027766101498611806,-0.013330094952591298,-0.06296366444762076
Pubmed,GCN,s4_f2_i0,0.1,confidence,high,4748,0.006159857480387387,-0.003599389822621646,0.1371266865152835
Pubmed,GCN,s4_f2_i0,0.1,confidence,low,4749,-0.03129033395731462,0.004143971710562577,-0.1721012141163716
Pubmed,GCN,s4_f2_i0,0.1,confidence,mid,4748,-0.02480662391280164,-0.016303306079854862,-0.03897336684693286


==> anc/supplementary_data/interpretation/r5_stability.csv <==
dataset,model,pair,both_used,level,name,r
CS,GAT,0-1,False,descriptor,conf,0.8529502451431823
CS,GAT,0-1,False,descriptor,entropy,0.899707357713359
CS,GAT,0-1,False,descriptor,nbr_agree,0.8507675669281287
CS,GAT,0-1,False,descriptor,rel_conf,-0.7777087789779601
CS,GAT,0-1,False,descriptor,log_deg,1.0
CS,GAT,0-1,False,descriptor,nbr_sim,0.9384562623239132
CS,GAT,0-1,False,descriptor,lp_agree,0.6495762023985848
CS,GAT,0-1,False,descriptor,lp_conf,0.6600978057179543
CS,GAT,0-1,False,descriptor,dist1,0.20122655643890552
CS,GAT,0-1,False,descriptor,dist2,0.14881945372176528
CS,GAT,0-1,False,descriptor,dist3+,-0.3642563467779295
CS,GAT,0-1,False,group,confidence,0.8815623584970076
CS,GAT,0-1,False,group,neighbourhood,0.7695563641136236
CS,GAT,0-1,False,group,label_prop,0.6635925130673835
CS,GAT,0-1,False,group,distance,0.07372013318573606
CS,GAT,0-2,False,descriptor,conf,0.8381641054758131
CS,GAT,0-2,False,descriptor,entropy,0.8913921307831926
CS,GAT,0-2,False,descriptor,nbr_agree,0.8505056805987822
CS,GAT,0-2,False,descriptor,rel_conf,0.7537404151560503
CS,GAT,0-2,False,descriptor,log_deg,1.0
CS,GAT,0-2,False,descriptor,nbr_sim,0.9364546599388384
CS,GAT,0-2,False,descriptor,lp_agree,0.647284524409327
CS,GAT,0-2,False,descriptor,lp_conf,0.6693371804444553
CS,GAT,0-2,False,descriptor,dist1,0.20418079760164765
CS,GAT,0-2,False,descriptor,dist2,0.14098888805889215
CS,GAT,0-2,False,descriptor,dist3+,0.36519452535588554
CS,GAT,0-2,False,group,confidence,0.870301052020374
CS,GAT,0-2,False,group,neighbourhood,0.922306815496026
CS,GAT,0-2,False,group,label_prop,0.6684234797910994
CS,GAT,0-2,False,group,distance,0.1385843273185282
CS,GAT,0-3,False,descriptor,conf,0.8308502679590763
CS,GAT,0-3,False,descriptor,entropy,0.8803325866030731
CS,GAT,0-3,False,descriptor,nbr_agree,0.8459985523819071
CS,GAT,0-3,False,descriptor,rel_conf,-0.7425124499728414
CS,GAT,0-3,False,descriptor,log_deg,0.9999999999999984
CS,GAT,0-3,False,descriptor,nbr_sim,-0.9285823581812028
CS,GAT,0-3,False,descriptor,lp_agree,0.6416238399325083
CS,GAT,0-3,False,descriptor,lp_conf,0.6580382874146302
CS,GAT,0-3,False,descriptor,dist1,0.19178544692450272
CS,GAT,0-3,False,descriptor,dist2,0.1445818371745334
CS,GAT,0-3,False,descriptor,dist3+,-0.3566518181156527
CS,GAT,0-3,False,group,confidence,0.8623285396393304
CS,GAT,0-3,False,group,neighbourhood,0.3990334557783822
CS,GAT,0-3,False,group,label_prop,0.6580218659617821
CS,GAT,0-3,False,group,distance,0.040359146612755914
CS,GAT,0-4,False,descriptor,conf,0.8488300722108171
CS,GAT,0-4,False,descriptor,entropy,0.8997974298378805
CS,GAT,0-4,False,descriptor,nbr_agree,0.8573898209430193
CS,GAT,0-4,False,descriptor,rel_conf,0.75599951358554
CS,GAT,0-4,False,descriptor,log_deg,1.0
CS,GAT,0-4,False,descriptor,nbr_sim,0.9360850514376938
CS,GAT,0-4,False,descriptor,lp_agree,0.6450994515380951
CS,GAT,0-4,False,descriptor,lp_conf,0.6570186981609378
CS,GAT,0-4,False,descriptor,dist1,0.19791752474144195
CS,GAT,0-4,False,descriptor,dist2,0.14671251794723425
CS,GAT,0-4,False,descriptor,dist3+,0.35759705286663607
CS,GAT,0-4,False,group,confidence,0.878984037807529
CS,GAT,0-4,False,group,neighbourhood,0.9257266837129957
CS,GAT,0-4,False,group,label_prop,0.6594054192049528
CS,GAT,0-4,False,group,distance,0.16442038899937753
CS,GAT,1-2,False,descriptor,conf,0.8633402578876754
CS,GAT,1-2,False,descriptor,entropy,0.9128778893975437
CS,GAT,1-2,False,descriptor,nbr_agree,0.8591721010052826
CS,GAT,1-2,False,descriptor,rel_conf,-0.7871988118416323
CS,GAT,1-2,False,descriptor,log_deg,1.0
CS,GAT,1-2,False,descriptor,nbr_sim,0.9469586484405539
CS,GAT,1-2,False,descriptor,lp_agree,0.6474461807614376
CS,GAT,1-2,False,descriptor,lp_conf,0.6529831153260843
CS,GAT,1-2,False,descriptor,dist1,0.2134389102655615
CS,GAT,1-2,False,descriptor,dist2,0.15413655454713923
CS,GAT,1-2,False,descriptor,dist3+,-0.37104549882573723
CS,GAT,1-2,False,group,confidence,0.8948579009314022
CS,GAT,1-2,False,group,neighbourhood,0.8785386235224081
CS,GAT,1-2,False,group,label_prop,0.6586516824417671
CS,GAT,1-2,False,group,distance,0.1737065965565172
CS,GAT,1-3,False,descriptor,conf,0.8480036082146285
CS,GAT,1-3,False,descriptor,entropy,0.8922135470757353
CS,GAT,1-3,False,descriptor,nbr_agree,0.8518941527454753
CS,GAT,1-3,False,descriptor,rel_conf,0.77344355068794
CS,GAT,1-3,False,descriptor,log_deg,1.0
CS,GAT,1-3,False,descriptor,nbr_sim,-0.9380902062772829
CS,GAT,1-3,False,descriptor,lp_agree,0.6517381487507203
CS,GAT,1-3,False,descriptor,lp_conf,0.6652617947248772
CS,GAT,1-3,False,descriptor,dist1,0.20038580860364594
CS,GAT,1-3,False,descriptor,dist2,0.157284303933373
CS,GAT,1-3,False,descriptor,dist3+,0.36827361759200633
CS,GAT,1-3,False,group,confidence,0.8801991881419123
CS,GAT,1-3,False,group,neighbourhood,0.8245623514390518
CS,GAT,1-3,False,group,label_prop,0.6671140510582485
CS,GAT,1-3,False,group,distance,0.27144742329829274
CS,GAT,1-4,False,descriptor,conf,0.8611790825141431
CS,GAT,1-4,False,descriptor,entropy,0.9084164711240129
CS,GAT,1-4,False,descriptor,nbr_agree,0.8491947125957597
CS,GAT,1-4,False,descriptor,rel_conf,-0.7910162604175743
CS,GAT,1-4,False,descriptor,log_deg,1.0
CS,GAT,1-4,False,descriptor,nbr_sim,0.9412689947410992
CS,GAT,1-4,False,descriptor,lp_agree,0.6534301338624513
CS,GAT,1-4,False,descriptor,lp_conf,0.6565771323173778
CS,GAT,1-4,False,descriptor,dist1,0.18983535252099895
CS,GAT,1-4,False,descriptor,dist2,0.14108954618162517
CS,GAT,1-4,False,descriptor,dist3+,-0.35172908012384674
CS,GAT,1-4,False,group,confidence,0.8917709708402434
CS,GAT,1-4,False,group,neighbourhood,0.7612647730672153
CS,GAT,1-4,False,group,label_prop,0.6635451605108252
CS,GAT,1-4,False,group,distance,-0.0038979698729910495
CS,GAT,2-3,False,descriptor,conf,0.8213366061217627
CS,GAT,2-3,False,descriptor,entropy,0.8833561004701748
CS,GAT,2-3,False,descriptor,nbr_agree,0.8486726158503716
CS,GAT,2-3,False,descriptor,rel_conf,-0.7303158145337618
CS,GAT,2-3,False,descriptor,log_deg,0.9999999999999989
CS,GAT,2-3,False,descriptor,nbr_sim,-0.9370143948821341
CS,GAT,2-3,False,descriptor,lp_agree,0.6425643397131295
CS,GAT,2-3,False,descriptor,lp_conf,0.6530232151379712
CS,GAT,2-3,False,descriptor,dist1,0.1902973033707989
CS,GAT,2-3,False,descriptor,dist2,0.13294221449617946
CS,GAT,2-3,False,descriptor,dist3+,-0.3217699077626808
CS,GAT,2-3,False,group,confidence,0.8620929928559272
CS,GAT,2-3,False,group,neighbourhood,0.5989566030281115
CS,GAT,2-3,False,group,label_prop,0.6563549207387022
CS,GAT,2-3,False,group,distance,0.14455272218622056
CS,GAT,2-4,False,descriptor,conf,0.8514475204305945
CS,GAT,2-4,False,descriptor,entropy,0.9060381066196103
CS,GAT,2-4,False,descriptor,nbr_agree,0.8509599437166144
CS,GAT,2-4,False,descriptor,rel_conf,0.7722840840773794
CS,GAT,2-4,False,descriptor,log_deg,1.0
CS,GAT,2-4,False,descriptor,nbr_sim,0.9438007636037915
CS,GAT,2-4,False,descriptor,lp_agree,0.6474494442998867
CS,GAT,2-4,False,descriptor,lp_conf,0.6525263814398783
CS,GAT,2-4,False,descriptor,dist1,0.19279356798232483
CS,GAT,2-4,False,descriptor,dist2,0.1491153166753612
CS,GAT,2-4,False,descriptor,dist3+,0.32737057598848474
CS,GAT,2-4,False,group,confidence,0.8846472339071524
CS,GAT,2-4,False,group,neighbourhood,0.8934183239635473
CS,GAT,2-4,False,group,label_prop,0.6600780529831743
CS,GAT,2-4,False,group,distance,0.11029566984706866
CS,GAT,3-4,False,descriptor,conf,0.8416034119328103
CS,GAT,3-4,False,descriptor,entropy,0.9008317962993784
CS,GAT,3-4,False,descriptor,nbr_agree,0.8377340096303292
CS,GAT,3-4,False,descriptor,rel_conf,-0.756183049863743
CS,GAT,3-4,False,descriptor,log_deg,0.9999999999999993
CS,GAT,3-4,False,descriptor,nbr_sim,-0.9367177499797203
CS,GAT,3-4,False,descriptor,lp_agree,0.6463419940780563
CS,GAT,3-4,False,descriptor,lp_conf,0.6562236832396527
CS,GAT,3-4,False,descriptor,dist1,0.2099038094609368
CS,GAT,3-4,False,descriptor,dist2,0.15687039427849908
CS,GAT,3-4,False,descriptor,dist3+,-0.3533248068384384
CS,GAT,3-4,False,group,confidence,0.8807742020365976
CS,GAT,3-4,False,group,neighbourhood,0.3635440866665082
CS,GAT,3-4,False,group,label_prop,0.6602101635396653
CS,GAT,3-4,False,group,distance,-0.027511138733621245
CS,GCN,0-1,False,descriptor,conf,0.7928704771878012
CS,GCN,0-1,False,descriptor,entropy,0.8599813908848934
CS,GCN,0-1,False,descriptor,nbr_agree,-0.8557443966097061
CS,GCN,0-1,False,descriptor,rel_conf,-0.7283595786886503
CS,GCN,0-1,False,descriptor,log_deg,1.0
CS,GCN,0-1,False,descriptor,nbr_sim,0.92989278430524
CS,GCN,0-1,False,descriptor,lp_agree,0.6504235154998043
CS,GCN,0-1,False,descriptor,lp_conf,0.6600978057179542
CS,GCN,0-1,False,descriptor,dist1,0.20122655643890514
CS,GCN,0-1,False,descriptor,dist2,0.1488194537217659
CS,GCN,0-1,False,descriptor,dist3+,-0.3642563467779322
CS,GCN,0-1,False,group,confidence,0.8381116560722782
CS,GCN,0-1,False,group,neighbourhood,0.5030338848611666
CS,GCN,0-1,False,group,label_prop,0.6568595442417678
CS,GCN,0-1,False,group,distance,0.12616326382701795
CS,GCN,0-2,False,descriptor,conf,0.7917822227929718
CS,GCN,0-2,False,descriptor,entropy,0.863010418539011
CS,GCN,0-2,False,descriptor,nbr_agree,0.8468293854248474
CS,GCN,0-2,False,descriptor,rel_conf,-0.7306373408537522
CS,GCN,0-2,False,descriptor,log_deg,1.0
CS,GCN,0-2,False,descriptor,nbr_sim,0.9307583577434102
CS,GCN,0-2,False,descriptor,lp_agree,0.6473306638850413
CS,GCN,0-2,False,descriptor,lp_conf,-0.6693371804444554
CS,GCN,0-2,False,descriptor,dist1,-0.2041807976016468
CS,GCN,0-2,False,descriptor,dist2,-0.14098888805889317
CS,GCN,0-2,False,descriptor,dist3+,0.3651945253558829
CS,GCN,0-2,False,group,confidence,0.8382519388158968
CS,GCN,0-2,False,group,neighbourhood,0.24354638944001883
CS,GCN,0-2,False,group,label_prop,-0.6520418772252703
CS,GCN,0-2,False,group,distance,-0.041248781694459516
CS,GCN,0-3,False,descriptor,conf,0.7563176930684138
CS,GCN,0-3,False,descriptor,entropy,0.8349337177313145
CS,GCN,0-3,False,descriptor,nbr_agree,-0.8499098940500622
CS,GCN,0-3,False,descriptor,rel_conf,-0.6943119915115629
CS,GCN,0-3,False,descriptor,log_deg,1.0
CS,GCN,0-3,False,descriptor,nbr_sim,-0.9221494306594445
CS,GCN,0-3,False,descriptor,lp_agree,0.6355937140279242
CS,GCN,0-3,False,descriptor,lp_conf,0.6580382874146306
CS,GCN,0-3,False,descriptor,dist1,-0.19178544692450258
CS,GCN,0-3,False,descriptor,dist2,0.14458183717453382
CS,GCN,0-3,False,descriptor,dist3+,-0.3566518181156493
CS,GCN,0-3,False,group,confidence,0.8049930063324021
CS,GCN,0-3,False,group,neighbourhood,-0.4504280852837226
CS,GCN,0-3,False,group,label_prop,0.6539426344470933
CS,GCN,0-3,False,group,distance,-0.18320001636441777
CS,GCN,0-4,True,descriptor,conf,0.8058738911454183
CS,GCN,0-4,True,descriptor,entropy,0.8598418979957914
CS,GCN,0-4,True,descriptor,nbr_agree,0.860124660018292
CS,GCN,0-4,True,descriptor,rel_conf,-0.7368625017787886
CS,GCN,0-4,True,descriptor,log_deg,1.0
CS,GCN,0-4,True,descriptor,nbr_sim,0.9364313784061968
CS,GCN,0-4,True,descriptor,lp_agree,0.6429486555435201
CS,GCN,0-4,True,descriptor,lp_conf,0.6570186981609378
CS,GCN,0-4,True,descriptor,dist1,0.19791752474144128
CS,GCN,0-4,True,descriptor,dist2,0.1467125179472352
CS,GCN,0-4,True,descriptor,dist3+,0.35759705286663196
CS,GCN,0-4,True,group,confidence,0.8434574257714533
CS,GCN,0-4,True,group,neighbourhood,0.8101180940291488
CS,GCN,0-4,True,group,label_prop,0.6550670005209681
CS,GCN,0-4,True,group,distance,0.2315754410457904
CS,GCN,1-2,False,descriptor,conf,0.8717708572577674
CS,GCN,1-2,False,descriptor,entropy,0.9228209570782112
CS,GCN,1-2,False,descriptor,nbr_agree,-0.8732261695283322
CS,GCN,1-2,False,descriptor,rel_conf,0.823292669940217
CS,GCN,1-2,False,descriptor,log_deg,1.0
CS,GCN,1-2,False,descriptor,nbr_sim,0.9539086628726304
CS,GCN,1-2,False,descriptor,lp_agree,0.650225167850798
CS,GCN,1-2,False,descriptor,lp_conf,-0.6529831153260844
CS,GCN,1-2,False,descriptor,dist1,-0.21343891026556164
CS,GCN,1-2,False,descriptor,dist2,-0.15413655454713873
CS,GCN,1-2,False,descriptor,dist3+,-0.3710454988257413
CS,GCN,1-2,False,group,confidence,0.9039217034391503
CS,GCN,1-2,False,group,neighbourhood,0.853522055626901
CS,GCN,1-2,False,group,label_prop,-0.6499733886702233
CS,GCN,1-2,False,group,distance,-0.1603794875565902
CS,GCN,1-3,False,descriptor,conf,0.8020571130919696
CS,GCN,1-3,False,descriptor,entropy,0.8671084428063508
CS,GCN,1-3,False,descriptor,nbr_agree,0.8599625260127314
CS,GCN,1-3,False,descriptor,rel_conf,0.7450441151919079
CS,GCN,1-3,False,descriptor,log_deg,1.0
CS,GCN,1-3,False,descriptor,nbr_sim,-0.9367491666794768
CS,GCN,1-3,False,descriptor,lp_agree,0.6505534512834383
CS,GCN,1-3,False,descriptor,lp_conf,0.6652617947248776
CS,GCN,1-3,False,descriptor,dist1,-0.20038580860364535
CS,GCN,1-3,False,descriptor,dist2,0.15728430393337223
CS,GCN,1-3,False,descriptor,dist3+,0.3682736175920069
CS,GCN,1-3,False,group,confidence,0.8416925038901076
CS,GCN,1-3,False,group,neighbourhood,0.352354028650835
CS,GCN,1-3,False,group,label_prop,0.6646815111463722
CS,GCN,1-3,False,group,distance,0.041425873703123166
CS,GCN,1-4,False,descriptor,conf,0.8754993100028002
CS,GCN,1-4,False,descriptor,entropy,0.920190514092731
CS,GCN,1-4,False,descriptor,nbr_agree,-0.8734527908509064
CS,GCN,1-4,False,descriptor,rel_conf,0.828485689827607
CS,GCN,1-4,False,descriptor,log_deg,0.9999999999999997
CS,GCN,1-4,False,descriptor,nbr_sim,0.9549133996551342
CS,GCN,1-4,False,descriptor,lp_agree,0.6547493901786076
CS,GCN,1-4,False,descriptor,lp_conf,0.656577132317378
CS,GCN,1-4,False,descriptor,dist1,0.18983535252099898
CS,GCN,1-4,False,descriptor,dist2,0.14108954618162536
CS,GCN,1-4,False,descriptor,dist3+,-0.35172908012384624
CS,GCN,1-4,False,group,confidence,0.9050040546916036
CS,GCN,1-4,False,group,neighbourhood,0.8325843495154934
CS,GCN,1-4,False,group,label_prop,0.6609733608383793
CS,GCN,1-4,False,group,distance,0.11992733232112546
CS,GCN,2-3,False,descriptor,conf,0.7835720997743945
CS,GCN,2-3,False,descriptor,entropy,0.8559390035803709
CS,GCN,2-3,False,descriptor,nbr_agree,-0.8509871983336744
CS,GCN,2-3,False,descriptor,rel_conf,0.7199414366987973
CS,GCN,2-3,False,descriptor,log_deg,1.0
CS,GCN,2-3,False,descriptor,nbr_sim,-0.9355692197645852
CS,GCN,2-3,False,descriptor,lp_agree,0.6411348063248379
CS,GCN,2-3,False,descriptor,lp_conf,-0.6530232151379713
CS,GCN,2-3,False,descriptor,dist1,0.19029730337079903
CS,GCN,2-3,False,descriptor,dist2,-0.13294221449617954
CS,GCN,2-3,False,descriptor,dist3+,-0.32176990776268494
CS,GCN,2-3,False,group,confidence,0.8272430483219594
CS,GCN,2-3,False,group,neighbourhood,0.5441594121215089
CS,GCN,2-3,False,group,label_prop,-0.6439204367549263
CS,GCN,2-3,False,group,distance,-0.1317909186253925
CS,GCN,2-4,False,descriptor,conf,0.8737842977258805
CS,GCN,2-4,False,descriptor,entropy,0.9171130576704553
CS,GCN,2-4,False,descriptor,nbr_agree,0.8745459008430202
CS,GCN,2-4,False,descriptor,rel_conf,0.8271892058769705
CS,GCN,2-4,False,descriptor,log_deg,0.9999999999999996
CS,GCN,2-4,False,descriptor,nbr_sim,0.9580734320776711
CS,GCN,2-4,False,descriptor,lp_agree,0.6473071412145122
CS,GCN,2-4,False,descriptor,lp_conf,-0.6525263814398784
CS,GCN,2-4,False,descriptor,dist1,-0.19279356798232408
CS,GCN,2-4,False,descriptor,dist2,-0.14911531667536176
CS,GCN,2-4,False,descriptor,dist3+,0.3273705759884849
CS,GCN,2-4,False,group,confidence,0.9002109649875464
CS,GCN,2-4,False,group,neighbourhood,0.6594012779833103
CS,GCN,2-4,False,group,label_prop,-0.6508251986093762
CS,GCN,2-4,False,group,distance,-0.05341133796937025
CS,GCN,3-4,False,descriptor,conf,0.7994771861678209
CS,GCN,3-4,False,descriptor,entropy,0.8561418405647572
CS,GCN,3-4,False,descriptor,nbr_agree,-0.861008212600218
CS,GCN,3-4,False,descriptor,rel_conf,0.7415973274613408
CS,GCN,3-4,False,descriptor,log_deg,1.0
CS,GCN,3-4,False,descriptor,nbr_sim,-0.9397223750616571
CS,GCN,3-4,False,descriptor,lp_agree,0.6461589028628071
CS,GCN,3-4,False,descriptor,lp_conf,0.6562236832396527
CS,GCN,3-4,False,descriptor,dist1,-0.2099038094609362
CS,GCN,3-4,False,descriptor,dist2,0.15687039427849928
CS,GCN,3-4,False,descriptor,dist3+,-0.35332480683843553
CS,GCN,3-4,False,group,confidence,0.8332933521247399
CS,GCN,3-4,False,group,neighbourhood,-0.021160241858887655
CS,GCN,3-4,False,group,label_prop,0.6590560205967037
CS,GCN,3-4,False,group,distance,-0.18725635016157402
Citeseer,GAT,0-1,False,descriptor,conf,0.6388064845775354
Citeseer,GAT,0-1,False,descriptor,entropy,0.6693295540558304
Citeseer,GAT,0-1,False,descriptor,nbr_agree,0.516283441320621
Citeseer,GAT,0-1,False,descriptor,rel_conf,-0.5705527439121134
Citeseer,GAT,0-1,False,descriptor,log_deg,-1.0
Citeseer,GAT,0-1,False,descriptor,nbr_sim,0.9873316449241394
Citeseer,GAT,0-1,False,descriptor,lp_agree,0.44451052668489816
Citeseer,GAT,0-1,False,descriptor,lp_conf,0.5428206902180429
Citeseer,GAT,0-1,False,descriptor,dist1,0.14391092593552113
Citeseer,GAT,0-1,False,descriptor,dist2,-0.20673454314826636
Citeseer,GAT,0-1,False,descriptor,dist3+,-0.35939593062572917
Citeseer,GAT,0-1,False,group,confidence,0.6565341449344946
Citeseer,GAT,0-1,False,group,neighbourhood,0.15943936738408196
Citeseer,GAT,0-1,False,group,label_prop,0.4819733309468166
Citeseer,GAT,0-1,False,group,distance,-0.12813421753626397
Citeseer,GAT,0-2,False,descriptor,conf,0.6378183801760552
Citeseer,GAT,0-2,False,descriptor,entropy,0.6650909721556971
Citeseer,GAT,0-2,False,descriptor,nbr_agree,0.4728770914481335
Citeseer,GAT,0-2,False,descriptor,rel_conf,0.5066409105935645
Citeseer,GAT,0-2,False,descriptor,log_deg,-1.0
Citeseer,GAT,0-2,False,descriptor,nbr_sim,0.9791699651108603
Citeseer,GAT,0-2,False,descriptor,lp_agree,0.42147872688533483
Citeseer,GAT,0-2,False,descriptor,lp_conf,0.4967902188183015
Citeseer,GAT,0-2,False,descriptor,dist1,0.09280713287636574
Citeseer,GAT,0-2,False,descriptor,dist2,0.16232653371066433
Citeseer,GAT,0-2,False,descriptor,dist3+,0.29452722954460026
Citeseer,GAT,0-2,False,group,confidence,0.6563081140054249
Citeseer,GAT,0-2,False,group,neighbourhood,0.27689635965234155
Citeseer,GAT,0-2,False,group,label_prop,0.45291567325249543
Citeseer,GAT,0-2,False,group,distance,0.12122562521875299
Citeseer,GAT,0-3,False,descriptor,conf,-0.6217245025016935
Citeseer,GAT,0-3,False,descriptor,entropy,0.6201851251998841
Citeseer,GAT,0-3,False,descriptor,nbr_agree,-0.5291362411861412
Citeseer,GAT,0-3,False,descriptor,rel_conf,-0.5880449595250699
Citeseer,GAT,0-3,False,descriptor,log_deg,0.999999999999998
Citeseer,GAT,0-3,False,descriptor,nbr_sim,0.9879875860702081
Citeseer,GAT,0-3,False,descriptor,lp_agree,0.3682062495572594
Citeseer,GAT,0-3,False,descriptor,lp_conf,0.46221139477251133
Citeseer,GAT,0-3,False,descriptor,dist1,-0.12946631266096584
Citeseer,GAT,0-3,False,descriptor,dist2,-0.22505692526164361
Citeseer,GAT,0-3,False,descriptor,dist3+,-0.34600735670838584
Citeseer,GAT,0-3,False,group,confidence,-0.6436328022006836
Citeseer,GAT,0-3,False,group,neighbourhood,0.29677585382797594
Citeseer,GAT,0-3,False,group,label_prop,0.42998510411265956
Citeseer,GAT,0-3,False,group,distance,-0.17520233509883573
Citeseer,GAT,0-4,False,descriptor,conf,0.6071449743484625
Citeseer,GAT,0-4,False,descriptor,entropy,0.6240511906209807
Citeseer,GAT,0-4,False,descriptor,nbr_agree,-0.5197955503770729
Citeseer,GAT,0-4,False,descriptor,rel_conf,-0.5480447980306025
Citeseer,GAT,0-4,False,descriptor,log_deg,0.9999999999999998
Citeseer,GAT,0-4,False,descriptor,nbr_sim,0.9808312370443489
Citeseer,GAT,0-4,False,descriptor,lp_agree,0.39708038111258415
Citeseer,GAT,0-4,False,descriptor,lp_conf,0.4630477417154125
Citeseer,GAT,0-4,False,descriptor,dist1,0.1607785496234118
Citeseer,GAT,0-4,False,descriptor,dist2,0.20929160430931865
Citeseer,GAT,0-4,False,descriptor,dist3+,0.3242097820351175
Citeseer,GAT,0-4,False,group,confidence,0.6194426865395105
Citeseer,GAT,0-4,False,group,neighbourhood,0.7763476728233063
Citeseer,GAT,0-4,False,group,label_prop,0.43945019498967086
Citeseer,GAT,0-4,False,group,distance,0.1373025209669561
Citeseer,GAT,1-2,False,descriptor,conf,0.6444933573273532
Citeseer,GAT,1-2,False,descriptor,entropy,0.6839518065866924
Citeseer,GAT,1-2,False,descriptor,nbr_agree,0.4493350924611185
Citeseer,GAT,1-2,False,descriptor,rel_conf,-0.5458343202422038
Citeseer,GAT,1-2,False,descriptor,log_deg,1.0
Citeseer,GAT,1-2,False,descriptor,nbr_sim,0.9807941334555011
Citeseer,GAT,1-2,False,descriptor,lp_agree,0.41298385396110454
Citeseer,GAT,1-2,False,descriptor,lp_conf,0.49633732510636625
Citeseer,GAT,1-2,False,descriptor,dist1,0.12837224603600045
Citeseer,GAT,1-2,False,descriptor,dist2,-0.1813124061752273
Citeseer,GAT,1-2,False,descriptor,dist3+,-0.38106640856555696
Citeseer,GAT,1-2,False,group,confidence,0.6695643292304905
Citeseer,GAT,1-2,False,group,neighbourhood,0.2900760397229211
Citeseer,GAT,1-2,False,group,label_prop,0.4299210226280532
Citeseer,GAT,1-2,False,group,distance,-0.3244606985153913
Citeseer,GAT,1-3,False,descriptor,conf,-0.6646283846053773
Citeseer,GAT,1-3,False,descriptor,entropy,0.6816594327902971
Citeseer,GAT,1-3,False,descriptor,nbr_agree,-0.4981425063708257
Citeseer,GAT,1-3,False,descriptor,rel_conf,0.5681782317210347
Citeseer,GAT,1-3,False,descriptor,log_deg,-0.9999999999999963
Citeseer,GAT,1-3,False,descriptor,nbr_sim,0.9875492547062558
Citeseer,GAT,1-3,False,descriptor,lp_agree,0.34340914428167607
Citeseer,GAT,1-3,False,descriptor,lp_conf,0.41149120303190895
Citeseer,GAT,1-3,False,descriptor,dist1,-0.11080850183897785
Citeseer,GAT,1-3,False,descriptor,dist2,0.19857525702096218
Citeseer,GAT,1-3,False,descriptor,dist3+,0.27243861221883736
Citeseer,GAT,1-3,False,group,confidence,-0.6819561280167896
Citeseer,GAT,1-3,False,group,neighbourhood,0.3408505905886171
Citeseer,GAT,1-3,False,group,label_prop,0.3840391823964228
Citeseer,GAT,1-3,False,group,distance,0.2416489027400853
Citeseer,GAT,1-4,False,descriptor,conf,0.6105055936827503
Citeseer,GAT,1-4,False,descriptor,entropy,0.6135636502158089
Citeseer,GAT,1-4,False,descriptor,nbr_agree,-0.5247387675350227
Citeseer,GAT,1-4,False,descriptor,rel_conf,0.563834412845461
Citeseer,GAT,1-4,False,descriptor,log_deg,-0.999999999999999
Citeseer,GAT,1-4,False,descriptor,nbr_sim,0.9804160403167472
Citeseer,GAT,1-4,False,descriptor,lp_agree,0.39587682834189103
Citeseer,GAT,1-4,False,descriptor,lp_conf,0.4413641661112658
Citeseer,GAT,1-4,False,descriptor,dist1,0.07814029097496619
Citeseer,GAT,1-4,False,descriptor,dist2,-0.20383366784225454
Citeseer,GAT,1-4,False,descriptor,dist3+,-0.31980199535272763
Citeseer,GAT,1-4,False,group,confidence,0.6173230930441673
Citeseer,GAT,1-4,False,group,neighbourhood,0.03563487076361079
Citeseer,GAT,1-4,False,group,label_prop,0.4126995837111886
Citeseer,GAT,1-4,False,group,distance,-0.07199249117146381
Citeseer,GAT,2-3,False,descriptor,conf,-0.6602016027847325
Citeseer,GAT,2-3,False,descriptor,entropy,0.67554231326164
Citeseer,GAT,2-3,False,descriptor,nbr_agree,-0.5304552207332327
Citeseer,GAT,2-3,False,descriptor,rel_conf,-0.5666727416828224
Citeseer,GAT,2-3,False,descriptor,log_deg,-0.9999999999999964
Citeseer,GAT,2-3,False,descriptor,nbr_sim,0.9792274586649807
Citeseer,GAT,2-3,False,descriptor,lp_agree,0.36262935499467774
Citeseer,GAT,2-3,False,descriptor,lp_conf,0.4551065757513586
Citeseer,GAT,2-3,False,descriptor,dist1,-0.11604027431835008
Citeseer,GAT,2-3,False,descriptor,dist2,-0.20736090668329332
Citeseer,GAT,2-3,False,descriptor,dist3+,-0.2996895872887451
Citeseer,GAT,2-3,False,group,confidence,-0.6783487370001339
Citeseer,GAT,2-3,False,group,neighbourhood,-0.23858703158613545
Citeseer,GAT,2-3,False,group,label_prop,0.40564290470217884
Citeseer,GAT,2-3,False,group,distance,-0.2817692846929715
Citeseer,GAT,2-4,False,descriptor,conf,0.6075490594467037
Citeseer,GAT,2-4,False,descriptor,entropy,0.6307566038113946
Citeseer,GAT,2-4,False,descriptor,nbr_agree,-0.5384667357036234
Citeseer,GAT,2-4,False,descriptor,rel_conf,-0.4936219945441445
Citeseer,GAT,2-4,False,descriptor,log_deg,-0.9999999999999981
Citeseer,GAT,2-4,False,descriptor,nbr_sim,0.9786188669138015
Citeseer,GAT,2-4,False,descriptor,lp_agree,0.3943768882932958
Citeseer,GAT,2-4,False,descriptor,lp_conf,0.48621404256190603
Citeseer,GAT,2-4,False,descriptor,dist1,0.10847782856305668
Citeseer,GAT,2-4,False,descriptor,dist2,0.2009625586986364
Citeseer,GAT,2-4,False,descriptor,dist3+,0.3034723603554682
Citeseer,GAT,2-4,False,group,confidence,0.6256793318829048
Citeseer,GAT,2-4,False,group,neighbourhood,-0.11299666704755573
Citeseer,GAT,2-4,False,group,label_prop,0.42807580205140205
Citeseer,GAT,2-4,False,group,distance,0.11526960061915598
Citeseer,GAT,3-4,False,descriptor,conf,-0.5528171262674828
Citeseer,GAT,3-4,False,descriptor,entropy,0.5493795320069473
Citeseer,GAT,3-4,False,descriptor,nbr_agree,0.5547835131269178
Citeseer,GAT,3-4,False,descriptor,rel_conf,0.5320542332863175
Citeseer,GAT,3-4,False,descriptor,log_deg,0.9999999999999957
Citeseer,GAT,3-4,False,descriptor,nbr_sim,0.9765054473002203
Citeseer,GAT,3-4,False,descriptor,lp_agree,0.3462823822521263
Citeseer,GAT,3-4,False,descriptor,lp_conf,0.38852879792385414
Citeseer,GAT,3-4,False,descriptor,dist1,-0.1322963300337952
Citeseer,GAT,3-4,False,descriptor,dist2,-0.19999750420015613
Citeseer,GAT,3-4,False,descriptor,dist3+,-0.3039009476866672
Citeseer,GAT,3-4,False,group,confidence,-0.56975852994176
Citeseer,GAT,3-4,False,group,neighbourhood,0.5713581056211482
Citeseer,GAT,3-4,False,group,label_prop,0.3737992811422905
Citeseer,GAT,3-4,False,group,distance,-0.10923241180891813
Citeseer,GCN,0-1,False,descriptor,conf,0.599524196547235
Citeseer,GCN,0-1,False,descriptor,entropy,0.6596728343601487
Citeseer,GCN,0-1,False,descriptor,nbr_agree,0.4557023030970042
Citeseer,GCN,0-1,False,descriptor,rel_conf,0.7983982611518462
Citeseer,GCN,0-1,False,descriptor,log_deg,0.9999999999999992
Citeseer,GCN,0-1,False,descriptor,nbr_sim,0.9372839917852229
Citeseer,GCN,0-1,False,descriptor,lp_agree,0.43672314254632844
Citeseer,GCN,0-1,False,descriptor,lp_conf,-0.5428206902180414
Citeseer,GCN,0-1,False,descriptor,dist1,0.1439109259355213
Citeseer,GCN,0-1,False,descriptor,dist2,0.20673454314826648
Citeseer,GCN,0-1,False,descriptor,dist3+,-0.3593959306257317
Citeseer,GCN,0-1,False,group,confidence,0.6317195908153457
Citeseer,GCN,0-1,False,group,neighbourhood,0.7352969453405915
Citeseer,GCN,0-1,False,group,label_prop,-0.5159085590891944
Citeseer,GCN,0-1,False,group,distance,0.059671671172238136
Citeseer,GCN,0-2,False,descriptor,conf,0.6084195628587131
Citeseer,GCN,0-2,False,descriptor,entropy,0.6756016509249536
Citeseer,GCN,0-2,False,descriptor,nbr_agree,0.4705698700607586
Citeseer,GCN,0-2,False,descriptor,rel_conf,0.7577228181470776
Citeseer,GCN,0-2,False,descriptor,log_deg,0.9999999999999983
Citeseer,GCN,0-2,False,descriptor,nbr_sim,0.9330804877802538
Citeseer,GCN,0-2,False,descriptor,lp_agree,0.4191578504305406
Citeseer,GCN,0-2,False,descriptor,lp_conf,0.4967902188183002
Citeseer,GCN,0-2,False,descriptor,dist1,-0.09280713287636536
Citeseer,GCN,0-2,False,descriptor,dist2,0.1623265337106642
Citeseer,GCN,0-2,False,descriptor,dist3+,-0.294527229544601
Citeseer,GCN,0-2,False,group,confidence,0.6447344832760302
Citeseer,GCN,0-2,False,group,neighbourhood,0.5517325045947492
Citeseer,GCN,0-2,False,group,label_prop,0.46531296960082463
Citeseer,GCN,0-2,False,group,distance,-0.008896475026594826
Citeseer,GCN,0-3,False,descriptor,conf,0.6197737550683676
Citeseer,GCN,0-3,False,descriptor,entropy,0.6635046408123972
Citeseer,GCN,0-3,False,descriptor,nbr_agree,0.49059010138388465
Citeseer,GCN,0-3,False,descriptor,rel_conf,0.8003669508188568
Citeseer,GCN,0-3,False,descriptor,log_deg,1.0
Citeseer,GCN,0-3,False,descriptor,nbr_sim,0.9436003396783925
Citeseer,GCN,0-3,False,descriptor,lp_agree,0.3633226810725457
Citeseer,GCN,0-3,False,descriptor,lp_conf,0.46221139477251
Citeseer,GCN,0-3,False,descriptor,dist1,-0.12946631266096428
Citeseer,GCN,0-3,False,descriptor,dist2,-0.2250569252616431
Citeseer,GCN,0-3,False,descriptor,dist3+,0.3460073567083869
Citeseer,GCN,0-3,False,group,confidence,0.6409536962476334
Citeseer,GCN,0-3,False,group,neighbourhood,0.7066973544984498
Citeseer,GCN,0-3,False,group,label_prop,0.4106893027229032
Citeseer,GCN,0-3,False,group,distance,-0.04225651190516832
Citeseer,GCN,0-4,False,descriptor,conf,-0.6429033886109423
Citeseer,GCN,0-4,False,descriptor,entropy,-0.6956811483607128
Citeseer,GCN,0-4,False,descriptor,nbr_agree,0.5055336544226601
Citeseer,GCN,0-4,False,descriptor,rel_conf,0.8106392623879163
Citeseer,GCN,0-4,False,descriptor,log_deg,-0.9999999999999961
Citeseer,GCN,0-4,False,descriptor,nbr_sim,0.951280730716652
Citeseer,GCN,0-4,False,descriptor,lp_agree,-0.3979932513555198
Citeseer,GCN,0-4,False,descriptor,lp_conf,-0.4630477417154128
Citeseer,GCN,0-4,False,descriptor,dist1,0.16077854962341173
Citeseer,GCN,0-4,False,descriptor,dist2,0.2092916043093204
Citeseer,GCN,0-4,False,descriptor,dist3+,-0.3242097820351203
Citeseer,GCN,0-4,False,group,confidence,-0.6645922289559122
Citeseer,GCN,0-4,False,group,neighbourhood,0.7117483679672324
Citeseer,GCN,0-4,False,group,label_prop,-0.4476750872413124
Citeseer,GCN,0-4,False,group,distance,0.08614308969670718
Citeseer,GCN,1-2,False,descriptor,conf,0.6235370980411744
Citeseer,GCN,1-2,False,descriptor,entropy,0.6856864779653483
Citeseer,GCN,1-2,False,descriptor,nbr_agree,0.46141400547552397
Citeseer,GCN,1-2,False,descriptor,rel_conf,0.805852283976058
Citeseer,GCN,1-2,False,descriptor,log_deg,0.9999999999999991
Citeseer,GCN,1-2,False,descriptor,nbr_sim,0.9444763780299666
Citeseer,GCN,1-2,False,descriptor,lp_agree,0.406770642525895
Citeseer,GCN,1-2,False,descriptor,lp_conf,-0.4963373251063644
Citeseer,GCN,1-2,False,descriptor,dist1,-0.1283722460360006
Citeseer,GCN,1-2,False,descriptor,dist2,0.1813124061752271
Citeseer,GCN,1-2,False,descriptor,dist3+,0.3810664085655552
Citeseer,GCN,1-2,False,group,confidence,0.6597851046244051
Citeseer,GCN,1-2,False,group,neighbourhood,0.846624780999228
Citeseer,GCN,1-2,False,group,label_prop,-0.44182178743272016
Citeseer,GCN,1-2,False,group,distance,0.21433205800467364
Citeseer,GCN,1-3,False,descriptor,conf,0.6547260073792252
Citeseer,GCN,1-3,False,descriptor,entropy,0.7061344600036811
Citeseer,GCN,1-3,False,descriptor,nbr_agree,0.4388569587566689
Citeseer,GCN,1-3,False,descriptor,rel_conf,0.8314832869363498
Citeseer,GCN,1-3,False,descriptor,log_deg,1.0
Citeseer,GCN,1-3,False,descriptor,nbr_sim,0.9554765642718563
Citeseer,GCN,1-3,False,descriptor,lp_agree,0.33476945518816237
Citeseer,GCN,1-3,False,descriptor,lp_conf,-0.4114912030319094
Citeseer,GCN,1-3,False,descriptor,dist1,-0.1108085018389778
Citeseer,GCN,1-3,False,descriptor,dist2,-0.19857525702096132
Citeseer,GCN,1-3,False,descriptor,dist3+,-0.27243861221883736
Citeseer,GCN,1-3,False,group,confidence,0.6858361875873338
Citeseer,GCN,1-3,False,group,neighbourhood,0.7360252038269885
Citeseer,GCN,1-3,False,group,label_prop,-0.3555711952734581
Citeseer,GCN,1-3,False,group,distance,-0.18823298187283863
Citeseer,GCN,1-4,False,descriptor,conf,-0.6341386378666585
Citeseer,GCN,1-4,False,descriptor,entropy,-0.6838718406375992
Citeseer,GCN,1-4,False,descriptor,nbr_agree,0.528255377657533
Citeseer,GCN,1-4,False,descriptor,rel_conf,0.8336271393664475
Citeseer,GCN,1-4,False,descriptor,log_deg,-1.0
Citeseer,GCN,1-4,False,descriptor,nbr_sim,0.959847382742655
Citeseer,GCN,1-4,False,descriptor,lp_agree,-0.3845436983863944
Citeseer,GCN,1-4,False,descriptor,lp_conf,0.44136416611126683
Citeseer,GCN,1-4,False,descriptor,dist1,0.0781402909749659
Citeseer,GCN,1-4,False,descriptor,dist2,0.2038336678422545
Citeseer,GCN,1-4,False,descriptor,dist3+,0.31980199535273196
Citeseer,GCN,1-4,False,group,confidence,-0.6555886704495562
Citeseer,GCN,1-4,False,group,neighbourhood,0.5531424611613823
Citeseer,GCN,1-4,False,group,label_prop,0.4136612137693472
Citeseer,GCN,1-4,False,group,distance,0.16094253779023796
Citeseer,GCN,2-3,False,descriptor,conf,0.6525976003426588
Citeseer,GCN,2-3,False,descriptor,entropy,0.7007173933409212
Citeseer,GCN,2-3,False,descriptor,nbr_agree,0.5143106962166695
Citeseer,GCN,2-3,False,descriptor,rel_conf,0.8255945318109057
Citeseer,GCN,2-3,False,descriptor,log_deg,1.0
Citeseer,GCN,2-3,False,descriptor,nbr_sim,0.9513130447308881
Citeseer,GCN,2-3,False,descriptor,lp_agree,0.3574740968897397
Citeseer,GCN,2-3,False,descriptor,lp_conf,0.45510657575135827
Citeseer,GCN,2-3,False,descriptor,dist1,0.11604027431834961
Citeseer,GCN,2-3,False,descriptor,dist2,-0.20736090668329418
Citeseer,GCN,2-3,False,descriptor,dist3+,-0.29968958728874384
Citeseer,GCN,2-3,False,group,confidence,0.6812733098320439
Citeseer,GCN,2-3,False,group,neighbourhood,0.6617284748977633
Citeseer,GCN,2-3,False,group,label_prop,0.4051583840704601
Citeseer,GCN,2-3,False,group,distance,-0.2967766571841512
Citeseer,GCN,2-4,False,descriptor,conf,-0.6421181757664873
Citeseer,GCN,2-4,False,descriptor,entropy,-0.7085371342791448
Citeseer,GCN,2-4,False,descriptor,nbr_agree,0.5032458927963539
Citeseer,GCN,2-4,False,descriptor,rel_conf,0.8061337562765313
Citeseer,GCN,2-4,False,descriptor,log_deg,-1.0
Citeseer,GCN,2-4,False,descriptor,nbr_sim,0.9580696251758491
Citeseer,GCN,2-4,False,descriptor,lp_agree,-0.3956935499343711
Citeseer,GCN,2-4,False,descriptor,lp_conf,-0.4862140425619069
Citeseer,GCN,2-4,False,descriptor,dist1,-0.10847782856305692
Citeseer,GCN,2-4,False,descriptor,dist2,0.20096255869863744
Citeseer,GCN,2-4,False,descriptor,dist3+,0.3034723603554689
Citeseer,GCN,2-4,False,group,confidence,-0.6693780538096152
Citeseer,GCN,2-4,False,group,neighbourhood,0.41804030872505205
Citeseer,GCN,2-4,False,group,label_prop,-0.4473349155060922
Citeseer,GCN,2-4,False,group,distance,0.22784293248459614
Citeseer,GCN,3-4,False,descriptor,conf,-0.6375857745406248
Citeseer,GCN,3-4,False,descriptor,entropy,-0.6826727844494567
Citeseer,GCN,3-4,False,descriptor,nbr_agree,0.5498386301449346
Citeseer,GCN,3-4,False,descriptor,rel_conf,0.8281509222044579
Citeseer,GCN,3-4,False,descriptor,log_deg,-0.9999999999999954
Citeseer,GCN,3-4,False,descriptor,nbr_sim,0.9674939621802429
Citeseer,GCN,3-4,False,descriptor,lp_agree,-0.34551961645814866
Citeseer,GCN,3-4,False,descriptor,lp_conf,-0.38852879792385486
Citeseer,GCN,3-4,False,descriptor,dist1,-0.13229633003379407
Citeseer,GCN,3-4,False,descriptor,dist2,-0.19999750420015758
Citeseer,GCN,3-4,False,descriptor,dist3+,-0.3039009476866685
Citeseer,GCN,3-4,False,group,confidence,-0.6464485519640166
Citeseer,GCN,3-4,False,group,neighbourhood,0.609200505379475
Citeseer,GCN,3-4,False,group,label_prop,-0.36445721816022436
Citeseer,GCN,3-4,False,group,distance,-0.20757575246113727
Computers,GAT,0-1,True,descriptor,conf,0.7445940036567352
Computers,GAT,0-1,True,descriptor,entropy,0.8207137331377611
Computers,GAT,0-1,True,descriptor,nbr_agree,0.8268895554993858
Computers,GAT,0-1,True,descriptor,rel_conf,0.5626109414032734
Computers,GAT,0-1,True,descriptor,log_deg,0.9999999999999992
Computers,GAT,0-1,True,descriptor,nbr_sim,0.9425884257680947
Computers,GAT,0-1,True,descriptor,lp_agree,0.7392080858197325
Computers,GAT,0-1,True,descriptor,lp_conf,-0.7618088823853144
Computers,GAT,0-1,True,descriptor,dist1,0.2956488975283661
Computers,GAT,0-1,True,descriptor,dist2,0.31415925229768404
Computers,GAT,0-1,True,descriptor,dist3+,0.7797771083066753
Computers,GAT,0-1,True,group,confidence,0.7862989168003844
Computers,GAT,0-1,True,group,neighbourhood,0.7477195219765115
Computers,GAT,0-1,True,group,label_prop,0.6324005494750082
Computers,GAT,0-1,True,group,distance,0.6558760343596005
Computers,GAT,0-2,True,descriptor,conf,0.735450361984217
Computers,GAT,0-2,True,descriptor,entropy,0.7952302883996305
Computers,GAT,0-2,True,descriptor,nbr_agree,0.7967698002259833
Computers,GAT,0-2,True,descriptor,rel_conf,0.5921324924913087
Computers,GAT,0-2,True,descriptor,log_deg,1.0
Computers,GAT,0-2,True,descriptor,nbr_sim,0.934204420940826
Computers,GAT,0-2,True,descriptor,lp_agree,0.7255001827510462
Computers,GAT,0-2,True,descriptor,lp_conf,-0.7418327502630867
Computers,GAT,0-2,True,descriptor,dist1,0.2777655829060435
Computers,GAT,0-2,True,descriptor,dist2,0.2963753786333683
Computers,GAT,0-2,True,descriptor,dist3+,0.7476202015910306
Computers,GAT,0-2,True,group,confidence,0.7674870143654715
Computers,GAT,0-2,True,group,neighbourhood,0.9244104063161501
Computers,GAT,0-2,True,group,label_prop,0.611871432729499
Computers,GAT,0-2,True,group,distance,0.6187366162180722
Computers,GAT,0-3,False,descriptor,conf,-0.6538093323304862
Computers,GAT,0-3,False,descriptor,entropy,0.7096291881895727
Computers,GAT,0-3,False,descriptor,nbr_agree,0.7841792814054432
Computers,GAT,0-3,False,descriptor,rel_conf,0.5128279514499287
Computers,GAT,0-3,False,descriptor,log_deg,0.9999999999999994
Computers,GAT,0-3,False,descriptor,nbr_sim,0.9290847537271678
Computers,GAT,0-3,False,descriptor,lp_agree,-0.6971099977331229
Computers,GAT,0-3,False,descriptor,lp_conf,0.7354521277926406
Computers,GAT,0-3,False,descriptor,dist1,0.29461091206509055
Computers,GAT,0-3,False,descriptor,dist2,0.30509709015174785
Computers,GAT,0-3,False,descriptor,dist3+,0.7525892947853876
Computers,GAT,0-3,False,group,confidence,0.663346309698738
Computers,GAT,0-3,False,group,neighbourhood,0.7540563925621401
Computers,GAT,0-3,False,group,label_prop,-0.5802480703088613
Computers,GAT,0-3,False,group,distance,0.5717169949603159
Computers,GAT,0-4,True,descriptor,conf,0.7549742051201609
Computers,GAT,0-4,True,descriptor,entropy,0.8237203213978157
Computers,GAT,0-4,True,descriptor,nbr_agree,0.8341297338590303
Computers,GAT,0-4,True,descriptor,rel_conf,-0.5865403191069425
Computers,GAT,0-4,True,descriptor,log_deg,1.0
Computers,GAT,0-4,True,descriptor,nbr_sim,0.9385620126883177
Computers,GAT,0-4,True,descriptor,lp_agree,0.7214021701244692
Computers,GAT,0-4,True,descriptor,lp_conf,-0.7366108122882726
Computers,GAT,0-4,True,descriptor,dist1,0.2979151524686907
Computers,GAT,0-4,True,descriptor,dist2,0.31447244488066384
Computers,GAT,0-4,True,descriptor,dist3+,0.718375180173363
Computers,GAT,0-4,True,group,confidence,0.7958476304237772
Computers,GAT,0-4,True,group,neighbourhood,0.7226961660565632
Computers,GAT,0-4,True,group,label_prop,0.6257083224468024
Computers,GAT,0-4,True,group,distance,0.5853766192534983
Computers,GAT,1-2,True,descriptor,conf,0.763096222939032
Computers,GAT,1-2,True,descriptor,entropy,0.8061199720369057
Computers,GAT,1-2,True,descriptor,nbr_agree,0.7792568836297066
Computers,GAT,1-2,True,descriptor,rel_conf,0.5293073850181741
Computers,GAT,1-2,True,descriptor,log_deg,0.9999999999999988
Computers,GAT,1-2,True,descriptor,nbr_sim,0.9227980901002913
Computers,GAT,1-2,True,descriptor,lp_agree,0.7172584333427892
Computers,GAT,1-2,True,descriptor,lp_conf,0.7369678579784775
Computers,GAT,1-2,True,descriptor,dist1,0.29182137360248606
Computers,GAT,1-2,True,descriptor,dist2,0.2912987510510468
Computers,GAT,1-2,True,descriptor,dist3+,0.7437897654433184
Computers,GAT,1-2,True,group,confidence,0.7787784925984526
Computers,GAT,1-2,True,group,neighbourhood,0.8422391047127805
Computers,GAT,1-2,True,group,label_prop,0.741641471462426
Computers,GAT,1-2,True,group,distance,0.6689008141810886
Computers,GAT,1-3,False,descriptor,conf,-0.7055199245910181
Computers,GAT,1-3,False,descriptor,entropy,0.7386399545144555
Computers,GAT,1-3,False,descriptor,nbr_agree,0.7828297114130278
Computers,GAT,1-3,False,descriptor,rel_conf,0.5303156189572718
Computers,GAT,1-3,False,descriptor,log_deg,0.9999999999999998
Computers,GAT,1-3,False,descriptor,nbr_sim,0.9311783918126878
Computers,GAT,1-3,False,descriptor,lp_agree,-0.7104522414480261
Computers,GAT,1-3,False,descriptor,lp_conf,-0.7355390379503707
Computers,GAT,1-3,False,descriptor,dist1,0.2878683466697131
Computers,GAT,1-3,False,descriptor,dist2,0.29608228175363127
Computers,GAT,1-3,False,descriptor,dist3+,0.7716518128330406
Computers,GAT,1-3,False,group,confidence,0.6825464641263117
Computers,GAT,1-3,False,group,neighbourhood,0.9171095173211574
Computers,GAT,1-3,False,group,label_prop,-0.7373967718117256
Computers,GAT,1-3,False,group,distance,0.5925054381106398
Computers,GAT,1-4,True,descriptor,conf,0.7819205148661544
Computers,GAT,1-4,True,descriptor,entropy,0.8445272557622018
Computers,GAT,1-4,True,descriptor,nbr_agree,0.8562834466256696
Computers,GAT,1-4,True,descriptor,rel_conf,-0.5943546865232593
Computers,GAT,1-4,True,descriptor,log_deg,0.9999999999999998
Computers,GAT,1-4,True,descriptor,nbr_sim,0.9498347392330909
Computers,GAT,1-4,True,descriptor,lp_agree,0.722495934955262
Computers,GAT,1-4,True,descriptor,lp_conf,0.7336535374895581
Computers,GAT,1-4,True,descriptor,dist1,0.2929437139460639
Computers,GAT,1-4,True,descriptor,dist2,0.31338980204026234
Computers,GAT,1-4,True,descriptor,dist3+,0.7359135053082495
Computers,GAT,1-4,True,group,confidence,0.8173655421425244
Computers,GAT,1-4,True,group,neighbourhood,0.5506736760298666
Computers,GAT,1-4,True,group,label_prop,0.7342456038482549
Computers,GAT,1-4,True,group,distance,0.6166201776910984
Computers,GAT,2-3,False,descriptor,conf,-0.887787457210542
Computers,GAT,2-3,False,descriptor,entropy,0.9250557045856581
Computers,GAT,2-3,False,descriptor,nbr_agree,0.8071427063949304
Computers,GAT,2-3,False,descriptor,rel_conf,0.7316047429882994
Computers,GAT,2-3,False,descriptor,log_deg,0.9999999999999992
Computers,GAT,2-3,False,descriptor,nbr_sim,0.9606993337313556
Computers,GAT,2-3,False,descriptor,lp_agree,-0.7225965853057698
Computers,GAT,2-3,False,descriptor,lp_conf,-0.7180302356516393
Computers,GAT,2-3,False,descriptor,dist1,0.28953991976577353
Computers,GAT,2-3,False,descriptor,dist2,0.282583504477813
Computers,GAT,2-3,False,descriptor,dist3+,0.7261900438693932
Computers,GAT,2-3,False,group,confidence,0.9065651137150769
Computers,GAT,2-3,False,group,neighbourhood,0.8764409838174528
Computers,GAT,2-3,False,group,label_prop,-0.7388520891509904
Computers,GAT,2-3,False,group,distance,0.5688996794485548
Computers,GAT,2-4,True,descriptor,conf,0.8094123215307656
Computers,GAT,2-4,True,descriptor,entropy,0.8507545053671383
Computers,GAT,2-4,True,descriptor,nbr_agree,0.8155724708807588
Computers,GAT,2-4,True,descriptor,rel_conf,-0.613933038415073
Computers,GAT,2-4,True,descriptor,log_deg,1.0
Computers,GAT,2-4,True,descriptor,nbr_sim,0.9370305772759004
Computers,GAT,2-4,True,descriptor,lp_agree,0.709219174741034
Computers,GAT,2-4,True,descriptor,lp_conf,0.7206286274306906
Computers,GAT,2-4,True,descriptor,dist1,0.2781045404426525
Computers,GAT,2-4,True,descriptor,dist2,0.2876000387272618
Computers,GAT,2-4,True,descriptor,dist3+,0.7362974488254646
Computers,GAT,2-4,True,group,confidence,0.8413323628180048
Computers,GAT,2-4,True,group,neighbourhood,0.7953426316320457
Computers,GAT,2-4,True,group,label_prop,0.7243598952242838
Computers,GAT,2-4,True,group,distance,0.5983445809626047
Computers,GAT,3-4,False,descriptor,conf,-0.770410758138812
Computers,GAT,3-4,False,descriptor,entropy,0.8074691780217536
Computers,GAT,3-4,False,descriptor,nbr_agree,0.8052980503274637
Computers,GAT,3-4,False,descriptor,rel_conf,-0.6237993057514228
Computers,GAT,3-4,False,descriptor,log_deg,1.0
Computers,GAT,3-4,False,descriptor,nbr_sim,0.9439195170307798
Computers,GAT,3-4,False,descriptor,lp_agree,-0.7039627948580514
Computers,GAT,3-4,False,descriptor,lp_conf,-0.714880783798494
Computers,GAT,3-4,False,descriptor,dist1,0.2796286988213999
Computers,GAT,3-4,False,descriptor,dist2,0.29669851445766554
Computers,GAT,3-4,False,descriptor,dist3+,0.7325525254441528
Computers,GAT,3-4,False,group,confidence,0.7823769938787158
Computers,GAT,3-4,False,group,neighbourhood,0.598791391879509
Computers,GAT,3-4,False,group,label_prop,-0.7170618680193059
Computers,GAT,3-4,False,group,distance,0.5481834707411395
Computers,GCN,0-1,True,descriptor,conf,0.8273914626723273
Computers,GCN,0-1,True,descriptor,entropy,0.8841313968886756
Computers,GCN,0-1,True,descriptor,nbr_agree,0.8800427738168362
Computers,GCN,0-1,True,descriptor,rel_conf,0.8197329808554993
Computers,GCN,0-1,True,descriptor,log_deg,-0.9999999999999997
Computers,GCN,0-1,True,descriptor,nbr_sim,0.9650681369806198
Computers,GCN,0-1,True,descriptor,lp_agree,-0.750666326359452
Computers,GCN,0-1,True,descriptor,lp_conf,-0.7618088823853143
Computers,GCN,0-1,True,descriptor,dist1,0.2956488975283667
Computers,GCN,0-1,True,descriptor,dist2,0.3141592522976847
Computers,GCN,0-1,True,descriptor,dist3+,0.7797771083066748
Computers,GCN,0-1,True,group,confidence,0.8646323549849567
Computers,GCN,0-1,True,group,neighbourhood,0.627252906772437
Computers,GCN,0-1,True,group,label_prop,-0.6262118223144523
Computers,GCN,0-1,True,group,distance,0.769789920598898
Computers,GCN,0-2,True,descriptor,conf,0.8462295370115431
Computers,GCN,0-2,True,descriptor,entropy,0.8996479489532309
Computers,GCN,0-2,True,descriptor,nbr_agree,0.8392477392304992
Computers,GCN,0-2,True,descriptor,rel_conf,0.81658972858734
Computers,GCN,0-2,True,descriptor,log_deg,0.9999999999999987
Computers,GCN,0-2,True,descriptor,nbr_sim,0.9527128617865573
Computers,GCN,0-2,True,descriptor,lp_agree,-0.731588781517094
Computers,GCN,0-2,True,descriptor,lp_conf,0.7418327502630871
Computers,GCN,0-2,True,descriptor,dist1,0.27776558290604464
Computers,GCN,0-2,True,descriptor,dist2,0.2963753786333686
Computers,GCN,0-2,True,descriptor,dist3+,0.7476202015910357
Computers,GCN,0-2,True,group,confidence,0.8791943571524201
Computers,GCN,0-2,True,group,neighbourhood,0.9039131191534486
Computers,GCN,0-2,True,group,label_prop,-0.7048567771376909
Computers,GCN,0-2,True,group,distance,0.7453821815388922
Computers,GCN,0-3,True,descriptor,conf,0.8358134490376307
Computers,GCN,0-3,True,descriptor,entropy,0.9005512783331561
Computers,GCN,0-3,True,descriptor,nbr_agree,0.8386972467945756
Computers,GCN,0-3,True,descriptor,rel_conf,0.7964037307134959
Computers,GCN,0-3,True,descriptor,log_deg,-0.9999999999999992
Computers,GCN,0-3,True,descriptor,nbr_sim,0.9596638471465114
Computers,GCN,0-3,True,descriptor,lp_agree,-0.7155505385671455
Computers,GCN,0-3,True,descriptor,lp_conf,0.7354521277926406
Computers,GCN,0-3,True,descriptor,dist1,0.2946109120650895
Computers,GCN,0-3,True,descriptor,dist2,0.3050970901517466
Computers,GCN,0-3,True,descriptor,dist3+,0.7525892947853966
Computers,GCN,0-3,True,group,confidence,0.8857564085915767
Computers,GCN,0-3,True,group,neighbourhood,0.700563238971141
Computers,GCN,0-3,True,group,label_prop,-0.7171442387736917
Computers,GCN,0-3,True,group,distance,0.7376406481426759
Computers,GCN,0-4,True,descriptor,conf,-0.8392885975121996
Computers,GCN,0-4,True,descriptor,entropy,0.889232117840837
Computers,GCN,0-4,True,descriptor,nbr_agree,0.8553596410626693
Computers,GCN,0-4,True,descriptor,rel_conf,0.7906565217657676
Computers,GCN,0-4,True,descriptor,log_deg,0.9999999999999998
Computers,GCN,0-4,True,descriptor,nbr_sim,0.9537724243334226
Computers,GCN,0-4,True,descriptor,lp_agree,0.7307545487831072
Computers,GCN,0-4,True,descriptor,lp_conf,-0.7366108122882725
Computers,GCN,0-4,True,descriptor,dist1,0.29791515246869293
Computers,GCN,0-4,True,descriptor,dist2,-0.3144724448806634
Computers,GCN,0-4,True,descriptor,dist3+,0.7183751801733547
Computers,GCN,0-4,True,group,confidence,-0.7698648443439192
Computers,GCN,0-4,True,group,neighbourhood,0.6559262833813988
Computers,GCN,0-4,True,group,label_prop,0.7305505368016
Computers,GCN,0-4,True,group,distance,0.6605091423151571
Computers,GCN,1-2,True,descriptor,conf,0.8097177299677426
Computers,GCN,1-2,True,descriptor,entropy,0.8690246137063191
Computers,GCN,1-2,True,descriptor,nbr_agree,0.8304075792718708
Computers,GCN,1-2,True,descriptor,rel_conf,0.781655411012388
Computers,GCN,1-2,True,descriptor,log_deg,-0.9999999999999997
Computers,GCN,1-2,True,descriptor,nbr_sim,0.9507075217681398
Computers,GCN,1-2,True,descriptor,lp_agree,0.7259980169933865
Computers,GCN,1-2,True,descriptor,lp_conf,-0.7369678579784775
Computers,GCN,1-2,True,descriptor,dist1,0.2918213736024859
Computers,GCN,1-2,True,descriptor,dist2,0.291298751051046
Computers,GCN,1-2,True,descriptor,dist3+,0.7437897654433255
Computers,GCN,1-2,True,group,confidence,0.8516708745151584
Computers,GCN,1-2,True,group,neighbourhood,0.5690197382301911
Computers,GCN,1-2,True,group,label_prop,0.5130253134482511
Computers,GCN,1-2,True,group,distance,0.741641629795339
Computers,GCN,1-3,True,descriptor,conf,0.8272043804024968
Computers,GCN,1-3,True,descriptor,entropy,0.8863445358601869
Computers,GCN,1-3,True,descriptor,nbr_agree,0.8639266191490198
Computers,GCN,1-3,True,descriptor,rel_conf,0.8083753866068192
Computers,GCN,1-3,True,descriptor,log_deg,1.0
Computers,GCN,1-3,True,descriptor,nbr_sim,0.9625146860350352
Computers,GCN,1-3,True,descriptor,lp_agree,0.7211990192195827
Computers,GCN,1-3,True,descriptor,lp_conf,-0.7355390379503706
Computers,GCN,1-3,True,descriptor,dist1,0.2878683466697148
Computers,GCN,1-3,True,descriptor,dist2,0.2960822817536282
Computers,GCN,1-3,True,descriptor,dist3+,0.7716518128330393
Computers,GCN,1-3,True,group,confidence,0.8712481871225546
Computers,GCN,1-3,True,group,neighbourhood,0.8903534526747193
Computers,GCN,1-3,True,group,label_prop,0.5526884436094816
Computers,GCN,1-3,True,group,distance,0.7471189858772612
Computers,GCN,1-4,True,descriptor,conf,-0.8292514864745639
Computers,GCN,1-4,True,descriptor,entropy,0.8922791372599806
Computers,GCN,1-4,True,descriptor,nbr_agree,0.8620881572665938
Computers,GCN,1-4,True,descriptor,rel_conf,0.7997495925656136
Computers,GCN,1-4,True,descriptor,log_deg,-1.0
Computers,GCN,1-4,True,descriptor,nbr_sim,0.9576402577423516
Computers,GCN,1-4,True,descriptor,lp_agree,-0.7269250748405479
Computers,GCN,1-4,True,descriptor,lp_conf,0.733653537489558
Computers,GCN,1-4,True,descriptor,dist1,0.29294371394606566
Computers,GCN,1-4,True,descriptor,dist2,-0.313389802040262
Computers,GCN,1-4,True,descriptor,dist3+,0.7359135053082433
Computers,GCN,1-4,True,group,confidence,-0.7704849673623217
Computers,GCN,1-4,True,group,neighbourhood,0.6935724891963464
Computers,GCN,1-4,True,group,label_prop,-0.5725956718895626
Computers,GCN,1-4,True,group,distance,0.6521436650794444
Computers,GCN,2-3,True,descriptor,conf,0.8474986523426924
Computers,GCN,2-3,True,descriptor,entropy,0.9011233254139164
Computers,GCN,2-3,True,descriptor,nbr_agree,0.8461340184172219
Computers,GCN,2-3,True,descriptor,rel_conf,0.8208977438388774
Computers,GCN,2-3,True,descriptor,log_deg,-1.0
Computers,GCN,2-3,True,descriptor,nbr_sim,0.9662955328940581
Computers,GCN,2-3,True,descriptor,lp_agree,0.7118920147875815
Computers,GCN,2-3,True,descriptor,lp_conf,0.7180302356516393
Computers,GCN,2-3,True,descriptor,dist1,0.2895399197657727
Computers,GCN,2-3,True,descriptor,dist2,0.2825835044778155
Computers,GCN,2-3,True,descriptor,dist3+,0.7261900438693909
Computers,GCN,2-3,True,group,confidence,0.8991688384740003
Computers,GCN,2-3,True,group,neighbourhood,0.6765980175846374
Computers,GCN,2-3,True,group,label_prop,0.7206411927167924
Computers,GCN,2-3,True,group,distance,0.716977617098314
Computers,GCN,2-4,True,descriptor,conf,-0.8198678663414322
Computers,GCN,2-4,True,descriptor,entropy,0.8756693623843325
Computers,GCN,2-4,True,descriptor,nbr_agree,0.8116408016469406
Computers,GCN,2-4,True,descriptor,rel_conf,0.7688657931808373
Computers,GCN,2-4,True,descriptor,log_deg,0.9999999999999989
Computers,GCN,2-4,True,descriptor,nbr_sim,0.9588284361293776
Computers,GCN,2-4,True,descriptor,lp_agree,-0.7064160844356874
Computers,GCN,2-4,True,descriptor,lp_conf,-0.7206286274306902
Computers,GCN,2-4,True,descriptor,dist1,0.2781045404426543
Computers,GCN,2-4,True,descriptor,dist2,-0.28760003872726375
Computers,GCN,2-4,True,descriptor,dist3+,0.7362974488254657
Computers,GCN,2-4,True,group,confidence,-0.7233595075877568
Computers,GCN,2-4,True,group,neighbourhood,0.5513672178118727
Computers,GCN,2-4,True,group,label_prop,-0.715873009305335
Computers,GCN,2-4,True,group,distance,0.6686915199536082
Computers,GCN,3-4,True,descriptor,conf,-0.8377097556220373
Computers,GCN,3-4,True,descriptor,entropy,0.9018075664166852
Computers,GCN,3-4,True,descriptor,nbr_agree,0.850670518909158
Computers,GCN,3-4,True,descriptor,rel_conf,0.8016865869437892
Computers,GCN,3-4,True,descriptor,log_deg,-0.9999999999999998
Computers,GCN,3-4,True,descriptor,nbr_sim,0.963674372399268
Computers,GCN,3-4,True,descriptor,lp_agree,-0.7011481784647753
Computers,GCN,3-4,True,descriptor,lp_conf,-0.7148807837984938
Computers,GCN,3-4,True,descriptor,dist1,0.27962869882140085
Computers,GCN,3-4,True,descriptor,dist2,-0.29669851445766415
Computers,GCN,3-4,True,descriptor,dist3+,0.7325525254441406
Computers,GCN,3-4,True,group,confidence,-0.7519581086009488
Computers,GCN,3-4,True,group,neighbourhood,0.7247797980334647
Computers,GCN,3-4,True,group,label_prop,-0.7211281080968946
Computers,GCN,3-4,True,group,distance,0.6736745089375548
Cora,GAT,0-1,False,descriptor,conf,0.6899790576056666
Cora,GAT,0-1,False,descriptor,entropy,0.7525786138885405
Cora,GAT,0-1,False,descriptor,nbr_agree,0.5484719591286351
Cora,GAT,0-1,False,descriptor,rel_conf,-0.5122685415447632
Cora,GAT,0-1,False,descriptor,log_deg,1.0
Cora,GAT,0-1,False,descriptor,nbr_sim,0.8376680815736093
Cora,GAT,0-1,False,descriptor,lp_agree,-0.5353007105699465
Cora,GAT,0-1,False,descriptor,lp_conf,-0.5844796875698208
Cora,GAT,0-1,False,descriptor,dist1,0.11281994693691141
Cora,GAT,0-1,False,descriptor,dist2,0.15837801375890342
Cora,GAT,0-1,False,descriptor,dist3+,0.3508847616163362
Cora,GAT,0-1,False,group,confidence,0.7270318170147736
Cora,GAT,0-1,False,group,neighbourhood,0.31657159101853577
Cora,GAT,0-1,False,group,label_prop,-0.55838773911122
Cora,GAT,0-1,False,group,distance,0.3272501548908679
Cora,GAT,0-2,False,descriptor,conf,0.6820222078785196
Cora,GAT,0-2,False,descriptor,entropy,0.7430003878925048
Cora,GAT,0-2,False,descriptor,nbr_agree,-0.4983206425316511
Cora,GAT,0-2,False,descriptor,rel_conf,-0.506895273859288
Cora,GAT,0-2,False,descriptor,log_deg,1.0
Cora,GAT,0-2,False,descriptor,nbr_sim,0.8063523768025294
Cora,GAT,0-2,False,descriptor,lp_agree,-0.5214659710452176
Cora,GAT,0-2,False,descriptor,lp_conf,-0.6048304050914901
Cora,GAT,0-2,False,descriptor,dist1,0.1326749022868242
Cora,GAT,0-2,False,descriptor,dist2,-0.1973912848355973
Cora,GAT,0-2,False,descriptor,dist3+,0.3652146185330382
Cora,GAT,0-2,False,group,confidence,0.7176166730645689
Cora,GAT,0-2,False,group,neighbourhood,0.11541876516337855
Cora,GAT,0-2,False,group,label_prop,-0.5949314347909814
Cora,GAT,0-2,False,group,distance,0.15699711722001133
Cora,GAT,0-3,False,descriptor,conf,-0.7081511052890238
Cora,GAT,0-3,False,descriptor,entropy,-0.7795879341986748
Cora,GAT,0-3,False,descriptor,nbr_agree,-0.5660764421077366
Cora,GAT,0-3,False,descriptor,rel_conf,-0.5770004850522419
Cora,GAT,0-3,False,descriptor,log_deg,0.9999999999999978
Cora,GAT,0-3,False,descriptor,nbr_sim,0.8332000428187513
Cora,GAT,0-3,False,descriptor,lp_agree,-0.47337767676268655
Cora,GAT,0-3,False,descriptor,lp_conf,-0.5276376123917492
Cora,GAT,0-3,False,descriptor,dist1,-0.18681845580508305
Cora,GAT,0-3,False,descriptor,dist2,-0.23588615769204752
Cora,GAT,0-3,False,descriptor,dist3+,-0.3411511604751813
Cora,GAT,0-3,False,group,confidence,-0.7563360677358282
Cora,GAT,0-3,False,group,neighbourhood,0.35587865691195997
Cora,GAT,0-3,False,group,label_prop,-0.511116233554842
Cora,GAT,0-3,False,group,distance,-0.3213265277917548
Cora,GAT,0-4,False,descriptor,conf,-0.7201277572115715
Cora,GAT,0-4,False,descriptor,entropy,-0.7746145987864914
Cora,GAT,0-4,False,descriptor,nbr_agree,-0.5456208788477938
Cora,GAT,0-4,False,descriptor,rel_conf,-0.5854647159439881
Cora,GAT,0-4,False,descriptor,log_deg,0.9999999999999994
Cora,GAT,0-4,False,descriptor,nbr_sim,0.8447303039074177
Cora,GAT,0-4,False,descriptor,lp_agree,0.4951002294825222
Cora,GAT,0-4,False,descriptor,lp_conf,0.5555985118077794
Cora,GAT,0-4,False,descriptor,dist1,0.07531500824788433
Cora,GAT,0-4,False,descriptor,dist2,-0.15145788119264678
Cora,GAT,0-4,False,descriptor,dist3+,0.2974567994140732
Cora,GAT,0-4,False,group,confidence,-0.7540036760342603
Cora,GAT,0-4,False,group,neighbourhood,0.5578272581567398
Cora,GAT,0-4,False,group,label_prop,0.5284892528980518
Cora,GAT,0-4,False,group,distance,0.12866902055533777
Cora,GAT,1-2,True,descriptor,conf,0.6646708238766666
Cora,GAT,1-2,True,descriptor,entropy,0.6999127263941981
Cora,GAT,1-2,True,descriptor,nbr_agree,-0.5206985570286644
Cora,GAT,1-2,True,descriptor,rel_conf,0.4978445667982153
Cora,GAT,1-2,True,descriptor,log_deg,1.0
Cora,GAT,1-2,True,descriptor,nbr_sim,0.7727379609502436
Cora,GAT,1-2,True,descriptor,lp_agree,0.4886420717986603
Cora,GAT,1-2,True,descriptor,lp_conf,0.5773065908073364
Cora,GAT,1-2,True,descriptor,dist1,0.128798690702622
Cora,GAT,1-2,True,descriptor,dist2,-0.18101923848120594
Cora,GAT,1-2,True,descriptor,dist3+,0.35531796809011085
Cora,GAT,1-2,True,group,confidence,0.6871415362159449
Cora,GAT,1-2,True,group,neighbourhood,0.44485933722211035
Cora,GAT,1-2,True,group,label_prop,0.5554713828254713
Cora,GAT,1-2,True,group,distance,0.07513968627088226
Cora,GAT,1-3,False,descriptor,conf,-0.6264390411364337
Cora,GAT,1-3,False,descriptor,entropy,-0.6869134029587605
Cora,GAT,1-3,False,descriptor,nbr_agree,-0.5088942715454925
Cora,GAT,1-3,False,descriptor,rel_conf,0.4928501161163098
Cora,GAT,1-3,False,descriptor,log_deg,0.9999999999999979
Cora,GAT,1-3,False,descriptor,nbr_sim,0.8111825918420712
Cora,GAT,1-3,False,descriptor,lp_agree,0.4345064631937247
Cora,GAT,1-3,False,descriptor,lp_conf,0.5297588712297773
Cora,GAT,1-3,False,descriptor,dist1,-0.1142857761430671
Cora,GAT,1-3,False,descriptor,dist2,-0.10278318423464324
Cora,GAT,1-3,False,descriptor,dist3+,-0.32517516118424494
Cora,GAT,1-3,False,group,confidence,-0.6673643566592461
Cora,GAT,1-3,False,group,neighbourhood,0.43286245637055665
Cora,GAT,1-3,False,group,label_prop,0.49281238718914017
Cora,GAT,1-3,False,group,distance,-0.2997103133616973
Cora,GAT,1-4,False,descriptor,conf,-0.6687043226370455
Cora,GAT,1-4,False,descriptor,entropy,-0.738014089769728
Cora,GAT,1-4,False,descriptor,nbr_agree,-0.4928347986474154
Cora,GAT,1-4,False,descriptor,rel_conf,0.5300563100110212
Cora,GAT,1-4,False,descriptor,log_deg,0.9999999999999992
Cora,GAT,1-4,False,descriptor,nbr_sim,0.8295712321802095
Cora,GAT,1-4,False,descriptor,lp_agree,-0.48345024962740496
Cora,GAT,1-4,False,descriptor,lp_conf,-0.5659879969318716
Cora,GAT,1-4,False,descriptor,dist1,0.09279594892753062
Cora,GAT,1-4,False,descriptor,dist2,-0.1276056895527359
Cora,GAT,1-4,False,descriptor,dist3+,0.2958861185489383
Cora,GAT,1-4,False,group,confidence,-0.7119909633885696
Cora,GAT,1-4,False,group,neighbourhood,0.5606536521536298
Cora,GAT,1-4,False,group,label_prop,-0.5240258651548672
Cora,GAT,1-4,False,group,distance,0.09961520545605973
Cora,GAT,2-3,False,descriptor,conf,-0.6660836684491205
Cora,GAT,2-3,False,descriptor,entropy,-0.717611076045747
Cora,GAT,2-3,False,descriptor,nbr_agree,0.4741715994841534
Cora,GAT,2-3,False,descriptor,rel_conf,0.5172049509517277
Cora,GAT,2-3,False,descriptor,log_deg,1.0
Cora,GAT,2-3,False,descriptor,nbr_sim,0.7829676787917887
Cora,GAT,2-3,False,descriptor,lp_agree,0.5069966329156436
Cora,GAT,2-3,False,descriptor,lp_conf,0.5606195089582467
Cora,GAT,2-3,False,descriptor,dist1,-0.14531504042218282
Cora,GAT,2-3,False,descriptor,dist2,0.19164201645163528
Cora,GAT,2-3,False,descriptor,dist3+,-0.4048557134975632
Cora,GAT,2-3,False,group,confidence,-0.699613402480897
Cora,GAT,2-3,False,group,neighbourhood,0.5453760435290819
Cora,GAT,2-3,False,group,label_prop,0.5498250777123236
Cora,GAT,2-3,False,group,distance,-0.11704134635777837
Cora,GAT,2-4,False,descriptor,conf,-0.6790965729122005
Cora,GAT,2-4,False,descriptor,entropy,-0.7349109275928513
Cora,GAT,2-4,False,descriptor,nbr_agree,0.45432104052024636
Cora,GAT,2-4,False,descriptor,rel_conf,0.4571223563207405
Cora,GAT,2-4,False,descriptor,log_deg,1.0
Cora,GAT,2-4,False,descriptor,nbr_sim,0.7871635439343823
Cora,GAT,2-4,False,descriptor,lp_agree,-0.46642586931008334
Cora,GAT,2-4,False,descriptor,lp_conf,-0.5380403967120445
Cora,GAT,2-4,False,descriptor,dist1,0.1511094899797208
Cora,GAT,2-4,False,descriptor,dist2,0.17847428781349747
Cora,GAT,2-4,False,descriptor,dist3+,0.3660209912054007
Cora,GAT,2-4,False,group,confidence,-0.7151691091105855
Cora,GAT,2-4,False,group,neighbourhood,0.5297168124801391
Cora,GAT,2-4,False,group,label_prop,-0.5274316243034809
Cora,GAT,2-4,False,group,distance,0.16134281943451573
Cora,GAT,3-4,False,descriptor,conf,0.6987577813510496
Cora,GAT,3-4,False,descriptor,entropy,0.7564802383224418
Cora,GAT,3-4,False,descriptor,nbr_agree,0.49125106001161967
Cora,GAT,3-4,False,descriptor,rel_conf,0.4982882797081804
Cora,GAT,3-4,False,descriptor,log_deg,0.999999999999997
Cora,GAT,3-4,False,descriptor,nbr_sim,0.8217339007029559
Cora,GAT,3-4,False,descriptor,lp_agree,-0.536410854311253
Cora,GAT,3-4,False,descriptor,lp_conf,-0.6297156626762481
Cora,GAT,3-4,False,descriptor,dist1,-0.10729360071522172
Cora,GAT,3-4,False,descriptor,dist2,0.12275465146632973
Cora,GAT,3-4,False,descriptor,dist3+,-0.329113941877596
Cora,GAT,3-4,False,group,confidence,0.7384422373235935
Cora,GAT,3-4,False,group,neighbourhood,0.7303087438521574
Cora,GAT,3-4,False,group,label_prop,-0.5945973367579479
Cora,GAT,3-4,False,group,distance,-0.12544130132720446
Cora,GCN,0-1,False,descriptor,conf,0.6954155178538678
Cora,GCN,0-1,False,descriptor,entropy,0.7633045678451595
Cora,GCN,0-1,False,descriptor,nbr_agree,0.5059869699478661
Cora,GCN,0-1,False,descriptor,rel_conf,0.7813036289086475
Cora,GCN,0-1,False,descriptor,log_deg,-0.9999999999999989
Cora,GCN,0-1,False,descriptor,nbr_sim,-0.7881738435107046
Cora,GCN,0-1,False,descriptor,lp_agree,-0.5089752200343305
Cora,GCN,0-1,False,descriptor,lp_conf,0.5844796875698209
Cora,GCN,0-1,False,descriptor,dist1,0.11281994693691254
Cora,GCN,0-1,False,descriptor,dist2,-0.15837801375890384
Cora,GCN,0-1,False,descriptor,dist3+,0.3508847616163365
Cora,GCN,0-1,False,group,confidence,0.7363556935855912
Cora,GCN,0-1,False,group,neighbourhood,-0.13991586933129524
Cora,GCN,0-1,False,group,label_prop,-0.4674365656543603
Cora,GCN,0-1,False,group,distance,-0.04371669572423554
Cora,GCN,0-2,False,descriptor,conf,0.7029566722696403
Cora,GCN,0-2,False,descriptor,entropy,0.7768594925523465
Cora,GCN,0-2,False,descriptor,nbr_agree,-0.519741432228903
Cora,GCN,0-2,False,descriptor,rel_conf,0.7131230484303831
Cora,GCN,0-2,False,descriptor,log_deg,0.9999999999999989
Cora,GCN,0-2,False,descriptor,nbr_sim,-0.7757093965496414
Cora,GCN,0-2,False,descriptor,lp_agree,-0.5268221400702161
Cora,GCN,0-2,False,descriptor,lp_conf,-0.6048304050914903
Cora,GCN,0-2,False,descriptor,dist1,0.13267490228682452
Cora,GCN,0-2,False,descriptor,dist2,0.197391284835597
Cora,GCN,0-2,False,descriptor,dist3+,-0.36521461853303877
Cora,GCN,0-2,False,group,confidence,0.7479803342338369
Cora,GCN,0-2,False,group,neighbourhood,0.019276505546017255
Cora,GCN,0-2,False,group,label_prop,-0.5914222510004299
Cora,GCN,0-2,False,group,distance,0.1167623907882027
Cora,GCN,0-3,False,descriptor,conf,0.7130704771529602
Cora,GCN,0-3,False,descriptor,entropy,0.781804330375621
Cora,GCN,0-3,False,descriptor,nbr_agree,0.4498468648982403
Cora,GCN,0-3,False,descriptor,rel_conf,0.7545867287865995
Cora,GCN,0-3,False,descriptor,log_deg,-1.0
Cora,GCN,0-3,False,descriptor,nbr_sim,-0.7510615301361497
Cora,GCN,0-3,False,descriptor,lp_agree,-0.4659610307031984
Cora,GCN,0-3,False,descriptor,lp_conf,-0.5276376123917488
Cora,GCN,0-3,False,descriptor,dist1,-0.18681845580508485
Cora,GCN,0-3,False,descriptor,dist2,0.2358861576920478
Cora,GCN,0-3,False,descriptor,dist3+,-0.34115116047518135
Cora,GCN,0-3,False,group,confidence,0.7444802855664191
Cora,GCN,0-3,False,group,neighbourhood,-0.00793231223327947
Cora,GCN,0-3,False,group,label_prop,-0.5118223729421563
Cora,GCN,0-3,False,group,distance,0.11522145462284301
Cora,GCN,0-4,False,descriptor,conf,-0.7166444423266157
Cora,GCN,0-4,False,descriptor,entropy,-0.7703750551705186
Cora,GCN,0-4,False,descriptor,nbr_agree,-0.5405320596565235
Cora,GCN,0-4,False,descriptor,rel_conf,-0.7780684129068133
Cora,GCN,0-4,False,descriptor,log_deg,-1.0
Cora,GCN,0-4,False,descriptor,nbr_sim,-0.8153863495027242
Cora,GCN,0-4,False,descriptor,lp_agree,0.4849468444456893
Cora,GCN,0-4,False,descriptor,lp_conf,0.5555985118077797
Cora,GCN,0-4,False,descriptor,dist1,0.0753150082478849
Cora,GCN,0-4,False,descriptor,dist2,0.15145788119264655
Cora,GCN,0-4,False,descriptor,dist3+,0.2974567994140755
Cora,GCN,0-4,False,group,confidence,-0.7425669414811279
Cora,GCN,0-4,False,group,neighbourhood,-0.6935670968733408
Cora,GCN,0-4,False,group,label_prop,0.5206857537561086
Cora,GCN,0-4,False,group,distance,0.04425080346807655
Cora,GCN,1-2,False,descriptor,conf,0.6936154544533432
Cora,GCN,1-2,False,descriptor,entropy,0.7580335636836407
Cora,GCN,1-2,False,descriptor,nbr_agree,-0.5147233359317269
Cora,GCN,1-2,False,descriptor,rel_conf,0.7127210093224712
Cora,GCN,1-2,False,descriptor,log_deg,-0.9999999999999958
Cora,GCN,1-2,False,descriptor,nbr_sim,0.7526792469962611
Cora,GCN,1-2,False,descriptor,lp_agree,0.4908786158446008
Cora,GCN,1-2,False,descriptor,lp_conf,-0.5773065908073364
Cora,GCN,1-2,False,descriptor,dist1,0.12879869070262237
Cora,GCN,1-2,False,descriptor,dist2,-0.18101923848120477
Cora,GCN,1-2,False,descriptor,dist3+,-0.35531796809010974
Cora,GCN,1-2,False,group,confidence,0.7325476770138312
Cora,GCN,1-2,False,group,neighbourhood,0.3950929852080081
Cora,GCN,1-2,False,group,label_prop,0.4679797992509186
Cora,GCN,1-2,False,group,distance,-0.19745684777045447
Cora,GCN,1-3,False,descriptor,conf,0.6258892023005699
Cora,GCN,1-3,False,descriptor,entropy,0.7069834223428051
Cora,GCN,1-3,False,descriptor,nbr_agree,0.4690394166786617
Cora,GCN,1-3,False,descriptor,rel_conf,0.6974242890572327
Cora,GCN,1-3,False,descriptor,log_deg,1.0
Cora,GCN,1-3,False,descriptor,nbr_sim,0.7542522901576588
Cora,GCN,1-3,False,descriptor,lp_agree,0.3997258203662159
Cora,GCN,1-3,False,descriptor,lp_conf,-0.5297588712297767
Cora,GCN,1-3,False,descriptor,dist1,-0.11428577614306733
Cora,GCN,1-3,False,descriptor,dist2,-0.10278318423464296
Cora,GCN,1-3,False,descriptor,dist3+,-0.32517516118424683
Cora,GCN,1-3,False,group,confidence,0.6670745393640791
Cora,GCN,1-3,False,group,neighbourhood,0.5148142148718943
Cora,GCN,1-3,False,group,label_prop,0.37715596499584814
Cora,GCN,1-3,False,group,distance,-0.29166179870951864
Cora,GCN,1-4,False,descriptor,conf,-0.6652790130043269
Cora,GCN,1-4,False,descriptor,entropy,-0.7496288969685841
Cora,GCN,1-4,False,descriptor,nbr_agree,-0.481086116239879
Cora,GCN,1-4,False,descriptor,rel_conf,-0.7188884704299001
Cora,GCN,1-4,False,descriptor,log_deg,1.0
Cora,GCN,1-4,False,descriptor,nbr_sim,0.7763257670346053
Cora,GCN,1-4,False,descriptor,lp_agree,-0.46655796480826206
Cora,GCN,1-4,False,descriptor,lp_conf,0.5659879969318712
Cora,GCN,1-4,False,descriptor,dist1,0.09279594892753078
Cora,GCN,1-4,False,descriptor,dist2,-0.12760568955273582
Cora,GCN,1-4,False,descriptor,dist3+,0.29588611854894087
Cora,GCN,1-4,False,group,confidence,-0.7075955587421864
Cora,GCN,1-4,False,group,neighbourhood,-0.16571137533414454
Cora,GCN,1-4,False,group,label_prop,-0.4351077631537968
Cora,GCN,1-4,False,group,distance,0.06587369882609535
Cora,GCN,2-3,False,descriptor,conf,0.6877353743876506
Cora,GCN,2-3,False,descriptor,entropy,0.7602823495780547
Cora,GCN,2-3,False,descriptor,nbr_agree,-0.5111022500648166
Cora,GCN,2-3,False,descriptor,rel_conf,0.7119584928316249
Cora,GCN,2-3,False,descriptor,log_deg,-1.0
Cora,GCN,2-3,False,descriptor,nbr_sim,0.7563359852981846
Cora,GCN,2-3,False,descriptor,lp_agree,0.49586755806912136
Cora,GCN,2-3,False,descriptor,lp_conf,0.5606195089582465
Cora,GCN,2-3,False,descriptor,dist1,-0.1453150404221834
Cora,GCN,2-3,False,descriptor,dist2,0.1916420164516344
Cora,GCN,2-3,False,descriptor,dist3+,0.40485571349756244
Cora,GCN,2-3,False,group,confidence,0.7253461798959672
Cora,GCN,2-3,False,group,neighbourhood,0.6882520795767407
Cora,GCN,2-3,False,group,label_prop,0.5451686150750871
Cora,GCN,2-3,False,group,distance,0.20024933539618475
Cora,GCN,2-4,False,descriptor,conf,-0.688636978149086
Cora,GCN,2-4,False,descriptor,entropy,-0.7736957816183405
Cora,GCN,2-4,False,descriptor,nbr_agree,0.5285921819903785
Cora,GCN,2-4,False,descriptor,rel_conf,-0.6846482384058074
Cora,GCN,2-4,False,descriptor,log_deg,-0.9999999999999986
Cora,GCN,2-4,False,descriptor,nbr_sim,0.7682308160943356
Cora,GCN,2-4,False,descriptor,lp_agree,-0.4679339607973276
Cora,GCN,2-4,False,descriptor,lp_conf,-0.5380403967120445
Cora,GCN,2-4,False,descriptor,dist1,0.1511094899797211
Cora,GCN,2-4,False,descriptor,dist2,0.1784742878134972
Cora,GCN,2-4,False,descriptor,dist3+,-0.36602099120540343
Cora,GCN,2-4,False,group,confidence,-0.7334123299466649
Cora,GCN,2-4,False,group,neighbourhood,-0.5007537061662433
Cora,GCN,2-4,False,group,label_prop,-0.51222260817943
Cora,GCN,2-4,False,group,distance,0.06086758854151937
Cora,GCN,3-4,False,descriptor,conf,-0.6767543344291704
Cora,GCN,3-4,False,descriptor,entropy,-0.7516624161587716
Cora,GCN,3-4,False,descriptor,nbr_agree,-0.4770179835999655
Cora,GCN,3-4,False,descriptor,rel_conf,-0.7371419980972783
Cora,GCN,3-4,False,descriptor,log_deg,1.0
Cora,GCN,3-4,False,descriptor,nbr_sim,0.7521976391674153
Cora,GCN,3-4,False,descriptor,lp_agree,-0.5226346541962454
Cora,GCN,3-4,False,descriptor,lp_conf,-0.6297156626762478
Cora,GCN,3-4,False,descriptor,dist1,-0.10729360071522201
Cora,GCN,3-4,False,descriptor,dist2,0.12275465146632958
Cora,GCN,3-4,False,descriptor,dist3+,-0.3291139418775962
Cora,GCN,3-4,False,group,confidence,-0.7107788587680256
Cora,GCN,3-4,False,group,neighbourhood,-0.46655703728070425
Cora,GCN,3-4,False,group,label_prop,-0.575847092957279
Cora,GCN,3-4,False,group,distance,-0.06664272577125276
Photo,GAT,0-1,False,descriptor,conf,-0.7677756299469263
Photo,GAT,0-1,False,descriptor,entropy,-0.8219347163291181
Photo,GAT,0-1,False,descriptor,nbr_agree,0.9083491646340601
Photo,GAT,0-1,False,descriptor,rel_conf,0.6755707280095067
Photo,GAT,0-1,False,descriptor,log_deg,1.0
Photo,GAT,0-1,False,descriptor,nbr_sim,0.9571961947237613
Photo,GAT,0-1,False,descriptor,lp_agree,0.8307783820167546
Photo,GAT,0-1,False,descriptor,lp_conf,0.8529183580892424
Photo,GAT,0-1,False,descriptor,dist1,0.28395019051803866
Photo,GAT,0-1,False,descriptor,dist2,0.2966654472732698
Photo,GAT,0-1,False,descriptor,dist3+,0.7275233885444033
Photo,GAT,0-1,False,group,confidence,-0.802341064878695
Photo,GAT,0-1,False,group,neighbourhood,0.8620884070282018
Photo,GAT,0-1,False,group,label_prop,0.85019400160043
Photo,GAT,0-1,False,group,distance,0.37899984188971053
Photo,GAT,0-2,False,descriptor,conf,0.7816286267980395
Photo,GAT,0-2,False,descriptor,entropy,0.8427535207949675
Photo,GAT,0-2,False,descriptor,nbr_agree,0.8957343290857956
Photo,GAT,0-2,False,descriptor,rel_conf,0.6452912774744614
Photo,GAT,0-2,False,descriptor,log_deg,1.0
Photo,GAT,0-2,False,descriptor,nbr_sim,0.9596827671560771
Photo,GAT,0-2,False,descriptor,lp_agree,-0.834884666651598
Photo,GAT,0-2,False,descriptor,lp_conf,-0.8552267079816748
Photo,GAT,0-2,False,descriptor,dist1,0.29944095070992427
Photo,GAT,0-2,False,descriptor,dist2,0.32061575673473547
Photo,GAT,0-2,False,descriptor,dist3+,0.7562485563356549
Photo,GAT,0-2,False,group,confidence,0.8138643171741533
Photo,GAT,0-2,False,group,neighbourhood,0.866840681061716
Photo,GAT,0-2,False,group,label_prop,-0.8514840185075877
Photo,GAT,0-2,False,group,distance,0.5093608993534753
Photo,GAT,0-3,False,descriptor,conf,-0.819721004360778
Photo,GAT,0-3,False,descriptor,entropy,-0.8773189446002201
Photo,GAT,0-3,False,descriptor,nbr_agree,0.9128182995391996
Photo,GAT,0-3,False,descriptor,rel_conf,0.6641512944754697
Photo,GAT,0-3,False,descriptor,log_deg,0.9999999999999999
Photo,GAT,0-3,False,descriptor,nbr_sim,0.9591652779946654
Photo,GAT,0-3,False,descriptor,lp_agree,0.835846189422653
Photo,GAT,0-3,False,descriptor,lp_conf,0.855836874558884
Photo,GAT,0-3,False,descriptor,dist1,0.2987335282691511
Photo,GAT,0-3,False,descriptor,dist2,0.34632466003503665
Photo,GAT,0-3,False,descriptor,dist3+,0.772485435629653
Photo,GAT,0-3,False,group,confidence,-0.8514256027612606
Photo,GAT,0-3,False,group,neighbourhood,0.8508685079355983
Photo,GAT,0-3,False,group,label_prop,0.850224664980728
Photo,GAT,0-3,False,group,distance,0.685236736222307
Photo,GAT,0-4,False,descriptor,conf,0.7909829135643535
Photo,GAT,0-4,False,descriptor,entropy,0.843208528257079
Photo,GAT,0-4,False,descriptor,nbr_agree,0.9099597891528194
Photo,GAT,0-4,False,descriptor,rel_conf,0.6869423502419228
Photo,GAT,0-4,False,descriptor,log_deg,0.9999999999999992
Photo,GAT,0-4,False,descriptor,nbr_sim,0.9578887242275
Photo,GAT,0-4,False,descriptor,lp_agree,-0.834892011006652
Photo,GAT,0-4,False,descriptor,lp_conf,-0.8538201730715118
Photo,GAT,0-4,False,descriptor,dist1,0.286148120482502
Photo,GAT,0-4,False,descriptor,dist2,0.31631860478499124
Photo,GAT,0-4,False,descriptor,dist3+,-0.7114532057874119
Photo,GAT,0-4,False,group,confidence,0.8243701023915133
Photo,GAT,0-4,False,group,neighbourhood,0.7969820527162285
Photo,GAT,0-4,False,group,label_prop,-0.8528106880895414
Photo,GAT,0-4,False,group,distance,0.15904362929392987
Photo,GAT,1-2,True,descriptor,conf,-0.8203153651014057
Photo,GAT,1-2,True,descriptor,entropy,-0.8798900479025612
Photo,GAT,1-2,True,descriptor,nbr_agree,0.9072905892118271
Photo,GAT,1-2,True,descriptor,rel_conf,0.7132099674289967
Photo,GAT,1-2,True,descriptor,log_deg,1.0
Photo,GAT,1-2,True,descriptor,nbr_sim,0.9670726058717987
Photo,GAT,1-2,True,descriptor,lp_agree,-0.84842069667299
Photo,GAT,1-2,True,descriptor,lp_conf,-0.8626873398341431
Photo,GAT,1-2,True,descriptor,dist1,0.2993721582965683
Photo,GAT,1-2,True,descriptor,dist2,0.3303747224733627
Photo,GAT,1-2,True,descriptor,dist3+,0.7638841823621729
Photo,GAT,1-2,True,group,confidence,-0.8545496423109801
Photo,GAT,1-2,True,group,neighbourhood,0.9103670985152077
Photo,GAT,1-2,True,group,label_prop,-0.8582654622038377
Photo,GAT,1-2,True,group,distance,0.4105852756871916
Photo,GAT,1-3,False,descriptor,conf,0.7626382445774725
Photo,GAT,1-3,False,descriptor,entropy,0.8189126071113598
Photo,GAT,1-3,False,descriptor,nbr_agree,0.9019327606045096
Photo,GAT,1-3,False,descriptor,rel_conf,0.6550387335498327
Photo,GAT,1-3,False,descriptor,log_deg,0.9999999999999996
Photo,GAT,1-3,False,descriptor,nbr_sim,0.9584931267121682
Photo,GAT,1-3,False,descriptor,lp_agree,0.8386239331901478
Photo,GAT,1-3,False,descriptor,lp_conf,0.8579633999623576
Photo,GAT,1-3,False,descriptor,dist1,0.30529066615875633
Photo,GAT,1-3,False,descriptor,dist2,0.34544566289519135
Photo,GAT,1-3,False,descriptor,dist3+,0.7563483954651415
Photo,GAT,1-3,False,group,confidence,0.7978953421519057
Photo,GAT,1-3,False,group,neighbourhood,0.8787852843310507
Photo,GAT,1-3,False,group,label_prop,0.8533193881483561
Photo,GAT,1-3,False,group,distance,0.3751627651532934
Photo,GAT,1-4,True,descriptor,conf,-0.7996753535204457
Photo,GAT,1-4,True,descriptor,entropy,-0.8548988712713418
Photo,GAT,1-4,True,descriptor,nbr_agree,0.9159890349697433
Photo,GAT,1-4,True,descriptor,rel_conf,0.7074590231429797
Photo,GAT,1-4,True,descriptor,log_deg,0.9999999999999998
Photo,GAT,1-4,True,descriptor,nbr_sim,0.9584527789429124
Photo,GAT,1-4,True,descriptor,lp_agree,-0.8298859467431253
Photo,GAT,1-4,True,descriptor,lp_conf,-0.8478836984878503
Photo,GAT,1-4,True,descriptor,dist1,0.2827437170601272
Photo,GAT,1-4,True,descriptor,dist2,0.299223378330295
Photo,GAT,1-4,True,descriptor,dist3+,-0.6875761025929118
Photo,GAT,1-4,True,group,confidence,-0.8347939225833412
Photo,GAT,1-4,True,group,neighbourhood,0.8836308457511186
Photo,GAT,1-4,True,group,label_prop,-0.8460918144373799
Photo,GAT,1-4,True,group,distance,0.2884462329280024
Photo,GAT,2-3,False,descriptor,conf,-0.7575028408407251
Photo,GAT,2-3,False,descriptor,entropy,-0.8204882880613611
Photo,GAT,2-3,False,descriptor,nbr_agree,0.8754150491790698
Photo,GAT,2-3,False,descriptor,rel_conf,0.5926370530343896
Photo,GAT,2-3,False,descriptor,log_deg,1.0
Photo,GAT,2-3,False,descriptor,nbr_sim,0.9525458614385847
Photo,GAT,2-3,False,descriptor,lp_agree,-0.8457198486895077
Photo,GAT,2-3,False,descriptor,lp_conf,-0.8682633754942428
Photo,GAT,2-3,False,descriptor,dist1,0.3018691537621424
Photo,GAT,2-3,False,descriptor,dist2,0.3398094791002918
Photo,GAT,2-3,False,descriptor,dist3+,0.7514744131688756
Photo,GAT,2-3,False,group,confidence,-0.7887037952775381
Photo,GAT,2-3,False,group,neighbourhood,0.8961277156849277
Photo,GAT,2-3,False,group,label_prop,-0.8597098772638754
Photo,GAT,2-3,False,group,distance,0.5032150738921489
Photo,GAT,2-4,True,descriptor,conf,0.7772318968442669
Photo,GAT,2-4,True,descriptor,entropy,0.8497564767000719
Photo,GAT,2-4,True,descriptor,nbr_agree,0.892286973569605
Photo,GAT,2-4,True,descriptor,rel_conf,0.6600663300678126
Photo,GAT,2-4,True,descriptor,log_deg,1.0
Photo,GAT,2-4,True,descriptor,nbr_sim,0.9556748077477162
Photo,GAT,2-4,True,descriptor,lp_agree,0.8255628977920036
Photo,GAT,2-4,True,descriptor,lp_conf,0.849022368109874
Photo,GAT,2-4,True,descriptor,dist1,0.30437114497849277
Photo,GAT,2-4,True,descriptor,dist2,0.32563455270705566
Photo,GAT,2-4,True,descriptor,dist3+,-0.6875761025929065
Photo,GAT,2-4,True,group,confidence,0.817426613595757
Photo,GAT,2-4,True,group,neighbourhood,0.8596650121200897
Photo,GAT,2-4,True,group,label_prop,0.8470553000696288
Photo,GAT,2-4,True,group,distance,0.2795693220140081
Photo,GAT,3-4,False,descriptor,conf,-0.7595309823328479
Photo,GAT,3-4,False,descriptor,entropy,-0.8135476098326054
Photo,GAT,3-4,False,descriptor,nbr_agree,0.895424888110655
Photo,GAT,3-4,False,descriptor,rel_conf,0.6250989604451352
Photo,GAT,3-4,False,descriptor,log_deg,0.999999999999999
Photo,GAT,3-4,False,descriptor,nbr_sim,0.9437383188165909
Photo,GAT,3-4,False,descriptor,lp_agree,-0.8365986562117798
Photo,GAT,3-4,False,descriptor,lp_conf,-0.8578749180025831
Photo,GAT,3-4,False,descriptor,dist1,0.30157271564430294
Photo,GAT,3-4,False,descriptor,dist2,0.3342159885706191
Photo,GAT,3-4,False,descriptor,dist3+,-0.7402137319083062
Photo,GAT,3-4,False,group,confidence,-0.7931458048960668
Photo,GAT,3-4,False,group,neighbourhood,0.8339207110919212
Photo,GAT,3-4,False,group,label_prop,-0.8521203621689213
Photo,GAT,3-4,False,group,distance,0.13335307671332972
Photo,GCN,0-1,False,descriptor,conf,0.8002160099288748
Photo,GCN,0-1,False,descriptor,entropy,0.8637883223151839
Photo,GCN,0-1,False,descriptor,nbr_agree,0.8963212652832029
Photo,GCN,0-1,False,descriptor,rel_conf,0.7779540482473272
Photo,GCN,0-1,False,descriptor,log_deg,-1.0
Photo,GCN,0-1,False,descriptor,nbr_sim,0.9525511998087295
Photo,GCN,0-1,False,descriptor,lp_agree,0.8262431405912595
Photo,GCN,0-1,False,descriptor,lp_conf,0.8529183580892425
Photo,GCN,0-1,False,descriptor,dist1,0.2839501905180386
Photo,GCN,0-1,False,descriptor,dist2,-0.2966654472732669
Photo,GCN,0-1,False,descriptor,dist3+,0.7275233885443905
Photo,GCN,0-1,False,group,confidence,0.8422755577137901
Photo,GCN,0-1,False,group,neighbourhood,0.46722840758018475
Photo,GCN,0-1,False,group,label_prop,0.8505193508490637
Photo,GCN,0-1,False,group,distance,0.6705836084299399
Photo,GCN,0-2,False,descriptor,conf,0.8170096173428033
Photo,GCN,0-2,False,descriptor,entropy,0.8802141041439954
Photo,GCN,0-2,False,descriptor,nbr_agree,0.9004098332909142
Photo,GCN,0-2,False,descriptor,rel_conf,0.7888734435948486
Photo,GCN,0-2,False,descriptor,log_deg,0.9999999999999999
Photo,GCN,0-2,False,descriptor,nbr_sim,0.9585039927837982
Photo,GCN,0-2,False,descriptor,lp_agree,0.8315304093392144
Photo,GCN,0-2,False,descriptor,lp_conf,-0.8552267079816745
Photo,GCN,0-2,False,descriptor,dist1,0.2994409507099253
Photo,GCN,0-2,False,descriptor,dist2,-0.32061575673473275
Photo,GCN,0-2,False,descriptor,dist3+,0.7562485563356576
Photo,GCN,0-2,False,group,confidence,0.858645166868228
Photo,GCN,0-2,False,group,neighbourhood,0.8444593686892289
Photo,GCN,0-2,False,group,label_prop,0.6013229693230574
Photo,GCN,0-2,False,group,distance,0.700263584235339
Photo,GCN,0-3,False,descriptor,conf,-0.8112245508462799
Photo,GCN,0-3,False,descriptor,entropy,-0.8679506760855755
Photo,GCN,0-3,False,descriptor,nbr_agree,0.8879079212606634
Photo,GCN,0-3,False,descriptor,rel_conf,-0.7580542083878337
Photo,GCN,0-3,False,descriptor,log_deg,1.0
Photo,GCN,0-3,False,descriptor,nbr_sim,0.9505331600481738
Photo,GCN,0-3,False,descriptor,lp_agree,0.8352917590888702
Photo,GCN,0-3,False,descriptor,lp_conf,0.8558368745588842
Photo,GCN,0-3,False,descriptor,dist1,0.29873352826915117
Photo,GCN,0-3,False,descriptor,dist2,0.34632466003503276
Photo,GCN,0-3,False,descriptor,dist3+,0.7724854356296538
Photo,GCN,0-3,False,group,confidence,-0.8461430268653393
Photo,GCN,0-3,False,group,neighbourhood,0.7318779128221841
Photo,GCN,0-3,False,group,label_prop,0.8546222669209874
Photo,GCN,0-3,False,group,distance,0.7582247684619747
Photo,GCN,0-4,False,descriptor,conf,0.7887871881388737
Photo,GCN,0-4,False,descriptor,entropy,0.863661543509153
Photo,GCN,0-4,False,descriptor,nbr_agree,0.8847152721553658
Photo,GCN,0-4,False,descriptor,rel_conf,0.7391543857125354
Photo,GCN,0-4,False,descriptor,log_deg,-1.0
Photo,GCN,0-4,False,descriptor,nbr_sim,0.9450865560507983
Photo,GCN,0-4,False,descriptor,lp_agree,-0.8363400796002962
Photo,GCN,0-4,False,descriptor,lp_conf,-0.8538201730715119
Photo,GCN,0-4,False,descriptor,dist1,-0.2861481204825005
Photo,GCN,0-4,False,descriptor,dist2,0.3163186047849884
Photo,GCN,0-4,False,descriptor,dist3+,-0.7114532057874026
Photo,GCN,0-4,False,group,confidence,0.8345841535258544
Photo,GCN,0-4,False,group,neighbourhood,0.16336210849013
Photo,GCN,0-4,False,group,label_prop,-0.8530232611758637
Photo,GCN,0-4,False,group,distance,-0.503983912463395
Photo,GCN,1-2,True,descriptor,conf,0.8192841889088212
Photo,GCN,1-2,True,descriptor,entropy,0.8799808068967904
Photo,GCN,1-2,True,descriptor,nbr_agree,0.9274166747923258
Photo,GCN,1-2,True,descriptor,rel_conf,0.7779857413191708
Photo,GCN,1-2,True,descriptor,log_deg,-0.9999999999999999
Photo,GCN,1-2,True,descriptor,nbr_sim,0.9688730968611365
Photo,GCN,1-2,True,descriptor,lp_agree,0.8476803715806125
Photo,GCN,1-2,True,descriptor,lp_conf,-0.8626873398341433
Photo,GCN,1-2,True,descriptor,dist1,0.2993721582965685
Photo,GCN,1-2,True,descriptor,dist2,0.33037472247336186
Photo,GCN,1-2,True,descriptor,dist3+,0.7638841823621776
Photo,GCN,1-2,True,group,confidence,0.8627882781915776
Photo,GCN,1-2,True,group,neighbourhood,0.5431771873063842
Photo,GCN,1-2,True,group,label_prop,0.6234380217952595
Photo,GCN,1-2,True,group,distance,0.7077329868601702
Photo,GCN,1-3,True,descriptor,conf,-0.8047317446951662
Photo,GCN,1-3,True,descriptor,entropy,-0.8513484497195349
Photo,GCN,1-3,True,descriptor,nbr_agree,0.9144771859595001
Photo,GCN,1-3,True,descriptor,rel_conf,-0.7592840734605126
Photo,GCN,1-3,True,descriptor,log_deg,-1.0
Photo,GCN,1-3,True,descriptor,nbr_sim,0.9603838956255302
Photo,GCN,1-3,True,descriptor,lp_agree,0.8301226495530558
Photo,GCN,1-3,True,descriptor,lp_conf,0.8579633999623572
Photo,GCN,1-3,True,descriptor,dist1,0.30529066615875644
Photo,GCN,1-3,True,descriptor,dist2,-0.34544566289518924
Photo,GCN,1-3,True,descriptor,dist3+,0.7563483954651381
Photo,GCN,1-3,True,group,confidence,-0.8430389958371798
Photo,GCN,1-3,True,group,neighbourhood,0.43918548389618656
Photo,GCN,1-3,True,group,label_prop,0.8567243307656368
Photo,GCN,1-3,True,group,distance,0.666179720681579
Photo,GCN,1-4,False,descriptor,conf,0.8001060940509578
Photo,GCN,1-4,False,descriptor,entropy,0.8720928857985311
Photo,GCN,1-4,False,descriptor,nbr_agree,0.9062137290750112
Photo,GCN,1-4,False,descriptor,rel_conf,0.7427381268029762
Photo,GCN,1-4,False,descriptor,log_deg,1.0
Photo,GCN,1-4,False,descriptor,nbr_sim,0.9527035791760246
Photo,GCN,1-4,False,descriptor,lp_agree,-0.8279775556607558
Photo,GCN,1-4,False,descriptor,lp_conf,-0.8478836984878505
Photo,GCN,1-4,False,descriptor,dist1,-0.28274371706012696
Photo,GCN,1-4,False,descriptor,dist2,-0.2992233783302952
Photo,GCN,1-4,False,descriptor,dist3+,-0.6875761025928991
Photo,GCN,1-4,False,group,confidence,0.8501710059422138
Photo,GCN,1-4,False,group,neighbourhood,0.8041853087592213
Photo,GCN,1-4,False,group,label_prop,-0.8478587356846684
Photo,GCN,1-4,False,group,distance,-0.5472245927600061
Photo,GCN,2-3,True,descriptor,conf,-0.886315506620315
Photo,GCN,2-3,True,descriptor,entropy,-0.9191227540378153
Photo,GCN,2-3,True,descriptor,nbr_agree,0.926591141184766
Photo,GCN,2-3,True,descriptor,rel_conf,-0.8516770548691411
Photo,GCN,2-3,True,descriptor,log_deg,1.0
Photo,GCN,2-3,True,descriptor,nbr_sim,0.9712645257744645
Photo,GCN,2-3,True,descriptor,lp_agree,0.8426928007997776
Photo,GCN,2-3,True,descriptor,lp_conf,-0.8682633754942426
Photo,GCN,2-3,True,descriptor,dist1,0.30186915376214357
Photo,GCN,2-3,True,descriptor,dist2,-0.33980947910028725
Photo,GCN,2-3,True,descriptor,dist3+,0.7514744131688812
Photo,GCN,2-3,True,group,confidence,-0.9218925079557169
Photo,GCN,2-3,True,group,neighbourhood,0.9319046808581226
Photo,GCN,2-3,True,group,label_prop,0.5982902941102787
Photo,GCN,2-3,True,group,distance,0.6725609707165516
Photo,GCN,2-4,False,descriptor,conf,0.8217632788513762
Photo,GCN,2-4,False,descriptor,entropy,0.8860980927439145
Photo,GCN,2-4,False,descriptor,nbr_agree,0.9069345545710961
Photo,GCN,2-4,False,descriptor,rel_conf,0.7686005796964456
Photo,GCN,2-4,False,descriptor,log_deg,-1.0
Photo,GCN,2-4,False,descriptor,nbr_sim,0.9574005227412499
Photo,GCN,2-4,False,descriptor,lp_agree,-0.8293649868444412
Photo,GCN,2-4,False,descriptor,lp_conf,0.8490223681098742
Photo,GCN,2-4,False,descriptor,dist1,-0.30437114497849377
Photo,GCN,2-4,False,descriptor,dist2,-0.3256345527070537
Photo,GCN,2-4,False,descriptor,dist3+,-0.6875761025929019
Photo,GCN,2-4,False,group,confidence,0.8730162554354189
Photo,GCN,2-4,False,group,neighbourhood,0.1851644855890112
Photo,GCN,2-4,False,group,label_prop,-0.5976334272142955
Photo,GCN,2-4,False,group,distance,-0.5545138011236358
Photo,GCN,3-4,False,descriptor,conf,-0.8630753054338466
Photo,GCN,3-4,False,descriptor,entropy,-0.9012703516650631
Photo,GCN,3-4,False,descriptor,nbr_agree,0.9156912219749779
Photo,GCN,3-4,False,descriptor,rel_conf,-0.8162541836764754
Photo,GCN,3-4,False,descriptor,log_deg,-0.9999999999999989
Photo,GCN,3-4,False,descriptor,nbr_sim,0.9675985587243511
Photo,GCN,3-4,False,descriptor,lp_agree,-0.8371198272399609
Photo,GCN,3-4,False,descriptor,lp_conf,-0.8578749180025831
Photo,GCN,3-4,False,descriptor,dist1,-0.30157271564430105
Photo,GCN,3-4,False,descriptor,dist2,0.33421598857061763
Photo,GCN,3-4,False,descriptor,dist3+,-0.7402137319082979
Photo,GCN,3-4,False,group,confidence,-0.8901164683191193
Photo,GCN,3-4,False,group,neighbourhood,0.06829684857777829
Photo,GCN,3-4,False,group,label_prop,-0.8567627969138848
Photo,GCN,3-4,False,group,distance,-0.48401091720284983
Physics,GAT,0-1,False,descriptor,conf,-0.8636590995089388
Physics,GAT,0-1,False,descriptor,entropy,0.918330173057338
Physics,GAT,0-1,False,descriptor,nbr_agree,-0.8708281697563827
Physics,GAT,0-1,False,descriptor,rel_conf,0.7603807072857398
Physics,GAT,0-1,False,descriptor,log_deg,1.0
Physics,GAT,0-1,False,descriptor,nbr_sim,-0.9478015817982814
Physics,GAT,0-1,False,descriptor,lp_agree,0.7338781733340265
Physics,GAT,0-1,False,descriptor,lp_conf,0.7519583336323885
Physics,GAT,0-1,False,descriptor,dist1,0.2042342205550569
Physics,GAT,0-1,False,descriptor,dist2,0.16915667563339806
Physics,GAT,0-1,False,descriptor,dist3+,0.3371954530037721
Physics,GAT,0-1,False,group,confidence,0.847752632563778
Physics,GAT,0-1,False,group,neighbourhood,-0.190975335900008
Physics,GAT,0-1,False,group,label_prop,0.758654771010926
Physics,GAT,0-1,False,group,distance,0.18043577480322134
Physics,GAT,0-2,False,descriptor,conf,0.8236047354420041
Physics,GAT,0-2,False,descriptor,entropy,0.8959774765979925
Physics,GAT,0-2,False,descriptor,nbr_agree,-0.8660825783649518
Physics,GAT,0-2,False,descriptor,rel_conf,-0.7265514419288048
Physics,GAT,0-2,False,descriptor,log_deg,0.9999999999999988
Physics,GAT,0-2,False,descriptor,nbr_sim,-0.9379882780477955
Physics,GAT,0-2,False,descriptor,lp_agree,0.7210081732018261
Physics,GAT,0-2,False,descriptor,lp_conf,0.7485537828958579
Physics,GAT,0-2,False,descriptor,dist1,0.21226992160716712
Physics,GAT,0-2,False,descriptor,dist2,0.18311173165080852
Physics,GAT,0-2,False,descriptor,dist3+,0.3289894348530839
Physics,GAT,0-2,False,group,confidence,0.7540012346944858
Physics,GAT,0-2,False,group,neighbourhood,-0.00082355064820429
Physics,GAT,0-2,False,group,label_prop,0.7447235619298017
Physics,GAT,0-2,False,group,distance,0.08385518669484097
Physics,GAT,0-3,False,descriptor,conf,-0.8556518243831922
Physics,GAT,0-3,False,descriptor,entropy,-0.9128116133425179
Physics,GAT,0-3,False,descriptor,nbr_agree,0.8819662090917912
Physics,GAT,0-3,False,descriptor,rel_conf,0.7778364155799541
Physics,GAT,0-3,False,descriptor,log_deg,0.9999999999999989
Physics,GAT,0-3,False,descriptor,nbr_sim,0.9489108585583829
Physics,GAT,0-3,False,descriptor,lp_agree,0.731232615289622
Physics,GAT,0-3,False,descriptor,lp_conf,0.7572533427355699
Physics,GAT,0-3,False,descriptor,dist1,0.2082746356380612
Physics,GAT,0-3,False,descriptor,dist2,0.18978109966007223
Physics,GAT,0-3,False,descriptor,dist3+,0.35642526971160426
Physics,GAT,0-3,False,group,confidence,-0.9003569792684695
Physics,GAT,0-3,False,group,neighbourhood,0.7717253341140237
Physics,GAT,0-3,False,group,label_prop,0.7495060816570196
Physics,GAT,0-3,False,group,distance,0.10057454027302384
Physics,GAT,0-4,True,descriptor,conf,0.8408219747801868
Physics,GAT,0-4,True,descriptor,entropy,-0.9022399862198741
Physics,GAT,0-4,True,descriptor,nbr_agree,-0.8560446244003194
Physics,GAT,0-4,True,descriptor,rel_conf,-0.6964679681632214
Physics,GAT,0-4,True,descriptor,log_deg,0.9999999999999992
Physics,GAT,0-4,True,descriptor,nbr_sim,-0.9187025549270729
Physics,GAT,0-4,True,descriptor,lp_agree,0.7322437452957712
Physics,GAT,0-4,True,descriptor,lp_conf,0.7525935764123699
Physics,GAT,0-4,True,descriptor,dist1,-0.2027165045189434
Physics,GAT,0-4,True,descriptor,dist2,-0.16739608584996676
Physics,GAT,0-4,True,descriptor,dist3+,0.33328098080039226
Physics,GAT,0-4,True,group,confidence,-0.8029557652021249
Physics,GAT,0-4,True,group,neighbourhood,-0.5874962332934687
Physics,GAT,0-4,True,group,label_prop,0.7550826946366916
Physics,GAT,0-4,True,group,distance,0.14858037743733957
Physics,GAT,1-2,False,descriptor,conf,-0.819054059852713
Physics,GAT,1-2,False,descriptor,entropy,0.897464927358209
Physics,GAT,1-2,False,descriptor,nbr_agree,0.8411734921128804
Physics,GAT,1-2,False,descriptor,rel_conf,-0.718883958311157
Physics,GAT,1-2,False,descriptor,log_deg,1.0
Physics,GAT,1-2,False,descriptor,nbr_sim,0.9437496466023234
Physics,GAT,1-2,False,descriptor,lp_agree,0.7265490164464637
Physics,GAT,1-2,False,descriptor,lp_conf,0.749158936783816
Physics,GAT,1-2,False,descriptor,dist1,0.20349118781736358
Physics,GAT,1-2,False,descriptor,dist2,0.16310806676552644
Physics,GAT,1-2,False,descriptor,dist3+,0.3413870536117266
Physics,GAT,1-2,False,group,confidence,0.6278976739192944
Physics,GAT,1-2,False,group,neighbourhood,0.9256719006229807
Physics,GAT,1-2,False,group,label_prop,0.7503047708261582
Physics,GAT,1-2,False,group,distance,0.1396988545487133
Physics,GAT,1-3,False,descriptor,conf,0.8712704156727258
Physics,GAT,1-3,False,descriptor,entropy,-0.9249177588121402
Physics,GAT,1-3,False,descriptor,nbr_agree,-0.8745206468782514
Physics,GAT,1-3,False,descriptor,rel_conf,0.792881934016082
Physics,GAT,1-3,False,descriptor,log_deg,0.9999999999999992
Physics,GAT,1-3,False,descriptor,nbr_sim,-0.9514527385098058
Physics,GAT,1-3,False,descriptor,lp_agree,0.7268725688971176
Physics,GAT,1-3,False,descriptor,lp_conf,0.7503984159955974
Physics,GAT,1-3,False,descriptor,dist1,0.2071839037038549
Physics,GAT,1-3,False,descriptor,dist2,0.16910180497637622
Physics,GAT,1-3,False,descriptor,dist3+,0.34425285901147046
Physics,GAT,1-3,False,group,confidence,-0.8806637367273283
Physics,GAT,1-3,False,group,neighbourhood,0.3704613380118965
Physics,GAT,1-3,False,group,label_prop,0.7442007864840013
Physics,GAT,1-3,False,group,distance,0.1418291468350574
Physics,GAT,1-4,False,descriptor,conf,-0.8550346957677759
Physics,GAT,1-4,False,descriptor,entropy,-0.9233112865633469
Physics,GAT,1-4,False,descriptor,nbr_agree,0.8513953024414161
Physics,GAT,1-4,False,descriptor,rel_conf,-0.6940433471416819
Physics,GAT,1-4,False,descriptor,log_deg,1.0
Physics,GAT,1-4,False,descriptor,nbr_sim,0.9182999805475843
Physics,GAT,1-4,False,descriptor,lp_agree,0.7287239181666645
Physics,GAT,1-4,False,descriptor,lp_conf,0.751430419284359
Physics,GAT,1-4,False,descriptor,dist1,-0.19928374678317584
Physics,GAT,1-4,False,descriptor,dist2,-0.16421499875496529
Physics,GAT,1-4,False,descriptor,dist3+,0.34947953568732804
Physics,GAT,1-4,False,group,confidence,-0.8976797195371085
Physics,GAT,1-4,False,group,neighbourhood,0.8076583444748034
Physics,GAT,1-4,False,group,label_prop,0.7539287846314886
Physics,GAT,1-4,False,group,distance,0.01785361189557352
Physics,GAT,2-3,False,descriptor,conf,-0.8376311788731198
Physics,GAT,2-3,False,descriptor,entropy,-0.9080859966271116
Physics,GAT,2-3,False,descriptor,nbr_agree,-0.8816131855361551
Physics,GAT,2-3,False,descriptor,rel_conf,-0.7529102523600643
Physics,GAT,2-3,False,descriptor,log_deg,1.0
Physics,GAT,2-3,False,descriptor,nbr_sim,-0.9530438559562432
Physics,GAT,2-3,False,descriptor,lp_agree,0.7263880508323969
Physics,GAT,2-3,False,descriptor,lp_conf,0.7564227169794322
Physics,GAT,2-3,False,descriptor,dist1,0.2232666075001455
Physics,GAT,2-3,False,descriptor,dist2,0.17995627737305256
Physics,GAT,2-3,False,descriptor,dist3+,0.37456748362090686
Physics,GAT,2-3,False,group,confidence,-0.7441248878718056
Physics,GAT,2-3,False,group,neighbourhood,0.5455026999910146
Physics,GAT,2-3,False,group,label_prop,0.7466610531074795
Physics,GAT,2-3,False,group,distance,0.19565210689608686
Physics,GAT,2-4,False,descriptor,conf,0.8120538952372165
Physics,GAT,2-4,False,descriptor,entropy,-0.8858967446090488
Physics,GAT,2-4,False,descriptor,nbr_agree,0.8468058533619316
Physics,GAT,2-4,False,descriptor,rel_conf,0.675880174868233
Physics,GAT,2-4,False,descriptor,log_deg,1.0
Physics,GAT,2-4,False,descriptor,nbr_sim,0.919878215230647
Physics,GAT,2-4,False,descriptor,lp_agree,0.7387434967941262
Physics,GAT,2-4,False,descriptor,lp_conf,0.7582958880290267
Physics,GAT,2-4,False,descriptor,dist1,-0.20536693028103944
Physics,GAT,2-4,False,descriptor,dist2,-0.17718015589304378
Physics,GAT,2-4,False,descriptor,dist3+,0.360015189701353
Physics,GAT,2-4,False,group,confidence,-0.5699916295278009
Physics,GAT,2-4,False,group,neighbourhood,0.6982537073714662
Physics,GAT,2-4,False,group,label_prop,0.7592768413118379
Physics,GAT,2-4,False,group,distance,-0.14858309274965292
Physics,GAT,3-4,False,descriptor,conf,-0.8342300781319106
Physics,GAT,3-4,False,descriptor,entropy,0.9052793468294518
Physics,GAT,3-4,False,descriptor,nbr_agree,-0.8528887513787587
Physics,GAT,3-4,False,descriptor,rel_conf,-0.6997012272243792
Physics,GAT,3-4,False,descriptor,log_deg,1.0
Physics,GAT,3-4,False,descriptor,nbr_sim,-0.924580285462634
Physics,GAT,3-4,False,descriptor,lp_agree,0.7411613615575638
Physics,GAT,3-4,False,descriptor,lp_conf,0.7554723365884727
Physics,GAT,3-4,False,descriptor,dist1,-0.20741275684646593
Physics,GAT,3-4,False,descriptor,dist2,-0.17261309038458073
Physics,GAT,3-4,False,descriptor,dist3+,0.3442532156256328
Physics,GAT,3-4,False,group,confidence,0.8435059541735075
Physics,GAT,3-4,False,group,neighbourhood,-0.10692735471233944
Physics,GAT,3-4,False,group,label_prop,0.7563784551008628
Physics,GAT,3-4,False,group,distance,-0.1332929036891023
Physics,GCN,0-1,False,descriptor,conf,0.8735844799465762
Physics,GCN,0-1,False,descriptor,entropy,0.929915432737269
Physics,GCN,0-1,False,descriptor,nbr_agree,0.8643112046795557
Physics,GCN,0-1,False,descriptor,rel_conf,0.8210120299082401
Physics,GCN,0-1,False,descriptor,log_deg,0.9999999999999989
Physics,GCN,0-1,False,descriptor,nbr_sim,-0.9610736252624793
Physics,GCN,0-1,False,descriptor,lp_agree,-0.7327891267636879
Physics,GCN,0-1,False,descriptor,lp_conf,0.7519583336323885
Physics,GCN,0-1,False,descriptor,dist1,0.20423422055505686
Physics,GCN,0-1,False,descriptor,dist2,0.16915667563339634
Physics,GCN,0-1,False,descriptor,dist3+,0.33719545300376763
Physics,GCN,0-1,False,group,confidence,0.9089770091314141
Physics,GCN,0-1,False,group,neighbourhood,0.6579420404851781
Physics,GCN,0-1,False,group,label_prop,-0.6899815325544296
Physics,GCN,0-1,False,group,distance,0.2507519859357221
Physics,GCN,0-2,False,descriptor,conf,0.8961444294386934
Physics,GCN,0-2,False,descriptor,entropy,0.9426162210103114
Physics,GCN,0-2,False,descriptor,nbr_agree,-0.8971348146918333
Physics,GCN,0-2,False,descriptor,rel_conf,0.8717773020857551
Physics,GCN,0-2,False,descriptor,log_deg,1.0
Physics,GCN,0-2,False,descriptor,nbr_sim,-0.974144806405957
Physics,GCN,0-2,False,descriptor,lp_agree,-0.7290178379240587
Physics,GCN,0-2,False,descriptor,lp_conf,-0.7485537828958576
Physics,GCN,0-2,False,descriptor,dist1,0.21226992160716612
Physics,GCN,0-2,False,descriptor,dist2,0.1831117316508091
Physics,GCN,0-2,False,descriptor,dist3+,0.3289894348530792
Physics,GCN,0-2,False,group,confidence,0.9243785739732777
Physics,GCN,0-2,False,group,neighbourhood,0.058440681662501215
Physics,GCN,0-2,False,group,label_prop,-0.743622994602548
Physics,GCN,0-2,False,group,distance,0.302184118808076
Physics,GCN,0-3,False,descriptor,conf,0.848715293120524
Physics,GCN,0-3,False,descriptor,entropy,0.9113724712419605
Physics,GCN,0-3,False,descriptor,nbr_agree,-0.8708360180707219
Physics,GCN,0-3,False,descriptor,rel_conf,0.8014263401774941
Physics,GCN,0-3,False,descriptor,log_deg,0.999999999999999
Physics,GCN,0-3,False,descriptor,nbr_sim,-0.95490272939789
Physics,GCN,0-3,False,descriptor,lp_agree,-0.7277443599918076
Physics,GCN,0-3,False,descriptor,lp_conf,-0.7572533427355698
Physics,GCN,0-3,False,descriptor,dist1,0.20827463563806084
Physics,GCN,0-3,False,descriptor,dist2,0.18978109966007217
Physics,GCN,0-3,False,descriptor,dist3+,0.35642526971159944
Physics,GCN,0-3,False,group,confidence,0.8762357183527901
Physics,GCN,0-3,False,group,neighbourhood,0.38780495211852367
Physics,GCN,0-3,False,group,label_prop,-0.7578175160800281
Physics,GCN,0-3,False,group,distance,0.2876849355790158
Physics,GCN,0-4,False,descriptor,conf,0.8624364946327592
Physics,GCN,0-4,False,descriptor,entropy,0.9215106102028345
Physics,GCN,0-4,False,descriptor,nbr_agree,-0.8731444024194132
Physics,GCN,0-4,False,descriptor,rel_conf,0.8138153760247665
Physics,GCN,0-4,False,descriptor,log_deg,1.0
Physics,GCN,0-4,False,descriptor,nbr_sim,-0.96093743848673
Physics,GCN,0-4,False,descriptor,lp_agree,0.7359760719897065
Physics,GCN,0-4,False,descriptor,lp_conf,-0.75259357641237
Physics,GCN,0-4,False,descriptor,dist1,0.2027165045189436
Physics,GCN,0-4,False,descriptor,dist2,0.16739608584996574
Physics,GCN,0-4,False,descriptor,dist3+,0.33328098080039
Physics,GCN,0-4,False,group,confidence,0.8870958314590178
Physics,GCN,0-4,False,group,neighbourhood,-0.2735346357060813
Physics,GCN,0-4,False,group,label_prop,-0.7406828015853513
Physics,GCN,0-4,False,group,distance,0.2451321612149205
Physics,GCN,1-2,False,descriptor,conf,0.9043621175871699
Physics,GCN,1-2,False,descriptor,entropy,0.9518480058891583
Physics,GCN,1-2,False,descriptor,nbr_agree,-0.8816230710898183
Physics,GCN,1-2,False,descriptor,rel_conf,0.8646050947987611
Physics,GCN,1-2,False,descriptor,log_deg,1.0
Physics,GCN,1-2,False,descriptor,nbr_sim,0.9684783173476222
Physics,GCN,1-2,False,descriptor,lp_agree,0.7379270289665604
Physics,GCN,1-2,False,descriptor,lp_conf,-0.7491589367838162
Physics,GCN,1-2,False,descriptor,dist1,0.20349118781736208
Physics,GCN,1-2,False,descriptor,dist2,0.16310806676552567
Physics,GCN,1-2,False,descriptor,dist3+,0.3413870536117283
Physics,GCN,1-2,False,group,confidence,0.9319273249675305
Physics,GCN,1-2,False,group,neighbourhood,0.6264960983989253
Physics,GCN,1-2,False,group,label_prop,0.6562257960596889
Physics,GCN,1-2,False,group,distance,0.2549717932464579
Physics,GCN,1-3,False,descriptor,conf,0.8523405284075349
Physics,GCN,1-3,False,descriptor,entropy,0.9137114103470981
Physics,GCN,1-3,False,descriptor,nbr_agree,-0.867904494304482
Physics,GCN,1-3,False,descriptor,rel_conf,0.8107605671393076
Physics,GCN,1-3,False,descriptor,log_deg,1.0
Physics,GCN,1-3,False,descriptor,nbr_sim,0.9510944469772128
Physics,GCN,1-3,False,descriptor,lp_agree,0.7284681344359576
Physics,GCN,1-3,False,descriptor,lp_conf,-0.7503984159955976
Physics,GCN,1-3,False,descriptor,dist1,0.20718390370385548
Physics,GCN,1-3,False,descriptor,dist2,0.1691018049763763
Physics,GCN,1-3,False,descriptor,dist3+,0.3442528590114713
Physics,GCN,1-3,False,group,confidence,0.8801104633289625
Physics,GCN,1-3,False,group,neighbourhood,0.8180567250478606
Physics,GCN,1-3,False,group,label_prop,0.6737849080877821
Physics,GCN,1-3,False,group,distance,0.251073282187301
Physics,GCN,1-4,False,descriptor,conf,0.8628234148171344
Physics,GCN,1-4,False,descriptor,entropy,0.9235576536261956
Physics,GCN,1-4,False,descriptor,nbr_agree,-0.8626337621675466
Physics,GCN,1-4,False,descriptor,rel_conf,0.8137778147934971
Physics,GCN,1-4,False,descriptor,log_deg,1.0
Physics,GCN,1-4,False,descriptor,nbr_sim,0.9601916002006473
Physics,GCN,1-4,False,descriptor,lp_agree,-0.7293038109049659
Physics,GCN,1-4,False,descriptor,lp_conf,-0.7514304192843592
Physics,GCN,1-4,False,descriptor,dist1,0.1992837467831759
Physics,GCN,1-4,False,descriptor,dist2,0.16421499875496579
Physics,GCN,1-4,False,descriptor,dist3+,0.34947953568733264
Physics,GCN,1-4,False,group,confidence,0.8889331159068964
Physics,GCN,1-4,False,group,neighbourhood,0.3818960031038749
Physics,GCN,1-4,False,group,label_prop,0.6396320492833953
Physics,GCN,1-4,False,group,distance,0.2308329221676707
Physics,GCN,2-3,False,descriptor,conf,0.8744236994219948
Physics,GCN,2-3,False,descriptor,entropy,0.9223226030657199
Physics,GCN,2-3,False,descriptor,nbr_agree,0.8932720437448896
Physics,GCN,2-3,False,descriptor,rel_conf,0.8304694381780243
Physics,GCN,2-3,False,descriptor,log_deg,1.0
Physics,GCN,2-3,False,descriptor,nbr_sim,0.9623147196788475
Physics,GCN,2-3,False,descriptor,lp_agree,0.73173511796669
Physics,GCN,2-3,False,descriptor,lp_conf,0.7564227169794324
Physics,GCN,2-3,False,descriptor,dist1,0.22326660750014443
Physics,GCN,2-3,False,descriptor,dist2,0.1799562773730525
Physics,GCN,2-3,False,descriptor,dist3+,0.3745674836209068
Physics,GCN,2-3,False,group,confidence,0.8950325372853222
Physics,GCN,2-3,False,group,neighbourhood,0.8511723695091538
Physics,GCN,2-3,False,group,label_prop,0.7587119281553936
Physics,GCN,2-3,False,group,distance,0.3115241425849662
Physics,GCN,2-4,False,descriptor,conf,0.8731622658855875
Physics,GCN,2-4,False,descriptor,entropy,0.9254944701794638
Physics,GCN,2-4,False,descriptor,nbr_agree,0.8762638747703737
Physics,GCN,2-4,False,descriptor,rel_conf,0.8248574816576414
Physics,GCN,2-4,False,descriptor,log_deg,1.0
Physics,GCN,2-4,False,descriptor,nbr_sim,0.9625572367885485
Physics,GCN,2-4,False,descriptor,lp_agree,-0.7433324419813032
Physics,GCN,2-4,False,descriptor,lp_conf,0.7582958880290263
Physics,GCN,2-4,False,descriptor,dist1,0.20536693028103795
Physics,GCN,2-4,False,descriptor,dist2,0.17718015589304392
Physics,GCN,2-4,False,descriptor,dist3+,0.3600151897013533
Physics,GCN,2-4,False,group,confidence,0.89334052199727
Physics,GCN,2-4,False,group,neighbourhood,0.8746630801362476
Physics,GCN,2-4,False,group,label_prop,0.7567789724793453
Physics,GCN,2-4,False,group,distance,0.25414753117510364
Physics,GCN,3-4,False,descriptor,conf,0.8484965145069807
Physics,GCN,3-4,False,descriptor,entropy,0.9140979918294561
Physics,GCN,3-4,False,descriptor,nbr_agree,0.8767390496259516
Physics,GCN,3-4,False,descriptor,rel_conf,0.8018250315213984
Physics,GCN,3-4,False,descriptor,log_deg,0.999999999999999
Physics,GCN,3-4,False,descriptor,nbr_sim,0.9548168876027568
Physics,GCN,3-4,False,descriptor,lp_agree,-0.7441211012519957
Physics,GCN,3-4,False,descriptor,lp_conf,0.7554723365884732
Physics,GCN,3-4,False,descriptor,dist1,0.20741275684646604
Physics,GCN,3-4,False,descriptor,dist2,0.17261309038458092
Physics,GCN,3-4,False,descriptor,dist3+,0.3442532156256341
Physics,GCN,3-4,False,group,confidence,0.8747934779993368
Physics,GCN,3-4,False,group,neighbourhood,0.6746387293287498
Physics,GCN,3-4,False,group,label_prop,0.7516126308000757
Physics,GCN,3-4,False,group,distance,0.2474946240579164
Pubmed,GAT,0-1,True,descriptor,conf,0.9345754378399891
Pubmed,GAT,0-1,True,descriptor,entropy,0.9362136918714308
Pubmed,GAT,0-1,True,descriptor,nbr_agree,0.6301749236862035
Pubmed,GAT,0-1,True,descriptor,rel_conf,0.8695943540407253
Pubmed,GAT,0-1,True,descriptor,log_deg,-0.9999999999999938
Pubmed,GAT,0-1,True,descriptor,nbr_sim,0.9497298370042137
Pubmed,GAT,0-1,True,descriptor,lp_agree,0.5700853701883585
Pubmed,GAT,0-1,True,descriptor,lp_conf,0.5507773196139641
Pubmed,GAT,0-1,True,descriptor,dist1,0.24906107409072825
Pubmed,GAT,0-1,True,descriptor,dist2,0.15060755743717982
Pubmed,GAT,0-1,True,descriptor,dist3+,0.23362110387721804
Pubmed,GAT,0-1,True,group,confidence,0.9330613502976947
Pubmed,GAT,0-1,True,group,neighbourhood,0.8111360358256547
Pubmed,GAT,0-1,True,group,label_prop,0.5913899354858589
Pubmed,GAT,0-1,True,group,distance,0.28388588536845566
Pubmed,GAT,0-2,False,descriptor,conf,0.9208644278544844
Pubmed,GAT,0-2,False,descriptor,entropy,0.9359935232881205
Pubmed,GAT,0-2,False,descriptor,nbr_agree,0.5576834506355901
Pubmed,GAT,0-2,False,descriptor,rel_conf,0.82739697534101
Pubmed,GAT,0-2,False,descriptor,log_deg,0.9999999999999974
Pubmed,GAT,0-2,False,descriptor,nbr_sim,0.9370965828555091
Pubmed,GAT,0-2,False,descriptor,lp_agree,0.5523308132167677
Pubmed,GAT,0-2,False,descriptor,lp_conf,0.5525996347679138
Pubmed,GAT,0-2,False,descriptor,dist1,-0.2414792897735861
Pubmed,GAT,0-2,False,descriptor,dist2,0.1579780747375856
Pubmed,GAT,0-2,False,descriptor,dist3+,-0.2402620226535369
Pubmed,GAT,0-2,False,group,confidence,0.9312701049833157
Pubmed,GAT,0-2,False,group,neighbourhood,0.29716338786388524
Pubmed,GAT,0-2,False,group,label_prop,0.5823999554676387
Pubmed,GAT,0-2,False,group,distance,-0.1755391570248716
Pubmed,GAT,0-3,False,descriptor,conf,0.9248766999356259
Pubmed,GAT,0-3,False,descriptor,entropy,0.9334880932783293
Pubmed,GAT,0-3,False,descriptor,nbr_agree,0.5600944870929454
Pubmed,GAT,0-3,False,descriptor,rel_conf,0.8411370221223549
Pubmed,GAT,0-3,False,descriptor,log_deg,1.0
Pubmed,GAT,0-3,False,descriptor,nbr_sim,0.9361654688408962
Pubmed,GAT,0-3,False,descriptor,lp_agree,-0.5500670709572866
Pubmed,GAT,0-3,False,descriptor,lp_conf,-0.5437452159060694
Pubmed,GAT,0-3,False,descriptor,dist1,0.2524808246816294
Pubmed,GAT,0-3,False,descriptor,dist2,0.17607863795218243
Pubmed,GAT,0-3,False,descriptor,dist3+,-0.2487169590709316
Pubmed,GAT,0-3,False,group,confidence,0.9321251679103371
Pubmed,GAT,0-3,False,group,neighbourhood,0.5256152669664307
Pubmed,GAT,0-3,False,group,label_prop,-0.5727716519698863
Pubmed,GAT,0-3,False,group,distance,0.17023616141078063
Pubmed,GAT,0-4,False,descriptor,conf,-0.9276973282627593
Pubmed,GAT,0-4,False,descriptor,entropy,-0.9383155556918371
Pubmed,GAT,0-4,False,descriptor,nbr_agree,0.6033080123861413
Pubmed,GAT,0-4,False,descriptor,rel_conf,0.856280679852649
Pubmed,GAT,0-4,False,descriptor,log_deg,0.9999999999999978
Pubmed,GAT,0-4,False,descriptor,nbr_sim,0.9411442446160991
Pubmed,GAT,0-4,False,descriptor,lp_agree,0.5312107984630237
Pubmed,GAT,0-4,False,descriptor,lp_conf,-0.5558019758713348
Pubmed,GAT,0-4,False,descriptor,dist1,-0.24155804999834862
Pubmed,GAT,0-4,False,descriptor,dist2,-0.17174687424208224
Pubmed,GAT,0-4,False,descriptor,dist3+,0.2361584986516224
Pubmed,GAT,0-4,False,group,confidence,-0.9315633741543914
Pubmed,GAT,0-4,False,group,neighbourhood,0.8140351526081332
Pubmed,GAT,0-4,False,group,label_prop,-0.4060983925710012
Pubmed,GAT,0-4,False,group,distance,-0.031048930805174464
Pubmed,GAT,1-2,False,descriptor,conf,0.9162761545050296
Pubmed,GAT,1-2,False,descriptor,entropy,0.9305502903134357
Pubmed,GAT,1-2,False,descriptor,nbr_agree,0.5695142388485691
Pubmed,GAT,1-2,False,descriptor,rel_conf,0.8429037152667989
Pubmed,GAT,1-2,False,descriptor,log_deg,-0.9999999999999984
Pubmed,GAT,1-2,False,descriptor,nbr_sim,0.9435576161316505
Pubmed,GAT,1-2,False,descriptor,lp_agree,0.5654686122596616
Pubmed,GAT,1-2,False,descriptor,lp_conf,0.5687459448456732
Pubmed,GAT,1-2,False,descriptor,dist1,-0.23920503150830047
Pubmed,GAT,1-2,False,descriptor,dist2,0.15030000695035123
Pubmed,GAT,1-2,False,descriptor,dist3+,-0.2307855047624847
Pubmed,GAT,1-2,False,group,confidence,0.9242288921814272
Pubmed,GAT,1-2,False,group,neighbourhood,0.27362338909897344
Pubmed,GAT,1-2,False,group,label_prop,0.5907346291696279
Pubmed,GAT,1-2,False,group,distance,-0.15996112211443544
Pubmed,GAT,1-3,False,descriptor,conf,0.9244729985490623
Pubmed,GAT,1-3,False,descriptor,entropy,0.9427131728221434
Pubmed,GAT,1-3,False,descriptor,nbr_agree,0.6253246343702455
Pubmed,GAT,1-3,False,descriptor,rel_conf,0.8486180267027928
Pubmed,GAT,1-3,False,descriptor,log_deg,-0.9999999999999949
Pubmed,GAT,1-3,False,descriptor,nbr_sim,0.940038591852532
Pubmed,GAT,1-3,False,descriptor,lp_agree,-0.5535152124288317
Pubmed,GAT,1-3,False,descriptor,lp_conf,-0.5700649745293618
Pubmed,GAT,1-3,False,descriptor,dist1,0.26511666406418116
Pubmed,GAT,1-3,False,descriptor,dist2,0.16899979799112277
Pubmed,GAT,1-3,False,descriptor,dist3+,-0.2334173732694855
Pubmed,GAT,1-3,False,group,confidence,0.9343519092008787
Pubmed,GAT,1-3,False,group,neighbourhood,0.578284856051948
Pubmed,GAT,1-3,False,group,label_prop,-0.5830509852537703
Pubmed,GAT,1-3,False,group,distance,0.17709856038294516
Pubmed,GAT,1-4,False,descriptor,conf,-0.9205536953805319
Pubmed,GAT,1-4,False,descriptor,entropy,-0.9378579157630373
Pubmed,GAT,1-4,False,descriptor,nbr_agree,0.60042140578473
Pubmed,GAT,1-4,False,descriptor,rel_conf,0.8373903425647787
Pubmed,GAT,1-4,False,descriptor,log_deg,-0.9999999999999978
Pubmed,GAT,1-4,False,descriptor,nbr_sim,0.9329728936715946
Pubmed,GAT,1-4,False,descriptor,lp_agree,0.5603657336621204
Pubmed,GAT,1-4,False,descriptor,lp_conf,-0.5692803175900322
Pubmed,GAT,1-4,False,descriptor,dist1,-0.24119130499389513
Pubmed,GAT,1-4,False,descriptor,dist2,-0.1664686682731326
Pubmed,GAT,1-4,False,descriptor,dist3+,0.23172852259794077
Pubmed,GAT,1-4,False,group,confidence,-0.9339567486602447
Pubmed,GAT,1-4,False,group,neighbourhood,0.7069673815542421
Pubmed,GAT,1-4,False,group,label_prop,-0.3975238245246305
Pubmed,GAT,1-4,False,group,distance,-0.028279615427678505
Pubmed,GAT,2-3,False,descriptor,conf,0.9192080503680695
Pubmed,GAT,2-3,False,descriptor,entropy,0.9334081309428034
Pubmed,GAT,2-3,False,descriptor,nbr_agree,0.5698744841453399
Pubmed,GAT,2-3,False,descriptor,rel_conf,0.8374810802195926
Pubmed,GAT,2-3,False,descriptor,log_deg,0.9999999999999997
Pubmed,GAT,2-3,False,descriptor,nbr_sim,0.9354329339937916
Pubmed,GAT,2-3,False,descriptor,lp_agree,-0.582059587593047
Pubmed,GAT,2-3,False,descriptor,lp_conf,-0.5967986336928741
Pubmed,GAT,2-3,False,descriptor,dist1,-0.27399600711034705
Pubmed,GAT,2-3,False,descriptor,dist2,0.18912875539577537
Pubmed,GAT,2-3,False,descriptor,dist3+,0.2595941702136182
Pubmed,GAT,2-3,False,group,confidence,0.9295292962826012
Pubmed,GAT,2-3,False,group,neighbourhood,0.6455298317691399
Pubmed,GAT,2-3,False,group,label_prop,-0.6289544680682088
Pubmed,GAT,2-3,False,group,distance,0.029525319786000967
Pubmed,GAT,2-4,False,descriptor,conf,-0.9092758631194431
Pubmed,GAT,2-4,False,descriptor,entropy,-0.9248914780459465
Pubmed,GAT,2-4,False,descriptor,nbr_agree,0.549873325448345
Pubmed,GAT,2-4,False,descriptor,rel_conf,0.8237169164457377
Pubmed,GAT,2-4,False,descriptor,log_deg,0.9999999999999952
Pubmed,GAT,2-4,False,descriptor,nbr_sim,0.93737454945756
Pubmed,GAT,2-4,False,descriptor,lp_agree,0.557254797358116
Pubmed,GAT,2-4,False,descriptor,lp_conf,-0.5626726636273714
Pubmed,GAT,2-4,False,descriptor,dist1,0.2545631695347774
Pubmed,GAT,2-4,False,descriptor,dist2,-0.1771036965708534
Pubmed,GAT,2-4,False,descriptor,dist3+,-0.2243412306553973
Pubmed,GAT,2-4,False,group,confidence,-0.9207248694183754
Pubmed,GAT,2-4,False,group,neighbourhood,0.383967635490384
Pubmed,GAT,2-4,False,group,label_prop,-0.4499275702676843
Pubmed,GAT,2-4,False,group,distance,-0.14888348449934352
Pubmed,GAT,3-4,False,descriptor,conf,-0.9156574256009229
Pubmed,GAT,3-4,False,descriptor,entropy,-0.9307940566787332
Pubmed,GAT,3-4,False,descriptor,nbr_agree,0.5742962681696046
Pubmed,GAT,3-4,False,descriptor,rel_conf,0.8318707877298357
Pubmed,GAT,3-4,False,descriptor,log_deg,1.0
Pubmed,GAT,3-4,False,descriptor,nbr_sim,0.9316549696391282
Pubmed,GAT,3-4,False,descriptor,lp_agree,-0.5562223914522832
Pubmed,GAT,3-4,False,descriptor,lp_conf,0.5846679485357608
Pubmed,GAT,3-4,False,descriptor,dist1,-0.2712550074049266
Pubmed,GAT,3-4,False,descriptor,dist2,-0.18217038315572062
Pubmed,GAT,3-4,False,descriptor,dist3+,-0.24520182544683009
Pubmed,GAT,3-4,False,group,confidence,-0.9255460099080471
Pubmed,GAT,3-4,False,group,neighbourhood,0.5210011987876199
Pubmed,GAT,3-4,False,group,label_prop,0.4588008120083334
Pubmed,GAT,3-4,False,group,distance,-0.17441031247142255
Pubmed,GCN,0-1,True,descriptor,conf,-0.9109848360064332
Pubmed,GCN,0-1,True,descriptor,entropy,-0.9358964252295687
Pubmed,GCN,0-1,True,descriptor,nbr_agree,-0.628625772530302
Pubmed,GCN,0-1,True,descriptor,rel_conf,-0.8614278282489488
Pubmed,GCN,0-1,True,descriptor,log_deg,0.9999999999999984
Pubmed,GCN,0-1,True,descriptor,nbr_sim,-0.8600779528571427
Pubmed,GCN,0-1,True,descriptor,lp_agree,0.5832285989862402
Pubmed,GCN,0-1,True,descriptor,lp_conf,-0.550777319613964
Pubmed,GCN,0-1,True,descriptor,dist1,-0.24906107409072595
Pubmed,GCN,0-1,True,descriptor,dist2,0.15060755743717955
Pubmed,GCN,0-1,True,descriptor,dist3+,-0.23362110387721474
Pubmed,GCN,0-1,True,group,confidence,-0.9251325349526647
Pubmed,GCN,0-1,True,group,neighbourhood,0.6549166745772734
Pubmed,GCN,0-1,True,group,label_prop,0.5489816846673344
Pubmed,GCN,0-1,True,group,distance,-0.10982593543254819
Pubmed,GCN,0-2,True,descriptor,conf,0.8983014810464355
Pubmed,GCN,0-2,True,descriptor,entropy,0.9264445677605606
Pubmed,GCN,0-2,True,descriptor,nbr_agree,-0.5894507961712145
Pubmed,GCN,0-2,True,descriptor,rel_conf,0.86201564498069
Pubmed,GCN,0-2,True,descriptor,log_deg,0.9999999999999994
Pubmed,GCN,0-2,True,descriptor,nbr_sim,-0.872273892832113
Pubmed,GCN,0-2,True,descriptor,lp_agree,0.5671952167008658
Pubmed,GCN,0-2,True,descriptor,lp_conf,0.5525996347679137
Pubmed,GCN,0-2,True,descriptor,dist1,0.24147928977358632
Pubmed,GCN,0-2,True,descriptor,dist2,0.15797807473758685
Pubmed,GCN,0-2,True,descriptor,dist3+,-0.24026202265353522
Pubmed,GCN,0-2,True,group,confidence,0.9225101626900237
Pubmed,GCN,0-2,True,group,neighbourhood,0.20978760485430406
Pubmed,GCN,0-2,True,group,label_prop,0.5939908056499476
Pubmed,GCN,0-2,True,group,distance,0.140074533528783
Pubmed,GCN,0-3,True,descriptor,conf,0.8870551833604237
Pubmed,GCN,0-3,True,descriptor,entropy,0.9212381191342391
Pubmed,GCN,0-3,True,descriptor,nbr_agree,-0.5638445131822255
Pubmed,GCN,0-3,True,descriptor,rel_conf,-0.8173291362758673
Pubmed,GCN,0-3,True,descriptor,log_deg,0.9999999999999978
Pubmed,GCN,0-3,True,descriptor,nbr_sim,0.8180996210942488
Pubmed,GCN,0-3,True,descriptor,lp_agree,-0.5528610428733405
Pubmed,GCN,0-3,True,descriptor,lp_conf,-0.5437452159060697
Pubmed,GCN,0-3,True,descriptor,dist1,0.2524808246816268
Pubmed,GCN,0-3,True,descriptor,dist2,0.1760786379521837
Pubmed,GCN,0-3,True,descriptor,dist3+,-0.2487169590709299
Pubmed,GCN,0-3,True,group,confidence,0.9095196865831179
Pubmed,GCN,0-3,True,group,neighbourhood,0.5876640593367871
Pubmed,GCN,0-3,True,group,label_prop,-0.5786467254602986
Pubmed,GCN,0-3,True,group,distance,0.20590563919288718
Pubmed,GCN,0-4,True,descriptor,conf,0.9052056755818737
Pubmed,GCN,0-4,True,descriptor,entropy,0.9397105185763425
Pubmed,GCN,0-4,True,descriptor,nbr_agree,-0.59691986044244
Pubmed,GCN,0-4,True,descriptor,rel_conf,-0.8303955610645922
Pubmed,GCN,0-4,True,descriptor,log_deg,0.9999999999999963
Pubmed,GCN,0-4,True,descriptor,nbr_sim,0.8273598036140026
Pubmed,GCN,0-4,True,descriptor,lp_agree,0.5407003883028836
Pubmed,GCN,0-4,True,descriptor,lp_conf,0.555801975871335
Pubmed,GCN,0-4,True,descriptor,dist1,0.24155804999834776
Pubmed,GCN,0-4,True,descriptor,dist2,0.1717468742420838
Pubmed,GCN,0-4,True,descriptor,dist3+,0.2361584986516218
Pubmed,GCN,0-4,True,group,confidence,0.9268385810446067
Pubmed,GCN,0-4,True,group,neighbourhood,0.6884469398393853
Pubmed,GCN,0-4,True,group,label_prop,0.5769743397577745
Pubmed,GCN,0-4,True,group,distance,0.23337769751929546
Pubmed,GCN,1-2,True,descriptor,conf,-0.873902102211093
Pubmed,GCN,1-2,True,descriptor,entropy,-0.9122196087487134
Pubmed,GCN,1-2,True,descriptor,nbr_agree,0.5762820271901323
Pubmed,GCN,1-2,True,descriptor,rel_conf,-0.8127841374756282
Pubmed,GCN,1-2,True,descriptor,log_deg,1.0
Pubmed,GCN,1-2,True,descriptor,nbr_sim,0.814918532553926
Pubmed,GCN,1-2,True,descriptor,lp_agree,0.5710851854948358
Pubmed,GCN,1-2,True,descriptor,lp_conf,-0.5687459448456731
Pubmed,GCN,1-2,True,descriptor,dist1,-0.23920503150830214
Pubmed,GCN,1-2,True,descriptor,dist2,0.15030000695035073
Pubmed,GCN,1-2,True,descriptor,dist3+,0.2307855047624839
Pubmed,GCN,1-2,True,group,confidence,-0.8978115582335047
Pubmed,GCN,1-2,True,group,neighbourhood,0.6273846881212739
Pubmed,GCN,1-2,True,group,label_prop,0.5256276275033247
Pubmed,GCN,1-2,True,group,distance,0.07682317367294883
Pubmed,GCN,1-3,True,descriptor,conf,-0.8846022062587249
Pubmed,GCN,1-3,True,descriptor,entropy,-0.9221242581019641
Pubmed,GCN,1-3,True,descriptor,nbr_agree,0.6157537677914854
Pubmed,GCN,1-3,True,descriptor,rel_conf,0.8484033440616074
Pubmed,GCN,1-3,True,descriptor,log_deg,1.0
Pubmed,GCN,1-3,True,descriptor,nbr_sim,-0.8964285134964741
Pubmed,GCN,1-3,True,descriptor,lp_agree,-0.5531152812793059
Pubmed,GCN,1-3,True,descriptor,lp_conf,0.5700649745293619
Pubmed,GCN,1-3,True,descriptor,dist1,-0.26511666406418066
Pubmed,GCN,1-3,True,descriptor,dist2,0.16899979799112308
Pubmed,GCN,1-3,True,descriptor,dist3+,0.2334173732694842
Pubmed,GCN,1-3,True,group,confidence,-0.9074145231866351
Pubmed,GCN,1-3,True,group,neighbourhood,0.914753099866489
Pubmed,GCN,1-3,True,group,label_prop,-0.5170226909647392
Pubmed,GCN,1-3,True,group,distance,0.04807525046724136
Pubmed,GCN,1-4,True,descriptor,conf,-0.8762550224033258
Pubmed,GCN,1-4,True,descriptor,entropy,-0.9169825721146629
Pubmed,GCN,1-4,True,descriptor,nbr_agree,0.594338998466973
Pubmed,GCN,1-4,True,descriptor,rel_conf,0.8018940619263825
Pubmed,GCN,1-4,True,descriptor,log_deg,0.9999999999999982
Pubmed,GCN,1-4,True,descriptor,nbr_sim,-0.8202616954967029
Pubmed,GCN,1-4,True,descriptor,lp_agree,0.5633714908914643
Pubmed,GCN,1-4,True,descriptor,lp_conf,-0.5692803175900324
Pubmed,GCN,1-4,True,descriptor,dist1,-0.24119130499389443
Pubmed,GCN,1-4,True,descriptor,dist2,0.1664686682731319
Pubmed,GCN,1-4,True,descriptor,dist3+,-0.23172852259794038
Pubmed,GCN,1-4,True,group,confidence,-0.9000290890020206
Pubmed,GCN,1-4,True,group,neighbourhood,0.9249119111310745
Pubmed,GCN,1-4,True,group,label_prop,0.5288607534844981
Pubmed,GCN,1-4,True,group,distance,0.005925357856452852
Pubmed,GCN,2-3,True,descriptor,conf,0.9078706808509827
Pubmed,GCN,2-3,True,descriptor,entropy,0.9359309312092952
Pubmed,GCN,2-3,True,descriptor,nbr_agree,0.610351068505106
Pubmed,GCN,2-3,True,descriptor,rel_conf,-0.8236267860403494
Pubmed,GCN,2-3,True,descriptor,log_deg,1.0
Pubmed,GCN,2-3,True,descriptor,nbr_sim,-0.8229561457367769
Pubmed,GCN,2-3,True,descriptor,lp_agree,-0.5909776723808408
Pubmed,GCN,2-3,True,descriptor,lp_conf,-0.5967986336928741
Pubmed,GCN,2-3,True,descriptor,dist1,0.27399600711034683
Pubmed,GCN,2-3,True,descriptor,dist2,0.18912875539577667
Pubmed,GCN,2-3,True,descriptor,dist3+,0.25959417021361775
Pubmed,GCN,2-3,True,group,confidence,0.9254915862476898
Pubmed,GCN,2-3,True,group,neighbourhood,0.515102524870057
Pubmed,GCN,2-3,True,group,label_prop,-0.6243170069054242
Pubmed,GCN,2-3,True,group,distance,0.2160819072720697
Pubmed,GCN,2-4,True,descriptor,conf,0.887270761234844
Pubmed,GCN,2-4,True,descriptor,entropy,0.9236496361484083
Pubmed,GCN,2-4,True,descriptor,nbr_agree,0.5846734700606518
Pubmed,GCN,2-4,True,descriptor,rel_conf,-0.8083252236222684
Pubmed,GCN,2-4,True,descriptor,log_deg,1.0
Pubmed,GCN,2-4,True,descriptor,nbr_sim,-0.8262603872100487
Pubmed,GCN,2-4,True,descriptor,lp_agree,0.5706578960315667
Pubmed,GCN,2-4,True,descriptor,lp_conf,0.5626726636273714
Pubmed,GCN,2-4,True,descriptor,dist1,0.2545631695347781
Pubmed,GCN,2-4,True,descriptor,dist2,0.17710369657085376
Pubmed,GCN,2-4,True,descriptor,dist3+,-0.22434123065539704
Pubmed,GCN,2-4,True,group,confidence,0.9135519250732564
Pubmed,GCN,2-4,True,group,neighbourhood,0.47509602549458585
Pubmed,GCN,2-4,True,group,label_prop,0.6012636361649941
Pubmed,GCN,2-4,True,group,distance,0.20211243274431662
Pubmed,GCN,3-4,True,descriptor,conf,0.8882331830607545
Pubmed,GCN,3-4,True,descriptor,entropy,0.9284745216498238
Pubmed,GCN,3-4,True,descriptor,nbr_agree,0.5835473263727773
Pubmed,GCN,3-4,True,descriptor,rel_conf,0.8149992659009355
Pubmed,GCN,3-4,True,descriptor,log_deg,1.0
Pubmed,GCN,3-4,True,descriptor,nbr_sim,0.8146731169792685
Pubmed,GCN,3-4,True,descriptor,lp_agree,-0.5740764629936488
Pubmed,GCN,3-4,True,descriptor,lp_conf,-0.5846679485357607
Pubmed,GCN,3-4,True,descriptor,dist1,0.2712550074049283
Pubmed,GCN,3-4,True,descriptor,dist2,0.18217038315572093
Pubmed,GCN,3-4,True,descriptor,dist3+,-0.2452018254468281
Pubmed,GCN,3-4,True,group,confidence,0.9135652382330824
Pubmed,GCN,3-4,True,group,neighbourhood,0.9419909240707887
Pubmed,GCN,3-4,True,group,label_prop,-0.6102240329824876
Pubmed,GCN,3-4,True,group,distance,0.23412570568747496


==> anc/supplementary_data/interpretation/r5_summary.py <==
"""Summarises the round-5 interpretability outputs of interpret_r5.py. Usage: python r5_summary.py r5"""
import os, sys, numpy as np, pandas as pd
from scipy.stats import spearmanr
D = sys.argv[1]; out = []
G = pd.read_csv(os.path.join(D, 'r5_faithfulness_groups.csv'))
G['used'] = G.lam < 100
def summarise(g, label):
    cell = g.groupby(['dataset', 'model', 'descriptor', 'group']).apply(
        lambda x: pd.Series(dict(gap_global=np.average(x.gap_global, weights=x.n), gap_ists=np.average(x.gap_ists, weights=x.n),
                                 dlogT=np.average(x.dlogT, weights=x.n), n=x.n.sum()))).reset_index()
    out.append(f'== {label}: {g.run.nunique()} run ids, {len(g.groupby(["dataset","model","run"]))} runs, {len(cell)} cells (setting x group)')
    for name, c in list(cell.groupby('descriptor')) + [('ALL', cell)]:
        rho, p = spearmanr(c.gap_global, c.dlogT); big = c[c.gap_global.abs() > 0.005]
        agree = (np.sign(big.gap_global) == np.sign(big.dlogT)).mean()
        red = (c.gap_ists.abs() < c.gap_global.abs()).mean()
        mae0 = np.average(c.gap_global.abs(), weights=c.n); mae1 = np.average(c.gap_ists.abs(), weights=c.n)
        out.append(f'{name:11s} cells={len(c):3d} spearman(gap after global T, dlogT)={rho:+.3f} (p={p:.1e})  '
                   f'sign agreement (|gap|>0.5pp, n={len(big)})={agree:.2f}  |gap| reduced in {red:.2f} of cells  '
                   f'mean |gap| {100*mae0:.2f} -> {100*mae1:.2f} pp')
    return cell
cell_all = summarise(G, 'all runs')
cell_used = summarise(G[G.used], 'runs with lambda < 100 (structure used)')
d3 = cell_all[(cell_all.descriptor == 'distance') & (cell_all.group == '>=3')].copy()
d3[['gap_global', 'gap_ists']] *= 100
out.append('== distance >=3 (pp, all runs):\n' + d3[['dataset', 'model', 'n', 'gap_global', 'gap_ists', 'dlogT']].round(3).to_string(index=False))
cell_all.to_csv(os.path.join(D, 'r5_faithfulness_cells.csv'), index=False)
S = pd.read_csv(os.path.join(D, 'r5_stability.csv'))
for lab, s in (('all split pairs', S), ('pairs where both splits use structure (lambda < 100)', S[S.both_used])):
    t = s.groupby(['level', 'name']).r.agg(['mean', 'median', 'count']).round(3)
    out.append(f'== stability across splits of node-level contributions, {lab}:\n' + t.to_string())
    out.append('   mean over descriptors: %.3f   mean over groups: %.3f' % (s[s.level == 'descriptor'].r.mean(), s[s.level == 'group'].r.mean()))
C = pd.read_csv(os.path.join(D, 'r5_collinearity.csv'))
v = C[[c for c in C if c.startswith('vif_')]].median().round(1)
out.append('== median VIF over settings x splits:\n' + v.to_string())
rc = C[[c for c in C if c.startswith('r_')]].abs().median().sort_values(ascending=False).head(8).round(3)
out.append('== largest median |correlation| between standardised descriptors:\n' + rc.to_string())
open(os.path.join(D, 'r5_summary.txt'), 'w').write('\n'.join(out) + '\n'); print('\n'.join(out))


==> anc/supplementary_data/interpretation/r5_summary.txt <==
== all runs: 15 run ids, 150 runs, 246 cells (setting x group)
confidence  cells= 42 spearman(gap after global T, dlogT)=+0.540 (p=2.2e-04)  sign agreement (|gap|>0.5pp, n=23)=0.78  |gap| reduced in 0.57 of cells  mean |gap| 0.72 -> 0.54 pp
distance    cells= 42 spearman(gap after global T, dlogT)=+0.740 (p=2.2e-08)  sign agreement (|gap|>0.5pp, n=29)=0.79  |gap| reduced in 0.64 of cells  mean |gap| 1.00 -> 0.59 pp
log_deg     cells= 42 spearman(gap after global T, dlogT)=+0.663 (p=1.7e-06)  sign agreement (|gap|>0.5pp, n=30)=0.80  |gap| reduced in 0.67 of cells  mean |gap| 1.24 -> 0.81 pp
lp_agree    cells= 42 spearman(gap after global T, dlogT)=+0.675 (p=9.6e-07)  sign agreement (|gap|>0.5pp, n=26)=0.81  |gap| reduced in 0.64 of cells  mean |gap| 0.74 -> 0.57 pp
nbr_agree   cells= 36 spearman(gap after global T, dlogT)=+0.635 (p=3.2e-05)  sign agreement (|gap|>0.5pp, n=19)=0.84  |gap| reduced in 0.61 of cells  mean |gap| 0.69 -> 0.52 pp
rel_conf    cells= 42 spearman(gap after global T, dlogT)=+0.707 (p=1.7e-07)  sign agreement (|gap|>0.5pp, n=30)=0.83  |gap| reduced in 0.69 of cells  mean |gap| 1.35 -> 0.96 pp
ALL         cells=246 spearman(gap after global T, dlogT)=+0.670 (p=2.0e-33)  sign agreement (|gap|>0.5pp, n=157)=0.81  |gap| reduced in 0.64 of cells  mean |gap| 0.96 -> 0.67 pp
== runs with lambda < 100 (structure used): 15 run ids, 64 runs, 246 cells (setting x group)
confidence  cells= 42 spearman(gap after global T, dlogT)=+0.516 (p=4.7e-04)  sign agreement (|gap|>0.5pp, n=26)=0.65  |gap| reduced in 0.52 of cells  mean |gap| 0.92 -> 0.66 pp
distance    cells= 42 spearman(gap after global T, dlogT)=+0.696 (p=3.1e-07)  sign agreement (|gap|>0.5pp, n=29)=0.76  |gap| reduced in 0.57 of cells  mean |gap| 1.28 -> 0.67 pp
log_deg     cells= 42 spearman(gap after global T, dlogT)=+0.648 (p=3.5e-06)  sign agreement (|gap|>0.5pp, n=32)=0.75  |gap| reduced in 0.60 of cells  mean |gap| 1.43 -> 0.76 pp
lp_agree    cells= 42 spearman(gap after global T, dlogT)=+0.485 (p=1.1e-03)  sign agreement (|gap|>0.5pp, n=31)=0.71  |gap| reduced in 0.62 of cells  mean |gap| 0.79 -> 0.60 pp
nbr_agree   cells= 36 spearman(gap after global T, dlogT)=+0.551 (p=4.9e-04)  sign agreement (|gap|>0.5pp, n=23)=0.78  |gap| reduced in 0.64 of cells  mean |gap| 0.79 -> 0.64 pp
rel_conf    cells= 42 spearman(gap after global T, dlogT)=+0.636 (p=6.0e-06)  sign agreement (|gap|>0.5pp, n=32)=0.81  |gap| reduced in 0.60 of cells  mean |gap| 1.46 -> 0.90 pp
ALL         cells=246 spearman(gap after global T, dlogT)=+0.588 (p=2.7e-24)  sign agreement (|gap|>0.5pp, n=173)=0.75  |gap| reduced in 0.59 of cells  mean |gap| 1.11 -> 0.70 pp
== distance >=3 (pp, all runs):
  dataset model       n  gap_global  gap_ists  dlogT
       CS   GAT  5161.0       1.492     1.201  0.036
       CS   GCN 15209.0       0.325     0.449  0.020
 Citeseer   GAT 18350.0       1.181    -0.705  0.101
 Citeseer   GCN 18350.0       1.356     1.451 -0.003
Computers   GAT  1737.0      16.327     8.359  0.297
Computers   GCN  1737.0      26.872     9.779  0.715
     Cora   GAT  7558.0      -0.128     1.119 -0.050
     Cora   GCN  7558.0       1.410     2.249 -0.034
    Photo   GAT   836.0      18.925    16.623  0.121
    Photo   GCN   836.0      22.466    17.843  0.279
  Physics   GAT  5087.0       0.371     0.711 -0.026
  Physics   GCN 15078.0      -0.247    -0.319  0.010
   Pubmed   GAT 28689.0       0.780     0.859 -0.006
   Pubmed   GCN 28689.0      -0.619    -0.017 -0.034
== stability across splits of node-level contributions, all split pairs:
                           mean  median  count
level      name                               
descriptor conf           0.235   0.701    140
           dist1          0.098   0.195    140
           dist2          0.087   0.163    140
           dist3+         0.153   0.312    140
           entropy        0.383   0.820    140
           log_deg        0.543   1.000    140
           lp_agree       0.168   0.490    140
           lp_conf        0.047   0.459    140
           nbr_agree      0.332   0.584    140
           nbr_sim        0.560   0.939    140
           rel_conf       0.288   0.710    140
group      confidence     0.292   0.746    140
           distance       0.171   0.141    140
           label_prop     0.123   0.462    140
           neighbourhood  0.527   0.618    140
   mean over descriptors: 0.263   mean over groups: 0.278
== stability across splits of node-level contributions, pairs where both splits use structure (lambda < 100):
                           mean  median  count
level      name                               
descriptor conf           0.267   0.780     36
           dist1          0.204   0.279     36
           dist2          0.129   0.180     36
           dist3+         0.400   0.722     36
           entropy        0.432   0.864     36
           log_deg        0.500   1.000     36
           lp_agree       0.226   0.571     36
           lp_conf       -0.053  -0.547     36
           nbr_agree      0.560   0.829     36
           nbr_sim        0.581   0.946     36
           rel_conf       0.207   0.684     36
group      confidence     0.244   0.807     36
           distance       0.441   0.592     36
           label_prop     0.204   0.566     36
           neighbourhood  0.671   0.697     36
   mean over descriptors: 0.314   mean over groups: 0.390
== median VIF over settings x splits:
vif_conf         24.3
vif_entropy      19.3
vif_nbr_agree    10.7
vif_rel_conf      2.8
vif_log_deg       1.7
vif_nbr_sim       9.3
vif_lp_agree      7.8
vif_lp_conf       7.4
vif_dist1         3.0
vif_dist2         3.5
vif_dist3+        2.3
== largest median |correlation| between standardised descriptors:
r_conf_entropy          0.959
r_lp_agree_lp_conf      0.914
r_nbr_agree_nbr_sim     0.896
r_dist1_dist2           0.694
r_conf_rel_conf         0.635
r_nbr_agree_lp_agree    0.599
r_nbr_sim_lp_agree      0.591
r_conf_nbr_agree        0.590


==> anc/supplementary_data/pointcloud/aurc_seed_corrupt.txt <==
test_dropout0.5
0 UNCAL=0.8561(n=5) TS=0.8564(n=5) RBS=0.8549(n=5) ISTS=0.8528(n=5)
1 UNCAL=0.8649(n=5) TS=0.8660(n=5) RBS=0.8676(n=5) ISTS=0.8645(n=5)
2 UNCAL=0.8518(n=5) TS=0.8520(n=5) RBS=0.8514(n=5) ISTS=0.8478(n=5)
test_dropout0.75
0 UNCAL=1.2834(n=5) TS=1.2843(n=5) RBS=1.2823(n=5) ISTS=1.2816(n=5)
1 UNCAL=1.4508(n=5) TS=1.4534(n=5) RBS=1.4555(n=5) ISTS=1.4547(n=5)
2 UNCAL=1.3054(n=5) TS=1.3058(n=5) RBS=1.3047(n=5) ISTS=1.2999(n=5)
test_jitter0.01
0 UNCAL=1.3831(n=5) TS=1.3831(n=5) RBS=1.3762(n=5) ISTS=1.3664(n=5)
1 UNCAL=1.3829(n=5) TS=1.3835(n=5) RBS=1.3878(n=5) ISTS=1.3761(n=5)
2 UNCAL=1.4048(n=5) TS=1.4050(n=5) RBS=1.4020(n=5) ISTS=1.3891(n=5)
test_jitter0.02
0 UNCAL=2.6586(n=5) TS=2.6585(n=5) RBS=2.6460(n=5) ISTS=2.6275(n=5)
1 UNCAL=2.5679(n=5) TS=2.5677(n=5) RBS=2.5765(n=5) ISTS=2.5564(n=5)
2 UNCAL=2.5417(n=5) TS=2.5426(n=5) RBS=2.5367(n=5) ISTS=2.5135(n=5)
test_jitter0.04
0 UNCAL=7.1658(n=5) TS=7.1562(n=5) RBS=7.1438(n=5) ISTS=7.0991(n=5)
1 UNCAL=6.9730(n=5) TS=6.9582(n=5) RBS=6.9709(n=5) ISTS=6.9391(n=5)
2 UNCAL=6.4857(n=5) TS=6.4788(n=5) RBS=6.4699(n=5) ISTS=6.4126(n=5)


==> anc/supplementary_data/pointcloud/boot400_r3_clean.txt <==
seeds [0, 1, 2] draws [0, 1, 2, 3, 4] files 150

== point estimates (ECE %, NLL x100, Brier x100, gap = mean conf - acc, %)
UNCAL  s0: ece=0.562 nll=16.808 brier=9.044 gap=0.555  s1: ece=0.739 nll=17.020 brier=9.247 gap=0.739  s2: ece=0.625 nll=16.834 brier=9.104 gap=0.625  sall: ece=0.642 nll=16.887 brier=9.132 gap=0.640
TS     s0: ece=0.191 nll=16.749 brier=9.034 gap=0.175  s1: ece=0.298 nll=16.950 brier=9.223 gap=-0.074  s2: ece=0.285 nll=16.777 brier=9.090 gap=0.176  sall: ece=0.258 nll=16.825 brier=9.116 gap=0.093
VS     s0: ece=0.414 nll=17.866 brier=9.268 gap=0.411  s1: ece=0.354 nll=17.883 brier=9.429 gap=0.299  s2: ece=0.569 nll=19.780 brier=9.334 gap=0.556  sall: ece=0.446 nll=18.510 brier=9.344 gap=0.422
ETS    s0: ece=0.213 nll=16.751 brier=9.035 gap=0.200  s1: ece=0.295 nll=16.950 brier=9.223 gap=-0.062  s2: ece=0.286 nll=16.777 brier=9.090 gap=0.180  sall: ece=0.265 nll=16.826 brier=9.116 gap=0.106
RBS    s0: ece=0.176 nll=16.736 brier=9.025 gap=0.151  s1: ece=0.295 nll=16.961 brier=9.227 gap=-0.059  s2: ece=0.262 nll=16.772 brier=9.087 gap=0.165  sall: ece=0.244 nll=16.823 brier=9.113 gap=0.085
RBSo   s0: ece=0.190 nll=16.729 brier=9.017 gap=0.137  s1: ece=0.291 nll=16.947 brier=9.218 gap=-0.075  s2: ece=0.255 nll=16.765 brier=9.079 gap=0.158  sall: ece=0.246 nll=16.814 brier=9.105 gap=0.074
HTS    s0: ece=0.191 nll=16.749 brier=9.034 gap=0.175  s1: ece=0.299 nll=16.950 brier=9.223 gap=-0.072  s2: ece=0.285 nll=16.777 brier=9.090 gap=0.176  sall: ece=0.258 nll=16.825 brier=9.116 gap=0.093
LTS    s0: ece=0.191 nll=16.748 brier=9.034 gap=0.176  s1: ece=0.332 nll=16.943 brier=9.220 gap=-0.038  s2: ece=0.291 nll=16.774 brier=9.090 gap=0.182  sall: ece=0.271 nll=16.821 brier=9.115 gap=0.107
CaGCN  s0: ece=0.733 nll=16.905 brier=9.067 gap=0.729  s1: ece=0.429 nll=16.997 brier=9.237 gap=0.059  s2: ece=0.666 nll=16.885 brier=9.114 gap=0.632  sall: ece=0.609 nll=16.929 brier=9.139 gap=0.473
ISTS   s0: ece=0.240 nll=16.711 brier=9.012 gap=0.213  s1: ece=0.398 nll=16.946 brier=9.216 gap=-0.008  s2: ece=0.311 nll=16.735 brier=9.070 gap=0.199  sall: ece=0.316 nll=16.798 brier=9.100 gap=0.134

== ISTS minus baseline, per seed (negative = ISTS better)
UNCAL  ece: -0.322 -0.341 -0.314  nll: -0.096 -0.074 -0.099  brier: -0.032 -0.031 -0.034
TS     ece: +0.049 +0.100 +0.026  nll: -0.038 -0.004 -0.042  brier: -0.022 -0.007 -0.020
VS     ece: -0.174 +0.044 -0.258  nll: -1.155 -0.936 -3.045  brier: -0.256 -0.213 -0.264
ETS    ece: +0.027 +0.103 +0.025  nll: -0.040 -0.003 -0.042  brier: -0.022 -0.007 -0.020
RBS    ece: +0.064 +0.103 +0.048  nll: -0.024 -0.015 -0.037  brier: -0.013 -0.011 -0.016
RBSo   ece: +0.050 +0.106 +0.056  nll: -0.018 -0.001 -0.030  brier: -0.004 -0.002 -0.009
HTS    ece: +0.049 +0.099 +0.026  nll: -0.038 -0.004 -0.042  brier: -0.022 -0.007 -0.020
LTS    ece: +0.049 +0.066 +0.020  nll: -0.037 +0.004 -0.039  brier: -0.022 -0.004 -0.019
CaGCN  ece: -0.493 -0.031 -0.355  nll: -0.194 -0.051 -0.150  brier: -0.055 -0.021 -0.043

== shape-level paired bootstrap (B=2000): ISTS minus baseline, mean [95% CI], one-sided p = P(diff >= 0)
UNCAL  ece: -0.326 [-0.415,-0.140] p_better=0.0005 p_worse=1.0000 | nll: -0.090 [-0.133,-0.050] p_better=0.0005 p_worse=1.0000 | brier: -0.032 [-0.040,-0.025] p_better=0.0005 p_worse=1.0000
TS     ece: +0.058 [+0.039,+0.071] p_better=1.0000 p_worse=0.0005 | nll: -0.028 [-0.034,-0.021] p_better=0.0005 p_worse=1.0000 | brier: -0.016 [-0.018,-0.014] p_better=0.0005 p_worse=1.0000
VS     ece: -0.130 [-0.204,-0.012] p_better=0.0160 p_worse=0.9845 | nll: -1.712 [-2.293,-1.225] p_better=0.0005 p_worse=1.0000 | brier: -0.244 [-0.292,-0.201] p_better=0.0005 p_worse=1.0000
ETS    ece: +0.052 [+0.035,+0.069] p_better=1.0000 p_worse=0.0005 | nll: -0.028 [-0.034,-0.022] p_better=0.0005 p_worse=1.0000 | brier: -0.016 [-0.018,-0.014] p_better=0.0005 p_worse=1.0000
RBS    ece: +0.072 [+0.040,+0.086] p_better=1.0000 p_worse=0.0005 | nll: -0.025 [-0.031,-0.019] p_better=0.0005 p_worse=1.0000 | brier: -0.013 [-0.015,-0.011] p_better=0.0005 p_worse=1.0000
RBSo   ece: +0.071 [+0.022,+0.094] p_better=0.9980 p_worse=0.0025 | nll: -0.016 [-0.024,-0.009] p_better=0.0005 p_worse=1.0000 | brier: -0.005 [-0.007,-0.003] p_better=0.0005 p_worse=1.0000
HTS    ece: +0.058 [+0.039,+0.070] p_better=1.0000 p_worse=0.0005 | nll: -0.028 [-0.034,-0.021] p_better=0.0005 p_worse=1.0000 | brier: -0.016 [-0.018,-0.014] p_better=0.0005 p_worse=1.0000
LTS    ece: +0.045 [+0.027,+0.058] p_better=1.0000 p_worse=0.0005 | nll: -0.024 [-0.032,-0.015] p_better=0.0005 p_worse=1.0000 | brier: -0.015 [-0.017,-0.012] p_better=0.0005 p_worse=1.0000
CaGCN  ece: -0.293 [-0.328,-0.203] p_better=0.0005 p_worse=1.0000 | nll: -0.131 [-0.161,-0.103] p_better=0.0005 p_worse=1.0000 | brier: -0.040 [-0.046,-0.034] p_better=0.0005 p_worse=1.0000

cross-check against E:\gnn-calibration\pc_out\calib_results.jsonl: max abs difference = 6.10e-05


==> anc/supplementary_data/pointcloud/boot400_r3_ls.txt <==
seeds [0, 1, 2] draws [0, 1, 2, 3, 4] files 150

== point estimates (ECE %, NLL x100, Brier x100, gap = mean conf - acc, %)
UNCAL  s0: ece=1.010 nll=18.060 brier=9.368 gap=-0.796  s1: ece=1.023 nll=18.165 brier=9.402 gap=-0.918  s2: ece=1.060 nll=18.223 brier=9.460 gap=-0.855  sall: ece=1.031 nll=18.149 brier=9.410 gap=-0.856
TS     s0: ece=0.825 nll=17.792 brier=9.419 gap=0.825  s1: ece=0.724 nll=17.856 brier=9.424 gap=0.472  s2: ece=0.808 nll=17.933 brier=9.501 gap=0.744  sall: ece=0.786 nll=17.860 brier=9.448 gap=0.681
VS     s0: ece=0.941 nll=18.925 brier=9.614 gap=0.941  s1: ece=0.847 nll=18.690 brier=9.738 gap=0.786  s2: ece=1.016 nll=19.582 brier=9.796 gap=1.015  sall: ece=0.934 nll=19.066 brier=9.716 gap=0.914
ETS    s0: ece=0.825 nll=17.792 brier=9.419 gap=0.825  s1: ece=0.724 nll=17.856 brier=9.424 gap=0.472  s2: ece=0.808 nll=17.933 brier=9.501 gap=0.744  sall: ece=0.786 nll=17.860 brier=9.448 gap=0.680
RBS    s0: ece=0.729 nll=17.679 brier=9.367 gap=0.724  s1: ece=0.539 nll=17.743 brier=9.375 gap=0.375  s2: ece=0.669 nll=17.816 brier=9.447 gap=0.643  sall: ece=0.646 nll=17.746 brier=9.396 gap=0.581
RBSo   s0: ece=0.665 nll=17.661 brier=9.347 gap=0.662  s1: ece=0.492 nll=17.743 brier=9.367 gap=0.341  s2: ece=0.592 nll=17.802 brier=9.427 gap=0.582  sall: ece=0.583 nll=17.736 brier=9.380 gap=0.528
HTS    s0: ece=0.524 nll=17.623 brier=9.367 gap=0.519  s1: ece=0.311 nll=17.741 brier=9.392 gap=0.169  s2: ece=0.439 nll=17.796 brier=9.456 gap=0.428  sall: ece=0.425 nll=17.720 brier=9.405 gap=0.372
LTS    s0: ece=0.695 nll=17.688 brier=9.394 gap=0.693  s1: ece=0.520 nll=17.734 brier=9.401 gap=0.290  s2: ece=0.633 nll=17.823 brier=9.472 gap=0.585  sall: ece=0.616 nll=17.748 brier=9.422 gap=0.522
CaGCN  s0: ece=1.227 nll=17.892 brier=9.460 gap=1.227  s1: ece=0.765 nll=17.859 brier=9.434 gap=0.642  s2: ece=1.106 nll=17.994 brier=9.523 gap=0.982  sall: ece=1.033 nll=17.915 brier=9.472 gap=0.950
ISTS   s0: ece=0.642 nll=17.484 brier=9.301 gap=0.639  s1: ece=0.436 nll=17.542 brier=9.312 gap=0.149  s2: ece=0.591 nll=17.633 brier=9.389 gap=0.564  sall: ece=0.557 nll=17.553 brier=9.334 gap=0.451

== ISTS minus baseline, per seed (negative = ISTS better)
UNCAL  ece: -0.368 -0.588 -0.469  nll: -0.576 -0.623 -0.590  brier: -0.067 -0.089 -0.071
TS     ece: -0.183 -0.288 -0.216  nll: -0.308 -0.314 -0.300  brier: -0.117 -0.112 -0.112
VS     ece: -0.299 -0.411 -0.424  nll: -1.441 -1.148 -1.950  brier: -0.313 -0.426 -0.408
ETS    ece: -0.183 -0.288 -0.216  nll: -0.308 -0.314 -0.300  brier: -0.117 -0.112 -0.112
RBS    ece: -0.087 -0.103 -0.078  nll: -0.195 -0.201 -0.184  brier: -0.066 -0.063 -0.058
RBSo   ece: -0.023 -0.056 -0.001  nll: -0.177 -0.201 -0.170  brier: -0.046 -0.054 -0.039
HTS    ece: +0.118 +0.125 +0.152  nll: -0.139 -0.199 -0.163  brier: -0.066 -0.080 -0.067
LTS    ece: -0.053 -0.084 -0.042  nll: -0.204 -0.192 -0.191  brier: -0.092 -0.089 -0.083
CaGCN  ece: -0.585 -0.329 -0.515  nll: -0.408 -0.317 -0.361  brier: -0.159 -0.122 -0.135

== shape-level paired bootstrap (B=2000): ISTS minus baseline, mean [95% CI], one-sided p = P(diff >= 0)
UNCAL  ece: -0.475 [-0.663,-0.306] p_better=0.0005 p_worse=1.0000 | nll: -0.597 [-0.679,-0.507] p_better=0.0005 p_worse=1.0000 | brier: -0.076 [-0.088,-0.063] p_better=0.0005 p_worse=1.0000
TS     ece: -0.229 [-0.284,-0.179] p_better=0.0005 p_worse=1.0000 | nll: -0.307 [-0.347,-0.268] p_better=0.0005 p_worse=1.0000 | brier: -0.114 [-0.128,-0.100] p_better=0.0005 p_worse=1.0000
VS     ece: -0.378 [-0.445,-0.300] p_better=0.0005 p_worse=1.0000 | nll: -1.513 [-1.844,-1.208] p_better=0.0005 p_worse=1.0000 | brier: -0.382 [-0.440,-0.327] p_better=0.0005 p_worse=1.0000
ETS    ece: -0.229 [-0.284,-0.179] p_better=0.0005 p_worse=1.0000 | nll: -0.307 [-0.347,-0.268] p_better=0.0005 p_worse=1.0000 | brier: -0.114 [-0.128,-0.100] p_better=0.0005 p_worse=1.0000
RBS    ece: -0.089 [-0.124,-0.030] p_better=0.0045 p_worse=0.9960 | nll: -0.193 [-0.230,-0.159] p_better=0.0005 p_worse=1.0000 | brier: -0.062 [-0.077,-0.049] p_better=0.0005 p_worse=1.0000
RBSo   ece: -0.027 [-0.066,+0.033] p_better=0.1809 p_worse=0.8196 | nll: -0.183 [-0.214,-0.152] p_better=0.0005 p_worse=1.0000 | brier: -0.046 [-0.057,-0.037] p_better=0.0005 p_worse=1.0000
HTS    ece: +0.132 [+0.083,+0.171] p_better=1.0000 p_worse=0.0005 | nll: -0.167 [-0.192,-0.141] p_better=0.0005 p_worse=1.0000 | brier: -0.071 [-0.078,-0.064] p_better=0.0005 p_worse=1.0000
LTS    ece: -0.059 [-0.101,-0.013] p_better=0.0065 p_worse=0.9940 | nll: -0.195 [-0.231,-0.156] p_better=0.0005 p_worse=1.0000 | brier: -0.088 [-0.098,-0.079] p_better=0.0005 p_worse=1.0000
CaGCN  ece: -0.476 [-0.517,-0.408] p_better=0.0005 p_worse=1.0000 | nll: -0.362 [-0.410,-0.317] p_better=0.0005 p_worse=1.0000 | brier: -0.138 [-0.156,-0.122] p_better=0.0005 p_worse=1.0000

cross-check against E:\gnn-calibration\pc_out_ls\calib_results.jsonl: max abs difference = 1.12e-05


==> anc/supplementary_data/pointcloud/corrupt_r3/boot400_r3_test_dropout0.5.txt <==
seeds [0, 1, 2] draws [0, 1, 2, 3, 4] files 90

== point estimates (ECE %, NLL x100, Brier x100, gap = mean conf - acc, %)
UNCAL  s0: ece=0.661 nll=17.742 brier=9.645 gap=0.659  s1: ece=0.711 nll=17.817 brier=9.689 gap=0.708  s2: ece=0.682 nll=17.674 brier=9.612 gap=0.682  sall: ece=0.685 nll=17.744 brier=9.649 gap=0.683
TS     s0: ece=0.264 nll=17.684 brier=9.630 gap=0.257  s1: ece=0.289 nll=17.759 brier=9.671 gap=-0.148  s2: ece=0.304 nll=17.616 brier=9.596 gap=0.214  sall: ece=0.286 nll=17.686 brier=9.632 gap=0.108
RBS    s0: ece=0.224 nll=17.675 brier=9.623 gap=0.212  s1: ece=0.273 nll=17.768 brier=9.675 gap=-0.122  s2: ece=0.274 nll=17.612 brier=9.593 gap=0.192  sall: ece=0.257 nll=17.685 brier=9.630 gap=0.094
RBSo   s0: ece=0.236 nll=17.673 brier=9.617 gap=0.197  s1: ece=0.292 nll=17.759 brier=9.667 gap=-0.156  s2: ece=0.276 nll=17.610 brier=9.587 gap=0.181  sall: ece=0.268 nll=17.680 brier=9.624 gap=0.074
HTS    s0: ece=0.264 nll=17.684 brier=9.630 gap=0.257  s1: ece=0.289 nll=17.759 brier=9.671 gap=-0.141  s2: ece=0.304 nll=17.616 brier=9.596 gap=0.214  sall: ece=0.285 nll=17.686 brier=9.632 gap=0.110
ISTS   s0: ece=0.306 nll=17.659 brier=9.615 gap=0.267  s1: ece=0.401 nll=17.762 brier=9.665 gap=-0.145  s2: ece=0.315 nll=17.578 brier=9.579 gap=0.192  sall: ece=0.340 nll=17.666 brier=9.620 gap=0.104

== ISTS minus baseline, per seed (negative = ISTS better)
UNCAL  ece: -0.356 -0.310 -0.367  nll: -0.083 -0.055 -0.096  brier: -0.030 -0.024 -0.033
TS     ece: +0.041 +0.112 +0.011  nll: -0.025 +0.003 -0.038  brier: -0.015 -0.006 -0.017
RBS    ece: +0.082 +0.128 +0.041  nll: -0.016 -0.007 -0.034  brier: -0.008 -0.010 -0.014
RBSo   ece: +0.070 +0.109 +0.039  nll: -0.014 +0.003 -0.032  brier: -0.002 -0.002 -0.008
HTS    ece: +0.041 +0.112 +0.011  nll: -0.025 +0.003 -0.038  brier: -0.015 -0.006 -0.017

== shape-level paired bootstrap (B=2000): ISTS minus baseline, mean [95% CI], one-sided p = P(diff >= 0)
UNCAL  ece: -0.344 [-0.456,-0.149] p_better=0.0005 p_worse=1.0000 | nll: -0.078 [-0.123,-0.033] p_better=0.0005 p_worse=1.0000 | brier: -0.029 [-0.038,-0.020] p_better=0.0005 p_worse=1.0000
TS     ece: +0.055 [+0.023,+0.077] p_better=0.9995 p_worse=0.0010 | nll: -0.020 [-0.026,-0.015] p_better=0.0005 p_worse=1.0000 | brier: -0.013 [-0.015,-0.011] p_better=0.0005 p_worse=1.0000
RBS    ece: +0.084 [+0.043,+0.105] p_better=1.0000 p_worse=0.0005 | nll: -0.019 [-0.025,-0.013] p_better=0.0005 p_worse=1.0000 | brier: -0.011 [-0.012,-0.009] p_better=0.0005 p_worse=1.0000
RBSo   ece: +0.073 [+0.019,+0.108] p_better=0.9955 p_worse=0.0050 | nll: -0.014 [-0.021,-0.007] p_better=0.0005 p_worse=1.0000 | brier: -0.004 [-0.006,-0.002] p_better=0.0005 p_worse=1.0000
HTS    ece: +0.055 [+0.022,+0.078] p_better=0.9995 p_worse=0.0010 | nll: -0.020 [-0.026,-0.015] p_better=0.0005 p_worse=1.0000 | brier: -0.013 [-0.015,-0.011] p_better=0.0005 p_worse=1.0000

cross-check against E:\gnn-calibration\pc_out\calib_corrupt.jsonl: max abs difference = 1.39e-05


==> anc/supplementary_data/pointcloud/corrupt_r3/boot400_r3_test_dropout0.75.txt <==
seeds [0, 1, 2] draws [0, 1, 2, 3, 4] files 90

== point estimates (ECE %, NLL x100, Brier x100, gap = mean conf - acc, %)
UNCAL  s0: ece=0.849 nll=21.965 brier=11.864 gap=0.848  s1: ece=1.110 nll=22.884 brier=12.474 gap=1.099  s2: ece=1.014 nll=22.186 brier=12.077 gap=1.014  sall: ece=0.991 nll=22.345 brier=12.138 gap=0.987
TS     s0: ece=0.373 nll=21.875 brier=11.845 gap=0.366  s1: ece=0.313 nll=22.732 brier=12.435 gap=0.062  s2: ece=0.505 nll=22.077 brier=12.049 gap=0.459  sall: ece=0.397 nll=22.228 brier=12.110 gap=0.296
RBS    s0: ece=0.309 nll=21.866 brier=11.837 gap=0.294  s1: ece=0.301 nll=22.741 brier=12.441 gap=0.106  s2: ece=0.466 nll=22.070 brier=12.043 gap=0.424  sall: ece=0.359 nll=22.225 brier=12.107 gap=0.274
RBSo   s0: ece=0.334 nll=21.879 brier=11.838 gap=0.271  s1: ece=0.311 nll=22.734 brier=12.431 gap=0.039  s2: ece=0.461 nll=22.078 brier=12.040 gap=0.399  sall: ece=0.369 nll=22.230 brier=12.103 gap=0.236
HTS    s0: ece=0.373 nll=21.875 brier=11.845 gap=0.366  s1: ece=0.321 nll=22.732 brier=12.435 gap=0.071  s2: ece=0.505 nll=22.077 brier=12.049 gap=0.459  sall: ece=0.400 nll=22.228 brier=12.110 gap=0.299
ISTS   s0: ece=0.404 nll=21.867 brier=11.835 gap=0.361  s1: ece=0.458 nll=22.750 brier=12.433 gap=-0.002  s2: ece=0.447 nll=22.026 brier=12.029 gap=0.401  sall: ece=0.436 nll=22.214 brier=12.099 gap=0.253

== ISTS minus baseline, per seed (negative = ISTS better)
UNCAL  ece: -0.445 -0.652 -0.567  nll: -0.097 -0.134 -0.160  brier: -0.029 -0.041 -0.048
TS     ece: +0.031 +0.145 -0.058  nll: -0.008 +0.018 -0.051  brier: -0.010 -0.002 -0.020
RBS    ece: +0.095 +0.157 -0.019  nll: +0.001 +0.009 -0.044  brier: -0.002 -0.008 -0.014
RBSo   ece: +0.069 +0.147 -0.014  nll: -0.011 +0.016 -0.052  brier: -0.003 +0.002 -0.011
HTS    ece: +0.031 +0.137 -0.058  nll: -0.008 +0.018 -0.051  brier: -0.010 -0.002 -0.020

== shape-level paired bootstrap (B=2000): ISTS minus baseline, mean [95% CI], one-sided p = P(diff >= 0)
UNCAL  ece: -0.555 [-0.655,-0.370] p_better=0.0005 p_worse=1.0000 | nll: -0.130 [-0.191,-0.076] p_better=0.0005 p_worse=1.0000 | brier: -0.039 [-0.051,-0.028] p_better=0.0005 p_worse=1.0000
TS     ece: +0.039 [-0.002,+0.075] p_better=0.9655 p_worse=0.0350 | nll: -0.013 [-0.021,-0.007] p_better=0.0005 p_worse=1.0000 | brier: -0.011 [-0.013,-0.009] p_better=0.0005 p_worse=1.0000
RBS    ece: +0.078 [+0.026,+0.116] p_better=1.0000 p_worse=0.0005 | nll: -0.011 [-0.019,-0.004] p_better=0.0005 p_worse=1.0000 | brier: -0.008 [-0.010,-0.006] p_better=0.0005 p_worse=1.0000
RBSo   ece: +0.067 [+0.010,+0.112] p_better=0.9915 p_worse=0.0090 | nll: -0.016 [-0.025,-0.007] p_better=0.0005 p_worse=1.0000 | brier: -0.004 [-0.006,-0.002] p_better=0.0010 p_worse=0.9995
HTS    ece: +0.037 [-0.005,+0.075] p_better=0.9570 p_worse=0.0435 | nll: -0.013 [-0.021,-0.007] p_better=0.0005 p_worse=1.0000 | brier: -0.011 [-0.013,-0.009] p_better=0.0005 p_worse=1.0000

cross-check against E:\gnn-calibration\pc_out\calib_corrupt.jsonl: max abs difference = 1.09e-05


==> anc/supplementary_data/pointcloud/corrupt_r3/boot400_r3_test_jitter0.01.txt <==
seeds [0, 1, 2] draws [0, 1, 2, 3, 4] files 90

== point estimates (ECE %, NLL x100, Brier x100, gap = mean conf - acc, %)
UNCAL  s0: ece=0.438 nll=22.632 brier=12.303 gap=0.438  s1: ece=0.407 nll=22.626 brier=12.306 gap=0.366  s2: ece=0.516 nll=22.696 brier=12.294 gap=0.516  sall: ece=0.453 nll=22.651 brier=12.301 gap=0.440
TS     s0: ece=0.300 nll=22.611 brier=12.297 gap=-0.093  s1: ece=0.885 nll=22.729 brier=12.319 gap=-0.803  s2: ece=0.343 nll=22.675 brier=12.290 gap=-0.108  sall: ece=0.509 nll=22.672 brier=12.302 gap=-0.335
RBS    s0: ece=0.275 nll=22.561 brier=12.275 gap=-0.107  s1: ece=0.886 nll=22.760 brier=12.330 gap=-0.793  s2: ece=0.315 nll=22.655 brier=12.280 gap=-0.117  sall: ece=0.492 nll=22.659 brier=12.295 gap=-0.339
RBSo   s0: ece=0.265 nll=22.537 brier=12.253 gap=-0.130  s1: ece=0.891 nll=22.716 brier=12.307 gap=-0.802  s2: ece=0.309 nll=22.635 brier=12.261 gap=-0.127  sall: ece=0.488 nll=22.629 brier=12.274 gap=-0.353
HTS    s0: ece=0.300 nll=22.611 brier=12.297 gap=-0.093  s1: ece=0.877 nll=22.728 brier=12.318 gap=-0.792  s2: ece=0.343 nll=22.675 brier=12.290 gap=-0.108  sall: ece=0.507 nll=22.671 brier=12.302 gap=-0.331
ISTS   s0: ece=0.428 nll=22.519 brier=12.248 gap=-0.031  s1: ece=1.010 nll=22.721 brier=12.297 gap=-0.756  s2: ece=0.453 nll=22.583 brier=12.247 gap=-0.091  sall: ece=0.630 nll=22.608 brier=12.264 gap=-0.292

== ISTS minus baseline, per seed (negative = ISTS better)
UNCAL  ece: -0.009 +0.603 -0.062  nll: -0.113 +0.094 -0.113  brier: -0.055 -0.009 -0.048
TS     ece: +0.128 +0.125 +0.111  nll: -0.092 -0.008 -0.092  brier: -0.049 -0.022 -0.043
RBS    ece: +0.154 +0.124 +0.138  nll: -0.042 -0.039 -0.072  brier: -0.027 -0.033 -0.033
RBSo   ece: +0.164 +0.119 +0.144  nll: -0.018 +0.004 -0.052  brier: -0.005 -0.010 -0.015
HTS    ece: +0.128 +0.133 +0.111  nll: -0.092 -0.008 -0.092  brier: -0.049 -0.021 -0.043

== shape-level paired bootstrap (B=2000): ISTS minus baseline, mean [95% CI], one-sided p = P(diff >= 0)
UNCAL  ece: +0.177 [-0.066,+0.428] p_better=0.9260 p_worse=0.0745 | nll: -0.044 [-0.086,-0.005] p_better=0.0110 p_worse=0.9895 | brier: -0.037 [-0.046,-0.029] p_better=0.0005 p_worse=1.0000
TS     ece: +0.121 [+0.102,+0.135] p_better=1.0000 p_worse=0.0005 | nll: -0.064 [-0.069,-0.059] p_better=0.0005 p_worse=1.0000 | brier: -0.038 [-0.040,-0.036] p_better=0.0005 p_worse=1.0000
RBS    ece: +0.139 [+0.109,+0.160] p_better=1.0000 p_worse=0.0005 | nll: -0.051 [-0.056,-0.046] p_better=0.0005 p_worse=1.0000 | brier: -0.031 [-0.033,-0.029] p_better=0.0005 p_worse=1.0000
RBSo   ece: +0.142 [+0.094,+0.171] p_better=1.0000 p_worse=0.0005 | nll: -0.022 [-0.029,-0.014] p_better=0.0005 p_worse=1.0000 | brier: -0.010 [-0.012,-0.008] p_better=0.0005 p_worse=1.0000
HTS    ece: +0.124 [+0.105,+0.137] p_better=1.0000 p_worse=0.0005 | nll: -0.064 [-0.069,-0.059] p_better=0.0005 p_worse=1.0000 | brier: -0.038 [-0.040,-0.036] p_better=0.0005 p_worse=1.0000

cross-check against E:\gnn-calibration\pc_out\calib_corrupt.jsonl: max abs difference = 1.38e-05


==> anc/supplementary_data/pointcloud/corrupt_r3/boot400_r3_test_jitter0.02.txt <==
seeds [0, 1, 2] draws [0, 1, 2, 3, 4] files 90

== point estimates (ECE %, NLL x100, Brier x100, gap = mean conf - acc, %)
UNCAL  s0: ece=1.783 nll=32.457 brier=17.414 gap=1.783  s1: ece=1.033 nll=31.517 brier=16.926 gap=1.033  s2: ece=1.315 nll=31.140 brier=16.824 gap=1.315  sall: ece=1.377 nll=31.704 brier=17.055 gap=1.377
TS     s0: ece=1.159 nll=32.197 brier=17.369 gap=1.159  s1: ece=0.611 nll=31.333 brier=16.913 gap=-0.354  s2: ece=0.665 nll=30.969 brier=16.796 gap=0.558  sall: ece=0.811 nll=31.499 brier=17.026 gap=0.454
RBS    s0: ece=1.143 nll=32.113 brier=17.335 gap=1.143  s1: ece=0.613 nll=31.386 brier=16.932 gap=-0.340  s2: ece=0.657 nll=30.933 brier=16.780 gap=0.550  sall: ece=0.805 nll=31.477 brier=17.016 gap=0.451
RBSo   s0: ece=1.105 nll=32.067 brier=17.308 gap=1.105  s1: ece=0.613 nll=31.307 brier=16.893 gap=-0.354  s2: ece=0.629 nll=30.901 brier=16.756 gap=0.533  sall: ece=0.783 nll=31.425 brier=16.986 gap=0.428
HTS    s0: ece=1.159 nll=32.197 brier=17.369 gap=1.159  s1: ece=0.609 nll=31.334 brier=16.913 gap=-0.338  s2: ece=0.665 nll=30.969 brier=16.796 gap=0.558  sall: ece=0.811 nll=31.500 brier=17.026 gap=0.460
ISTS   s0: ece=1.229 nll=32.087 brier=17.306 gap=1.229  s1: ece=0.785 nll=31.332 brier=16.887 gap=-0.299  s2: ece=0.699 nll=30.846 brier=16.737 gap=0.553  sall: ece=0.904 nll=31.422 brier=16.977 gap=0.494

== ISTS minus baseline, per seed (negative = ISTS better)
UNCAL  ece: -0.554 -0.248 -0.616  nll: -0.370 -0.184 -0.294  brier: -0.108 -0.039 -0.087
TS     ece: +0.070 +0.174 +0.034  nll: -0.110 -0.000 -0.122  brier: -0.063 -0.026 -0.058
RBS    ece: +0.086 +0.171 +0.041  nll: -0.026 -0.054 -0.087  brier: -0.029 -0.045 -0.043
RBSo   ece: +0.124 +0.172 +0.069  nll: +0.020 +0.025 -0.055  brier: -0.002 -0.006 -0.019
HTS    ece: +0.070 +0.175 +0.034  nll: -0.110 -0.002 -0.122  brier: -0.063 -0.026 -0.058

== shape-level paired bootstrap (B=2000): ISTS minus baseline, mean [95% CI], one-sided p = P(diff >= 0)
UNCAL  ece: -0.473 [-0.604,-0.312] p_better=0.0005 p_worse=1.0000 | nll: -0.283 [-0.329,-0.239] p_better=0.0005 p_worse=1.0000 | brier: -0.078 [-0.088,-0.068] p_better=0.0005 p_worse=1.0000
TS     ece: +0.093 [+0.079,+0.109] p_better=1.0000 p_worse=0.0005 | nll: -0.078 [-0.083,-0.072] p_better=0.0005 p_worse=1.0000 | brier: -0.049 [-0.051,-0.047] p_better=0.0005 p_worse=1.0000
RBS    ece: +0.099 [+0.085,+0.115] p_better=1.0000 p_worse=0.0005 | nll: -0.056 [-0.062,-0.050] p_better=0.0005 p_worse=1.0000 | brier: -0.039 [-0.041,-0.037] p_better=0.0005 p_worse=1.0000
RBSo   ece: +0.121 [+0.103,+0.140] p_better=1.0000 p_worse=0.0005 | nll: -0.003 [-0.013,+0.007] p_better=0.2459 p_worse=0.7546 | brier: -0.009 [-0.011,-0.007] p_better=0.0005 p_worse=1.0000
HTS    ece: +0.093 [+0.081,+0.110] p_better=1.0000 p_worse=0.0005 | nll: -0.078 [-0.083,-0.073] p_better=0.0005 p_worse=1.0000 | brier: -0.049 [-0.051,-0.047] p_better=0.0005 p_worse=1.0000

cross-check against E:\gnn-calibration\pc_out\calib_corrupt.jsonl: max abs difference = 1.42e-05


==> anc/supplementary_data/pointcloud/corrupt_r3/boot400_r3_test_jitter0.04.txt <==
seeds [0, 1, 2] draws [0, 1, 2, 3, 4] files 90

== point estimates (ECE %, NLL x100, Brier x100, gap = mean conf - acc, %)
UNCAL  s0: ece=7.088 nll=57.532 brier=29.782 gap=7.088  s1: ece=5.249 nll=53.769 brier=28.580 gap=5.249  s2: ece=5.333 nll=51.810 brier=27.539 gap=5.333  sall: ece=5.890 nll=54.370 brier=28.634 gap=5.890
TS     s0: ece=6.364 nll=56.343 brier=29.572 gap=6.364  s1: ece=3.615 nll=52.206 brier=28.291 gap=3.614  s2: ece=4.453 nll=50.845 brier=27.362 gap=4.453  sall: ece=4.811 nll=53.132 brier=28.408 gap=4.810
RBS    s0: ece=6.341 nll=56.304 brier=29.538 gap=6.341  s1: ece=3.641 nll=52.268 brier=28.315 gap=3.640  s2: ece=4.443 nll=50.823 brier=27.343 gap=4.443  sall: ece=4.808 nll=53.132 brier=28.399 gap=4.808
RBSo   s0: ece=6.280 nll=56.219 brier=29.504 gap=6.280  s1: ece=3.614 nll=52.192 brier=28.271 gap=3.614  s2: ece=4.418 nll=50.794 brier=27.324 gap=4.418  sall: ece=4.771 nll=53.068 brier=28.366 gap=4.771
HTS    s0: ece=6.365 nll=56.343 brier=29.572 gap=6.365  s1: ece=3.635 nll=52.219 brier=28.294 gap=3.634  s2: ece=4.453 nll=50.845 brier=27.362 gap=4.453  sall: ece=4.817 nll=53.136 brier=28.409 gap=4.817
ISTS   s0: ece=6.403 nll=56.238 brier=29.491 gap=6.403  s1: ece=3.650 nll=52.206 brier=28.269 gap=3.649  s2: ece=4.247 nll=50.502 brier=27.239 gap=4.247  sall: ece=4.767 nll=52.982 brier=28.333 gap=4.767

== ISTS minus baseline, per seed (negative = ISTS better)
UNCAL  ece: -0.685 -1.599 -1.086  nll: -1.294 -1.563 -1.308  brier: -0.291 -0.311 -0.301
TS     ece: +0.038 +0.035 -0.206  nll: -0.105 +0.000 -0.344  brier: -0.081 -0.021 -0.124
RBS    ece: +0.062 +0.009 -0.196  nll: -0.065 -0.062 -0.322  brier: -0.048 -0.045 -0.105
RBSo   ece: +0.122 +0.036 -0.171  nll: +0.019 +0.015 -0.293  brier: -0.014 -0.002 -0.085
HTS    ece: +0.038 +0.015 -0.206  nll: -0.105 -0.013 -0.344  brier: -0.081 -0.025 -0.124

== shape-level paired bootstrap (B=2000): ISTS minus baseline, mean [95% CI], one-sided p = P(diff >= 0)
UNCAL  ece: -1.123 [-1.134,-1.111] p_better=0.0005 p_worse=1.0000 | nll: -1.388 [-1.469,-1.307] p_better=0.0005 p_worse=1.0000 | brier: -0.301 [-0.318,-0.284] p_better=0.0005 p_worse=1.0000
TS     ece: -0.044 [-0.047,-0.041] p_better=0.0005 p_worse=1.0000 | nll: -0.149 [-0.159,-0.140] p_better=0.0005 p_worse=1.0000 | brier: -0.075 [-0.078,-0.073] p_better=0.0005 p_worse=1.0000
RBS    ece: -0.041 [-0.044,-0.039] p_better=0.0005 p_worse=1.0000 | nll: -0.150 [-0.161,-0.139] p_better=0.0005 p_worse=1.0000 | brier: -0.066 [-0.068,-0.063] p_better=0.0005 p_worse=1.0000
RBSo   ece: -0.004 [-0.007,-0.001] p_better=0.0100 p_worse=0.9905 | nll: -0.086 [-0.100,-0.072] p_better=0.0005 p_worse=1.0000 | brier: -0.034 [-0.036,-0.031] p_better=0.0005 p_worse=1.0000
HTS    ece: -0.051 [-0.054,-0.048] p_better=0.0005 p_worse=1.0000 | nll: -0.154 [-0.163,-0.144] p_better=0.0005 p_worse=1.0000 | brier: -0.077 [-0.079,-0.074] p_better=0.0005 p_worse=1.0000

cross-check against E:\gnn-calibration\pc_out\calib_corrupt.jsonl: max abs difference = 1.30e-05


==> anc/supplementary_data/pointcloud/pc_all.csv <==
seed,size,draw,method,ece,nll,brier,aurc,acc,lam
0,20,0,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,20,0,TS,0.508813,0.167948,0.090421,0.780437,93.934572,
0,20,0,VS,4.565404,0.41108,0.161985,4.474542,89.828026,
0,20,0,ETS,0.508812,0.167948,0.090421,0.780437,93.934572,
0,20,0,CaGCN,1.776784,0.176407,0.09177,0.780388,93.934572,
0,20,0,ISTS,0.50848,0.167946,0.090421,0.780428,93.934572,100.0
0,20,1,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,20,1,TS,0.422112,0.167695,0.090395,0.781035,93.934572,
0,20,1,VS,2.998157,0.286136,0.122269,2.033999,92.112094,
0,20,1,ETS,0.422022,0.167695,0.090395,0.781035,93.934572,
0,20,1,CaGCN,1.087662,0.170274,0.09085,0.781116,93.934572,
0,20,1,ISTS,0.298254,0.167411,0.090121,0.782153,93.934572,0.1
0,20,2,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,20,2,TS,0.735099,0.168614,0.090537,0.780362,93.934572,
0,20,2,VS,1.447544,0.343184,0.106458,1.026353,92.976141,
0,20,2,ETS,0.735082,0.168614,0.090537,0.780362,93.934572,
0,20,2,CaGCN,1.701518,0.175475,0.091649,0.78068,93.934572,
0,20,2,ISTS,0.957608,0.170255,0.090893,0.789038,93.934572,0.1
0,20,3,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,20,3,TS,0.035018,0.167384,0.090325,0.780705,93.934572,
0,20,3,VS,4.982581,2.623271,0.157109,5.314005,90.507025,
0,20,3,ETS,0.035038,0.167384,0.090325,0.780705,93.934572,
0,20,3,CaGCN,1.93785,0.178483,0.092089,0.780657,93.934572,
0,20,3,ISTS,0.034752,0.167382,0.090324,0.780684,93.934572,100.0
0,20,4,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,20,4,TS,0.436486,0.167792,0.090394,0.780471,93.934572,
0,20,4,VS,1.969955,0.290596,0.112172,1.521497,92.766833,
0,20,4,ETS,0.440464,0.1678,0.090396,0.780469,93.934572,
0,20,4,CaGCN,1.46794,0.172962,0.091362,0.782073,93.934572,
0,20,4,ISTS,0.508207,0.167588,0.090221,0.776265,93.934572,0.1
0,100,0,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,100,0,TS,0.97025,0.168938,0.090664,0.781581,93.934572,
0,100,0,VS,0.95891,0.212241,0.111841,1.341417,92.546326,
0,100,0,ETS,0.839407,0.16874,0.090557,0.781327,93.934572,
0,100,0,CaGCN,0.505871,0.168073,0.090476,0.78325,93.934572,
0,100,0,ISTS,0.970229,0.168937,0.090664,0.781574,93.934572,100.0
0,100,1,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,100,1,TS,0.054004,0.167387,0.090325,0.780687,93.934572,
0,100,1,VS,0.73251,0.188675,0.097901,1.007533,93.495321,
0,100,1,ETS,0.05762,0.167388,0.090325,0.780664,93.934572,
0,100,1,CaGCN,0.652484,0.168428,0.090554,0.781872,93.934572,
0,100,1,ISTS,0.053895,0.167386,0.090325,0.780668,93.934572,100.0
0,100,2,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,100,2,TS,0.706585,0.168513,0.09052,0.780371,93.934572,
0,100,2,VS,1.85817,0.253016,0.107144,1.814377,93.088615,
0,100,2,ETS,0.706495,0.168513,0.09052,0.780373,93.934572,
0,100,2,CaGCN,0.726512,0.168616,0.09055,0.781,93.934572,
0,100,2,ISTS,0.706678,0.168512,0.090519,0.780346,93.934572,100.0
0,100,3,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,100,3,TS,1.202668,0.169702,0.090834,0.781849,93.934572,
0,100,3,VS,0.478086,0.197632,0.095881,1.220526,93.718421,
0,100,3,ETS,1.201586,0.169699,0.090833,0.781848,93.934572,
0,100,3,CaGCN,1.032379,0.169378,0.090749,0.783846,93.934572,
0,100,3,ISTS,1.202455,0.169701,0.090834,0.781844,93.934572,100.0
0,100,4,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,100,4,TS,0.324927,0.167568,0.090367,0.780952,93.934572,
0,100,4,VS,0.354236,0.180365,0.096669,0.878838,93.505275,
0,100,4,ETS,0.324827,0.167568,0.090367,0.780952,93.934572,
0,100,4,CaGCN,0.531369,0.168082,0.090481,0.781764,93.934572,
0,100,4,ISTS,0.325082,0.167567,0.090367,0.780944,93.934572,100.0
0,400,0,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,400,0,TS,0.1128,0.167406,0.090328,0.780648,93.934572,
0,400,0,VS,0.288581,0.172939,0.09332,0.828311,93.696529,
0,400,0,ETS,0.135712,0.167419,0.09033,0.780588,93.934572,
0,400,0,CaGCN,0.892159,0.169275,0.09069,0.781411,93.934572,
0,400,0,ISTS,0.112709,0.167405,0.090327,0.780635,93.934572,100.0
0,400,1,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,400,1,TS,0.191569,0.167455,0.090336,0.780599,93.934572,
0,400,1,VS,0.480825,0.178549,0.093506,0.902277,93.72232,
0,400,1,ETS,0.197853,0.167459,0.090337,0.780591,93.934572,
0,400,1,CaGCN,1.221673,0.17107,0.091108,0.783383,93.934572,
0,400,1,ISTS,0.191875,0.166905,0.09007,0.774449,93.934572,0.1
0,400,2,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,400,2,TS,0.424299,0.167769,0.09039,0.780474,93.934572,
0,400,2,VS,0.614475,0.174685,0.091354,0.804692,93.854117,
0,400,2,ETS,0.459304,0.167828,0.090408,0.780336,93.934572,
0,400,2,CaGCN,0.267201,0.16788,0.0905,0.784421,93.934572,
0,400,2,ISTS,0.538946,0.166918,0.08982,0.768012,93.934572,0.01
0,400,3,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,400,3,TS,0.03317,0.167384,0.090325,0.780706,93.934572,
0,400,3,VS,0.323423,0.17163,0.091878,0.831986,93.835086,
0,400,3,ETS,0.054851,0.167388,0.090325,0.780658,93.934572,
0,400,3,CaGCN,0.448488,0.167991,0.090495,0.782946,93.934572,
0,400,3,ISTS,0.165048,0.16689,0.090073,0.774436,93.934572,0.1
0,400,4,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,400,4,TS,0.192501,0.167456,0.090336,0.780598,93.934572,
0,400,4,VS,0.364751,0.195516,0.093363,0.829789,93.803185,
0,400,4,ETS,0.218251,0.167479,0.090341,0.780535,93.934572,
0,400,4,CaGCN,0.835593,0.169033,0.090575,0.779873,93.934572,
0,400,4,ISTS,0.192419,0.167455,0.090335,0.780582,93.934572,100.0
0,1870,0,UNCAL,0.561939,0.168078,0.090444,0.780415,93.934572,
0,1870,0,TS,0.160207,0.167432,0.090332,0.78062,93.934572,
0,1870,0,VS,0.211323,0.167135,0.090419,0.770415,93.927848,
0,1870,0,ETS,0.187228,0.167454,0.090336,0.780552,93.934572,
0,1870,0,CaGCN,0.156336,0.167552,0.090374,0.78202,93.934572,
0,1870,0,ISTS,0.232379,0.166542,0.08982,0.76945,93.934572,0.01
1,20,0,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,20,0,TS,0.362191,0.169701,0.092231,0.775947,93.760836,
1,20,0,VS,2.555557,0.311761,0.108423,2.125513,93.065691,
1,20,0,ETS,0.362172,0.169701,0.092231,0.775947,93.760836,
1,20,0,CaGCN,2.314042,0.184708,0.094941,0.775612,93.760836,
1,20,0,ISTS,0.362719,0.1697,0.09223,0.775934,93.760836,100.0
1,20,1,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,20,1,TS,0.542254,0.169726,0.092357,0.7754,93.760836,
1,20,1,VS,2.341844,0.306052,0.112239,1.532962,92.740732,
1,20,1,ETS,0.543942,0.169729,0.092358,0.7754,93.760836,
1,20,1,CaGCN,0.77647,0.170352,0.092497,0.775681,93.760836,
1,20,1,ISTS,0.542483,0.169725,0.092356,0.775381,93.760836,100.0
1,20,2,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,20,2,TS,0.74461,0.170221,0.092478,0.775342,93.760836,
1,20,2,VS,3.360412,0.356098,0.131907,1.703575,91.29442,
1,20,2,ETS,0.744024,0.170219,0.092477,0.77534,93.760836,
1,20,2,CaGCN,2.416183,0.185898,0.095338,0.778265,93.760836,
1,20,2,ISTS,0.744556,0.170221,0.092478,0.775335,93.760836,100.0
1,20,3,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,20,3,TS,0.875302,0.17066,0.092576,0.77532,93.760836,
1,20,3,VS,1.818313,0.223796,0.111685,1.15552,92.601746,
1,20,3,ETS,0.875273,0.170659,0.092576,0.77532,93.760836,
1,20,3,CaGCN,1.113281,0.171759,0.092799,0.775619,93.760836,
1,20,3,ISTS,0.875177,0.170658,0.092576,0.775299,93.760836,100.0
1,20,4,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,20,4,TS,2.435791,0.178095,0.093909,0.778712,93.760836,
1,20,4,VS,5.825391,0.57169,0.186445,4.187853,88.080776,
1,20,4,ETS,2.435612,0.178094,0.093908,0.778712,93.760836,
1,20,4,CaGCN,2.193327,0.182026,0.094783,0.778557,93.760836,
1,20,4,ISTS,2.434927,0.178093,0.093907,0.778729,93.760836,100.0
1,100,0,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,100,0,TS,0.427511,0.169536,0.092304,0.775439,93.760836,
1,100,0,VS,1.695368,0.200168,0.101261,0.940987,93.228036,
1,100,0,ETS,0.427594,0.169536,0.092304,0.775439,93.760836,
1,100,0,CaGCN,0.434234,0.169836,0.092417,0.778408,93.760836,
1,100,0,ISTS,0.416505,0.169388,0.09224,0.774086,93.760836,1.0
1,100,1,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,100,1,TS,0.832062,0.170504,0.092542,0.775324,93.760836,
1,100,1,VS,1.929451,0.214536,0.102354,1.245912,93.329924,
1,100,1,ETS,0.831956,0.170503,0.092542,0.775324,93.760836,
1,100,1,CaGCN,0.806386,0.170533,0.092584,0.776924,93.760836,
1,100,1,ISTS,0.893293,0.169983,0.092244,0.767899,93.760836,0.1
1,100,2,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,100,2,TS,0.359417,0.169452,0.092279,0.775469,93.760836,
1,100,2,VS,1.439762,0.264424,0.104061,1.056746,93.093801,
1,100,2,ETS,0.374268,0.16947,0.092284,0.775461,93.760836,
1,100,2,CaGCN,1.031178,0.171357,0.092726,0.775809,93.760836,
1,100,2,ISTS,0.359302,0.169451,0.092278,0.775446,93.760836,100.0
1,100,3,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,100,3,TS,0.252735,0.169541,0.092213,0.775854,93.760836,
1,100,3,VS,0.554145,0.195139,0.097767,0.977561,93.503386,
1,100,3,ETS,0.252763,0.169541,0.092213,0.775854,93.760836,
1,100,3,CaGCN,0.975638,0.171204,0.092772,0.777931,93.760836,
1,100,3,ISTS,0.252788,0.169541,0.092212,0.775836,93.760836,100.0
1,100,4,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,100,4,TS,0.453708,0.169861,0.092251,0.776027,93.760836,
1,100,4,VS,0.230051,0.192285,0.100015,1.039579,93.39233,
1,100,4,ETS,0.420149,0.169805,0.092243,0.776004,93.760836,
1,100,4,CaGCN,0.551447,0.169973,0.092456,0.777947,93.760836,
1,100,4,ISTS,0.500505,0.170145,0.092258,0.776926,93.760836,0.1
1,400,0,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,400,0,TS,0.344372,0.169437,0.092273,0.775476,93.760836,
1,400,0,VS,0.671014,0.180128,0.094284,0.857393,93.64785,
1,400,0,ETS,0.347278,0.16944,0.092274,0.775475,93.760836,
1,400,0,CaGCN,0.372593,0.1698,0.092392,0.779389,93.760836,
1,400,0,ISTS,0.424139,0.169183,0.092159,0.771056,93.760836,0.1
1,400,1,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,400,1,TS,0.206749,0.169368,0.092203,0.775716,93.760836,
1,400,1,VS,0.379193,0.19088,0.095519,1.172496,93.587381,
1,400,1,ETS,0.207069,0.169366,0.092203,0.775714,93.760836,
1,400,1,CaGCN,0.238494,0.169743,0.092277,0.778316,93.760836,
1,400,1,ISTS,0.630784,0.169477,0.092011,0.77025,93.760836,0.01
1,400,2,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,400,2,TS,0.224688,0.169324,0.09221,0.77564,93.760836,
1,400,2,VS,0.35252,0.172292,0.093079,0.807725,93.725437,
1,400,2,ETS,0.231544,0.169321,0.092213,0.775626,93.760836,
1,400,2,CaGCN,0.599079,0.170156,0.092522,0.778694,93.760836,
1,400,2,ISTS,0.224985,0.169323,0.092209,0.775628,93.760836,100.0
1,400,3,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,400,3,TS,0.403298,0.16977,0.092239,0.775981,93.760836,
1,400,3,VS,0.196693,0.175024,0.09401,0.855551,93.660581,
1,400,3,ETS,0.402913,0.169769,0.092239,0.775981,93.760836,
1,400,3,CaGCN,0.642345,0.170623,0.092385,0.779136,93.760836,
1,400,3,ISTS,0.400887,0.169714,0.09221,0.775243,93.760836,1.0
1,400,4,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,400,4,TS,0.308704,0.169618,0.092221,0.775901,93.760836,
1,400,4,VS,0.171451,0.175804,0.094578,0.856727,93.634892,
1,400,4,ETS,0.284295,0.169587,0.092217,0.775887,93.760836,
1,400,4,CaGCN,0.292021,0.169522,0.092292,0.777223,93.760836,
1,400,4,ISTS,0.308568,0.169618,0.092221,0.775894,93.760836,100.0
1,1870,0,UNCAL,0.7388,0.170204,0.092474,0.775342,93.760836,
1,1870,0,TS,0.29927,0.169396,0.092259,0.775498,93.760836,
1,1870,0,VS,0.337504,0.169235,0.092114,0.7764,93.762606,
1,1870,0,ETS,0.303623,0.169399,0.09226,0.775496,93.760836,
1,1870,0,CaGCN,0.452473,0.16979,0.092397,0.777737,93.760836,
1,1870,0,ISTS,0.448722,0.168664,0.091856,0.765274,93.760836,0.01
2,20,0,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,20,0,TS,0.226728,0.167676,0.090889,0.763321,93.878621,
2,20,0,VS,1.085844,0.283359,0.102603,0.951092,93.244749,
2,20,0,ETS,0.226895,0.167676,0.090889,0.763321,93.878621,
2,20,0,CaGCN,1.988961,0.179122,0.092735,0.762498,93.878621,
2,20,0,ISTS,0.700792,0.174069,0.091808,0.838024,93.878621,0.01
2,20,1,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,20,1,TS,0.110066,0.167631,0.09086,0.763421,93.878621,
2,20,1,VS,2.5514,0.68112,0.13254,1.887885,91.567349,
2,20,1,ETS,0.448143,0.169247,0.091012,0.774381,93.878621,
2,20,1,CaGCN,1.593074,0.174146,0.092013,0.762632,93.878621,
2,20,1,ISTS,0.110578,0.167631,0.09086,0.763417,93.878621,100.0
2,20,2,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,20,2,TS,0.269451,0.167792,0.090877,0.763527,93.878621,
2,20,2,VS,1.579092,0.192991,0.099303,0.945824,93.484044,
2,20,2,ETS,0.269338,0.167792,0.090877,0.763527,93.878621,
2,20,2,CaGCN,0.797555,0.169006,0.091243,0.765276,93.878621,
2,20,2,ISTS,0.240391,0.16761,0.090806,0.762498,93.878621,1.0
2,20,3,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,20,3,TS,0.140057,0.167617,0.090869,0.763361,93.878621,
2,20,3,VS,2.559948,0.26864,0.12709,1.291382,91.527063,
2,20,3,ETS,0.146385,0.167626,0.090873,0.763355,93.878621,
2,20,3,CaGCN,1.146275,0.170571,0.091455,0.763213,93.878621,
2,20,3,ISTS,0.140646,0.167617,0.090869,0.763361,93.878621,100.0
2,20,4,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,20,4,TS,0.424792,0.168011,0.090911,0.763623,93.878621,
2,20,4,VS,3.002273,0.274883,0.11643,1.577128,92.593426,
2,20,4,ETS,0.403441,0.168033,0.090902,0.763709,93.878621,
2,20,4,CaGCN,0.668553,0.168507,0.091085,0.763886,93.878621,
2,20,4,ISTS,0.424359,0.168011,0.090911,0.763623,93.878621,100.0
2,100,0,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,100,0,TS,0.532479,0.168117,0.090996,0.763271,93.878621,
2,100,0,VS,1.392628,0.312448,0.10206,1.222039,93.238294,
2,100,0,ETS,0.533742,0.16812,0.090996,0.76327,93.878621,
2,100,0,CaGCN,0.922698,0.169422,0.091275,0.763923,93.878621,
2,100,0,ISTS,0.619858,0.167808,0.090837,0.757927,93.878621,0.1
2,100,1,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,100,1,TS,0.453951,0.168061,0.090919,0.763643,93.878621,
2,100,1,VS,0.32495,0.199144,0.102142,1.051671,93.302661,
2,100,1,ETS,0.427096,0.168052,0.090909,0.763692,93.878621,
2,100,1,CaGCN,0.239803,0.168123,0.090986,0.767023,93.878621,
2,100,1,ISTS,0.453724,0.16806,0.090919,0.763639,93.878621,100.0
2,100,2,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,100,2,TS,0.688965,0.168551,0.091005,0.763816,93.878621,
2,100,2,VS,0.76067,0.191474,0.102083,0.981609,93.148655,
2,100,2,ETS,0.688588,0.168551,0.091005,0.763816,93.878621,
2,100,2,CaGCN,1.123259,0.170441,0.091536,0.765279,93.878621,
2,100,2,ISTS,0.689072,0.168551,0.091005,0.763813,93.878621,100.0
2,100,3,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,100,3,TS,0.116554,0.167616,0.09086,0.763399,93.878621,
2,100,3,VS,1.361954,0.221928,0.098329,1.555516,93.57118,
2,100,3,ETS,0.11758,0.167616,0.09086,0.7634,93.878621,
2,100,3,CaGCN,0.19856,0.16781,0.090933,0.764919,93.878621,
2,100,3,ISTS,0.116864,0.167615,0.09086,0.763393,93.878621,100.0
2,100,4,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,100,4,TS,0.44122,0.167939,0.090956,0.763278,93.878621,
2,100,4,VS,1.039115,0.179797,0.095801,0.846033,93.608862,
2,100,4,ETS,0.442516,0.167941,0.090956,0.763278,93.878621,
2,100,4,CaGCN,0.674043,0.168545,0.091106,0.764285,93.878621,
2,100,4,ISTS,0.441493,0.167938,0.090955,0.763255,93.878621,100.0
2,400,0,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,400,0,TS,0.326742,0.167773,0.090915,0.763295,93.878621,
2,400,0,VS,0.596932,0.270647,0.094033,1.159818,93.716091,
2,400,0,ETS,0.33051,0.167777,0.090917,0.763295,93.878621,
2,400,0,CaGCN,0.491382,0.168078,0.090986,0.763863,93.878621,
2,400,0,ISTS,0.358664,0.167258,0.090664,0.757294,93.878621,0.1
2,400,1,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,400,1,TS,0.241634,0.167762,0.090873,0.763511,93.878621,
2,400,1,VS,0.199463,0.170978,0.091997,0.795736,93.805742,
2,400,1,ETS,0.236469,0.167757,0.090872,0.763511,93.878621,
2,400,1,CaGCN,0.128266,0.167731,0.090886,0.764545,93.878621,
2,400,1,ISTS,0.241421,0.167761,0.090872,0.763505,93.878621,100.0
2,400,2,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,400,2,TS,0.133873,0.167612,0.090865,0.763374,93.878621,
2,400,2,VS,0.488801,0.178677,0.093941,0.885816,93.649751,
2,400,2,ETS,0.134187,0.167612,0.090866,0.763374,93.878621,
2,400,2,CaGCN,0.931841,0.169442,0.091242,0.763169,93.878621,
2,400,2,ISTS,0.151336,0.167053,0.090603,0.757564,93.878621,0.1
2,400,3,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,400,3,TS,0.254017,0.167698,0.090896,0.763312,93.878621,
2,400,3,VS,0.647778,0.172672,0.092755,0.814602,93.765795,
2,400,3,ETS,0.25688,0.167701,0.090896,0.763313,93.878621,
2,400,3,CaGCN,1.143971,0.170547,0.09147,0.763581,93.878621,
2,400,3,ISTS,0.290749,0.16721,0.09067,0.757476,93.878621,0.1
2,400,4,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,400,4,TS,0.468312,0.167988,0.090967,0.763274,93.878621,
2,400,4,VS,0.91132,0.196008,0.093986,0.874914,93.736625,
2,400,4,ETS,0.470938,0.167992,0.090968,0.763274,93.878621,
2,400,4,CaGCN,0.634514,0.168456,0.091094,0.764469,93.878621,
2,400,4,ISTS,0.510802,0.167465,0.090716,0.756658,93.878621,0.1
2,1870,0,UNCAL,0.624856,0.16834,0.091044,0.763263,93.878621,
2,1870,0,TS,0.194665,0.167655,0.090883,0.76333,93.878621,
2,1870,0,VS,0.260735,0.167404,0.090837,0.76003,93.868887,
2,1870,0,ETS,0.198059,0.167657,0.090884,0.763331,93.878621,
2,1870,0,CaGCN,0.146528,0.167691,0.090885,0.764231,93.878621,
2,1870,0,ISTS,0.33936,0.166905,0.090455,0.752514,93.878621,0.01
0,20,0,RBS,0.536163,0.168222,0.090562,0.783762,93.934572,
0,20,1,RBS,0.414273,0.167731,0.090411,0.781572,93.934572,
0,20,2,RBS,0.704451,0.168468,0.090379,0.777291,93.934572,
0,20,3,RBS,0.067655,0.167209,0.090227,0.778185,93.934572,
0,20,4,RBS,0.430701,0.167669,0.090285,0.77797,93.934572,
0,100,0,RBS,0.923034,0.16922,0.090766,0.785904,93.934572,
0,100,1,RBS,0.086271,0.16719,0.090209,0.777746,93.934572,
0,100,2,RBS,0.661865,0.168373,0.090308,0.776407,93.934572,
0,100,3,RBS,1.172607,0.16989,0.090896,0.784794,93.934572,
0,100,4,RBS,0.302256,0.167861,0.090485,0.784518,93.934572,
0,400,0,RBS,0.094556,0.167243,0.090235,0.778343,93.934572,
0,400,1,RBS,0.17844,0.167335,0.090267,0.778943,93.934572,
0,400,2,RBS,0.386416,0.167572,0.090209,0.776675,93.934572,
0,400,3,RBS,0.037658,0.167281,0.090272,0.779314,93.934572,
0,400,4,RBS,0.182279,0.167356,0.09028,0.779239,93.934572,
0,1870,0,RBS,0.148773,0.167333,0.090278,0.779275,93.934572,
1,20,0,RBS,0.33063,0.170137,0.092383,0.780812,93.760836,
1,20,1,RBS,0.548553,0.1698,0.092395,0.77629,93.760836,
1,20,2,RBS,0.738973,0.170183,0.092455,0.774885,93.760836,
1,20,3,RBS,0.807607,0.170504,0.092376,0.772406,93.760836,
1,20,4,RBS,2.281601,0.179816,0.094343,0.807804,93.760836,
1,100,0,RBS,0.413121,0.169427,0.092243,0.774126,93.760836,
1,100,1,RBS,0.800664,0.170402,0.092394,0.772751,93.760836,
1,100,2,RBS,0.34439,0.169352,0.092226,0.774333,93.760836,
1,100,3,RBS,0.250271,0.169555,0.092218,0.776024,93.760836,
1,100,4,RBS,0.438003,0.170017,0.092305,0.777763,93.760836,
1,400,0,RBS,0.351007,0.169496,0.092301,0.776132,93.760836,
1,400,1,RBS,0.22731,0.169437,0.092231,0.776482,93.760836,
1,400,2,RBS,0.231917,0.169346,0.092219,0.775894,93.760836,
1,400,3,RBS,0.377224,0.169987,0.092316,0.778459,93.760836,
1,400,4,RBS,0.287342,0.169777,0.09228,0.777704,93.760836,
1,1870,0,RBS,0.292485,0.169349,0.092236,0.77497,93.760836,
2,20,0,RBS,0.216326,0.16752,0.090773,0.760762,93.878621,
2,20,1,RBS,0.19949,0.168073,0.091034,0.768203,93.878621,
2,20,2,RBS,0.277983,0.168503,0.091145,0.771654,93.878621,
2,20,3,RBS,0.270137,0.16828,0.091139,0.77032,93.878621,
2,20,4,RBS,0.386356,0.169719,0.091512,0.784399,93.878621,
2,100,0,RBS,0.506207,0.167989,0.090915,0.761754,93.878621,
2,100,1,RBS,0.384596,0.168741,0.091165,0.77162,93.878621,
2,100,2,RBS,0.623901,0.16901,0.091168,0.769637,93.878621,
2,100,3,RBS,0.172598,0.167824,0.090949,0.765711,93.878621,
2,100,4,RBS,0.420103,0.167825,0.090886,0.761891,93.878621,
2,400,0,RBS,0.289259,0.167606,0.090806,0.761095,93.878621,
2,400,1,RBS,0.219885,0.167983,0.090961,0.766039,93.878621,
2,400,2,RBS,0.123923,0.167583,0.090852,0.763029,93.878621,
2,400,3,RBS,0.237766,0.167602,0.090842,0.762145,93.878621,
2,400,4,RBS,0.439646,0.167845,0.09087,0.761412,93.878621,
2,1870,0,RBS,0.184302,0.167592,0.090851,0.762588,93.878621,
0,20,0,RBSo,0.49038780853152275,0.16780973970890045,0.09028424322605133,0.7787290960550308,93.93457174301147,
0,20,0,HTS,0.5087776109576225,0.1679479479789734,0.09042134881019592,0.7804368156939745,93.93457174301147,100.0
0,20,0,LTS,0.5087252706289291,0.1679476797580719,0.09042130410671234,0.7804237771779299,93.93457174301147,100.0
0,20,1,RBSo,0.4017225466668606,0.1678902506828308,0.09050913155078888,0.7828965783119202,93.93457174301147,
0,20,1,HTS,0.4221123643219471,0.16769462823867798,0.09039463847875595,0.7810354698449373,93.93457174301147,100.0
0,20,1,LTS,0.4224743228405714,0.167695552110672,0.09039492160081863,0.7810182869434357,93.93457174301147,100.0
0,20,2,RBSo,0.7591388188302517,0.16913457214832306,0.09073881059885025,0.786272156983614,93.93457174301147,
0,20,2,HTS,0.7353152148425579,0.16861486434936523,0.09053708612918854,0.780361657962203,93.93457174301147,100.0
0,20,2,LTS,0.7357219699770212,0.1686086803674698,0.09053609520196915,0.780321704223752,93.93457174301147,100.0
0,20,3,RBSo,0.031196046620607376,0.1673077642917633,0.0902695283293724,0.7799148093909025,93.93457174301147,
0,20,3,HTS,0.036893191281706095,0.1673840880393982,0.09032506495714188,0.7807080633938313,93.93457174301147,1.0
0,20,3,LTS,0.034898126614280045,0.16738195717334747,0.09032448381185532,0.7806689944118261,93.93457174301147,100.0
0,20,4,RBSo,0.4206959158182144,0.16766373813152313,0.09027759730815887,0.7789851166307926,93.93457174301147,
0,20,4,HTS,0.4364855121821165,0.16779203712940216,0.09039408713579178,0.7804707158356905,93.93457174301147,100.0
0,20,4,LTS,0.4364786669611931,0.16779203712940216,0.09039407223463058,0.7804602850228548,93.93457174301147,100.0
0,100,0,RBSo,0.9723629802465439,0.16891688108444214,0.09065129607915878,0.7813445292413235,93.93457174301147,
0,100,0,HTS,0.9701233357191086,0.16893720626831055,0.09066430479288101,0.7815808057785034,93.93457174301147,100.0
0,100,0,LTS,0.9702629409730434,0.16893737018108368,0.09066437929868698,0.781568605452776,93.93457174301147,100.0
0,100,1,RBSo,0.09628753177821636,0.16721588373184204,0.09021949023008347,0.7784518413245678,93.93457174301147,
0,100,1,HTS,0.05400378140620887,0.16738730669021606,0.09032512456178665,0.7806872949004173,93.93457174301147,100.0
0,100,1,LTS,0.05391836748458445,0.1673864722251892,0.09032494574785233,0.7806691341102123,93.93457174301147,100.0
0,100,2,RBSo,0.6829314865171909,0.168389230966568,0.09033481031656265,0.7781749125570059,93.93457174301147,
0,100,2,HTS,0.7066582795232534,0.1685134321451187,0.09051957726478577,0.7803711108863354,93.93457174301147,100.0
0,100,2,LTS,0.7066835649311543,0.16851180791854858,0.09051930159330368,0.7803506217896938,93.93457174301147,100.0
0,100,3,RBSo,1.256657112389803,0.16945752501487732,0.09068982303142548,0.7778478786349297,93.93457174301147,
0,100,3,HTS,1.202590949833393,0.16970187425613403,0.09083393216133118,0.78184949234128,93.93457174301147,100.0
0,100,3,LTS,1.0049669072031975,0.1707550436258316,0.09090344607830048,0.8082587271928787,93.93457174301147,0.01
0,100,4,RBSo,0.33991835080087185,0.16742010414600372,0.0902467593550682,0.7791293784976006,93.93457174301147,
0,100,4,HTS,0.32525788992643356,0.16756829619407654,0.09036744385957718,0.7809523958712816,93.93457174301147,10.0
0,100,4,LTS,0.32502603717148304,0.1675678938627243,0.09036733955144882,0.7809373550117016,93.93457174301147,100.0
0,400,0,RBSo,0.1047039171680808,0.16725954413414001,0.09019643068313599,0.7788504008203745,93.93457174301147,
0,400,0,HTS,0.11279950849711895,0.16740573942661285,0.09032759070396423,0.7806484587490559,93.93457174301147,100.0
0,400,0,LTS,0.11282321065664291,0.16740578413009644,0.09032760560512543,0.7806429639458656,93.93457174301147,100.0
0,400,1,RBSo,0.1747672096826136,0.16723407804965973,0.09015650302171707,0.7778114639222622,93.93457174301147,
0,400,1,HTS,0.19157298374921083,0.16745541989803314,0.09033561497926712,0.7805982138961554,93.93457174301147,100.0
0,400,1,LTS,0.1933388877660036,0.16738353669643402,0.09032214432954788,0.7797690574079752,93.93457174301147,1.0
0,400,2,RBSo,0.3793500829488039,0.16751410067081451,0.09014419466257095,0.7768114097416401,93.93457174301147,
0,400,2,HTS,0.4243833012878895,0.16776946187019348,0.09039013832807541,0.7804738823324442,93.93457174301147,100.0
0,400,2,LTS,0.4244037438184023,0.1677689552307129,0.09039004147052765,0.7804612629115582,93.93457174301147,100.0
0,400,3,RBSo,0.11109339538961649,0.16715537011623383,0.09013842791318893,0.7776807062327862,93.93457174301147,
0,400,3,HTS,0.03324985154904425,0.16738398373126984,0.09032497555017471,0.7807065732777119,93.93457174301147,100.0
0,400,3,LTS,0.03349374746903777,0.16738317906856537,0.09032479673624039,0.7806886918842793,93.93457174301147,100.0
0,400,4,RBSo,0.18144500209018588,0.16730880737304688,0.09019693732261658,0.7787317503243685,93.93457174301147,
0,400,4,HTS,0.19257483072578907,0.16745617985725403,0.09033576399087906,0.7805983535945415,93.93457174301147,100.0
0,400,4,LTS,0.19243713468313217,0.16745591163635254,0.09033569693565369,0.7805877365171909,93.93457174301147,100.0
0,1870,0,RBSo,0.1413141144439578,0.16723597049713135,0.09017335623502731,0.7782155182212591,93.93457174301147,
0,1870,0,HTS,0.1602734555490315,0.16743218898773193,0.0903317853808403,0.780619028955698,93.93457174301147,100.0
0,1870,0,LTS,0.17275135032832623,0.16723020374774933,0.09029852598905563,0.7781967520713806,93.93457174301147,0.1
1,20,0,RBSo,0.347172562032938,0.1698710024356842,0.09232944250106812,0.7774327881634235,93.76083612442017,
1,20,0,HTS,0.3624367993324995,0.1697015017271042,0.09223057329654694,0.7759471889585257,93.76083612442017,100.0
1,20,0,LTS,0.2936422824859619,0.1694251447916031,0.09219329059123993,0.7777097169309855,93.76083612442017,0.1
1,20,1,RBSo,0.5736910738050938,0.16994501650333405,0.09243796020746231,0.7772026117891073,93.76083612442017,
1,20,1,HTS,0.5422035232186317,0.1697256714105606,0.09235668927431107,0.775400223210454,93.76083612442017,100.0
1,20,1,LTS,0.6832709070295095,0.1703973263502121,0.09249293059110641,0.7831393741071224,93.76083612442017,0.1
1,20,2,RBSo,0.7238722871989012,0.17013780772686005,0.09228590875864029,0.7731245830655098,93.76083612442017,
1,20,2,HTS,0.7445314899086952,0.1702207773923874,0.0924777016043663,0.7753413170576096,93.76083612442017,100.0
1,20,2,LTS,0.7448143325746059,0.17021971940994263,0.09247760474681854,0.7753126788884401,93.76083612442017,100.0
1,20,3,RBSo,0.8152037858963013,0.17051775753498077,0.09232109785079956,0.772334448993206,93.76083612442017,
1,20,3,HTS,0.8752302266657352,0.17065930366516113,0.09257625043392181,0.7753198035061359,93.76083612442017,100.0
1,20,3,LTS,0.8752793073654175,0.17065943777561188,0.09257630258798599,0.7753107231110334,93.76083612442017,100.0
1,20,4,RBSo,2.4327581748366356,0.17810788750648499,0.09391877055168152,0.7789683062583208,93.76083612442017,
1,20,4,HTS,2.435842901468277,0.17809511721134186,0.09390868246555328,0.7787121925503016,93.76083612442017,100.0
1,20,4,LTS,2.435618080198765,0.17809362709522247,0.09390786290168762,0.7786919362843037,93.76083612442017,100.0
1,100,0,RBSo,0.4125452134758234,0.16941256821155548,0.09220079332590103,0.7741868495941162,93.76083612442017,
1,100,0,HTS,0.42740446515381336,0.16953586041927338,0.09230425953865051,0.7754392456263304,93.76083612442017,100.0
1,100,0,LTS,0.42756893672049046,0.1695355921983719,0.09230426698923111,0.7754179183393717,93.76083612442017,100.0
1,100,1,RBSo,0.7676870096474886,0.1703093945980072,0.09224351495504379,0.7718189619481564,93.76083612442017,
1,100,1,HTS,0.8320250548422337,0.1705034077167511,0.09254185855388641,0.7753240875899792,93.76083612442017,100.0
1,100,1,LTS,0.8320250548422337,0.17050351202487946,0.0925418809056282,0.7753199432045221,93.76083612442017,100.0
1,100,2,RBSo,0.3405647352337837,0.16930833458900452,0.09213341027498245,0.7736777421087027,93.76083612442017,
1,100,2,HTS,0.3594170091673732,0.16945235431194305,0.09227853268384933,0.775468535721302,93.76083612442017,100.0
1,100,2,LTS,0.2963299863040447,0.16922518610954285,0.09222999960184097,0.7741087581962347,93.76083612442017,1.0
1,100,3,RBSo,0.2749003469944,0.16938632726669312,0.09206080436706543,0.7736900821328163,93.76083612442017,
1,100,3,HTS,0.25273545179516077,0.16954141855239868,0.09221285581588745,0.7758541498333216,93.76083612442017,100.0
1,100,3,LTS,0.2525290008634329,0.16953937709331512,0.09221234172582626,0.775822950527072,93.76083612442017,100.0
1,100,4,RBSo,0.4627869464457035,0.16976827383041382,0.09218855202198029,0.7751011289656162,93.76083612442017,
1,100,4,HTS,0.4536128602921963,0.16986112296581268,0.09225142002105713,0.7760265376418829,93.76083612442017,100.0
1,100,4,LTS,0.4534411244094372,0.16985955834388733,0.09225096553564072,0.7759991101920605,93.76083612442017,100.0
1,400,0,RBSo,0.3542606718838215,0.169453963637352,0.09224133938550949,0.7754722610116005,93.76083612442017,
1,400,0,HTS,0.344372377730906,0.16943663358688354,0.09227333962917328,0.775475986301899,93.76083612442017,100.0
1,400,0,LTS,0.48247091472148895,0.1695438176393509,0.09223739057779312,0.7791941985487938,93.76083612442017,0.01
1,400,1,RBSo,0.20087524317204952,0.16930733621120453,0.09216060489416122,0.775131257250905,93.76083612442017,
1,400,1,HTS,0.2119697630405426,0.16936832666397095,0.09220416843891144,0.7757231127470732,93.76083612442017,1.0
1,400,1,LTS,0.20662168972194195,0.16936784982681274,0.09220324456691742,0.7757030427455902,93.76083612442017,100.0
1,400,2,RBSo,0.19288890762254596,0.16921193897724152,0.09212479740381241,0.7745175622403622,93.76083612442017,
1,400,2,HTS,0.22474380675703287,0.16932354867458344,0.09220968186855316,0.7756393868476152,93.76083612442017,100.0
1,400,2,LTS,0.2824753988534212,0.16909053921699524,0.09216509014368057,0.7733829785138369,93.76083612442017,0.1
1,400,3,RBSo,0.3932960797101259,0.1698080599308014,0.09218572080135345,0.7760642096400261,93.76083612442017,
1,400,3,HTS,0.40329848416149616,0.1697695255279541,0.09223916381597519,0.7759812287986279,93.76083612442017,100.0
1,400,3,LTS,0.403227424249053,0.16976867616176605,0.09223893284797668,0.7759626023471355,93.76083612442017,100.0
1,400,4,RBSo,0.31573777087032795,0.16957153379917145,0.0921877846121788,0.7754192687571049,93.76083612442017,
1,400,4,HTS,0.3086170181632042,0.16961809992790222,0.09222079068422318,0.7759008556604385,93.76083612442017,100.0
1,400,4,LTS,0.2846604911610484,0.1693640500307083,0.09215632826089859,0.7733564358204603,93.76083612442017,0.1
1,1870,0,RBSo,0.2801987808197737,0.16925522685050964,0.09214551746845245,0.7740424480289221,93.76083612442017,
1,1870,0,HTS,0.2993061440065503,0.16939577460289001,0.0922590047121048,0.7754975464195013,93.76083612442017,100.0
1,1870,0,LTS,0.3215082222595811,0.169179305434227,0.09222371131181717,0.7727582938969135,93.76083612442017,0.1
2,20,0,RBSo,0.2329132752493024,0.16757211089134216,0.09070955216884613,0.7610280532389879,93.87862086296082,
2,20,0,HTS,0.22661329712718725,0.16767628490924835,0.09088940918445587,0.7633206900209188,93.87862086296082,100.0
2,20,0,LTS,0.22694813087582588,0.16767583787441254,0.0908893570303917,0.7632982917129993,93.87862086296082,100.0
2,20,1,RBSo,0.10795315029099584,0.1676207184791565,0.09085278958082199,0.763319805264473,93.87862086296082,
2,20,1,HTS,0.7091332226991653,0.16954287886619568,0.09135354310274124,0.7683868985623121,93.87862086296082,0.01
2,20,1,LTS,0.13079005293548107,0.17540888488292694,0.09181082993745804,0.8794269524514675,93.87862086296082,0.01
2,20,2,RBSo,0.269242818467319,0.16779670119285583,0.09087985754013062,0.7635737769305706,93.87862086296082,
2,20,2,HTS,0.2694944851100445,0.1677917093038559,0.09087683260440826,0.7635269779711962,93.87862086296082,100.0
2,20,2,LTS,0.2694275230169296,0.1677917093038559,0.09087678790092468,0.763532193377614,93.87862086296082,100.0
2,20,3,RBSo,0.4052898846566677,0.16933612525463104,0.09160195291042328,0.776349613443017,93.87862086296082,
2,20,3,HTS,0.14014748157933354,0.16761690378189087,0.09086873382329941,0.7633608765900135,93.87862086296082,100.0
2,20,3,LTS,0.1400250941514969,0.16761653125286102,0.09086868166923523,0.7633594330400229,93.87862086296082,100.0
2,20,4,RBSo,0.40134573355317116,0.16958679258823395,0.09158085286617279,0.7774497848004103,93.87862086296082,
2,20,4,HTS,0.4246482625603676,0.1680106818675995,0.09091052412986755,0.7636230438947678,93.87862086296082,100.0
2,20,4,LTS,0.4246873315423727,0.16800948977470398,0.09091033786535263,0.7635899819433689,93.87862086296082,100.0
2,100,0,RBSo,0.5121440626680851,0.16799062490463257,0.0908973440527916,0.7620496209710836,93.87862086296082,
2,100,0,HTS,0.5324785131961107,0.16811691224575043,0.09099569916725159,0.7632705383002758,93.87862086296082,100.0
2,100,0,LTS,0.5324910394847393,0.16811689734458923,0.09099572151899338,0.7632669061422348,93.87862086296082,100.0
2,100,1,RBSo,0.3912905231118202,0.16856925189495087,0.09112457931041718,0.7680308073759079,93.87862086296082,
2,100,1,HTS,0.4538638051599264,0.16806049644947052,0.09091876447200775,0.7636432070285082,93.87862086296082,100.0
2,100,1,LTS,0.45380890369415283,0.16805927455425262,0.09091850370168686,0.7636178284883499,93.87862086296082,100.0
2,100,2,RBSo,0.6894434802234173,0.16855356097221375,0.09100627154111862,0.7638260722160339,93.87862086296082,
2,100,2,HTS,0.689017865806818,0.16855140030384064,0.09100548177957535,0.7638155948370695,93.87862086296082,100.0
2,100,2,LTS,0.6890207063406706,0.16855135560035706,0.09100543707609177,0.7638020440936089,93.87862086296082,100.0
2,100,3,RBSo,0.1101329573430121,0.16758178174495697,0.09083616733551025,0.7630678359419107,93.87862086296082,
2,100,3,HTS,0.1165535650216043,0.1676161289215088,0.09086019545793533,0.7633994799107313,93.87862086296082,100.0
2,100,3,LTS,0.11656642891466618,0.16761600971221924,0.09086014330387115,0.7633859757333994,93.87862086296082,100.0
2,100,4,RBSo,0.4348061513155699,0.16788606345653534,0.09091637283563614,0.7627952378243208,93.87862086296082,
2,100,4,HTS,0.44126645661890507,0.16793914139270782,0.09095557034015656,0.7632780354470015,93.87862086296082,100.0
2,100,4,LTS,0.4413570277392864,0.1679384559392929,0.09095548093318939,0.7632569409906864,93.87862086296082,100.0
2,400,0,RBSo,0.2904708031564951,0.16757887601852417,0.0907648503780365,0.7612835615873337,93.87862086296082,
2,400,0,HTS,0.3267418360337615,0.16777274012565613,0.09091544151306152,0.7632949855178595,93.87862086296082,100.0
2,400,0,LTS,0.32675573602318764,0.16777251660823822,0.09091539680957794,0.7632851600646973,93.87862086296082,100.0
2,400,1,RBSo,0.22378417197614908,0.1678754985332489,0.09087299555540085,0.7644458208233118,93.87862086296082,
2,400,1,HTS,0.24162535555660725,0.16776177287101746,0.09087273478507996,0.7635112851858139,93.87862086296082,100.0
2,400,1,LTS,0.24148477241396904,0.16776084899902344,0.09087251871824265,0.7634935900568962,93.87862086296082,100.0
2,400,2,RBSo,0.10166274150833488,0.16748327016830444,0.0907529890537262,0.7619102019816637,93.87862086296082,
2,400,2,HTS,0.13387271901592612,0.16761155426502228,0.09086531400680542,0.7633738219738007,93.87862086296082,100.0
2,400,2,LTS,0.1338511472567916,0.16761164367198944,0.09086533635854721,0.7633648347109556,93.87862086296082,100.0
2,400,3,RBSo,0.22584600374102592,0.16752974689006805,0.09077060967683792,0.7615982089191675,93.87862086296082,
2,400,3,HTS,0.2540202811360359,0.16769829392433167,0.09089571982622147,0.7633121684193611,93.87862086296082,100.0
2,400,3,LTS,0.2831121673807502,0.16754326224327087,0.09086467325687408,0.7613121531903744,93.87862086296082,0.1
2,400,4,RBSo,0.4333299584686756,0.16780011355876923,0.09079961478710175,0.7611352019011974,93.87862086296082,
2,400,4,HTS,0.46831234358251095,0.16798755526542664,0.09096670150756836,0.7632737047970295,93.87862086296082,100.0
2,400,4,LTS,0.468338280916214,0.16798719763755798,0.09096662700176239,0.7632624823600054,93.87862086296082,100.0
2,1870,0,RBSo,0.17185689648613334,0.16750353574752808,0.09076765924692154,0.7617206778377295,93.87862086296082,
2,1870,0,HTS,0.1946654636412859,0.16765473783016205,0.09088286757469177,0.7633297704160213,93.87862086296082,100.0
2,1870,0,LTS,0.2146499464288354,0.16744714975357056,0.09084917604923248,0.7609122432768345,93.87862086296082,0.1


==> anc/supplementary_data/pointcloud/pc_all_ls.csv <==
seed,size,draw,method,ece,nll,brier,aurc,acc,lam
0,20,0,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,20,0,TS,1.381898,0.179312,0.094757,0.844157,93.695289,
0,20,0,VS,3.153545,0.404447,0.133444,3.502167,91.580939,
0,20,0,ETS,1.381887,0.179312,0.094757,0.844158,93.695289,
0,20,0,RBS,1.30607,0.178334,0.094232,0.834909,93.695289,
0,20,0,CaGCN,1.287458,0.17895,0.094644,0.844535,93.695289,
0,20,0,ISTS,1.380842,0.1793,0.094753,0.8441,93.695289,100.0
0,20,1,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,20,1,TS,0.866762,0.178153,0.093772,0.848505,93.695289,
0,20,1,VS,2.820542,0.364322,0.123737,4.449528,92.22756,
0,20,1,ETS,0.866762,0.178153,0.093772,0.848506,93.695289,
0,20,1,RBS,0.765469,0.177591,0.093544,0.842369,93.695289,
0,20,1,CaGCN,0.887689,0.178125,0.094275,0.847062,93.695289,
0,20,1,ISTS,0.700146,0.177355,0.093568,0.845412,93.695289,1.0
0,20,2,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,20,2,TS,0.765368,0.177773,0.094039,0.846685,93.695289,
0,20,2,VS,1.169869,0.250131,0.107313,1.187807,92.925656,
0,20,2,ETS,0.765412,0.177773,0.094039,0.846686,93.695289,
0,20,2,RBS,0.625876,0.176925,0.093701,0.838994,93.695289,
0,20,2,CaGCN,1.137575,0.178575,0.094502,0.845932,93.695289,
0,20,2,ISTS,0.766266,0.177768,0.094037,0.846579,93.695289,100.0
0,20,3,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,20,3,TS,0.823868,0.177851,0.093876,0.847641,93.695289,
0,20,3,VS,2.843818,0.466887,0.13611,1.422902,91.319519,
0,20,3,ETS,0.823857,0.177851,0.093876,0.847641,93.695289,
0,20,3,RBS,0.718516,0.177195,0.093633,0.841201,93.695289,
0,20,3,CaGCN,2.536732,0.190075,0.096897,0.839729,93.695289,
0,20,3,ISTS,0.816719,0.177778,0.093849,0.847131,93.695289,10.0
0,20,4,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,20,4,TS,1.061967,0.1783,0.094397,0.845221,93.695289,
0,20,4,VS,1.543683,0.246512,0.102618,1.509939,93.304372,
0,20,4,ETS,1.061903,0.1783,0.094397,0.845222,93.695289,
0,20,4,RBS,1.050982,0.177434,0.093989,0.835987,93.695289,
0,20,4,CaGCN,1.044295,0.178681,0.094513,0.849094,93.695289,
0,20,4,ISTS,1.058674,0.176585,0.093731,0.83769,93.695289,0.1
0,100,0,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,100,0,TS,0.884251,0.178367,0.093735,0.848922,93.695289,
0,100,0,VS,0.543577,0.210311,0.105561,1.447293,93.053442,
0,100,0,ETS,0.884247,0.178367,0.093735,0.848922,93.695289,
0,100,0,RBS,0.729998,0.177603,0.093455,0.841285,93.695289,
0,100,0,CaGCN,0.822762,0.177962,0.094023,0.848765,93.695289,
0,100,0,ISTS,0.883414,0.178362,0.093733,0.848878,93.695289,100.0
0,100,1,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,100,1,TS,0.786693,0.177766,0.093978,0.847008,93.695289,
0,100,1,VS,0.822892,0.195217,0.099802,1.221977,93.454021,
0,100,1,ETS,0.786711,0.177766,0.093978,0.847008,93.695289,
0,100,1,RBS,0.434067,0.176574,0.09343,0.837325,93.695289,
0,100,1,CaGCN,0.78663,0.177814,0.094005,0.847681,93.695289,
0,100,1,ISTS,0.357975,0.17538,0.093116,0.832084,93.695289,0.1
0,100,2,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,100,2,TS,1.093993,0.178375,0.094429,0.845113,93.695289,
0,100,2,VS,2.234627,0.30005,0.106459,2.975642,93.225545,
0,100,2,ETS,1.093952,0.178375,0.094429,0.845114,93.695289,
0,100,2,RBS,0.965272,0.177237,0.093792,0.835564,93.695289,
0,100,2,CaGCN,1.159201,0.178516,0.094484,0.844691,93.695289,
0,100,2,ISTS,1.026019,0.176187,0.093578,0.823671,93.695289,0.1
0,100,3,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,100,3,TS,0.928861,0.179513,0.093669,0.850492,93.695289,
0,100,3,VS,0.622356,0.202628,0.098562,1.48534,93.53801,
0,100,3,ETS,0.928906,0.179514,0.093669,0.850493,93.695289,
0,100,3,RBS,0.768633,0.17877,0.093425,0.84292,93.695289,
0,100,3,CaGCN,0.933477,0.179696,0.093678,0.852246,93.695289,
0,100,3,ISTS,0.747762,0.177445,0.093093,0.836953,93.695289,0.1
0,100,4,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,100,4,TS,0.824676,0.177855,0.093874,0.847657,93.695289,
0,100,4,VS,0.922926,0.198705,0.102715,1.200789,93.183744,
0,100,4,ETS,0.824709,0.177855,0.093874,0.847658,93.695289,
0,100,4,RBS,0.700643,0.177117,0.093615,0.840636,93.695289,
0,100,4,CaGCN,1.159399,0.178699,0.094549,0.846528,93.695289,
0,100,4,ISTS,0.328684,0.175522,0.093119,0.833847,93.695289,0.1
0,400,0,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,400,0,TS,0.769213,0.17785,0.09414,0.846208,93.695289,
0,400,0,VS,0.859991,0.184094,0.096328,0.93686,93.599284,
0,400,0,ETS,0.769109,0.177851,0.09414,0.846209,93.695289,
0,400,0,RBS,0.664853,0.176691,0.093613,0.836594,93.695289,
0,400,0,CaGCN,1.285742,0.179026,0.094669,0.845194,93.695289,
0,400,0,ISTS,0.66709,0.175696,0.093339,0.828447,93.695289,0.1
0,400,1,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,400,1,TS,0.910279,0.178016,0.094256,0.845729,93.695289,
0,400,1,VS,1.016692,0.187709,0.096274,1.050222,93.642646,
0,400,1,ETS,0.91024,0.178016,0.094256,0.84573,93.695289,
0,400,1,RBS,0.80957,0.17687,0.093715,0.836143,93.695289,
0,400,1,CaGCN,1.617855,0.18075,0.095189,0.846626,93.695289,
0,400,1,ISTS,0.694535,0.174587,0.092957,0.816576,93.695289,0.01
0,400,2,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,400,2,TS,0.913538,0.178021,0.094259,0.84572,93.695289,
0,400,2,VS,0.952598,0.183959,0.095223,0.90988,93.67882,
0,400,2,ETS,0.913525,0.178021,0.094259,0.84572,93.695289,
0,400,2,RBS,0.804727,0.176864,0.093683,0.836044,93.695289,
0,400,2,CaGCN,1.004363,0.178156,0.094332,0.845499,93.695289,
0,400,2,ISTS,0.739913,0.174684,0.092923,0.816529,93.695289,0.01
0,400,3,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,400,3,TS,0.753585,0.177838,0.094128,0.846261,93.695289,
0,400,3,VS,0.889692,0.182758,0.095365,1.031419,93.678319,
0,400,3,ETS,0.753576,0.177838,0.094128,0.846262,93.695289,
0,400,3,RBS,0.669812,0.176752,0.093664,0.836994,93.695289,
0,400,3,CaGCN,1.035093,0.178401,0.09442,0.846917,93.695289,
0,400,3,ISTS,0.572274,0.174675,0.092936,0.822689,93.695289,0.01
0,400,4,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,400,4,TS,0.780563,0.17786,0.094149,0.84617,93.695289,
0,400,4,VS,0.986193,0.207745,0.097516,1.523364,93.571109,
0,400,4,ETS,0.780538,0.17786,0.094149,0.84617,93.695289,
0,400,4,RBS,0.695298,0.17675,0.093663,0.836729,93.695289,
0,400,4,CaGCN,1.191029,0.178243,0.094387,0.84108,93.695289,
0,400,4,ISTS,0.537574,0.174554,0.092906,0.818911,93.695289,0.01
0,1870,0,UNCAL,1.010229,0.180602,0.093684,0.851609,93.695289,
0,1870,0,TS,0.876163,0.177967,0.094226,0.845847,93.695289,
0,1870,0,VS,0.801267,0.176883,0.09403,0.858917,93.738824,
0,1870,0,ETS,0.876093,0.177967,0.094226,0.845847,93.695289,
0,1870,0,RBS,0.775143,0.176823,0.093697,0.836297,93.695289,
0,1870,0,CaGCN,0.835648,0.177882,0.09418,0.846013,93.695289,
0,1870,0,ISTS,0.651455,0.174374,0.092891,0.813674,93.695289,0.001
1,20,0,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,20,0,TS,0.692576,0.178496,0.094285,0.866507,93.69188,
1,20,0,VS,2.310592,0.319153,0.105346,2.831987,93.358648,
1,20,0,ETS,0.692587,0.178497,0.094285,0.866508,93.69188,
1,20,0,RBS,0.508745,0.177438,0.093839,0.856969,93.69188,
1,20,0,CaGCN,1.723869,0.182096,0.095499,0.861234,93.69188,
1,20,0,ISTS,0.561865,0.177713,0.09403,0.861349,93.69188,1.0
1,20,1,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,20,1,TS,0.824733,0.180104,0.093976,0.870633,93.69188,
1,20,1,VS,2.800673,0.333241,0.135021,3.767934,91.338205,
1,20,1,ETS,0.824793,0.180105,0.093976,0.870634,93.69188,
1,20,1,RBS,0.747088,0.179534,0.093781,0.864598,93.69188,
1,20,1,CaGCN,1.127141,0.179156,0.094697,0.862858,93.69188,
1,20,1,ISTS,0.672976,0.180877,0.094391,0.933272,93.69188,0.1
1,20,2,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,20,2,TS,1.078695,0.179155,0.094692,0.864433,93.69188,
1,20,2,VS,3.059673,0.295138,0.127327,2.332032,91.851878,
1,20,2,ETS,1.078627,0.179154,0.094692,0.864434,93.69188,
1,20,2,RBS,0.927755,0.177908,0.09392,0.852958,93.69188,
1,20,2,CaGCN,1.846197,0.183323,0.0959,0.866217,93.69188,
1,20,2,ISTS,0.93226,0.177001,0.093789,0.841234,93.69188,0.1
1,20,3,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,20,3,TS,1.307278,0.179885,0.094939,0.863505,93.69188,
1,20,3,VS,2.104115,0.272142,0.122446,2.144616,92.040217,
1,20,3,ETS,1.307278,0.179885,0.094939,0.863505,93.69188,
1,20,3,RBS,1.10785,0.178513,0.094076,0.852258,93.69188,
1,20,3,CaGCN,1.24324,0.179498,0.094805,0.86196,93.69188,
1,20,3,ISTS,1.185367,0.177723,0.094016,0.847986,93.69188,0.1
1,20,4,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,20,4,TS,1.741615,0.185383,0.09432,0.875587,93.69188,
1,20,4,VS,8.790422,1.042801,0.235236,14.425124,85.972732,
1,20,4,ETS,1.740508,0.185377,0.094319,0.875585,93.69188,
1,20,4,RBS,1.724518,0.185748,0.094432,0.880892,93.69188,
1,20,4,CaGCN,2.049053,0.185112,0.096301,0.86642,93.69188,
1,20,4,ISTS,1.741427,0.185381,0.094319,0.875557,93.69188,100.0
1,100,0,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,100,0,TS,1.00031,0.178971,0.094616,0.864753,93.69188,
1,100,0,VS,1.791846,0.207103,0.101736,1.232169,93.326336,
1,100,0,ETS,1.000297,0.178972,0.094616,0.864754,93.69188,
1,100,0,RBS,0.896447,0.177759,0.093929,0.853244,93.69188,
1,100,0,CaGCN,1.148583,0.179184,0.094702,0.862385,93.69188,
1,100,0,ISTS,0.560735,0.176435,0.093116,0.831154,93.69188,0.001
1,100,1,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,100,1,TS,0.677461,0.178531,0.094348,0.866108,93.69188,
1,100,1,VS,1.998906,0.237992,0.110206,2.179374,92.859954,
1,100,1,ETS,0.677497,0.178531,0.094348,0.86611,93.69188,
1,100,1,RBS,0.581141,0.177268,0.09375,0.854733,93.69188,
1,100,1,CaGCN,0.860856,0.178734,0.0945,0.865102,93.69188,
1,100,1,ISTS,0.359403,0.176682,0.093505,0.863789,93.69188,0.1
1,100,2,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,100,2,TS,0.738963,0.178583,0.0944,0.865812,93.69188,
1,100,2,VS,1.444292,0.279787,0.101023,1.389864,93.387735,
1,100,2,ETS,0.738965,0.178583,0.0944,0.865812,93.69188,
1,100,2,RBS,0.630253,0.177367,0.093841,0.855258,93.69188,
1,100,2,CaGCN,1.225762,0.179553,0.094831,0.863169,93.69188,
1,100,2,ISTS,0.737705,0.178573,0.094396,0.865726,93.69188,100.0
1,100,3,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,100,3,TS,0.75255,0.178847,0.094064,0.868444,93.69188,
1,100,3,VS,1.05262,0.211184,0.10169,1.384807,93.316472,
1,100,3,ETS,0.75255,0.178847,0.094064,0.868444,93.69188,
1,100,3,RBS,0.548462,0.177794,0.093652,0.85864,93.69188,
1,100,3,CaGCN,0.73362,0.178972,0.09451,0.869249,93.69188,
1,100,3,ISTS,0.751763,0.17884,0.094061,0.86836,93.69188,100.0
1,100,4,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,100,4,TS,0.745587,0.178735,0.09409,0.868127,93.69188,
1,100,4,VS,0.759071,0.212381,0.10399,1.320306,93.160307,
1,100,4,ETS,0.745594,0.178735,0.09409,0.868127,93.69188,
1,100,4,RBS,0.530839,0.177638,0.093657,0.858073,93.69188,
1,100,4,CaGCN,1.038881,0.179318,0.094733,0.866976,93.69188,
1,100,4,ISTS,0.913527,0.177607,0.093677,0.849434,93.69188,0.1
1,400,0,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,400,0,TS,0.757672,0.178601,0.094414,0.865737,93.69188,
1,400,0,VS,1.025246,0.187151,0.097221,0.952451,93.573517,
1,400,0,ETS,0.757604,0.178601,0.094414,0.865738,93.69188,
1,400,0,RBS,0.672881,0.177478,0.093918,0.855794,93.69188,
1,400,0,CaGCN,0.847954,0.178708,0.094482,0.865364,93.69188,
1,400,0,ISTS,0.435464,0.175322,0.09321,0.832791,93.69188,0.001
1,400,1,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,400,1,TS,0.714953,0.178514,0.094204,0.867078,93.69188,
1,400,1,VS,0.899596,0.193807,0.09966,1.313585,93.420041,
1,400,1,ETS,0.714951,0.178514,0.094204,0.867078,93.69188,
1,400,1,RBS,0.479807,0.177351,0.093703,0.856672,93.69188,
1,400,1,CaGCN,0.72337,0.178575,0.094214,0.867616,93.69188,
1,400,1,ISTS,0.388568,0.175532,0.093077,0.848165,93.69188,0.001
1,400,2,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,400,2,TS,0.688592,0.178504,0.094305,0.866377,93.69188,
1,400,2,VS,0.742074,0.18183,0.095848,0.976635,93.615228,
1,400,2,ETS,0.688619,0.178504,0.094305,0.866379,93.69188,
1,400,2,RBS,0.49841,0.177285,0.093758,0.855651,93.69188,
1,400,2,CaGCN,0.701505,0.178505,0.094356,0.865433,93.69188,
1,400,2,ISTS,0.344027,0.1751,0.093098,0.831484,93.69188,0.001
1,400,3,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,400,3,TS,0.729879,0.178586,0.094147,0.867557,93.69188,
1,400,3,VS,0.832679,0.187396,0.097691,0.991157,93.488955,
1,400,3,ETS,0.729876,0.178587,0.094147,0.867557,93.69188,
1,400,3,RBS,0.535931,0.177544,0.093722,0.857955,93.69188,
1,400,3,CaGCN,0.688685,0.178395,0.094154,0.866189,93.69188,
1,400,3,ISTS,0.454665,0.175433,0.093063,0.838116,93.69188,0.001
1,400,4,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,400,4,TS,0.730925,0.178594,0.094143,0.867592,93.69188,
1,400,4,VS,0.732941,0.184295,0.096503,1.064083,93.592232,
1,400,4,ETS,0.730947,0.178594,0.094143,0.867593,93.69188,
1,400,4,RBS,0.505999,0.177473,0.093673,0.857382,93.69188,
1,400,4,CaGCN,0.863031,0.178783,0.094511,0.865673,93.69188,
1,400,4,ISTS,0.557023,0.175715,0.093176,0.831401,93.69188,0.001
1,1870,0,UNCAL,1.023499,0.181651,0.094017,0.872396,93.69188,
1,1870,0,TS,0.739702,0.178584,0.0944,0.865809,93.69188,
1,1870,0,VS,0.724286,0.178281,0.09479,0.872391,93.707901,
1,1870,0,ETS,0.739673,0.178584,0.0944,0.86581,93.69188,
1,1870,0,RBS,0.63946,0.177366,0.09384,0.85514,93.69188,
1,1870,0,CaGCN,0.920966,0.178887,0.094565,0.865394,93.69188,
1,1870,0,ISTS,0.473771,0.175006,0.093084,0.829141,93.69188,0.001
2,20,0,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,20,0,TS,0.753931,0.179201,0.094862,0.875219,93.618143,
2,20,0,VS,0.70529,0.190418,0.097705,1.110469,93.480754,
2,20,0,ETS,0.753949,0.179201,0.094862,0.875219,93.618143,
2,20,0,RBS,0.525792,0.178001,0.09436,0.86449,93.618143,
2,20,0,CaGCN,1.916796,0.183934,0.096281,0.867326,93.618143,
2,20,0,ISTS,1.047494,0.183954,0.095518,1.050637,93.618143,0.01
2,20,1,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,20,1,TS,0.747726,0.179275,0.095,0.874582,93.618143,
2,20,1,VS,2.082751,0.273523,0.121528,2.267704,92.271006,
2,20,1,ETS,0.747559,0.179275,0.095,0.874584,93.618143,
2,20,1,RBS,0.709839,0.178453,0.09467,0.866884,93.618143,
2,20,1,CaGCN,1.01364,0.179351,0.095113,0.871268,93.618143,
2,20,1,ISTS,0.747766,0.179271,0.094999,0.874525,93.618143,100.0
2,20,2,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,20,2,TS,0.953057,0.179532,0.095168,0.873958,93.618143,
2,20,2,VS,1.444544,0.211256,0.102841,1.389043,93.332154,
2,20,2,ETS,0.953029,0.179532,0.095168,0.873959,93.618143,
2,20,2,RBS,0.934292,0.179241,0.095055,0.871121,93.618143,
2,20,2,CaGCN,0.95306,0.179689,0.095216,0.875493,93.618143,
2,20,2,ISTS,0.979657,0.178305,0.094544,0.873282,93.618143,0.1
2,20,3,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,20,3,TS,0.75161,0.1792,0.094872,0.87517,93.618143,
2,20,3,VS,2.328212,0.299884,0.131919,1.711563,91.386354,
2,20,3,ETS,0.751627,0.1792,0.094872,0.87517,93.618143,
2,20,3,RBS,0.621144,0.178357,0.094513,0.867422,93.618143,
2,20,3,CaGCN,0.762971,0.17931,0.094656,0.875994,93.618143,
2,20,3,ISTS,0.751363,0.179197,0.09487,0.875135,93.618143,100.0
2,20,4,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,20,4,TS,0.827511,0.180324,0.094581,0.87776,93.618143,
2,20,4,VS,2.254752,0.268471,0.118187,2.331544,92.624104,
2,20,4,ETS,0.827517,0.180324,0.094581,0.87776,93.618143,
2,20,4,RBS,0.849966,0.180492,0.094643,0.879946,93.618143,
2,20,4,CaGCN,1.412349,0.180836,0.095636,0.871907,93.618143,
2,20,4,ISTS,0.827261,0.180322,0.09458,0.877735,93.618143,100.0
2,100,0,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,100,0,TS,0.726822,0.179259,0.094985,0.874647,93.618143,
2,100,0,VS,1.501536,0.26093,0.108548,1.4906,92.909205,
2,100,0,ETS,0.726746,0.179259,0.094985,0.874647,93.618143,
2,100,0,RBS,0.627535,0.178136,0.094483,0.864951,93.618143,
2,100,0,CaGCN,1.004975,0.179567,0.095191,0.873164,93.618143,
2,100,0,ISTS,0.687845,0.178674,0.094767,0.870959,93.618143,1.0
2,100,1,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,100,1,TS,0.775813,0.179266,0.094768,0.875756,93.618143,
2,100,1,VS,0.64406,0.198102,0.09971,1.075216,93.461931,
2,100,1,ETS,0.775796,0.179266,0.094768,0.875757,93.618143,
2,100,1,RBS,0.652239,0.178498,0.094466,0.8684,93.618143,
2,100,1,CaGCN,0.857078,0.179753,0.094852,0.879555,93.618143,
2,100,1,ISTS,0.775318,0.17926,0.094766,0.875692,93.618143,100.0
2,100,2,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,100,2,TS,0.830431,0.180443,0.094576,0.877908,93.618143,
2,100,2,VS,0.761146,0.217948,0.108476,1.501373,92.900711,
2,100,2,ETS,0.830442,0.180443,0.094576,0.877908,93.618143,
2,100,2,RBS,0.728891,0.179752,0.094319,0.870566,93.618143,
2,100,2,CaGCN,0.821337,0.180234,0.094587,0.878725,93.618143,
2,100,2,ISTS,0.829596,0.180438,0.094574,0.877856,93.618143,100.0
2,100,3,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,100,3,TS,0.778365,0.179286,0.094755,0.875843,93.618143,
2,100,3,VS,1.329525,0.216079,0.101224,1.734464,93.404311,
2,100,3,ETS,0.778434,0.179287,0.094755,0.875844,93.618143,
2,100,3,RBS,0.592053,0.1783,0.09436,0.866803,93.618143,
2,100,3,CaGCN,0.767749,0.17925,0.094801,0.876238,93.618143,
2,100,3,ISTS,0.766779,0.178061,0.094345,0.873978,93.618143,0.1
2,100,4,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,100,4,TS,1.021575,0.179662,0.095231,0.873753,93.618143,
2,100,4,VS,1.265012,0.187791,0.098076,1.025673,93.495065,
2,100,4,ETS,1.021556,0.179662,0.095231,0.873753,93.618143,
2,100,4,RBS,0.915534,0.178466,0.094625,0.86342,93.618143,
2,100,4,CaGCN,1.047309,0.179724,0.095253,0.873868,93.618143,
2,100,4,ISTS,1.030581,0.179162,0.095059,0.867407,93.618143,1.0
2,400,0,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,400,0,TS,0.812363,0.179335,0.09505,0.874385,93.618143,
2,400,0,VS,1.127571,0.225273,0.100266,1.120253,93.347067,
2,400,0,ETS,0.812328,0.179335,0.09505,0.874385,93.618143,
2,400,0,RBS,0.704484,0.178117,0.094456,0.863899,93.618143,
2,400,0,CaGCN,0.959743,0.179552,0.095173,0.87409,93.618143,
2,400,0,ISTS,0.521976,0.175814,0.093679,0.841563,93.618143,0.001
2,400,1,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,400,1,TS,0.733942,0.179228,0.094947,0.874809,93.618143,
2,400,1,VS,0.983983,0.184708,0.09706,0.997,93.520564,
2,400,1,ETS,0.734002,0.179228,0.094947,0.874809,93.618143,
2,400,1,RBS,0.589521,0.178112,0.094458,0.865028,93.618143,
2,400,1,CaGCN,0.804511,0.179526,0.094702,0.877489,93.618143,
2,400,1,ISTS,0.402905,0.17592,0.093801,0.844004,93.618143,0.001
2,400,2,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,400,2,TS,0.758197,0.179205,0.094841,0.875331,93.618143,
2,400,2,VS,0.871792,0.190991,0.098591,1.124328,93.431675,
2,400,2,ETS,0.758208,0.179205,0.094841,0.875331,93.618143,
2,400,2,RBS,0.509685,0.178061,0.094351,0.865264,93.618143,
2,400,2,CaGCN,1.180504,0.179883,0.095321,0.871521,93.618143,
2,400,2,ISTS,0.505636,0.17696,0.094016,0.857119,93.618143,0.1
2,400,3,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,400,3,TS,0.735549,0.179265,0.094991,0.874619,93.618143,
2,400,3,VS,0.962826,0.183357,0.09702,1.000961,93.528676,
2,400,3,ETS,0.735518,0.179265,0.094991,0.87462,93.618143,
2,400,3,RBS,0.648606,0.178101,0.094461,0.864459,93.618143,
2,400,3,CaGCN,1.387568,0.180694,0.095587,0.871581,93.618143,
2,400,3,ISTS,0.630867,0.176242,0.093894,0.846497,93.618143,0.01
2,400,4,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,400,4,TS,0.997707,0.179614,0.095209,0.873824,93.618143,
2,400,4,VS,1.131816,0.194782,0.096875,1.357391,93.597913,
2,400,4,ETS,0.997598,0.179614,0.095209,0.873826,93.618143,
2,400,4,RBS,0.895058,0.178424,0.09461,0.863496,93.618143,
2,400,4,CaGCN,1.199566,0.180025,0.095374,0.872436,93.618143,
2,400,4,ISTS,0.895036,0.176696,0.094037,0.847265,93.618143,0.01
2,1870,0,UNCAL,1.060376,0.182229,0.094599,0.879676,93.618143,
2,1870,0,TS,0.727508,0.179246,0.094971,0.874707,93.618143,
2,1870,0,VS,0.742445,0.178282,0.09507,0.883161,93.643332,
2,1870,0,ETS,0.727506,0.179246,0.094971,0.874708,93.618143,
2,1870,0,RBS,0.617115,0.178079,0.094442,0.86455,93.618143,
2,1870,0,CaGCN,0.709972,0.179038,0.094905,0.873176,93.618143,
2,1870,0,ISTS,0.454662,0.175752,0.093685,0.841447,93.618143,0.001
0,20,0,RBSo,1.2746023014187813,0.17833153903484344,0.09405893087387085,0.8365525864064693,93.69528889656067,
0,20,0,HTS,1.381503976881504,0.1793089359998703,0.09475577622652054,0.844152458012104,93.69528889656067,100.0
0,20,0,LTS,1.381724700331688,0.17931027710437775,0.09475623071193695,0.8441421203315258,93.69528889656067,100.0
0,20,1,RBSo,0.8750751614570618,0.17821356654167175,0.0938066691160202,0.8489866741001606,93.69528889656067,
0,20,1,HTS,0.3795393742620945,0.17672958970069885,0.09353308379650116,0.8424864150583744,93.69528889656067,0.1
0,20,1,LTS,0.8661950007081032,0.17815236747264862,0.09377140551805496,0.848450418561697,93.69528889656067,100.0
0,20,2,RBSo,0.7347989827394485,0.17759118974208832,0.09393545240163803,0.8453394286334515,93.69528889656067,
0,20,2,HTS,0.7651462219655514,0.1777718961238861,0.09403813630342484,0.8466813713312149,93.69528889656067,100.0
0,20,2,LTS,0.7670980878174305,0.17776669561862946,0.09403852373361588,0.8466050960123539,93.69528889656067,100.0
0,20,3,RBSo,0.8127819746732712,0.1777781844139099,0.09383594989776611,0.847101490944624,93.69528889656067,
0,20,3,HTS,0.4679301753640175,0.1766231656074524,0.0936281830072403,0.8427302353084087,93.69528889656067,0.1
0,20,3,LTS,0.8237432688474655,0.1778484284877777,0.09387499839067459,0.8475674316287041,93.69528889656067,100.0
0,20,4,RBSo,1.0287269949913025,0.17787836492061615,0.09405934810638428,0.8414961397647858,93.69528889656067,
0,20,4,HTS,1.0616566054522991,0.17829781770706177,0.09439672529697418,0.8452158421278,93.69528889656067,100.0
0,20,4,LTS,1.061786338686943,0.17829851806163788,0.09439697116613388,0.8452096022665501,93.69528889656067,100.0
0,100,0,RBSo,0.7833262905478477,0.17787835001945496,0.09348003566265106,0.8450875990092754,93.69528889656067,
0,100,0,HTS,0.5397998727858067,0.17749424278736115,0.09355458617210388,0.8446658030152321,93.69528889656067,0.1
0,100,0,LTS,0.8840955793857574,0.17836607992649078,0.09373512864112854,0.848887674510479,93.69528889656067,100.0
0,100,1,RBSo,0.3499706741422415,0.17644654214382172,0.09327837824821472,0.8367435075342655,93.69528889656067,
0,100,1,HTS,0.4415131639689207,0.1765134185552597,0.09367027878761292,0.8421777747571468,93.69528889656067,0.1
0,100,1,LTS,0.6825821939855814,0.17739127576351166,0.0939444825053215,0.8486044593155384,93.69528889656067,0.1
0,100,2,RBSo,0.9723416529595852,0.17732276022434235,0.09370821714401245,0.8369268849492073,93.69528889656067,
0,100,2,HTS,1.0935936123132706,0.178372323513031,0.09442869573831558,0.8451083675026894,93.69528889656067,100.0
0,100,2,LTS,1.093986164778471,0.17837269604206085,0.09442922472953796,0.8450886234641075,93.69528889656067,100.0
0,100,3,RBSo,0.6472136825323105,0.178243950009346,0.09321364760398865,0.841065775603056,93.69528889656067,
0,100,3,HTS,0.6739712320268154,0.1784450113773346,0.09356264770030975,0.8453057147562504,93.69528889656067,0.1
0,100,3,LTS,0.67610964179039,0.1798820048570633,0.0937933474779129,0.8982539176940918,93.69528889656067,0.01
0,100,4,RBSo,0.7263447158038616,0.17744430899620056,0.0936012789607048,0.8442312479019165,93.69528889656067,
0,100,4,HTS,0.18369656754657626,0.1762116700410843,0.09351424127817154,0.838664174079895,93.69528889656067,0.01
0,100,4,LTS,0.8094323799014091,0.17771020531654358,0.09385426342487335,0.8454213850200176,93.69528889656067,1.0
0,400,0,RBSo,0.6091011222451925,0.17655262351036072,0.09343672543764114,0.8366629481315613,93.69528889656067,
0,400,0,HTS,0.43194927275180817,0.1761457473039627,0.09362773597240448,0.839962437748909,93.69528889656067,0.01
0,400,0,LTS,0.61168372631073,0.1766260266304016,0.09385106712579727,0.8355971425771713,93.69528889656067,0.01
0,400,1,RBSo,0.7575551047921181,0.17675498127937317,0.09357219189405441,0.8365476503968239,93.69528889656067,
0,400,1,HTS,0.6048549897968769,0.17625360190868378,0.09369436651468277,0.8391657844185829,93.69528889656067,0.01
0,400,1,LTS,0.7534987758845091,0.17660513520240784,0.09389360249042511,0.8446745574474335,93.69528889656067,0.01
0,400,2,RBSo,0.7499237544834614,0.17667944729328156,0.09348904341459274,0.8355551399290562,93.69528889656067,
0,400,2,HTS,0.6305338349193335,0.1763206273317337,0.09372561424970627,0.8395669050514698,93.69528889656067,0.01
0,400,2,LTS,0.6075774319469929,0.17593160271644592,0.09377045184373856,0.8316506631672382,93.69528889656067,0.001
0,400,3,RBSo,0.6114335730671883,0.1765572428703308,0.09345350414514542,0.8368237875401974,93.69528889656067,
0,400,3,HTS,0.5054939538240433,0.1763194501399994,0.09369339793920517,0.8407174609601498,93.69528889656067,0.01
0,400,3,LTS,0.7535048760473728,0.17783662676811218,0.09412771463394165,0.8462364785373211,93.69528889656067,100.0
0,400,4,RBSo,0.5993478931486607,0.17649608850479126,0.09339507669210434,0.8360466919839382,93.69528889656067,
0,400,4,HTS,0.4494264256209135,0.17611977458000183,0.09362571686506271,0.839634332805872,93.69528889656067,0.01
0,400,4,LTS,0.7479262538254261,0.17737774550914764,0.09403909742832184,0.8419062942266464,93.69528889656067,0.1
0,1870,0,RBSo,0.7190219592303038,0.17664451897144318,0.09349828213453293,0.8361270651221275,93.69528889656067,
0,1870,0,HTS,0.5839948076754808,0.1762918382883072,0.09370975196361542,0.8399160578846931,93.69528889656067,0.01
0,1870,0,LTS,0.6277956999838352,0.17595504224300385,0.09375937283039093,0.8333124220371246,93.69528889656067,0.001
1,20,0,RBSo,0.5775623954832554,0.1780259907245636,0.09393523633480072,0.8620386011898518,93.69187951087952,
1,20,0,HTS,0.4065277986228466,0.17719970643520355,0.0939658135175705,0.8586530573666096,93.69187951087952,0.1
1,20,0,LTS,0.6923671346157789,0.1784965991973877,0.09428463876247406,0.8664993569254875,93.69187951087952,100.0
1,20,1,RBSo,0.8014660328626633,0.17995016276836395,0.09388474375009537,0.8692505769431591,93.69187951087952,
1,20,1,HTS,0.7058698683977127,0.17906364798545837,0.09390892833471298,0.8627644740045071,93.69187951087952,0.1
1,20,1,LTS,0.8249294944107533,0.1801036149263382,0.093975730240345,0.8704995736479759,93.69187951087952,100.0
1,20,2,RBSo,1.0462483391165733,0.17882919311523438,0.09419206529855728,0.8584902621805668,93.69187951087952,
1,20,2,HTS,1.0780591517686844,0.17915131151676178,0.09469052404165268,0.8644233457744122,93.69187951087952,100.0
1,20,2,LTS,1.0644401423633099,0.17889802157878876,0.09464015066623688,0.8614158257842064,93.69187951087952,1.0
1,20,3,RBSo,1.0379981249570847,0.1784467101097107,0.09381844848394394,0.8500737138092518,93.69187951087952,
1,20,3,HTS,1.3070416636765003,0.17988289892673492,0.09493821114301682,0.8635002188384533,93.69187951087952,100.0
1,20,3,LTS,1.3072139583528042,0.17988353967666626,0.09493850916624069,0.863471906632185,93.69187951087952,100.0
1,20,4,RBSo,1.7652451992034912,0.18515415489673615,0.09417630732059479,0.8730067871510983,93.69187951087952,
1,20,4,HTS,1.7419416457414627,0.18538284301757812,0.0943201556801796,0.875579472631216,93.69187951087952,100.0
1,20,4,LTS,1.741774007678032,0.1853821575641632,0.09431974589824677,0.8753970265388489,93.69187951087952,100.0
1,100,0,RBSo,0.7895423099398613,0.17761076986789703,0.09374037384986877,0.8527209050953388,93.69187951087952,
1,100,0,HTS,0.5224726628512144,0.1776343435049057,0.09393074363470078,0.8530906401574612,93.69187951087952,0.01
1,100,0,LTS,0.7730721030384302,0.1774856150150299,0.09417110681533813,0.845327228307724,93.69187951087952,0.01
1,100,1,RBSo,0.4582860041409731,0.17716377973556519,0.09358668327331543,0.8546196855604649,93.69187951087952,
1,100,1,HTS,0.25228215381503105,0.17702504992485046,0.09386052936315536,0.8551212958991528,93.69187951087952,0.01
1,100,1,LTS,0.6774766836315393,0.17853006720542908,0.09434795379638672,0.8660729043185711,93.69187951087952,100.0
1,100,2,RBSo,0.6662463769316673,0.17761550843715668,0.09379400312900543,0.8571512065827847,93.69187951087952,
1,100,2,HTS,0.7383921649307013,0.17858080565929413,0.0943991094827652,0.8658020757138729,93.69187951087952,100.0
1,100,2,LTS,0.6813422776758671,0.17760637402534485,0.09415260702371597,0.8486024104058743,93.69187951087952,0.1
1,100,3,RBSo,0.6368434056639671,0.17836938798427582,0.09372547268867493,0.8638343773782253,93.69187951087952,
1,100,3,HTS,0.7032252848148346,0.1786826103925705,0.09403188526630402,0.8675213903188705,93.69187951087952,1.0
1,100,3,LTS,0.7532246876507998,0.17884308099746704,0.09406303614377975,0.8683323860168457,93.69187951087952,100.0
1,100,4,RBSo,0.6788430735468864,0.17836956679821014,0.0938604399561882,0.8650088682770729,93.69187951087952,
1,100,4,HTS,0.7454259321093559,0.17873457074165344,0.09409020096063614,0.8681237697601318,93.69187951087952,100.0
1,100,4,LTS,0.8448230102658272,0.17845125496387482,0.0941038653254509,0.8568879216909409,93.69187951087952,0.1
1,400,0,RBSo,0.6420364137738943,0.17748139798641205,0.09380193054676056,0.8567062206566334,93.69187951087952,
1,400,0,HTS,0.3493762342259288,0.17702725529670715,0.09389680624008179,0.855865515768528,93.69187951087952,0.01
1,400,0,LTS,0.6238561123609543,0.17746394872665405,0.09412241727113724,0.8551827631890774,93.69187951087952,0.01
1,400,1,RBSo,0.409054895862937,0.1773693561553955,0.09365575760602951,0.8580824360251427,93.69187951087952,
1,400,1,HTS,0.1406197203323245,0.17717622220516205,0.09386033564805984,0.8585134521126747,93.69187951087952,0.01
1,400,1,LTS,0.49283793196082115,0.17721620202064514,0.0939263105392456,0.8477943018078804,93.69187951087952,0.01
1,400,2,RBSo,0.4445901606231928,0.17718946933746338,0.09361809492111206,0.8555550128221512,93.69187951087952,
1,400,2,HTS,0.2312233205884695,0.17699754238128662,0.09386280179023743,0.8556628599762917,93.69187951087952,0.01
1,400,2,LTS,0.1706147100776434,0.17670805752277374,0.09400026500225067,0.8431795984506607,93.69187951087952,0.001
1,400,3,RBSo,0.45688915997743607,0.17749573290348053,0.09359089285135269,0.8583337068557739,93.69187951087952,
1,400,3,HTS,0.10482794605195522,0.17723745107650757,0.09384303539991379,0.858257245272398,93.69187951087952,0.01
1,400,3,LTS,0.5014332011342049,0.17725133895874023,0.09389694780111313,0.8510670624673367,93.69187951087952,0.01
1,400,4,RBSo,0.5091837607324123,0.17763486504554749,0.09368057548999786,0.8598036132752895,93.69187951087952,
1,400,4,HTS,0.7306110113859177,0.17859260737895966,0.0941428616642952,0.8675863966345787,93.69187951087952,100.0
1,400,4,LTS,0.8114675991237164,0.17803753912448883,0.0941133052110672,0.8480587974190712,93.69187951087952,0.1
1,1870,0,RBSo,0.5976902320981026,0.17733687162399292,0.09374309331178665,0.8559226058423519,93.69187951087952,
1,1870,0,HTS,0.4164693411439657,0.1770988255739212,0.09394248574972153,0.8572901599109173,93.69187951087952,0.01
1,1870,0,LTS,0.4646912682801485,0.17665162682533264,0.09399376809597015,0.8410342037677765,93.69187951087952,0.001
2,20,0,RBSo,0.5826141219586134,0.17878425121307373,0.09445663541555405,0.8698607794940472,93.61814260482788,
2,20,0,HTS,0.43979110196232796,0.17820538580417633,0.09457927942276001,0.8718810044229031,93.61814260482788,0.1
2,20,0,LTS,0.7303529884666204,0.1790531724691391,0.09484146535396576,0.8746230974793434,93.61814260482788,0.1
2,20,1,RBSo,0.7181396707892418,0.17882516980171204,0.09463653713464737,0.8701777085661888,93.61814260482788,
2,20,1,HTS,0.7477637846022844,0.1792747676372528,0.0950002521276474,0.8745825849473476,93.61814260482788,100.0
2,20,1,LTS,0.7475974038243294,0.17927396297454834,0.09500002861022949,0.8745298720896244,93.61814260482788,100.0
2,20,2,RBSo,0.9186441078782082,0.17908182740211487,0.0948084369301796,0.8697940036654472,93.61814260482788,
2,20,2,HTS,0.9526262991130352,0.17952974140644073,0.09516731649637222,0.8739544078707695,93.61814260482788,100.0
2,20,2,LTS,0.9528365917503834,0.179531067609787,0.09516774863004684,0.8739492855966091,93.61814260482788,100.0
2,20,3,RBSo,0.7586594671010971,0.17926332354545593,0.09490717202425003,0.8756440132856369,93.61814260482788,
2,20,3,HTS,0.7512273266911507,0.17919889092445374,0.09487111121416092,0.8751654997467995,93.61814260482788,100.0
2,20,3,LTS,0.7516785059124231,0.17920005321502686,0.0948716476559639,0.8751745335757732,93.61814260482788,100.0
2,20,4,RBSo,0.8305436000227928,0.18034803867340088,0.09459583461284637,0.8779899217188358,93.61814260482788,
2,20,4,HTS,0.8271398022770882,0.18032318353652954,0.09458069503307343,0.877755880355835,93.61814260482788,100.0
2,20,4,LTS,0.8215258829295635,0.18006126582622528,0.09456361830234528,0.8732439950108528,93.61814260482788,1.0
2,100,0,RBSo,0.5321715958416462,0.17793139815330505,0.09422421455383301,0.8640552870929241,93.61814260482788,
2,100,0,HTS,0.3244688967242837,0.17776110768318176,0.0944582000374794,0.8687569759786129,93.61814260482788,0.01
2,100,0,LTS,0.7267744746059179,0.17925824224948883,0.09498461335897446,0.8746396750211716,93.61814260482788,100.0
2,100,1,RBSo,0.7017376832664013,0.17889170348644257,0.09451401978731155,0.8724583312869072,93.61814260482788,
2,100,1,HTS,0.7753309793770313,0.17926467955112457,0.0947679802775383,0.8757521398365498,93.61814260482788,100.0
2,100,1,LTS,0.8025028742849827,0.1787361353635788,0.09476517140865326,0.8749409578740597,93.61814260482788,0.1
2,100,2,RBSo,0.7665751967579126,0.18012350797653198,0.0943583995103836,0.8747276850044727,93.61814260482788,
2,100,2,HTS,0.5967496894299984,0.17967864871025085,0.09446574747562408,0.874080415815115,93.61814260482788,0.1
2,100,2,LTS,0.8219482377171516,0.18033719062805176,0.0945584625005722,0.8746212348341942,93.61814260482788,1.0
2,100,3,RBSo,0.6901087239384651,0.17888011038303375,0.09446515142917633,0.8720965124666691,93.61814260482788,
2,100,3,HTS,0.778260687366128,0.17928574979305267,0.09475500881671906,0.8758412674069405,93.61814260482788,100.0
2,100,3,LTS,0.7786381058394909,0.17928536236286163,0.09475498646497726,0.875801220536232,93.61814260482788,100.0
2,100,4,RBSo,0.8983651176095009,0.17847083508968353,0.0945647805929184,0.8647739887237549,93.61814260482788,
2,100,4,HTS,1.0213656350970268,0.17966137826442719,0.09523072093725204,0.8737505413591862,93.61814260482788,100.0
2,100,4,LTS,1.0215161368250847,0.17966127395629883,0.09523084759712219,0.8737305179238319,93.61814260482788,100.0
2,400,0,RBSo,0.6347130984067917,0.17796532809734344,0.09425670653581619,0.8634942583739758,93.61814260482788,
2,400,0,HTS,0.4546775482594967,0.177827388048172,0.09451863169670105,0.8691229857504368,93.61814260482788,0.01
2,400,0,LTS,0.41166776791214943,0.17741245031356812,0.09453612565994263,0.8542054332792759,93.61814260482788,0.001
2,400,1,RBSo,0.5301278550177813,0.17795397341251373,0.09425202012062073,0.8647000417113304,93.61814260482788,
2,400,1,HTS,0.35414828453212976,0.17784574627876282,0.09450405836105347,0.8700056001543999,93.61814260482788,0.01
2,400,1,LTS,0.7479265332221985,0.17853787541389465,0.09482229501008987,0.864292960613966,93.61814260482788,0.1
2,400,2,RBSo,0.3629493759945035,0.17790968716144562,0.09415082633495331,0.8647938258945942,93.61814260482788,
2,400,2,HTS,0.16259982949122787,0.17784351110458374,0.09444091469049454,0.8700286038219929,93.61814260482788,0.01
2,400,2,LTS,0.49612950533628464,0.17846333980560303,0.09458877891302109,0.881324615329504,93.61814260482788,0.01
2,400,3,RBSo,0.5919818300753832,0.1780063360929489,0.09430325031280518,0.8648033253848553,93.61814260482788,
2,400,3,HTS,0.4464368335902691,0.1779346615076065,0.09455804526805878,0.8702958934009075,93.61814260482788,0.01
2,400,3,LTS,0.617984589189291,0.17803417146205902,0.09471482038497925,0.8638160303235054,93.61814260482788,0.01
2,400,4,RBSo,0.8412902243435383,0.1782790720462799,0.09440326690673828,0.8630933240056038,93.61814260482788,
2,400,4,HTS,0.7771234028041363,0.17832495272159576,0.09475931525230408,0.8699031546711922,93.61814260482788,0.01
2,400,4,LTS,0.8917511440813541,0.1787126064300537,0.09492254257202148,0.8735035546123981,93.61814260482788,0.01
2,1870,0,RBSo,0.555459875613451,0.17793940007686615,0.09425415843725204,0.8643925189971924,93.61814260482788,
2,1870,0,HTS,0.40482087060809135,0.17785654962062836,0.09452273696660995,0.8699070662260056,93.61814260482788,0.01
2,1870,0,LTS,0.4321765620261431,0.1774279624223709,0.09455529600381851,0.8558021858334541,93.61814260482788,0.001


==> anc/supplementary_data/pointcloud/r3/pc_calib_r3.jsonl <==
{"test": "test", "seed": 0, "size": 20, "draw": 0, "method": "RBSo", "n_cal_points": 40960, "time": 3.5003573894500732, "ece": 0.49038780853152275, "nll": 0.16780973970890045, "brier": 0.09028424322605133, "aurc": 0.7787290960550308, "acc": 93.93457174301147, "bins": 2, "bnd_ece": 8.478537201881409, "bnd_nll": 0.7094117999076843, "bnd_brier": 0.4030786454677582, "bnd_acc": 71.96581959724426, "int_ece": 0.6684022955596447, "int_nll": 0.08987085521221161, "int_brier": 0.04527176544070244, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 0, "method": "HTS", "n_cal_points": 40960, "time": 2.0266852378845215, "ece": 0.5087776109576225, "nll": 0.1679479479789734, "brier": 0.09042134881019592, "aurc": 0.7804368156939745, "acc": 93.93457174301147, "lam": 100.0, "b": 0.4733322858810425, "n_params": 2, "bnd_ece": 8.717282861471176, "bnd_nll": 0.7083451151847839, "bnd_brier": 0.4028702974319458, "bnd_acc": 71.96581959724426, "int_ece": 0.6800904404371977, "int_nll": 0.09018243104219437, "int_brier": 0.045458585023880005, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 0, "method": "LTS", "n_cal_points": 40960, "time": 2.4363536834716797, "ece": 0.5087252706289291, "nll": 0.1679476797580719, "brier": 0.09042130410671234, "aurc": 0.7804237771779299, "acc": 93.93457174301147, "lam": 100.0, "b": 0.4733322858810425, "n_params": 7, "bnd_ece": 8.717025816440582, "bnd_nll": 0.7083408236503601, "bnd_brier": 0.40286940336227417, "bnd_acc": 71.96581959724426, "int_ece": 0.6801445968449116, "int_nll": 0.09018276631832123, "int_brier": 0.045458659529685974, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 1, "method": "RBSo", "n_cal_points": 40718, "time": 2.4700334072113037, "ece": 0.4017225466668606, "nll": 0.1678902506828308, "brier": 0.09050913155078888, "aurc": 0.7828965783119202, "acc": 93.93457174301147, "bins": 2, "bnd_ece": 6.800638139247894, "bnd_nll": 0.6831319332122803, "bnd_brier": 0.39696305990219116, "bnd_acc": 71.96581959724426, "int_ece": 1.4381748624145985, "int_nll": 0.09374474734067917, "int_brier": 0.04640907794237137, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 1, "method": "HTS", "n_cal_points": 40718, "time": 1.8262078762054443, "ece": 0.4221123643219471, "nll": 0.16769462823867798, "brier": 0.09039463847875595, "aurc": 0.7810354698449373, "acc": 93.93457174301147, "lam": 100.0, "b": 0.671597421169281, "n_params": 2, "bnd_ece": 6.610165536403656, "bnd_nll": 0.6833574175834656, "bnd_brier": 0.3970133662223816, "bnd_acc": 71.96581959724426, "int_ece": 1.4339280314743519, "int_nll": 0.09348849952220917, "int_brier": 0.04627086967229843, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 1, "method": "LTS", "n_cal_points": 40718, "time": 2.3905630111694336, "ece": 0.4224743228405714, "nll": 0.167695552110672, "brier": 0.09039492160081863, "aurc": 0.7810182869434357, "acc": 93.93457174301147, "lam": 100.0, "b": 0.6715975999832153, "n_params": 7, "bnd_ece": 6.609061360359192, "bnd_nll": 0.6833547353744507, "bnd_brier": 0.3970112204551697, "bnd_acc": 71.96581959724426, "int_ece": 1.434209942817688, "int_nll": 0.09348995983600616, "int_brier": 0.04627149552106857, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 2, "method": "RBSo", "n_cal_points": 40960, "time": 2.016523838043213, "ece": 0.7591388188302517, "nll": 0.16913457214832306, "brier": 0.09073881059885025, "aurc": 0.786272156983614, "acc": 93.93457174301147, "bins": 4, "bnd_ece": 9.71955955028534, "bnd_nll": 0.7181773781776428, "bnd_brier": 0.4064156711101532, "bnd_acc": 71.96581959724426, "int_ece": 0.5557909142225981, "int_nll": 0.09012491255998611, "int_brier": 0.04531153663992882, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 2, "method": "HTS", "n_cal_points": 40960, "time": 1.5817749500274658, "ece": 0.7353152148425579, "nll": 0.16861486434936523, "brier": 0.09053708612918854, "aurc": 0.780361657962203, "acc": 93.93457174301147, "lam": 100.0, "b": 0.4198196828365326, "n_params": 2, "bnd_ece": 9.275325387716293, "bnd_nll": 0.7168909311294556, "bnd_brier": 0.4047194719314575, "bnd_acc": 71.96581959724426, "int_ece": 0.4995693452656269, "int_nll": 0.08971556276082993, "int_brier": 0.04532487317919731, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 2, "method": "LTS", "n_cal_points": 40960, "time": 2.407055139541626, "ece": 0.7357219699770212, "nll": 0.1686086803674698, "brier": 0.09053609520196915, "aurc": 0.780321704223752, "acc": 93.93457174301147, "lam": 100.0, "b": 0.4198196828365326, "n_params": 7, "bnd_ece": 9.276889264583588, "bnd_nll": 0.7168775796890259, "bnd_brier": 0.40472283959388733, "bnd_acc": 71.96581959724426, "int_ece": 0.499279098585248, "int_nll": 0.08971040695905685, "int_brier": 0.04532325267791748, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 3, "method": "RBSo", "n_cal_points": 40215, "time": 2.0668323040008545, "ece": 0.031196046620607376, "nll": 0.1673077642917633, "brier": 0.0902695283293724, "aurc": 0.7799148093909025, "acc": 93.93457174301147, "bins": 2, "bnd_ece": 7.469077408313751, "bnd_nll": 0.6936876773834229, "bnd_brier": 0.39952605962753296, "bnd_acc": 71.96581959724426, "int_ece": 1.073384564369917, "int_nll": 0.09155941009521484, "int_brier": 0.04576616361737251, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 3, "method": "HTS", "n_cal_points": 40215, "time": 1.5410187244415283, "ece": 0.036893191281706095, "nll": 0.1673840880393982, "brier": 0.09032506495714188, "aurc": 0.7807080633938313, "acc": 93.93457174301147, "lam": 1.0, "b": 0.5828378200531006, "n_params": 2, "bnd_ece": 7.573004066944122, "bnd_nll": 0.6934047341346741, "bnd_brier": 0.3994717299938202, "bnd_acc": 71.96581959724426, "int_ece": 1.0761033743619919, "int_nll": 0.09168741852045059, "int_brier": 0.04583750292658806, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 3, "method": "LTS", "n_cal_points": 40215, "time": 2.0459823608398438, "ece": 0.034898126614280045, "nll": 0.16738195717334747, "brier": 0.09032448381185532, "aurc": 0.7806689944118261, "acc": 93.93457174301147, "lam": 100.0, "b": 0.5827576518058777, "n_params": 7, "bnd_ece": 7.5611695647239685, "bnd_nll": 0.6933148503303528, "bnd_brier": 0.3994397222995758, "bnd_acc": 71.96581959724426, "int_ece": 1.079001184552908, "int_nll": 0.09169792383909225, "int_brier": 0.04584146663546562, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 4, "method": "RBSo", "n_cal_points": 40960, "time": 2.1065151691436768, "ece": 0.4206959158182144, "nll": 0.16766373813152313, "brier": 0.09027759730815887, "aurc": 0.7789851166307926, "acc": 93.93457174301147, "bins": 2, "bnd_ece": 8.340825140476227, "bnd_nll": 0.7066680192947388, "bnd_brier": 0.4024781584739685, "bnd_acc": 71.96581959724426, "int_ece": 0.7287073880434036, "int_nll": 0.09009866416454315, "int_brier": 0.0453505739569664, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 4, "method": "HTS", "n_cal_points": 40960, "time": 1.6410868167877197, "ece": 0.4364855121821165, "nll": 0.16779203712940216, "brier": 0.09039408713579178, "aurc": 0.7804707158356905, "acc": 93.93457174301147, "lam": 100.0, "b": 0.49015408754348755, "n_params": 2, "bnd_ece": 8.541006594896317, "bnd_nll": 0.7058281898498535, "bnd_brier": 0.40231263637542725, "bnd_acc": 71.96581959724426, "int_ece": 0.7387140765786171, "int_nll": 0.09036630392074585, "int_brier": 0.04550763592123985, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 4, "method": "LTS", "n_cal_points": 40960, "time": 1.8716652393341064, "ece": 0.4364786669611931, "nll": 0.16779203712940216, "brier": 0.09039407223463058, "aurc": 0.7804602850228548, "acc": 93.93457174301147, "lam": 100.0, "b": 0.4901542067527771, "n_params": 7, "bnd_ece": 8.54099988937378, "bnd_nll": 0.7058271169662476, "bnd_brier": 0.40231260657310486, "bnd_acc": 71.96581959724426, "int_ece": 0.7387134246528149, "int_nll": 0.09036644548177719, "int_brier": 0.04550763592123985, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 0, "method": "RBSo", "n_cal_points": 203457, "time": 2.2488222122192383, "ece": 0.9723629802465439, "nll": 0.16891688108444214, "brier": 0.09065129607915878, "aurc": 0.7813445292413235, "acc": 93.93457174301147, "bins": 2, "bnd_ece": 5.477197840809822, "bnd_nll": 0.6739403605461121, "bnd_brier": 0.3945840299129486, "bnd_acc": 71.96581959724426, "int_ece": 1.894310675561428, "int_nll": 0.096241794526577, "int_brier": 0.046914052218198776, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 0, "method": "HTS", "n_cal_points": 203457, "time": 1.6646056175231934, "ece": 0.9701233357191086, "nll": 0.16893720626831055, "brier": 0.09066430479288101, "aurc": 0.7815808057785034, "acc": 93.93457174301147, "lam": 100.0, "b": 0.7776213884353638, "n_params": 2, "bnd_ece": 5.495641008019447, "bnd_nll": 0.6738374829292297, "bnd_brier": 0.39455127716064453, "bnd_acc": 71.96581959724426, "int_ece": 1.8956519663333893, "int_nll": 0.09627985954284668, "int_brier": 0.046933647245168686, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 0, "method": "LTS", "n_cal_points": 203457, "time": 1.825188159942627, "ece": 0.9702629409730434, "nll": 0.16893737018108368, "brier": 0.09066437929868698, "aurc": 0.781568605452776, "acc": 93.93457174301147, "lam": 100.0, "b": 0.7776213884353638, "n_params": 7, "bnd_ece": 5.495145171880722, "bnd_nll": 0.6738353371620178, "bnd_brier": 0.39455053210258484, "bnd_acc": 71.96581959724426, "int_ece": 1.8957728520035744, "int_nll": 0.09628036618232727, "int_brier": 0.046933844685554504, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 1, "method": "RBSo", "n_cal_points": 203991, "time": 2.2734997272491455, "ece": 0.09628753177821636, "nll": 0.16721588373184204, "brier": 0.09021949023008347, "aurc": 0.7784518413245678, "acc": 93.93457174301147, "bins": 4, "bnd_ece": 7.213816046714783, "bnd_nll": 0.6948904991149902, "bnd_brier": 0.39939460158348083, "bnd_acc": 71.96581959724426, "int_ece": 1.046669576317072, "int_nll": 0.0912812128663063, "int_brier": 0.04572783410549164, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 1, "method": "HTS", "n_cal_points": 203991, "time": 1.6310639381408691, "ece": 0.05400378140620887, "nll": 0.16738730669021606, "brier": 0.09032512456178665, "aurc": 0.7806872949004173, "acc": 93.93457174301147, "lam": 100.0, "b": 0.577190101146698, "n_params": 2, "bnd_ece": 7.620811462402344, "bnd_nll": 0.6940128803253174, "bnd_brier": 0.39960363507270813, "bnd_acc": 71.96581959724426, "int_ece": 1.057640090584755, "int_nll": 0.0916036069393158, "int_brier": 0.045818593353033066, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 1, "method": "LTS", "n_cal_points": 203991, "time": 1.796598196029663, "ece": 0.05391836748458445, "nll": 0.1673864722251892, "brier": 0.09032494574785233, "aurc": 0.7806691341102123, "acc": 93.93457174301147, "lam": 100.0, "b": 0.5771901607513428, "n_params": 7, "bnd_ece": 7.620847225189209, "bnd_nll": 0.6940099000930786, "bnd_brier": 0.39960330724716187, "bnd_acc": 71.96581959724426, "int_ece": 1.0576732456684113, "int_nll": 0.09160307794809341, "int_brier": 0.04581843689084053, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 2, "method": "RBSo", "n_cal_points": 203137, "time": 2.070326089859009, "ece": 0.6829314865171909, "nll": 0.168389230966568, "brier": 0.09033481031656265, "aurc": 0.7781749125570059, "acc": 93.93457174301147, "bins": 2, "bnd_ece": 8.8828444480896, "bnd_nll": 0.7176269292831421, "bnd_brier": 0.40483152866363525, "bnd_acc": 71.96581959724426, "int_ece": 0.5041365511715412, "int_nll": 0.08935154229402542, "int_brier": 0.0450773648917675, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 2, "method": "HTS", "n_cal_points": 203137, "time": 1.5257008075714111, "ece": 0.7066582795232534, "nll": 0.1685134321451187, "brier": 0.09051957726478577, "aurc": 0.7803711108863354, "acc": 93.93457174301147, "lam": 100.0, "b": 0.4267578125, "n_params": 2, "bnd_ece": 9.203016757965088, "bnd_nll": 0.715733528137207, "bnd_brier": 0.4044727087020874, "bnd_acc": 71.96581959724426, "int_ece": 0.5225077271461487, "int_nll": 0.08976607024669647, "int_brier": 0.04534037038683891, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 2, "method": "LTS", "n_cal_points": 203137, "time": 1.9985716342926025, "ece": 0.7066835649311543, "nll": 0.16851180791854858, "brier": 0.09051930159330368, "aurc": 0.7803506217896938, "acc": 93.93457174301147, "lam": 100.0, "b": 0.4267578125, "n_params": 7, "bnd_ece": 9.203258901834488, "bnd_nll": 0.7157284021377563, "bnd_brier": 0.4044729769229889, "bnd_acc": 71.96581959724426, "int_ece": 0.5224826745688915, "int_nll": 0.08976495265960693, "int_brier": 0.04534001275897026, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 3, "method": "RBSo", "n_cal_points": 203691, "time": 2.3623099327087402, "ece": 1.256657112389803, "nll": 0.16945752501487732, "brier": 0.09068982303142548, "aurc": 0.7778478786349297, "acc": 93.93457174301147, "bins": 3, "bnd_ece": 4.733617976307869, "bnd_nll": 0.6747233867645264, "bnd_brier": 0.394826203584671, "bnd_acc": 71.96581959724426, "int_ece": 2.046743221580982, "int_nll": 0.09674756973981857, "int_brier": 0.04692327231168747, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 3, "method": "HTS", "n_cal_points": 203691, "time": 1.5547971725463867, "ece": 1.202590949833393, "nll": 0.16970187425613403, "brier": 0.09083393216133118, "aurc": 0.78184949234128, "acc": 93.93457174301147, "lam": 100.0, "b": 0.8204624652862549, "n_params": 2, "bnd_ece": 5.055645108222961, "bnd_nll": 0.6706663966178894, "bnd_brier": 0.39369216561317444, "bnd_acc": 71.96581959724426, "int_ece": 2.09445096552372, "int_nll": 0.09761088341474533, "int_brier": 0.04725131765007973, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 3, "method": "LTS", "n_cal_points": 203691, "time": 1.975217342376709, "ece": 1.0049669072031975, "nll": 0.1707550436258316, "brier": 0.09090344607830048, "aurc": 0.8082587271928787, "acc": 93.93457174301147, "lam": 0.01, "b": 0.7031537890434265, "n_params": 7, "bnd_ece": 5.796521529555321, "bnd_nll": 0.6781668663024902, "bnd_brier": 0.39543062448501587, "bnd_acc": 71.96581959724426, "int_ece": 1.9806433469057083, "int_nll": 0.09773626178503036, "int_brier": 0.04708065837621689, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 4, "method": "RBSo", "n_cal_points": 204377, "time": 2.1923696994781494, "ece": 0.33991835080087185, "nll": 0.16742010414600372, "brier": 0.0902467593550682, "aurc": 0.7791293784976006, "acc": 93.93457174301147, "bins": 2, "bnd_ece": 6.6672250628471375, "bnd_nll": 0.6868020296096802, "bnd_brier": 0.3979243338108063, "bnd_acc": 71.96581959724426, "int_ece": 1.3344871811568737, "int_nll": 0.09267878532409668, "int_brier": 0.0459706112742424, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 4, "method": "HTS", "n_cal_points": 204377, "time": 1.5893032550811768, "ece": 0.32525788992643356, "nll": 0.16756829619407654, "brier": 0.09036744385957718, "aurc": 0.7809523958712816, "acc": 93.93457174301147, "lam": 10.0, "b": 0.6519899368286133, "n_params": 2, "bnd_ece": 6.821177899837494, "bnd_nll": 0.6853891015052795, "bnd_brier": 0.3975186347961426, "bnd_acc": 71.96581959724426, "int_ece": 1.353352703154087, "int_nll": 0.09305163472890854, "int_brier": 0.0461670383810997, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 4, "method": "LTS", "n_cal_points": 204377, "time": 1.7884678840637207, "ece": 0.32502603717148304, "nll": 0.1675678938627243, "brier": 0.09036733955144882, "aurc": 0.7809373550117016, "acc": 93.93457174301147, "lam": 100.0, "b": 0.6519891023635864, "n_params": 7, "bnd_ece": 6.82191327214241, "bnd_nll": 0.6853927373886108, "bnd_brier": 0.39752012491226196, "bnd_acc": 71.96581959724426, "int_ece": 1.35319409891963, "int_nll": 0.09305064380168915, "int_brier": 0.046166710555553436, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 812232, "time": 2.390618085861206, "ece": 0.1047039171680808, "nll": 0.16725954413414001, "brier": 0.09019643068313599, "aurc": 0.7788504008203745, "acc": 93.93457174301147, "bins": 2, "bnd_ece": 7.530193030834198, "bnd_nll": 0.6967806220054626, "bnd_brier": 0.40027400851249695, "bnd_acc": 71.96581959724426, "int_ece": 0.9975070133805275, "int_nll": 0.0910591408610344, "int_brier": 0.04557492583990097, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 812232, "time": 1.9143621921539307, "ece": 0.11279950849711895, "nll": 0.16740573942661285, "brier": 0.09032759070396423, "aurc": 0.7806484587490559, "acc": 93.93457174301147, "lam": 100.0, "b": 0.5640037059783936, "n_params": 2, "bnd_ece": 7.7607132494449615, "bnd_nll": 0.6956759691238403, "bnd_brier": 0.3999946117401123, "bnd_acc": 71.96581959724426, "int_ece": 1.007634960114956, "int_nll": 0.09138533473014832, "int_brier": 0.04576516151428223, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "LTS", "n_cal_points": 812232, "time": 1.901850700378418, "ece": 0.11282321065664291, "nll": 0.16740578413009644, "brier": 0.09032760560512543, "aurc": 0.7806429639458656, "acc": 93.93457174301147, "lam": 100.0, "b": 0.5640037655830383, "n_params": 7, "bnd_ece": 7.760715484619141, "bnd_nll": 0.6956762671470642, "bnd_brier": 0.3999946117401123, "bnd_acc": 71.96581959724426, "int_ece": 1.007634587585926, "int_nll": 0.09138534963130951, "int_brier": 0.04576517269015312, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 815090, "time": 2.2811086177825928, "ece": 0.1747672096826136, "nll": 0.16723407804965973, "brier": 0.09015650302171707, "aurc": 0.7778114639222622, "acc": 93.93457174301147, "bins": 3, "bnd_ece": 7.518995553255081, "bnd_nll": 0.6995187997817993, "bnd_brier": 0.4006452262401581, "bnd_acc": 71.96581959724426, "int_ece": 0.9220849722623825, "int_nll": 0.0906359925866127, "int_brier": 0.04547582194209099, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 815090, "time": 1.8367419242858887, "ece": 0.19157298374921083, "nll": 0.16745541989803314, "brier": 0.09033561497926712, "aurc": 0.7805982138961554, "acc": 93.93457174301147, "lam": 100.0, "b": 0.5460106730461121, "n_params": 2, "bnd_ece": 7.951691746711731, "bnd_nll": 0.6980173587799072, "bnd_brier": 0.40053942799568176, "bnd_acc": 71.96581959724426, "int_ece": 0.9403729811310768, "int_nll": 0.09110525250434875, "int_brier": 0.0456959493458271, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "LTS", "n_cal_points": 815090, "time": 2.1195178031921387, "ece": 0.1933388877660036, "nll": 0.16738353669643402, "brier": 0.09032214432954788, "aurc": 0.7797690574079752, "acc": 93.93457174301147, "lam": 1.0, "b": 0.5461388230323792, "n_params": 7, "bnd_ece": 7.9657211899757385, "bnd_nll": 0.6978155374526978, "bnd_brier": 0.40055373311042786, "bnd_acc": 71.96581959724426, "int_ece": 0.9388186037540436, "int_nll": 0.09105205535888672, "int_brier": 0.045678459107875824, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815516, "time": 2.300611972808838, "ece": 0.3793500829488039, "nll": 0.16751410067081451, "brier": 0.09014419466257095, "aurc": 0.7768114097416401, "acc": 93.93457174301147, "bins": 4, "bnd_ece": 7.967313379049301, "bnd_nll": 0.7073439359664917, "bnd_brier": 0.40225446224212646, "bnd_acc": 71.96581959724426, "int_ece": 0.7288703694939613, "int_nll": 0.08983023464679718, "int_brier": 0.045230165123939514, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815516, "time": 1.6971139907836914, "ece": 0.4243833012878895, "nll": 0.16776946187019348, "brier": 0.09039013832807541, "aurc": 0.7804738823324442, "acc": 93.93457174301147, "lam": 100.0, "b": 0.49285492300987244, "n_params": 2, "bnd_ece": 8.512847125530243, "bnd_nll": 0.7054330706596375, "bnd_brier": 0.40222471952438354, "bnd_acc": 71.96581959724426, "int_ece": 0.7481692358851433, "int_nll": 0.09039733558893204, "int_brier": 0.04551578313112259, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "LTS", "n_cal_points": 815516, "time": 1.8513095378875732, "ece": 0.4244037438184023, "nll": 0.1677689552307129, "brier": 0.09039004147052765, "aurc": 0.7804612629115582, "acc": 93.93457174301147, "lam": 100.0, "b": 0.49285492300987244, "n_params": 7, "bnd_ece": 8.51292610168457, "bnd_nll": 0.7054316997528076, "bnd_brier": 0.4022247791290283, "bnd_acc": 71.96581959724426, "int_ece": 0.748166861012578, "int_nll": 0.0903969332575798, "int_brier": 0.04551565647125244, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813692, "time": 2.384040117263794, "ece": 0.11109339538961649, "nll": 0.16715537011623383, "brier": 0.09013842791318893, "aurc": 0.7776807062327862, "acc": 93.93457174301147, "bins": 3, "bnd_ece": 7.1130529046058655, "bnd_nll": 0.6950706839561462, "bnd_brier": 0.3996744155883789, "bnd_acc": 71.96581959724426, "int_ece": 1.0604601353406906, "int_nll": 0.0911860540509224, "int_brier": 0.04559484124183655, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813692, "time": 1.7156360149383545, "ece": 0.03324985154904425, "nll": 0.16738398373126984, "brier": 0.09032497555017471, "aurc": 0.7807065732777119, "acc": 93.93457174301147, "lam": 100.0, "b": 0.5831696391105652, "n_params": 2, "bnd_ece": 7.5569868087768555, "bnd_nll": 0.693274974822998, "bnd_brier": 0.3994293212890625, "bnd_acc": 71.96581959724426, "int_ece": 1.080468762665987, "int_nll": 0.09170597791671753, "int_brier": 0.04584350436925888, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "LTS", "n_cal_points": 813692, "time": 1.9023771286010742, "ece": 0.03349374746903777, "nll": 0.16738317906856537, "brier": 0.09032479673624039, "aurc": 0.7806886918842793, "acc": 93.93457174301147, "lam": 100.0, "b": 0.5831696391105652, "n_params": 7, "bnd_ece": 7.5569286942481995, "bnd_nll": 0.6932711601257324, "bnd_brier": 0.3994288742542267, "bnd_acc": 71.96581959724426, "int_ece": 1.080500055104494, "int_nll": 0.09170561283826828, "int_brier": 0.045843373984098434, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814547, "time": 2.3040707111358643, "ece": 0.18144500209018588, "nll": 0.16730880737304688, "brier": 0.09019693732261658, "aurc": 0.7787317503243685, "acc": 93.93457174301147, "bins": 2, "bnd_ece": 7.7103279531002045, "bnd_nll": 0.6993055939674377, "bnd_brier": 0.40085288882255554, "bnd_acc": 71.96581959724426, "int_ece": 0.9265599772334099, "int_nll": 0.09075214713811874, "int_brier": 0.04549218714237213, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814547, "time": 1.8447072505950928, "ece": 0.19257483072578907, "nll": 0.16745617985725403, "brier": 0.09033576399087906, "aurc": 0.7805983535945415, "acc": 93.93457174301147, "lam": 100.0, "b": 0.545807957649231, "n_params": 2, "bnd_ece": 7.954039424657822, "bnd_nll": 0.6980456709861755, "bnd_brier": 0.4005461633205414, "bnd_acc": 71.96581959724426, "int_ece": 0.9395789355039597, "int_nll": 0.09110203385353088, "int_brier": 0.04569512978196144, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "LTS", "n_cal_points": 814547, "time": 1.9159023761749268, "ece": 0.19243713468313217, "nll": 0.16745591163635254, "brier": 0.09033569693565369, "aurc": 0.7805877365171909, "acc": 93.93457174301147, "lam": 100.0, "b": 0.545807957649231, "n_params": 7, "bnd_ece": 7.95375257730484, "bnd_nll": 0.698042631149292, "bnd_brier": 0.400545209646225, "bnd_acc": 71.96581959724426, "int_ece": 0.9396592155098915, "int_nll": 0.09110217541456223, "int_brier": 0.04569519683718681, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 1870, "draw": 0, "method": "RBSo", "n_cal_points": 3804310, "time": 4.860653638839722, "ece": 0.1413141144439578, "nll": 0.16723597049713135, "brier": 0.09017335623502731, "aurc": 0.7782155182212591, "acc": 93.93457174301147, "bins": 3, "bnd_ece": 7.534866034984589, "bnd_nll": 0.6981981992721558, "bnd_brier": 0.4004409909248352, "bnd_acc": 71.96581959724426, "int_ece": 0.9556285105645657, "int_nll": 0.09082818031311035, "int_brier": 0.0455244816839695, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 1870, "draw": 0, "method": "HTS", "n_cal_points": 3804310, "time": 5.576213121414185, "ece": 0.1602734555490315, "nll": 0.16743218898773193, "brier": 0.0903317853808403, "aurc": 0.780619028955698, "acc": 93.93457174301147, "lam": 100.0, "b": 0.5531943440437317, "n_params": 2, "bnd_ece": 7.875683158636093, "bnd_nll": 0.6970738172531128, "bnd_brier": 0.40032076835632324, "bnd_acc": 71.96581959724426, "int_ece": 0.9670592844486237, "int_nll": 0.09121444821357727, "int_brier": 0.04572301357984543, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 1870, "draw": 0, "method": "LTS", "n_cal_points": 3804310, "time": 5.973914861679077, "ece": 0.17275135032832623, "nll": 0.16723020374774933, "brier": 0.09029852598905563, "aurc": 0.7781967520713806, "acc": 93.93457174301147, "lam": 0.1, "b": 0.5535004138946533, "n_params": 7, "bnd_ece": 7.944967597723007, "bnd_nll": 0.6966400146484375, "bnd_brier": 0.40046387910842896, "bnd_acc": 71.96581959724426, "int_ece": 0.9575139731168747, "int_nll": 0.09104583412408829, "int_brier": 0.04566437005996704, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 0, "method": "RBSo", "n_cal_points": 40059, "time": 2.091261386871338, "ece": 0.347172562032938, "nll": 0.1698710024356842, "brier": 0.09232944250106812, "aurc": 0.7774327881634235, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 6.586253643035889, "bnd_nll": 0.6815409064292908, "bnd_brier": 0.39871740341186523, "bnd_acc": 71.70939445495605, "int_ece": 1.3400791212916374, "int_nll": 0.09623946994543076, "int_brier": 0.04823887720704079, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 0, "method": "HTS", "n_cal_points": 40059, "time": 1.6561970710754395, "ece": 0.3624367993324995, "nll": 0.1697015017271042, "brier": 0.09223057329654694, "aurc": 0.7759471889585257, "acc": 93.76083612442017, "lam": 100.0, "b": 0.6958072781562805, "n_params": 2, "bnd_ece": 6.423559784889221, "bnd_nll": 0.6818020939826965, "bnd_brier": 0.39877092838287354, "bnd_acc": 71.70939445495605, "int_ece": 1.336158998310566, "int_nll": 0.09600801020860672, "int_brier": 0.04811808839440346, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 0, "method": "LTS", "n_cal_points": 40059, "time": 1.9206321239471436, "ece": 0.2936422824859619, "nll": 0.1694251447916031, "brier": 0.09219329059123993, "aurc": 0.7777097169309855, "acc": 93.76083612442017, "lam": 0.1, "b": 0.7015840411186218, "n_params": 7, "bnd_ece": 7.100372761487961, "bnd_nll": 0.685774028301239, "bnd_brier": 0.40049901604652405, "bnd_acc": 71.70939445495605, "int_ece": 1.1961374431848526, "int_nll": 0.09512029588222504, "int_brier": 0.047826752066612244, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 1, "method": "RBSo", "n_cal_points": 40960, "time": 1.9766757488250732, "ece": 0.5736910738050938, "nll": 0.16994501650333405, "brier": 0.09243796020746231, "aurc": 0.7772026117891073, "acc": 93.76083612442017, "bins": 4, "bnd_ece": 8.742495626211166, "bnd_nll": 0.7044312953948975, "bnd_brier": 0.4048187732696533, "bnd_acc": 71.70939445495605, "int_ece": 0.6207040511071682, "int_nll": 0.09303011000156403, "int_brier": 0.047485001385211945, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 1, "method": "HTS", "n_cal_points": 40960, "time": 1.5388157367706299, "ece": 0.5422035232186317, "nll": 0.1697256714105606, "brier": 0.09235668927431107, "aurc": 0.775400223210454, "acc": 93.76083612442017, "lam": 100.0, "b": 0.5061159133911133, "n_params": 2, "bnd_ece": 8.443941175937653, "bnd_nll": 0.7041603326797485, "bnd_brier": 0.404246985912323, "bnd_acc": 71.70939445495605, "int_ece": 0.602348055690527, "int_nll": 0.09281820058822632, "int_brier": 0.047474317252635956, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 1, "method": "LTS", "n_cal_points": 40960, "time": 1.8741052150726318, "ece": 0.6832709070295095, "nll": 0.1703973263502121, "brier": 0.09249293059110641, "aurc": 0.7831393741071224, "acc": 93.76083612442017, "lam": 0.1, "b": 0.49299436807632446, "n_params": 7, "bnd_ece": 8.857835084199905, "bnd_nll": 0.7084589004516602, "bnd_brier": 0.40580636262893677, "bnd_acc": 71.70939445495605, "int_ece": 0.5023452918976545, "int_nll": 0.0929679200053215, "int_brier": 0.04740577191114426, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 2, "method": "RBSo", "n_cal_points": 40960, "time": 2.0439066886901855, "ece": 0.7238722871989012, "nll": 0.17013780772686005, "brier": 0.09228590875864029, "aurc": 0.7731245830655098, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 8.564788103103638, "bnd_nll": 0.7137358784675598, "bnd_brier": 0.4063560366630554, "bnd_acc": 71.70939445495605, "int_ece": 0.4294498357921839, "int_nll": 0.0919116735458374, "int_brier": 0.0470898412168026, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 2, "method": "HTS", "n_cal_points": 40960, "time": 1.5021119117736816, "ece": 0.7445314899086952, "nll": 0.1702207773923874, "brier": 0.0924777016043663, "aurc": 0.7753413170576096, "acc": 93.76083612442017, "lam": 100.0, "b": 0.45967796444892883, "n_params": 2, "bnd_ece": 8.929702639579773, "bnd_nll": 0.7110423445701599, "bnd_brier": 0.4058053195476532, "bnd_acc": 71.70939445495605, "int_ece": 0.44162627309560776, "int_nll": 0.09239421039819717, "int_brier": 0.04738849774003029, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 2, "method": "LTS", "n_cal_points": 40960, "time": 2.101257562637329, "ece": 0.7448143325746059, "nll": 0.17021971940994263, "brier": 0.09247760474681854, "aurc": 0.7753126788884401, "acc": 93.76083612442017, "lam": 100.0, "b": 0.45967796444892883, "n_params": 7, "bnd_ece": 8.930516242980957, "bnd_nll": 0.7110445499420166, "bnd_brier": 0.4058077037334442, "bnd_acc": 71.70939445495605, "int_ece": 0.44144876301288605, "int_nll": 0.09239266067743301, "int_brier": 0.04738803580403328, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 3, "method": "RBSo", "n_cal_points": 40933, "time": 2.1712231636047363, "ece": 0.8152037858963013, "nll": 0.17051775753498077, "brier": 0.09232109785079956, "aurc": 0.772334448993206, "acc": 93.76083612442017, "bins": 3, "bnd_ece": 8.753027766942978, "bnd_nll": 0.7183712720870972, "bnd_brier": 0.40716052055358887, "bnd_acc": 71.70939445495605, "int_ece": 0.353008764795959, "int_nll": 0.09167923778295517, "int_brier": 0.04701433330774307, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 3, "method": "HTS", "n_cal_points": 40933, "time": 1.6171047687530518, "ece": 0.8752302266657352, "nll": 0.17065930366516113, "brier": 0.09257625043392181, "aurc": 0.7753198035061359, "acc": 93.76083612442017, "lam": 100.0, "b": 0.4288153648376465, "n_params": 2, "bnd_ece": 9.25028771162033, "bnd_nll": 0.7159490585327148, "bnd_brier": 0.40688636898994446, "bnd_acc": 71.70939445495605, "int_ece": 0.3405443858355284, "int_nll": 0.0921897366642952, "int_brier": 0.047345660626888275, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 3, "method": "LTS", "n_cal_points": 40933, "time": 1.6053271293640137, "ece": 0.8752793073654175, "nll": 0.17065943777561188, "brier": 0.09257630258798599, "aurc": 0.7753107231110334, "acc": 93.76083612442017, "lam": 100.0, "b": 0.4288153648376465, "n_params": 7, "bnd_ece": 9.250443428754807, "bnd_nll": 0.7159504890441895, "bnd_brier": 0.40688687562942505, "bnd_acc": 71.70939445495605, "int_ece": 0.34052073024213314, "int_nll": 0.09218968451023102, "int_brier": 0.04734564200043678, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 4, "method": "RBSo", "n_cal_points": 40960, "time": 2.392866373062134, "ece": 2.4327581748366356, "nll": 0.17810788750648499, "brier": 0.09391877055168152, "aurc": 0.7789683062583208, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 2.8771940618753433, "bnd_nll": 0.660172164440155, "bnd_brier": 0.3924579620361328, "bnd_acc": 71.70939445495605, "int_ece": 3.1419724225997925, "int_nll": 0.10873673111200333, "int_brier": 0.050957683473825455, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 4, "method": "HTS", "n_cal_points": 40960, "time": 1.638260841369629, "ece": 2.435842901468277, "nll": 0.17809511721134186, "brier": 0.09390868246555328, "aurc": 0.7787121925503016, "acc": 93.76083612442017, "lam": 100.0, "b": 1.060091257095337, "n_params": 2, "bnd_ece": 2.8903745114803314, "bnd_nll": 0.6603202819824219, "bnd_brier": 0.39251044392585754, "bnd_acc": 71.70939445495605, "int_ece": 3.140975907444954, "int_nll": 0.10870081186294556, "int_brier": 0.05093858763575554, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 4, "method": "LTS", "n_cal_points": 40960, "time": 2.0588064193725586, "ece": 2.435618080198765, "nll": 0.17809362709522247, "brier": 0.09390786290168762, "aurc": 0.7786919362843037, "acc": 93.76083612442017, "lam": 100.0, "b": 1.060091257095337, "n_params": 7, "bnd_ece": 2.8902236372232437, "bnd_nll": 0.6603147387504578, "bnd_brier": 0.39250990748405457, "bnd_acc": 71.70939445495605, "int_ece": 3.1408369541168213, "int_nll": 0.10869991779327393, "int_brier": 0.050937723368406296, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 0, "method": "RBSo", "n_cal_points": 203899, "time": 2.0939064025878906, "ece": 0.4125452134758234, "nll": 0.16941256821155548, "brier": 0.09220079332590103, "aurc": 0.7741868495941162, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 7.991540431976318, "bnd_nll": 0.7012966275215149, "bnd_brier": 0.40355628728866577, "bnd_acc": 71.70939445495605, "int_ece": 0.6886163726449013, "int_nll": 0.09287214279174805, "int_brier": 0.04739536717534065, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 0, "method": "HTS", "n_cal_points": 203899, "time": 1.7468616962432861, "ece": 0.42740446515381336, "nll": 0.16953586041927338, "brier": 0.09230425953865051, "aurc": 0.7754392456263304, "acc": 93.76083612442017, "lam": 100.0, "b": 0.5317841172218323, "n_params": 2, "bnd_ece": 8.1735298037529, "bnd_nll": 0.7006043791770935, "bnd_brier": 0.40342074632644653, "bnd_acc": 71.70939445495605, "int_ece": 0.6940045394003391, "int_nll": 0.09311278909444809, "int_brier": 0.04753324016928673, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 0, "method": "LTS", "n_cal_points": 203899, "time": 1.7933976650238037, "ece": 0.42756893672049046, "nll": 0.1695355921983719, "brier": 0.09230426698923111, "aurc": 0.7754179183393717, "acc": 93.76083612442017, "lam": 100.0, "b": 0.5317841172218323, "n_params": 7, "bnd_ece": 8.174118399620056, "bnd_nll": 0.7006089687347412, "bnd_brier": 0.4034222364425659, "bnd_acc": 71.70939445495605, "int_ece": 0.6938342470675707, "int_nll": 0.09311182051897049, "int_brier": 0.04753304272890091, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 1, "method": "RBSo", "n_cal_points": 204359, "time": 2.1887409687042236, "ece": 0.7676870096474886, "nll": 0.1703093945980072, "brier": 0.09224351495504379, "aurc": 0.7718189619481564, "acc": 93.76083612442017, "bins": 3, "bnd_ece": 8.419252187013626, "bnd_nll": 0.7172690033912659, "bnd_brier": 0.4065728187561035, "bnd_acc": 71.70939445495605, "int_ece": 0.3446868620812893, "int_nll": 0.09159952402114868, "int_brier": 0.0470101460814476, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 1, "method": "HTS", "n_cal_points": 204359, "time": 1.556938886642456, "ece": 0.8320250548422337, "nll": 0.1705034077167511, "brier": 0.09254185855388641, "aurc": 0.7753240875899792, "acc": 93.76083612442017, "lam": 100.0, "b": 0.4391063451766968, "n_params": 2, "bnd_ece": 9.143704175949097, "bnd_nll": 0.7142839431762695, "bnd_brier": 0.40652230381965637, "bnd_acc": 71.70939445495605, "int_ece": 0.37401351146399975, "int_nll": 0.09225103259086609, "int_brier": 0.04735869914293289, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 1, "method": "LTS", "n_cal_points": 204359, "time": 1.5564565658569336, "ece": 0.8320250548422337, "nll": 0.17050351202487946, "brier": 0.0925418809056282, "aurc": 0.7753199432045221, "acc": 93.76083612442017, "lam": 100.0, "b": 0.4391063451766968, "n_params": 7, "bnd_ece": 9.143708646297455, "bnd_nll": 0.7142839431762695, "bnd_brier": 0.40652236342430115, "bnd_acc": 71.70939445495605, "int_ece": 0.3740237094461918, "int_nll": 0.09225112199783325, "int_brier": 0.047358717769384384, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 2, "method": "RBSo", "n_cal_points": 204282, "time": 2.1588449478149414, "ece": 0.3405647352337837, "nll": 0.16930833458900452, "brier": 0.09213341027498245, "aurc": 0.7736777421087027, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 7.7392831444740295, "bnd_nll": 0.7000964879989624, "bnd_brier": 0.4032905697822571, "bnd_acc": 71.70939445495605, "int_ece": 0.7368543185293674, "int_nll": 0.09292560070753098, "int_brier": 0.04735654219985008, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 2, "method": "HTS", "n_cal_points": 204282, "time": 1.5207955837249756, "ece": 0.3594170091673732, "nll": 0.16945235431194305, "brier": 0.09227853268384933, "aurc": 0.775468535721302, "acc": 93.76083612442017, "lam": 100.0, "b": 0.5468382239341736, "n_params": 2, "bnd_ece": 8.014945685863495, "bnd_nll": 0.6986038684844971, "bnd_brier": 0.40294966101646423, "bnd_acc": 71.70939445495605, "int_ece": 0.7486827671527863, "int_nll": 0.09330515563488007, "int_brier": 0.04757159203290939, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 2, "method": "LTS", "n_cal_points": 204282, "time": 2.3399229049682617, "ece": 0.2963299863040447, "nll": 0.16922518610954285, "brier": 0.09222999960184097, "aurc": 0.7741087581962347, "acc": 93.76083612442017, "lam": 1.0, "b": 0.5672916769981384, "n_params": 7, "bnd_ece": 7.893425226211548, "bnd_nll": 0.6960668563842773, "bnd_brier": 0.4026035666465759, "bnd_acc": 71.70939445495605, "int_ece": 0.8042461238801479, "int_nll": 0.09341035783290863, "int_brier": 0.04756589233875275, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 3, "method": "RBSo", "n_cal_points": 203399, "time": 2.2560768127441406, "ece": 0.2749003469944, "nll": 0.16938632726669312, "brier": 0.09206080436706543, "aurc": 0.7736900821328163, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 6.427276134490967, "bnd_nll": 0.6863273978233337, "bnd_brier": 0.4000193178653717, "bnd_acc": 71.70939445495605, "int_ece": 1.2257043272256851, "int_nll": 0.09499625861644745, "int_brier": 0.04774422198534012, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 3, "method": "HTS", "n_cal_points": 203399, "time": 1.6291918754577637, "ece": 0.25273545179516077, "nll": 0.16954141855239868, "brier": 0.09221285581588745, "aurc": 0.7758541498333216, "acc": 93.76083612442017, "lam": 100.0, "b": 0.6735174059867859, "n_params": 2, "bnd_ece": 6.664025038480759, "bnd_nll": 0.6839843988418579, "bnd_brier": 0.3993391990661621, "bnd_acc": 71.70939445495605, "int_ece": 1.2439548969268799, "int_nll": 0.09551084041595459, "int_brier": 0.048016034066677094, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 3, "method": "LTS", "n_cal_points": 203399, "time": 1.9903078079223633, "ece": 0.2525290008634329, "nll": 0.16953937709331512, "brier": 0.09221234172582626, "aurc": 0.775822950527072, "acc": 93.76083612442017, "lam": 100.0, "b": 0.6735174655914307, "n_params": 7, "bnd_ece": 6.664685159921646, "bnd_nll": 0.683980405330658, "bnd_brier": 0.39934009313583374, "bnd_acc": 71.70939445495605, "int_ece": 1.2438572943210602, "int_nll": 0.09550907462835312, "int_brier": 0.04801531508564949, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 4, "method": "RBSo", "n_cal_points": 204800, "time": 2.330793857574463, "ece": 0.4627869464457035, "nll": 0.16976827383041382, "brier": 0.09218855202198029, "aurc": 0.7751011289656162, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 6.114283949136734, "bnd_nll": 0.6806766390800476, "bnd_brier": 0.3984854519367218, "bnd_acc": 71.70939445495605, "int_ece": 1.4076387509703636, "int_nll": 0.09624634683132172, "int_brier": 0.04811110347509384, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 4, "method": "HTS", "n_cal_points": 204800, "time": 1.6760377883911133, "ece": 0.4536128602921963, "nll": 0.16986112296581268, "brier": 0.09225142002105713, "aurc": 0.7760265376418829, "acc": 93.76083612442017, "lam": 100.0, "b": 0.7137871980667114, "n_params": 2, "bnd_ece": 6.231752038002014, "bnd_nll": 0.6801308393478394, "bnd_brier": 0.3983309268951416, "bnd_acc": 71.70939445495605, "int_ece": 1.4120867475867271, "int_nll": 0.09643108397722244, "int_brier": 0.04820524901151657, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 4, "method": "LTS", "n_cal_points": 204800, "time": 2.190865993499756, "ece": 0.4534411244094372, "nll": 0.16985955834388733, "brier": 0.09225096553564072, "aurc": 0.7759991101920605, "acc": 93.76083612442017, "lam": 100.0, "b": 0.7137871980667114, "n_params": 7, "bnd_ece": 6.232203543186188, "bnd_nll": 0.6801263093948364, "bnd_brier": 0.39833131432533264, "bnd_acc": 71.70939445495605, "int_ece": 1.411941647529602, "int_nll": 0.09642995893955231, "int_brier": 0.04820467531681061, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 816443, "time": 2.4034764766693115, "ece": 0.3542606718838215, "nll": 0.169453963637352, "brier": 0.09224133938550949, "aurc": 0.7754722610116005, "acc": 93.76083612442017, "bins": 4, "bnd_ece": 8.038575202226639, "bnd_nll": 0.6986572742462158, "bnd_brier": 0.4031902849674225, "bnd_acc": 71.70939445495605, "int_ece": 0.765750091522932, "int_nll": 0.09329928457736969, "int_brier": 0.04749444127082825, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 816443, "time": 1.7596631050109863, "ece": 0.344372377730906, "nll": 0.16943663358688354, "brier": 0.09227333962917328, "aurc": 0.775475986301899, "acc": 93.76083612442017, "lam": 100.0, "b": 0.5501575469970703, "n_params": 2, "bnd_ece": 7.979844510555267, "bnd_nll": 0.6981698870658875, "bnd_brier": 0.4028467535972595, "bnd_acc": 71.70939445495605, "int_ece": 0.7613381370902061, "int_nll": 0.09334961324930191, "int_brier": 0.04758046194911003, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "LTS", "n_cal_points": 816443, "time": 2.105677843093872, "ece": 0.48247091472148895, "nll": 0.1695438176393509, "brier": 0.09223739057779312, "aurc": 0.7791941985487938, "acc": 93.76083612442017, "lam": 0.01, "b": 0.534437894821167, "n_params": 7, "bnd_ece": 8.5195392370224, "bnd_nll": 0.7021875381469727, "bnd_brier": 0.40404120087623596, "bnd_acc": 71.70939445495605, "int_ece": 0.6814493797719479, "int_nll": 0.0928940698504448, "int_brier": 0.04736746475100517, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 809959, "time": 2.39363169670105, "ece": 0.20087524317204952, "nll": 0.16930733621120453, "brier": 0.09216060489416122, "aurc": 0.775131257250905, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 6.988232582807541, "bnd_nll": 0.6881480813026428, "bnd_brier": 0.4003963768482208, "bnd_acc": 71.70939445495605, "int_ece": 1.0893916711211205, "int_nll": 0.09464389085769653, "int_brier": 0.04780414700508118, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 809959, "time": 2.161475419998169, "ece": 0.2119697630405426, "nll": 0.16936832666397095, "brier": 0.09220416843891144, "aurc": 0.7757231127470732, "acc": 93.76083612442017, "lam": 1.0, "b": 0.6358060240745544, "n_params": 2, "bnd_ece": 7.094778120517731, "bnd_nll": 0.688101589679718, "bnd_brier": 0.40040966868400574, "bnd_acc": 71.70939445495605, "int_ece": 1.0835792869329453, "int_nll": 0.09472034126520157, "int_brier": 0.0478520505130291, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "LTS", "n_cal_points": 809959, "time": 2.137603521347046, "ece": 0.20662168972194195, "nll": 0.16936784982681274, "brier": 0.09220324456691742, "aurc": 0.7757030427455902, "acc": 93.76083612442017, "lam": 100.0, "b": 0.6357710361480713, "n_params": 7, "bnd_ece": 7.068898528814316, "bnd_nll": 0.687934160232544, "bnd_brier": 0.4003463387489319, "bnd_acc": 71.70939445495605, "int_ece": 1.090096216648817, "int_nll": 0.09474390000104904, "int_brier": 0.047860097140073776, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815175, "time": 2.3410515785217285, "ece": 0.19288890762254596, "nll": 0.16921193897724152, "brier": 0.09212479740381241, "aurc": 0.7745175622403622, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 7.150375097990036, "bnd_nll": 0.6910711526870728, "bnd_brier": 0.40112414956092834, "bnd_acc": 71.70939445495605, "int_ece": 0.9951469488441944, "int_nll": 0.09411413967609406, "int_brier": 0.04765844717621803, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815175, "time": 1.8029680252075195, "ece": 0.22474380675703287, "nll": 0.16932354867458344, "brier": 0.09220968186855316, "aurc": 0.7756393868476152, "acc": 93.76083612442017, "lam": 100.0, "b": 0.613095223903656, "n_params": 2, "bnd_ece": 7.311265170574188, "bnd_nll": 0.6904712319374084, "bnd_brier": 0.4009799063205719, "bnd_acc": 71.70939445495605, "int_ece": 1.0002020746469498, "int_nll": 0.09432812035083771, "int_brier": 0.047776296734809875, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "LTS", "n_cal_points": 815175, "time": 2.198179006576538, "ece": 0.2824753988534212, "nll": 0.16909053921699524, "brier": 0.09216509014368057, "aurc": 0.7733829785138369, "acc": 93.76083612442017, "lam": 0.1, "b": 0.6248160600662231, "n_params": 7, "bnd_ece": 7.386042922735214, "bnd_nll": 0.6893592476844788, "bnd_brier": 0.40121161937713623, "bnd_acc": 71.70939445495605, "int_ece": 1.0077495127916336, "int_nll": 0.09422159940004349, "int_brier": 0.0476919487118721, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813767, "time": 2.5015320777893066, "ece": 0.3932960797101259, "nll": 0.1698080599308014, "brier": 0.09218572080135345, "aurc": 0.7760642096400261, "acc": 93.76083612442017, "bins": 4, "bnd_ece": 6.452785432338715, "bnd_nll": 0.6818801760673523, "bnd_brier": 0.3990883529186249, "bnd_acc": 71.70939445495605, "int_ece": 1.3777537271380424, "int_nll": 0.09611863642930984, "int_brier": 0.048021093010902405, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813767, "time": 1.7478153705596924, "ece": 0.40329848416149616, "nll": 0.1697695255279541, "brier": 0.09223916381597519, "aurc": 0.7759812287986279, "acc": 93.76083612442017, "lam": 100.0, "b": 0.7038605809211731, "n_params": 2, "bnd_ece": 6.33748397231102, "bnd_nll": 0.6810461282730103, "bnd_brier": 0.39857277274131775, "bnd_acc": 71.70939445495605, "int_ece": 1.370232179760933, "int_nll": 0.09619460254907608, "int_brier": 0.04815641790628433, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "LTS", "n_cal_points": 813767, "time": 2.117954730987549, "ece": 0.403227424249053, "nll": 0.16976867616176605, "brier": 0.09223893284797668, "aurc": 0.7759626023471355, "acc": 93.76083612442017, "lam": 100.0, "b": 0.7038607001304626, "n_params": 7, "bnd_ece": 6.337795406579971, "bnd_nll": 0.6810445785522461, "bnd_brier": 0.3985731601715088, "bnd_acc": 71.70939445495605, "int_ece": 1.370147429406643, "int_nll": 0.09619385004043579, "int_brier": 0.04815610125660896, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814286, "time": 2.3941938877105713, "ece": 0.31573777087032795, "nll": 0.16957153379917145, "brier": 0.0921877846121788, "aurc": 0.7754192687571049, "acc": 93.76083612442017, "bins": 2, "bnd_ece": 6.473734974861145, "bnd_nll": 0.6830198168754578, "bnd_brier": 0.3990899920463562, "bnd_acc": 71.70939445495605, "int_ece": 1.2905677780508995, "int_nll": 0.09568408131599426, "int_brier": 0.04802321642637253, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814286, "time": 1.895411491394043, "ece": 0.3086170181632042, "nll": 0.16961809992790222, "brier": 0.09222079068422318, "aurc": 0.7759008556604385, "acc": 93.76083612442017, "lam": 100.0, "b": 0.6849536895751953, "n_params": 2, "bnd_ece": 6.5413303673267365, "bnd_nll": 0.6828540563583374, "bnd_brier": 0.3990463614463806, "bnd_acc": 71.70939445495605, "int_ece": 1.2906195595860481, "int_nll": 0.09576120972633362, "int_brier": 0.04806724563241005, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "LTS", "n_cal_points": 814286, "time": 2.150278329849243, "ece": 0.2846604911610484, "nll": 0.1693640500307083, "brier": 0.09215632826089859, "aurc": 0.7733564358204603, "acc": 93.76083612442017, "lam": 0.1, "b": 0.6879646182060242, "n_params": 7, "bnd_ece": 6.672297418117523, "bnd_nll": 0.6822571754455566, "bnd_brier": 0.39931926131248474, "bnd_acc": 71.70939445495605, "int_ece": 1.2755900621414185, "int_nll": 0.09555649757385254, "int_brier": 0.047954242676496506, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 1870, "draw": 0, "method": "RBSo", "n_cal_points": 3804310, "time": 4.997124671936035, "ece": 0.2801987808197737, "nll": 0.16925522685050964, "brier": 0.09214551746845245, "aurc": 0.7740424480289221, "acc": 93.76083612442017, "bins": 4, "bnd_ece": 7.678460329771042, "bnd_nll": 0.69756680727005, "bnd_brier": 0.4026666283607483, "bnd_acc": 71.70939445495605, "int_ece": 0.7966162636876106, "int_nll": 0.09322889149188995, "int_brier": 0.047460172325372696, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 1870, "draw": 0, "method": "HTS", "n_cal_points": 3804310, "time": 5.941833734512329, "ece": 0.2993061440065503, "nll": 0.16939577460289001, "brier": 0.0922590047121048, "aurc": 0.7754975464195013, "acc": 93.76083612442017, "lam": 100.0, "b": 0.5600102543830872, "n_params": 2, "bnd_ece": 7.875656336545944, "bnd_nll": 0.6968994736671448, "bnd_brier": 0.4025442600250244, "bnd_acc": 71.70939445495605, "int_ece": 0.797796156257391, "int_nll": 0.09348569810390472, "int_brier": 0.04760760813951492, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 1870, "draw": 0, "method": "LTS", "n_cal_points": 3804310, "time": 6.545408010482788, "ece": 0.3215082222595811, "nll": 0.169179305434227, "brier": 0.09222371131181717, "aurc": 0.7727582938969135, "acc": 93.76083612442017, "lam": 0.1, "b": 0.5623771548271179, "n_params": 7, "bnd_ece": 7.959819585084915, "bnd_nll": 0.6966227293014526, "bnd_brier": 0.4027467668056488, "bnd_acc": 71.70939445495605, "int_ece": 0.7852688431739807, "int_nll": 0.09327790141105652, "int_brier": 0.047538090497255325, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 0, "method": "RBSo", "n_cal_points": 40960, "time": 2.3045475482940674, "ece": 0.2329132752493024, "nll": 0.16757211089134216, "brier": 0.09070955216884613, "aurc": 0.7610280532389879, "acc": 93.87862086296082, "bins": 2, "bnd_ece": 7.508562505245209, "bnd_nll": 0.6989204287528992, "bnd_brier": 0.40157365798950195, "bnd_acc": 71.79341316223145, "int_ece": 0.855734758079052, "int_nll": 0.0911087691783905, "int_brier": 0.04597484692931175, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 0, "method": "HTS", "n_cal_points": 40960, "time": 1.7166755199432373, "ece": 0.22661329712718725, "nll": 0.16767628490924835, "brier": 0.09088940918445587, "aurc": 0.7633206900209188, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5506415367126465, "n_params": 2, "bnd_ece": 7.914198935031891, "bnd_nll": 0.6959958076477051, "bnd_brier": 0.40088945627212524, "bnd_acc": 71.79341316223145, "int_ece": 0.8805046789348125, "int_nll": 0.09164880216121674, "int_brier": 0.04627905413508415, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 0, "method": "LTS", "n_cal_points": 40960, "time": 1.9256255626678467, "ece": 0.22694813087582588, "nll": 0.16767583787441254, "brier": 0.0908893570303917, "aurc": 0.7632982917129993, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5506415367126465, "n_params": 7, "bnd_ece": 7.9151540994644165, "bnd_nll": 0.696000337600708, "bnd_brier": 0.40089181065559387, "bnd_acc": 71.79341316223145, "int_ece": 0.8802564814686775, "int_nll": 0.09164763242006302, "int_brier": 0.04627864807844162, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 1, "method": "RBSo", "n_cal_points": 40960, "time": 2.0289204120635986, "ece": 0.10795315029099584, "nll": 0.1676207184791565, "brier": 0.09085278958082199, "aurc": 0.763319805264473, "acc": 93.87862086296082, "bins": 2, "bnd_ece": 7.259517163038254, "bnd_nll": 0.6886700391769409, "bnd_brier": 0.3991239070892334, "bnd_acc": 71.79341316223145, "int_ece": 1.111386250704527, "int_nll": 0.09263943880796432, "int_brier": 0.046491220593452454, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 1, "method": "HTS", "n_cal_points": 40960, "time": 1.6573922634124756, "ece": 0.7091332226991653, "nll": 0.16954287886619568, "brier": 0.09135354310274124, "aurc": 0.7683868985623121, "acc": 93.87862086296082, "lam": 0.01, "b": 0.7123802900314331, "n_params": 2, "bnd_ece": 9.696725010871887, "bnd_nll": 0.706088125705719, "bnd_brier": 0.4064771234989166, "bnd_acc": 71.79341316223145, "int_ece": 0.6920024286955595, "int_nll": 0.0923316553235054, "int_brier": 0.04600587487220764, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 1, "method": "LTS", "n_cal_points": 40960, "time": 1.9649403095245361, "ece": 0.13079005293548107, "nll": 0.17540888488292694, "brier": 0.09181082993745804, "aurc": 0.8794269524514675, "acc": 93.87862086296082, "lam": 0.01, "b": 0.41559910774230957, "n_params": 7, "bnd_ece": 7.693532109260559, "bnd_nll": 0.7094141840934753, "bnd_brier": 0.40188831090927124, "bnd_acc": 71.79341316223145, "int_ece": 1.118162740021944, "int_nll": 0.09856317937374115, "int_brier": 0.04718932509422302, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 2, "method": "RBSo", "n_cal_points": 40960, "time": 2.2149417400360107, "ece": 0.269242818467319, "nll": 0.16779670119285583, "brier": 0.09087985754013062, "aurc": 0.7635737769305706, "acc": 93.87862086296082, "bins": 2, "bnd_ece": 6.816285848617554, "bnd_nll": 0.6839367151260376, "bnd_brier": 0.39794740080833435, "bnd_acc": 71.79341316223145, "int_ece": 1.285472884774208, "int_nll": 0.09352191537618637, "int_brier": 0.046691495925188065, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 2, "method": "HTS", "n_cal_points": 40960, "time": 1.8133337497711182, "ece": 0.2694944851100445, "nll": 0.1677917093038559, "brier": 0.09087683260440826, "aurc": 0.7635269779711962, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6542259454727173, "n_params": 2, "bnd_ece": 6.811800599098206, "bnd_nll": 0.683960497379303, "bnd_brier": 0.3979523777961731, "bnd_acc": 71.79341316223145, "int_ece": 1.2848639860749245, "int_nll": 0.09351277351379395, "int_brier": 0.04668731987476349, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 2, "method": "LTS", "n_cal_points": 40960, "time": 2.0405304431915283, "ece": 0.2694275230169296, "nll": 0.1677917093038559, "brier": 0.09087678790092468, "aurc": 0.763532193377614, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6542259454727173, "n_params": 7, "bnd_ece": 6.812058389186859, "bnd_nll": 0.683961033821106, "bnd_brier": 0.39795297384262085, "bnd_acc": 71.79341316223145, "int_ece": 1.2847762554883957, "int_nll": 0.09351267665624619, "int_brier": 0.046687185764312744, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 3, "method": "RBSo", "n_cal_points": 40960, "time": 1.9123196601867676, "ece": 0.4052898846566677, "nll": 0.16933612525463104, "brier": 0.09160195291042328, "aurc": 0.776349613443017, "acc": 93.87862086296082, "bins": 4, "bnd_ece": 9.116452932357788, "bnd_nll": 0.6971706748008728, "bnd_brier": 0.4025917947292328, "bnd_acc": 71.79341316223145, "int_ece": 0.9502802975475788, "int_nll": 0.09337842464447021, "int_brier": 0.04684915021061897, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 3, "method": "HTS", "n_cal_points": 40960, "time": 1.7074806690216064, "ece": 0.14014748157933354, "nll": 0.16761690378189087, "brier": 0.09086873382329941, "aurc": 0.7633608765900135, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5772148370742798, "n_params": 2, "bnd_ece": 7.633721828460693, "bnd_nll": 0.692661464214325, "bnd_brier": 0.4000965654850006, "bnd_acc": 71.79341316223145, "int_ece": 0.9797443635761738, "int_nll": 0.09206069260835648, "int_brier": 0.04636949673295021, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 3, "method": "LTS", "n_cal_points": 40960, "time": 1.8485004901885986, "ece": 0.1400250941514969, "nll": 0.16761653125286102, "brier": 0.09086868166923523, "aurc": 0.7633594330400229, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5772148370742798, "n_params": 7, "bnd_ece": 7.633450627326965, "bnd_nll": 0.6926604509353638, "bnd_brier": 0.40009596943855286, "bnd_acc": 71.79341316223145, "int_ece": 0.9798036888241768, "int_nll": 0.09206043183803558, "int_brier": 0.0463695265352726, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 4, "method": "RBSo", "n_cal_points": 40960, "time": 1.8907957077026367, "ece": 0.40134573355317116, "nll": 0.16958679258823395, "brier": 0.09158085286617279, "aurc": 0.7774497848004103, "acc": 93.87862086296082, "bins": 3, "bnd_ece": 7.887164503335953, "bnd_nll": 0.6828821301460266, "bnd_brier": 0.39872315526008606, "bnd_acc": 71.79341316223145, "int_ece": 1.4256399124860764, "int_nll": 0.09572134912014008, "int_brier": 0.04738174006342888, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 4, "method": "HTS", "n_cal_points": 40960, "time": 1.6179649829864502, "ece": 0.4246482625603676, "nll": 0.1680106818675995, "brier": 0.09091052412986755, "aurc": 0.7636230438947678, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6858301758766174, "n_params": 2, "bnd_ece": 6.473149359226227, "bnd_nll": 0.680801272392273, "bnd_brier": 0.39714542031288147, "bnd_acc": 71.79341316223145, "int_ece": 1.4161349274218082, "int_nll": 0.09421788901090622, "int_brier": 0.04684200510382652, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 4, "method": "LTS", "n_cal_points": 40960, "time": 2.035670518875122, "ece": 0.4246873315423727, "nll": 0.16800948977470398, "brier": 0.09091033786535263, "aurc": 0.7635899819433689, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6858301758766174, "n_params": 7, "bnd_ece": 6.4732760190963745, "bnd_nll": 0.6807988286018372, "bnd_brier": 0.39714515209198, "bnd_acc": 71.79341316223145, "int_ece": 1.4161702245473862, "int_nll": 0.09421686828136444, "int_brier": 0.0468418151140213, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 0, "method": "RBSo", "n_cal_points": 204165, "time": 2.0660572052001953, "ece": 0.5121440626680851, "nll": 0.16799062490463257, "brier": 0.0908973440527916, "aurc": 0.7620496209710836, "acc": 93.87862086296082, "bins": 3, "bnd_ece": 8.447317779064178, "bnd_nll": 0.7057791352272034, "bnd_brier": 0.40303337574005127, "bnd_acc": 71.79341316223145, "int_ece": 0.6350887008011341, "int_nll": 0.09060051292181015, "int_brier": 0.04597960039973259, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 0, "method": "HTS", "n_cal_points": 204165, "time": 1.478104829788208, "ece": 0.5324785131961107, "nll": 0.16811691224575043, "brier": 0.09099569916725159, "aurc": 0.7632705383002758, "acc": 93.87862086296082, "lam": 100.0, "b": 0.4823499023914337, "n_params": 2, "bnd_ece": 8.632096648216248, "bnd_nll": 0.7054288387298584, "bnd_brier": 0.4030624330043793, "bnd_acc": 71.79341316223145, "int_ece": 0.6347088143229485, "int_nll": 0.09079538285732269, "int_brier": 0.04608792066574097, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 0, "method": "LTS", "n_cal_points": 204165, "time": 1.6938562393188477, "ece": 0.5324910394847393, "nll": 0.16811689734458923, "brier": 0.09099572151899338, "aurc": 0.7632669061422348, "acc": 93.87862086296082, "lam": 100.0, "b": 0.48235002160072327, "n_params": 7, "bnd_ece": 8.632156997919083, "bnd_nll": 0.7054304480552673, "bnd_brier": 0.40306270122528076, "bnd_acc": 71.79341316223145, "int_ece": 0.6347189657390118, "int_nll": 0.090795136988163, "int_brier": 0.046087928116321564, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 1, "method": "RBSo", "n_cal_points": 204137, "time": 2.0947513580322266, "ece": 0.3912905231118202, "nll": 0.16856925189495087, "brier": 0.09112457931041718, "aurc": 0.7680308073759079, "acc": 93.87862086296082, "bins": 3, "bnd_ece": 7.0342302322387695, "bnd_nll": 0.6803849935531616, "bnd_brier": 0.3975262939929962, "bnd_acc": 71.79341316223145, "int_ece": 1.4535961672663689, "int_nll": 0.09491670876741409, "int_brier": 0.047032032161951065, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 1, "method": "HTS", "n_cal_points": 204137, "time": 1.560615062713623, "ece": 0.4538638051599264, "nll": 0.16806049644947052, "brier": 0.09091876447200775, "aurc": 0.7636432070285082, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6916702389717102, "n_params": 2, "bnd_ece": 6.410223990678787, "bnd_nll": 0.6802411079406738, "bnd_brier": 0.3970003128051758, "bnd_acc": 71.79341316223145, "int_ece": 1.4408566989004612, "int_nll": 0.09435546398162842, "int_brier": 0.04687229543924332, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 1, "method": "LTS", "n_cal_points": 204137, "time": 1.8415472507476807, "ece": 0.45380890369415283, "nll": 0.16805927455425262, "brier": 0.09091850370168686, "aurc": 0.7636178284883499, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6916702389717102, "n_params": 7, "bnd_ece": 6.410429626703262, "bnd_nll": 0.6802389025688171, "bnd_brier": 0.39700040221214294, "bnd_acc": 71.79341316223145, "int_ece": 1.4408349059522152, "int_nll": 0.09435437619686127, "int_brier": 0.04687198996543884, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 2, "method": "RBSo", "n_cal_points": 204442, "time": 2.2215006351470947, "ece": 0.6894434802234173, "nll": 0.16855356097221375, "brier": 0.09100627154111862, "aurc": 0.7638260722160339, "acc": 93.87862086296082, "bins": 2, "bnd_ece": 5.9152305126190186, "bnd_nll": 0.6760956645011902, "bnd_brier": 0.39590901136398315, "bnd_acc": 71.79341316223145, "int_ece": 1.639878749847412, "int_nll": 0.09551602602005005, "int_brier": 0.04712944105267525, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 2, "method": "HTS", "n_cal_points": 204442, "time": 1.5847368240356445, "ece": 0.689017865806818, "nll": 0.16855140030384064, "brier": 0.09100548177957535, "aurc": 0.7638155948370695, "acc": 93.87862086296082, "lam": 100.0, "b": 0.7375504374504089, "n_params": 2, "bnd_ece": 5.915127694606781, "bnd_nll": 0.6761079430580139, "bnd_brier": 0.3959120810031891, "bnd_acc": 71.79341316223145, "int_ece": 1.6393855214118958, "int_nll": 0.09551181644201279, "int_brier": 0.0471280962228775, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 2, "method": "LTS", "n_cal_points": 204442, "time": 1.9095351696014404, "ece": 0.6890207063406706, "nll": 0.16855135560035706, "brier": 0.09100543707609177, "aurc": 0.7638020440936089, "acc": 93.87862086296082, "lam": 100.0, "b": 0.7375504374504089, "n_params": 7, "bnd_ece": 5.9151798486709595, "bnd_nll": 0.6761060357093811, "bnd_brier": 0.39591193199157715, "bnd_acc": 71.79341316223145, "int_ece": 1.6393989324569702, "int_nll": 0.0955120325088501, "int_brier": 0.047128066420555115, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 3, "method": "RBSo", "n_cal_points": 204800, "time": 2.0972964763641357, "ece": 0.1101329573430121, "nll": 0.16758178174495697, "brier": 0.09083616733551025, "aurc": 0.7630678359419107, "acc": 93.87862086296082, "bins": 2, "bnd_ece": 7.334934175014496, "bnd_nll": 0.6899065971374512, "bnd_brier": 0.3994200527667999, "bnd_acc": 71.79341316223145, "int_ece": 1.0708260349929333, "int_nll": 0.09241697937250137, "int_brier": 0.046429600566625595, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 3, "method": "HTS", "n_cal_points": 204800, "time": 1.6333260536193848, "ece": 0.1165535650216043, "nll": 0.1676161289215088, "brier": 0.09086019545793533, "aurc": 0.7633994799107313, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6011714935302734, "n_params": 2, "bnd_ece": 7.3785945773124695, "bnd_nll": 0.6897979974746704, "bnd_brier": 0.3994027078151703, "bnd_acc": 71.79341316223145, "int_ece": 1.0724350810050964, "int_nll": 0.0924718901515007, "int_brier": 0.04645958170294762, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 3, "method": "LTS", "n_cal_points": 204800, "time": 1.825498342514038, "ece": 0.11656642891466618, "nll": 0.16761600971221924, "brier": 0.09086014330387115, "aurc": 0.7633859757333994, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6011715531349182, "n_params": 7, "bnd_ece": 7.378687709569931, "bnd_nll": 0.689796507358551, "bnd_brier": 0.39940279722213745, "bnd_acc": 71.79341316223145, "int_ece": 1.072416827082634, "int_nll": 0.09247196465730667, "int_brier": 0.04645951837301254, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 4, "method": "RBSo", "n_cal_points": 203187, "time": 1.9940614700317383, "ece": 0.4348061513155699, "nll": 0.16788606345653534, "brier": 0.09091637283563614, "aurc": 0.7627952378243208, "acc": 93.87862086296082, "bins": 2, "bnd_ece": 8.349761366844177, "bnd_nll": 0.7025659680366516, "bnd_brier": 0.40238937735557556, "bnd_acc": 71.79341316223145, "int_ece": 0.7061135955154896, "int_nll": 0.09094329923391342, "int_brier": 0.04609404876828194, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 4, "method": "HTS", "n_cal_points": 203187, "time": 1.603896141052246, "ece": 0.44126645661890507, "nll": 0.16793914139270782, "brier": 0.09095557034015656, "aurc": 0.7632780354470015, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5030866265296936, "n_params": 2, "bnd_ece": 8.4152452647686, "bnd_nll": 0.7024352550506592, "bnd_brier": 0.4023841321468353, "bnd_acc": 71.79341316223145, "int_ece": 0.7079290691763163, "int_nll": 0.09102282673120499, "int_brier": 0.04613965377211571, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 4, "method": "LTS", "n_cal_points": 203187, "time": 1.7045416831970215, "ece": 0.4413570277392864, "nll": 0.1679384559392929, "brier": 0.09095548093318939, "aurc": 0.7632569409906864, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5030866265296936, "n_params": 7, "bnd_ece": 8.415532112121582, "bnd_nll": 0.7024356722831726, "bnd_brier": 0.40238481760025024, "bnd_acc": 71.79341316223145, "int_ece": 0.7078716531395912, "int_nll": 0.09102198481559753, "int_brier": 0.04613944888114929, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 810714, "time": 2.327462673187256, "ece": 0.2904708031564951, "nll": 0.16757887601852417, "brier": 0.0907648503780365, "aurc": 0.7612835615873337, "acc": 93.87862086296082, "bins": 3, "bnd_ece": 7.787712663412094, "bnd_nll": 0.6998358964920044, "bnd_brier": 0.4015636742115021, "bnd_acc": 71.79341316223145, "int_ece": 0.7913626730442047, "int_nll": 0.0909847617149353, "int_brier": 0.04603954404592514, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 810714, "time": 1.7704358100891113, "ece": 0.3267418360337615, "nll": 0.16777274012565613, "brier": 0.09091544151306152, "aurc": 0.7632949855178595, "acc": 93.87862086296082, "lam": 100.0, "b": 0.528671145439148, "n_params": 2, "bnd_ece": 8.146288990974426, "bnd_nll": 0.6988978385925293, "bnd_brier": 0.4015692174434662, "bnd_acc": 71.79341316223145, "int_ece": 0.7996034808456898, "int_nll": 0.0913415178656578, "int_brier": 0.04621100053191185, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "LTS", "n_cal_points": 810714, "time": 1.969449758529663, "ece": 0.32675573602318764, "nll": 0.16777251660823822, "brier": 0.09091539680957794, "aurc": 0.7632851600646973, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5286712646484375, "n_params": 7, "bnd_ece": 8.146368712186813, "bnd_nll": 0.6988980770111084, "bnd_brier": 0.4015693962574005, "bnd_acc": 71.79341316223145, "int_ece": 0.7995985448360443, "int_nll": 0.09134121239185333, "int_brier": 0.046210940927267075, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 812074, "time": 2.342694044113159, "ece": 0.22378417197614908, "nll": 0.1678754985332489, "brier": 0.09087299555540085, "aurc": 0.7644458208233118, "acc": 93.87862086296082, "bins": 4, "bnd_ece": 7.084851711988449, "bnd_nll": 0.6849113702774048, "bnd_brier": 0.3985627591609955, "bnd_acc": 71.79341316223145, "int_ece": 1.2663813307881355, "int_nll": 0.09347178786993027, "int_brier": 0.04659508541226387, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 812074, "time": 1.6482524871826172, "ece": 0.24162535555660725, "nll": 0.16776177287101746, "brier": 0.09087273478507996, "aurc": 0.7635112851858139, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6486373543739319, "n_params": 2, "bnd_ece": 6.871867924928665, "bnd_nll": 0.6845449805259705, "bnd_brier": 0.3981001079082489, "bnd_acc": 71.79341316223145, "int_ece": 1.261959969997406, "int_nll": 0.09339440613985062, "int_brier": 0.046661362051963806, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "LTS", "n_cal_points": 812074, "time": 1.9291577339172363, "ece": 0.24148477241396904, "nll": 0.16776084899902344, "brier": 0.09087251871824265, "aurc": 0.7634935900568962, "acc": 93.87862086296082, "lam": 100.0, "b": 0.6486374139785767, "n_params": 7, "bnd_ece": 6.872297078371048, "bnd_nll": 0.6845449209213257, "bnd_brier": 0.398100882768631, "bnd_acc": 71.79341316223145, "int_ece": 1.2618578039109707, "int_nll": 0.09339337795972824, "int_brier": 0.04666101187467575, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 816089, "time": 2.345860242843628, "ece": 0.10166274150833488, "nll": 0.16748327016830444, "brier": 0.0907529890537262, "aurc": 0.7619102019816637, "acc": 93.87862086296082, "bins": 2, "bnd_ece": 7.33148455619812, "bnd_nll": 0.692787766456604, "bnd_brier": 0.40009939670562744, "bnd_acc": 71.79341316223145, "int_ece": 0.9972362779080868, "int_nll": 0.09188965708017349, "int_brier": 0.046236686408519745, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 816089, "time": 1.7246077060699463, "ece": 0.13387271901592612, "nll": 0.16761155426502228, "brier": 0.09086531400680542, "aurc": 0.7633738219738007, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5839473605155945, "n_params": 2, "bnd_ece": 7.5617715716362, "bnd_nll": 0.6918397545814514, "bnd_brier": 0.3998982608318329, "bnd_acc": 71.79341316223145, "int_ece": 1.0056870058178902, "int_nll": 0.09217285364866257, "int_brier": 0.04639412835240364, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "LTS", "n_cal_points": 816089, "time": 1.9096362590789795, "ece": 0.1338511472567916, "nll": 0.16761164367198944, "brier": 0.09086533635854721, "aurc": 0.7633648347109556, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5839474201202393, "n_params": 7, "bnd_ece": 7.561684399843216, "bnd_nll": 0.6918386816978455, "bnd_brier": 0.399897962808609, "bnd_acc": 71.79341316223145, "int_ece": 1.0057110339403152, "int_nll": 0.09217309951782227, "int_brier": 0.04639419540762901, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813272, "time": 2.3676340579986572, "ece": 0.22584600374102592, "nll": 0.16752974689006805, "brier": 0.09077060967683792, "aurc": 0.7615982089191675, "acc": 93.87862086296082, "bins": 3, "bnd_ece": 7.686606794595718, "bnd_nll": 0.697529673576355, "bnd_brier": 0.4010787010192871, "bnd_acc": 71.79341316223145, "int_ece": 0.8505431935191154, "int_nll": 0.09126045554876328, "int_brier": 0.04611591622233391, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813272, "time": 1.7861027717590332, "ece": 0.2540202811360359, "nll": 0.16769829392433167, "brier": 0.09089571982622147, "aurc": 0.7633121684193611, "acc": 93.87862086296082, "lam": 100.0, "b": 0.5446830987930298, "n_params": 2, "bnd_ece": 7.977498322725296, "bnd_nll": 0.6967726349830627, "bnd_brier": 0.4010726511478424, "bnd_acc": 71.79341316223145, "int_ece": 0.858430378139019, "int_nll": 0.0915621966123581, "int_brier": 0.04625989869236946, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "LTS", "n_cal_points": 813272, "time": 2.049208641052246, "ece": 0.2831121673807502, "nll": 0.16754326224327087, "brier": 0.09086467325687408, "aurc": 0.7613121531903744, "acc": 93.87862086296082, "lam": 0.1, "b": 0.5470442771911621, "n_params": 7, "bnd_ece": 8.081270009279251, "bnd_nll": 0.6963449716567993, "bnd_brier": 0.401297926902771, "bnd_acc": 71.79341316223145, "int_ece": 0.8407151326537132, "int_nll": 0.09144637733697891, "int_brier": 0.04619195684790611, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 810740, "time": 2.3219263553619385, "ece": 0.4333299584686756, "nll": 0.16780011355876923, "brier": 0.09079961478710175, "aurc": 0.7611352019011974, "acc": 93.87862086296082, "bins": 3, "bnd_ece": 8.112841099500656, "bnd_nll": 0.7044664025306702, "bnd_brier": 0.40261581540107727, "bnd_acc": 71.79341316223145, "int_ece": 0.678148353472352, "int_nll": 0.09057150781154633, "int_brier": 0.04592790827155113, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 810740, "time": 1.8219592571258545, "ece": 0.46831234358251095, "nll": 0.16798755526542664, "brier": 0.09096670150756836, "aurc": 0.7632737047970295, "acc": 93.87862086296082, "lam": 100.0, "b": 0.4969630241394043, "n_params": 2, "bnd_ece": 8.47926139831543, "bnd_nll": 0.7033061981201172, "bnd_brier": 0.4025823771953583, "bnd_acc": 71.79341316223145, "int_ece": 0.686334166675806, "int_nll": 0.09095287322998047, "int_brier": 0.046123847365379333, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "LTS", "n_cal_points": 810740, "time": 1.9482882022857666, "ece": 0.468338280916214, "nll": 0.16798719763755798, "brier": 0.09096662700176239, "aurc": 0.7632624823600054, "acc": 93.87862086296082, "lam": 100.0, "b": 0.49696314334869385, "n_params": 7, "bnd_ece": 8.479351550340652, "bnd_nll": 0.7033050060272217, "bnd_brier": 0.4025824964046478, "bnd_acc": 71.79341316223145, "int_ece": 0.6863517221063375, "int_nll": 0.09095263481140137, "int_brier": 0.04612373933196068, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 1870, "draw": 0, "method": "RBSo", "n_cal_points": 3804310, "time": 5.045908451080322, "ece": 0.17185689648613334, "nll": 0.16750353574752808, "brier": 0.09076765924692154, "aurc": 0.7617206778377295, "acc": 93.87862086296082, "bins": 4, "bnd_ece": 7.603929936885834, "bnd_nll": 0.6957685351371765, "bnd_brier": 0.400725394487381, "bnd_acc": 71.79341316223145, "int_ece": 0.903325155377388, "int_nll": 0.09148389846086502, "int_brier": 0.04616338759660721, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 1870, "draw": 0, "method": "HTS", "n_cal_points": 3804310, "time": 6.0087175369262695, "ece": 0.1946654636412859, "nll": 0.16765473783016205, "brier": 0.09088286757469177, "aurc": 0.7633297704160213, "acc": 93.87862086296082, "lam": 100.0, "b": 0.557612955570221, "n_params": 2, "bnd_ece": 7.8408583998680115, "bnd_nll": 0.6951047778129578, "bnd_brier": 0.4006790518760681, "bnd_acc": 71.79341316223145, "int_ece": 0.9056954644620419, "int_nll": 0.09175238758325577, "int_brier": 0.046301841735839844, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 1870, "draw": 0, "method": "LTS", "n_cal_points": 3804310, "time": 6.446291923522949, "ece": 0.2146499464288354, "nll": 0.16744714975357056, "brier": 0.09084917604923248, "aurc": 0.7609122432768345, "acc": 93.87862086296082, "lam": 0.1, "b": 0.5605068802833557, "n_params": 7, "bnd_ece": 7.9217202961444855, "bnd_nll": 0.6948001980781555, "bnd_brier": 0.4008585214614868, "bnd_acc": 71.79341316223145, "int_ece": 0.8965130895376205, "int_nll": 0.09155875444412231, "int_brier": 0.04623747989535332, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}


==> anc/supplementary_data/pointcloud/r3/pc_calib_r3_corrupt.jsonl <==
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 812232, "time": 3.2398500442504883, "ece": 0.3114908002316952, "nll": 0.22560246288776398, "brier": 0.1226377785205841, "aurc": 1.3771183788776398, "acc": 91.66266918182373, "bins": 2}
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 812232, "time": 1.7970712184906006, "ece": 0.3253152593970299, "nll": 0.22610515356063843, "brier": 0.12296880781650543, "aurc": 1.3830838724970818, "acc": 91.66266918182373, "lam": 100.0, "b": 0.5640037059783936, "n_params": 2}
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 815090, "time": 2.291926622390747, "ece": 0.2005590358749032, "nll": 0.2252587378025055, "brier": 0.12251514196395874, "aurc": 1.37378154322505, "acc": 91.66266918182373, "bins": 3}
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 815090, "time": 1.8225502967834473, "ece": 0.2603723434731364, "nll": 0.22605569660663605, "brier": 0.12296099215745926, "aurc": 1.3830570504069328, "acc": 91.66266918182373, "lam": 100.0, "b": 0.5460107326507568, "n_params": 2}
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815516, "time": 2.2818639278411865, "ece": 0.1865976257249713, "nll": 0.22511571645736694, "brier": 0.12239156663417816, "aurc": 1.370926946401596, "acc": 91.66266918182373, "bins": 4}
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815516, "time": 1.6858084201812744, "ece": 0.25261612609028816, "nll": 0.22612403333187103, "brier": 0.12298347800970078, "aurc": 1.3830537907779217, "acc": 91.66266918182373, "lam": 100.0, "b": 0.49285492300987244, "n_params": 2}
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813692, "time": 2.3756535053253174, "ece": 0.41463212110102177, "nll": 0.22535210847854614, "brier": 0.12250176072120667, "aurc": 1.3729448430240154, "acc": 91.66266918182373, "bins": 3}
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813692, "time": 1.7459473609924316, "ece": 0.4036921076476574, "nll": 0.22619767487049103, "brier": 0.12298589199781418, "aurc": 1.3831112533807755, "acc": 91.66266918182373, "lam": 100.0, "b": 0.5831696391105652, "n_params": 2}
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814547, "time": 2.307166814804077, "ece": 0.21078046411275864, "nll": 0.2255275398492813, "brier": 0.12261093407869339, "aurc": 1.376847643405199, "acc": 91.66266918182373, "bins": 2}
{"test": "test_jitter0.01", "seed": 0, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814547, "time": 1.8403570652008057, "ece": 0.259837438352406, "nll": 0.22605536878108978, "brier": 0.12296094745397568, "aurc": 1.383058074861765, "acc": 91.66266918182373, "lam": 100.0, "b": 0.545807957649231, "n_params": 2}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 816443, "time": 2.345466136932373, "ece": 0.4377971403300762, "nll": 0.2262645810842514, "brier": 0.1229204311966896, "aurc": 1.3833707198500633, "acc": 91.63957238197327, "bins": 4}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 816443, "time": 1.7523422241210938, "ece": 0.43832147493958473, "nll": 0.2262507528066635, "brier": 0.12300606817007065, "aurc": 1.383037306368351, "acc": 91.63957238197327, "lam": 100.0, "b": 0.5501575469970703, "n_params": 2}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 809959, "time": 2.34272837638855, "ece": 0.8395826444029808, "nll": 0.22692479193210602, "brier": 0.12304365634918213, "aurc": 1.3814844191074371, "acc": 91.63957238197327, "bins": 2}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 809959, "time": 1.9836339950561523, "ece": 0.7951707579195499, "nll": 0.22708454728126526, "brier": 0.12312360107898712, "aurc": 1.383457612246275, "acc": 91.63957238197327, "lam": 0.1, "b": 0.6420544385910034, "n_params": 2}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815175, "time": 2.293433666229248, "ece": 0.699228048324585, "nll": 0.22644558548927307, "brier": 0.12288452684879303, "aurc": 1.3794902712106705, "acc": 91.63957238197327, "bins": 2}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815175, "time": 1.6335983276367188, "ece": 0.7012052927166224, "nll": 0.22679206728935242, "brier": 0.12308744341135025, "aurc": 1.3832980766892433, "acc": 91.63957238197327, "lam": 100.0, "b": 0.613095223903656, "n_params": 2}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813767, "time": 2.4066269397735596, "ece": 1.3063665479421616, "nll": 0.22836928069591522, "brier": 0.12325678765773773, "aurc": 1.3844680972397327, "acc": 91.63957238197327, "bins": 4}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813767, "time": 1.6804020404815674, "ece": 1.2897368520498276, "nll": 0.22834672033786774, "brier": 0.12339238822460175, "aurc": 1.3838627375662327, "acc": 91.63957238197327, "lam": 100.0, "b": 0.7038605809211731, "n_params": 2}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814286, "time": 2.3198506832122803, "ece": 1.1706728488206863, "nll": 0.22781822085380554, "brier": 0.12323266267776489, "aurc": 1.382134109735489, "acc": 91.63957238197327, "bins": 2}
{"test": "test_jitter0.01", "seed": 1, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814286, "time": 1.815694808959961, "ece": 1.1600175872445107, "nll": 0.2279488891363144, "brier": 0.12330999225378036, "aurc": 1.383722759783268, "acc": 91.63957238197327, "lam": 100.0, "b": 0.6849536895751953, "n_params": 2}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 810714, "time": 2.232501268386841, "ece": 0.07619470707140863, "nll": 0.22596247494220734, "brier": 0.12248540669679642, "aurc": 1.397235319018364, "acc": 91.68996810913086, "bins": 3}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 810714, "time": 1.6835405826568604, "ece": 0.16719322884455323, "nll": 0.22658954560756683, "brier": 0.12286556512117386, "aurc": 1.4048940502107143, "acc": 91.68996810913086, "lam": 100.0, "b": 0.528671145439148, "n_params": 2}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 812074, "time": 2.279386281967163, "ece": 0.7170881610363722, "nll": 0.2274308204650879, "brier": 0.12298469990491867, "aurc": 1.4084992930293083, "acc": 91.68996810913086, "bins": 4}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 812074, "time": 1.5826225280761719, "ece": 0.7158337160944939, "nll": 0.22721542418003082, "brier": 0.12299726903438568, "aurc": 1.4052966609597206, "acc": 91.68996810913086, "lam": 100.0, "b": 0.6486373543739319, "n_params": 2}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 816089, "time": 2.299044370651245, "ece": 0.34673537593334913, "nll": 0.22625349462032318, "brier": 0.12259052693843842, "aurc": 1.3996233232319355, "acc": 91.68996810913086, "bins": 2}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 816089, "time": 1.658336877822876, "ece": 0.3420925000682473, "nll": 0.22667762637138367, "brier": 0.12288175523281097, "aurc": 1.405039057135582, "acc": 91.68996810913086, "lam": 100.0, "b": 0.5839473605155945, "n_params": 2}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813272, "time": 2.301931619644165, "ece": 0.14752834104001522, "nll": 0.2260521501302719, "brier": 0.12254728376865387, "aurc": 1.3985034078359604, "acc": 91.68996810913086, "bins": 3}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813272, "time": 1.764845371246338, "ece": 0.1917159417644143, "nll": 0.22657929360866547, "brier": 0.12286262214183807, "aurc": 1.4049290679395199, "acc": 91.68996810913086, "lam": 100.0, "b": 0.5446830987930298, "n_params": 2}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 810740, "time": 2.263948917388916, "ece": 0.2593636978417635, "nll": 0.2260339856147766, "brier": 0.12246634066104889, "aurc": 1.3966958038508892, "acc": 91.68996810913086, "bins": 3}
{"test": "test_jitter0.01", "seed": 2, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 810740, "time": 1.65478515625, "ece": 0.2970538102090359, "nll": 0.22669705748558044, "brier": 0.12288934737443924, "aurc": 1.4048364013433456, "acc": 91.68996810913086, "lam": 100.0, "b": 0.4969630241394043, "n_params": 2}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 812232, "time": 3.1698338985443115, "ece": 0.9967654943466187, "nll": 0.3205801546573639, "brier": 0.17315150797367096, "aurc": 2.64847818762064, "acc": 88.19438219070435, "bins": 2}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 812232, "time": 1.7591326236724854, "ece": 1.0286845266819, "nll": 0.3214864134788513, "brier": 0.17360606789588928, "aurc": 2.658536098897457, "acc": 88.19438219070435, "lam": 100.0, "b": 0.5640037059783936, "n_params": 2}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 815090, "time": 2.224193572998047, "ece": 1.1036514304578304, "nll": 0.3204817771911621, "brier": 0.1730521321296692, "aurc": 2.642928436398506, "acc": 88.19438219070435, "bins": 3}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 815090, "time": 1.7680389881134033, "ece": 1.1634372174739838, "nll": 0.32190972566604614, "brier": 0.1736777126789093, "aurc": 2.658531256020069, "acc": 88.19438219070435, "lam": 100.0, "b": 0.5460107326507568, "n_params": 2}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815516, "time": 2.276773452758789, "ece": 1.4706172049045563, "nll": 0.3216911554336548, "brier": 0.17312072217464447, "aurc": 2.63813566416502, "acc": 88.19438219070435, "bins": 4}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815516, "time": 1.6286895275115967, "ece": 1.5542156994342804, "nll": 0.3234425485134125, "brier": 0.1739417016506195, "aurc": 2.658565156161785, "acc": 88.19438219070435, "lam": 100.0, "b": 0.49285492300987244, "n_params": 2}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813692, "time": 2.3143563270568848, "ece": 0.8193111978471279, "nll": 0.31961315870285034, "brier": 0.17286787927150726, "aurc": 2.641528658568859, "acc": 88.19438219070435, "bins": 3}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813692, "time": 1.6879761219024658, "ece": 0.8839039131999016, "nll": 0.3210880756378174, "brier": 0.1735398769378662, "aurc": 2.6585666462779045, "acc": 88.19438219070435, "lam": 100.0, "b": 0.5831696391105652, "n_params": 2}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814547, "time": 2.264660596847534, "ece": 1.1366186663508415, "nll": 0.32098153233528137, "brier": 0.1732017993927002, "aurc": 2.648060582578182, "acc": 88.19438219070435, "bins": 2}
{"test": "test_jitter0.02", "seed": 0, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814547, "time": 1.7116992473602295, "ece": 1.1650330387055874, "nll": 0.32191506028175354, "brier": 0.17367862164974213, "aurc": 2.6585305109620094, "acc": 88.19438219070435, "lam": 100.0, "b": 0.545807957649231, "n_params": 2}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 816443, "time": 2.3589932918548584, "ece": 0.369493430480361, "nll": 0.3135967552661896, "brier": 0.16889508068561554, "aurc": 2.566964365541935, "acc": 88.51491212844849, "bins": 4}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 816443, "time": 1.7780041694641113, "ece": 0.36409911699593067, "nll": 0.31357836723327637, "brier": 0.16905397176742554, "aurc": 2.567621134221554, "acc": 88.51491212844849, "lam": 100.0, "b": 0.5501575469970703, "n_params": 2}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 809959, "time": 2.2820026874542236, "ece": 0.4994313698261976, "nll": 0.31278976798057556, "brier": 0.16892072558403015, "aurc": 2.5634052231907845, "acc": 88.51491212844849, "bins": 2}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 809959, "time": 1.9848997592926025, "ece": 0.4954866599291563, "nll": 0.3131901025772095, "brier": 0.1690671443939209, "aurc": 2.567041479051113, "acc": 88.51491212844849, "lam": 0.1, "b": 0.6394699215888977, "n_params": 2}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815175, "time": 2.3153669834136963, "ece": 0.3790849819779396, "nll": 0.3124791979789734, "brier": 0.16872020065784454, "aurc": 2.5592494755983353, "acc": 88.51491212844849, "bins": 2}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815175, "time": 1.673842191696167, "ece": 0.4045629408210516, "nll": 0.31314414739608765, "brier": 0.16905267536640167, "aurc": 2.567586675286293, "acc": 88.51491212844849, "lam": 100.0, "b": 0.613095223903656, "n_params": 2}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813767, "time": 2.3732707500457764, "ece": 0.9828763082623482, "nll": 0.31344568729400635, "brier": 0.1690162867307663, "aurc": 2.566743642091751, "acc": 88.51491212844849, "bins": 4}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813767, "time": 1.5795800685882568, "ece": 0.9589370340108871, "nll": 0.31347009539604187, "brier": 0.16927023231983185, "aurc": 2.5677869096398354, "acc": 88.51491212844849, "lam": 100.0, "b": 0.7038605809211731, "n_params": 2}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814286, "time": 2.2609121799468994, "ece": 0.8343307301402092, "nll": 0.31305214762687683, "brier": 0.1690753996372223, "aurc": 2.564251609146595, "acc": 88.51491212844849, "bins": 2}
{"test": "test_jitter0.02", "seed": 1, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814286, "time": 1.6745424270629883, "ece": 0.8222279138863087, "nll": 0.3133121132850647, "brier": 0.1692029982805252, "aurc": 2.5677090510725975, "acc": 88.51491212844849, "lam": 100.0, "b": 0.6849536895751953, "n_params": 2}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 810714, "time": 2.182534694671631, "ece": 0.7541833911091089, "nll": 0.3088642954826355, "brier": 0.16744552552700043, "aurc": 2.5283854454755783, "acc": 88.58293294906616, "bins": 3}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 810714, "time": 1.6228694915771484, "ece": 0.8081914857029915, "nll": 0.30994898080825806, "brier": 0.1679874211549759, "aurc": 2.542278915643692, "acc": 88.58293294906616, "lam": 100.0, "b": 0.528671145439148, "n_params": 2}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 812074, "time": 2.2396605014801025, "ece": 0.39925980381667614, "nll": 0.3094354569911957, "brier": 0.16790586709976196, "aurc": 2.55025215446949, "acc": 88.58293294906616, "bins": 4}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 812074, "time": 1.5186679363250732, "ece": 0.400418508797884, "nll": 0.3089759349822998, "brier": 0.1678716540336609, "aurc": 2.5436492636799812, "acc": 88.58293294906616, "lam": 100.0, "b": 0.6486373543739319, "n_params": 2}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 816089, "time": 2.223391532897949, "ece": 0.35448018461465836, "nll": 0.30852144956588745, "brier": 0.16747289896011353, "aurc": 2.5332599878311157, "acc": 88.58293294906616, "bins": 2}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 816089, "time": 1.6323561668395996, "ece": 0.38090203888714314, "nll": 0.30925241112709045, "brier": 0.16787941753864288, "aurc": 2.542860247194767, "acc": 88.58293294906616, "lam": 100.0, "b": 0.5839474201202393, "n_params": 2}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813272, "time": 2.265767812728882, "ece": 0.6426970474421978, "nll": 0.3088042140007019, "brier": 0.16749897599220276, "aurc": 2.530832588672638, "acc": 88.58293294906616, "bins": 3}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813272, "time": 1.6518042087554932, "ece": 0.6856744177639484, "nll": 0.30970266461372375, "brier": 0.1679467260837555, "aurc": 2.5424418970942497, "acc": 88.58293294906616, "lam": 100.0, "b": 0.5446830987930298, "n_params": 2}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 810740, "time": 2.3993430137634277, "ece": 0.9965505450963974, "nll": 0.30942440032958984, "brier": 0.16749712824821472, "aurc": 2.5272969156503677, "acc": 88.58293294906616, "bins": 3}
{"test": "test_jitter0.02", "seed": 2, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 810740, "time": 1.598048210144043, "ece": 1.0478459298610687, "nll": 0.3105461597442627, "brier": 0.16809023916721344, "aurc": 2.541987970471382, "acc": 88.58293294906616, "lam": 100.0, "b": 0.4969630241394043, "n_params": 2}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 812232, "time": 3.176257848739624, "ece": 6.165887415409088, "nll": 0.5603453516960144, "brier": 0.2948753535747528, "aurc": 7.144609838724136, "acc": 79.86933588981628, "bins": 2}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 812232, "time": 1.7821705341339111, "ece": 6.213918700814247, "nll": 0.5610637664794922, "brier": 0.2952975332736969, "aurc": 7.154207676649094, "acc": 79.86933588981628, "lam": 100.0, "b": 0.5640037655830383, "n_params": 2}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 815090, "time": 2.2530529499053955, "ece": 6.273244321346283, "nll": 0.5618301033973694, "brier": 0.29496291279792786, "aurc": 7.138651609420776, "acc": 79.86933588981628, "bins": 3}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 815090, "time": 1.7833304405212402, "ece": 6.3690513372421265, "nll": 0.5633644461631775, "brier": 0.29571643471717834, "aurc": 7.156228274106979, "acc": 79.86933588981628, "lam": 100.0, "b": 0.5460107326507568, "n_params": 2}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815516, "time": 2.2420225143432617, "ece": 6.691817939281464, "nll": 0.5688842535018921, "brier": 0.2960130274295807, "aurc": 7.139087468385696, "acc": 79.86933588981628, "bins": 4}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815516, "time": 1.6262943744659424, "ece": 6.821431219577789, "nll": 0.5706309676170349, "brier": 0.2970089912414551, "aurc": 7.162217795848846, "acc": 79.86933588981628, "lam": 100.0, "b": 0.49285492300987244, "n_params": 2}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813692, "time": 2.346752166748047, "ece": 5.944957956671715, "nll": 0.5571337342262268, "brier": 0.2940724194049835, "aurc": 7.133106887340546, "acc": 79.86933588981628, "bins": 3}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813692, "time": 1.6297245025634766, "ece": 6.047563627362251, "nll": 0.5586991906166077, "brier": 0.29486188292503357, "aurc": 7.152117043733597, "acc": 79.86933588981628, "lam": 100.0, "b": 0.5831696391105652, "n_params": 2}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814547, "time": 2.2683517932891846, "ece": 6.326563656330109, "nll": 0.5627498626708984, "brier": 0.2952936887741089, "aurc": 7.146354019641876, "acc": 79.86933588981628, "bins": 2}
{"test": "test_jitter0.04", "seed": 0, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814547, "time": 1.7084965705871582, "ece": 6.370881944894791, "nll": 0.563391923904419, "brier": 0.29572150111198425, "aurc": 7.156249135732651, "acc": 79.86933588981628, "lam": 100.0, "b": 0.545807957649231, "n_params": 2}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 816443, "time": 2.2520556449890137, "ece": 4.470436275005341, "nll": 0.5291652083396912, "brier": 0.2841038405895233, "aurc": 6.964241713285446, "acc": 80.49409985542297, "bins": 4}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 816443, "time": 1.7336275577545166, "ece": 4.4378504157066345, "nll": 0.5287966728210449, "brier": 0.2841795086860657, "aurc": 6.965454667806625, "acc": 80.49409985542297, "lam": 100.0, "b": 0.5501575469970703, "n_params": 2}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 809959, "time": 2.29508900642395, "ece": 3.612983599305153, "nll": 0.5214586853981018, "brier": 0.2826765179634094, "aurc": 6.951548904180527, "acc": 80.49409985542297, "bins": 2}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 809959, "time": 1.952132225036621, "ece": 3.73728945851326, "nll": 0.5225305557250977, "brier": 0.28304046392440796, "aurc": 6.957323849201202, "acc": 80.49409985542297, "lam": 0.1, "b": 0.6370477080345154, "n_params": 2}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815175, "time": 2.2499029636383057, "ece": 3.809688240289688, "nll": 0.5227758884429932, "brier": 0.28279566764831543, "aurc": 6.946741044521332, "acc": 80.49409985542297, "bins": 2}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815175, "time": 1.6611542701721191, "ece": 3.850490227341652, "nll": 0.5235679149627686, "brier": 0.2831976115703583, "aurc": 6.960201263427734, "acc": 80.49409985542297, "lam": 100.0, "b": 0.613095223903656, "n_params": 2}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813767, "time": 2.3623881340026855, "ece": 3.0306363478302956, "nll": 0.5179305076599121, "brier": 0.28190192580223083, "aurc": 6.951625645160675, "acc": 80.49409985542297, "bins": 4}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813767, "time": 1.632502555847168, "ece": 2.983180619776249, "nll": 0.5174612402915955, "brier": 0.2820308208465576, "aurc": 6.9528162479400635, "acc": 80.49409985542297, "lam": 100.0, "b": 0.7038605809211731, "n_params": 2}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814286, "time": 2.28251314163208, "ece": 3.144814446568489, "nll": 0.5182473063468933, "brier": 0.28208667039871216, "aurc": 6.948716193437576, "acc": 80.49409985542297, "bins": 2}
{"test": "test_jitter0.04", "seed": 1, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814286, "time": 1.7438716888427734, "ece": 3.165823221206665, "nll": 0.5185994505882263, "brier": 0.28224918246269226, "aurc": 6.954336166381836, "acc": 80.49409985542297, "lam": 100.0, "b": 0.6849536895751953, "n_params": 2}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 810714, "time": 2.199378252029419, "ece": 4.66073602437973, "nll": 0.5099528431892395, "brier": 0.27348533272743225, "aurc": 6.461082398891449, "acc": 81.37633204460144, "bins": 3}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 810714, "time": 1.6642711162567139, "ece": 4.7411516308784485, "nll": 0.511111855506897, "brier": 0.2741246819496155, "aurc": 6.481000781059265, "acc": 81.37633204460144, "lam": 100.0, "b": 0.528671145439148, "n_params": 2}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 812074, "time": 2.260815143585205, "ece": 3.7429720163345337, "nll": 0.502349853515625, "brier": 0.27254149317741394, "aurc": 6.487476080656052, "acc": 81.37633204460144, "bins": 4}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 812074, "time": 1.5327677726745605, "ece": 3.6574050784111023, "nll": 0.5011446475982666, "brier": 0.27223753929138184, "aurc": 6.472577899694443, "acc": 81.37633204460144, "lam": 100.0, "b": 0.6486373543739319, "n_params": 2}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 816089, "time": 2.23469614982605, "ece": 4.210222512483597, "nll": 0.5055596232414246, "brier": 0.272800087928772, "aurc": 6.465080380439758, "acc": 81.37633204460144, "bins": 2}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 816089, "time": 1.5703024864196777, "ece": 4.247042164206505, "nll": 0.5061465501785278, "brier": 0.27319544553756714, "aurc": 6.477116793394089, "acc": 81.37633204460144, "lam": 100.0, "b": 0.5839474201202393, "n_params": 2}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813272, "time": 2.249650716781616, "ece": 4.534642398357391, "nll": 0.5086519718170166, "brier": 0.2733217179775238, "aurc": 6.463286280632019, "acc": 81.37633204460144, "bins": 3}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813272, "time": 1.685715913772583, "ece": 4.5989990234375, "nll": 0.5096063017845154, "brier": 0.27384528517723083, "aurc": 6.479879468679428, "acc": 81.37633204460144, "lam": 100.0, "b": 0.5446830987930298, "n_params": 2}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 810740, "time": 2.2254326343536377, "ece": 4.943573847413063, "nll": 0.5131954550743103, "brier": 0.27403369545936584, "aurc": 6.462482362985611, "acc": 81.37633204460144, "bins": 3}
{"test": "test_jitter0.04", "seed": 2, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 810740, "time": 1.6428635120391846, "ece": 5.020315945148468, "nll": 0.5142593383789062, "brier": 0.274702250957489, "aurc": 6.483214348554611, "acc": 81.37633204460144, "lam": 100.0, "b": 0.4969630241394043, "n_params": 2}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 812232, "time": 3.232414484024048, "ece": 0.1586149912327528, "nll": 0.17668943107128143, "brier": 0.0961914211511612, "aurc": 0.855199433863163, "acc": 93.50966215133667, "bins": 2}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 812232, "time": 1.821108341217041, "ece": 0.1809264998883009, "nll": 0.17675280570983887, "brier": 0.09627994894981384, "aurc": 0.8564679883420467, "acc": 93.50966215133667, "lam": 100.0, "b": 0.5640037059783936, "n_params": 2}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 815090, "time": 2.278811454772949, "ece": 0.22736717946827412, "nll": 0.17664934694766998, "brier": 0.09615317732095718, "aurc": 0.8540644310414791, "acc": 93.50966215133667, "bins": 3}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 815090, "time": 1.8536639213562012, "ece": 0.266744801774621, "nll": 0.1767977625131607, "brier": 0.09629619121551514, "aurc": 0.8563832379877567, "acc": 93.50966215133667, "lam": 100.0, "b": 0.5460106730461121, "n_params": 2}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815516, "time": 2.2803542613983154, "ece": 0.4461454227566719, "nll": 0.17695891857147217, "brier": 0.09618338942527771, "aurc": 0.8532855659723282, "acc": 93.50966215133667, "bins": 4}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815516, "time": 1.746774673461914, "ece": 0.5174638703465462, "nll": 0.1771070808172226, "brier": 0.09637708216905594, "aurc": 0.8561722002923489, "acc": 93.50966215133667, "lam": 100.0, "b": 0.49285492300987244, "n_params": 2}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813692, "time": 2.3798720836639404, "ece": 0.109350576531142, "nll": 0.1766078919172287, "brier": 0.09613150358200073, "aurc": 0.8541101589798927, "acc": 93.50966215133667, "bins": 3}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813692, "time": 1.722022294998169, "ece": 0.08832133025862277, "nll": 0.17673784494400024, "brier": 0.09626902639865875, "aurc": 0.8565648458898067, "acc": 93.50966215133667, "lam": 100.0, "b": 0.5831696391105652, "n_params": 2}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814547, "time": 2.2976887226104736, "ece": 0.23855287581682205, "nll": 0.176736518740654, "brier": 0.09620199352502823, "aurc": 0.8550766855478287, "acc": 93.50966215133667, "bins": 2}
{"test": "test_dropout0.5", "seed": 0, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814547, "time": 1.775923252105713, "ece": 0.26779486797749996, "nll": 0.176798477768898, "brier": 0.09629642218351364, "aurc": 0.8563827723264694, "acc": 93.50966215133667, "lam": 100.0, "b": 0.545807957649231, "n_params": 2}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 816443, "time": 2.3243343830108643, "ece": 0.3108267206698656, "nll": 0.17749625444412231, "brier": 0.09669437259435654, "aurc": 0.8655526675283909, "acc": 93.47912073135376, "bins": 4}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 816443, "time": 1.701169490814209, "ece": 0.3077083732932806, "nll": 0.17744769155979156, "brier": 0.09671571850776672, "aurc": 0.8654017932713032, "acc": 93.47912073135376, "lam": 100.0, "b": 0.5501575469970703, "n_params": 2}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 809959, "time": 2.323077917098999, "ece": 0.15327604487538338, "nll": 0.1774025410413742, "brier": 0.09664315730333328, "aurc": 0.8653251454234123, "acc": 93.47912073135376, "bins": 2}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 809959, "time": 2.063960552215576, "ece": 0.14309205580502748, "nll": 0.17746131122112274, "brier": 0.09667982161045074, "aurc": 0.8660968393087387, "acc": 93.47912073135376, "lam": 0.1, "b": 0.6457860469818115, "n_params": 2}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815175, "time": 2.267686128616333, "ece": 0.10714277159422636, "nll": 0.17730706930160522, "brier": 0.0966063067317009, "aurc": 0.8645996451377869, "acc": 93.47912073135376, "bins": 2}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815175, "time": 1.6984453201293945, "ece": 0.11407833080738783, "nll": 0.17738187313079834, "brier": 0.09667558968067169, "aurc": 0.8658090606331825, "acc": 93.47912073135376, "lam": 100.0, "b": 0.613095223903656, "n_params": 2}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813767, "time": 2.3815536499023438, "ece": 0.4858112893998623, "nll": 0.17802302539348602, "brier": 0.09672223031520844, "aurc": 0.86700189858675, "acc": 93.47912073135376, "bins": 4}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813767, "time": 1.668116807937622, "ece": 0.48918910324573517, "nll": 0.17791756987571716, "brier": 0.09674625098705292, "aurc": 0.8665308356285095, "acc": 93.47912073135376, "lam": 100.0, "b": 0.7038605809211731, "n_params": 2}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814286, "time": 2.2579691410064697, "ece": 0.4008696414530277, "nll": 0.17771460115909576, "brier": 0.09669226408004761, "aurc": 0.8658305741846561, "acc": 93.47912073135376, "bins": 2}
{"test": "test_dropout0.5", "seed": 1, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814286, "time": 1.7734959125518799, "ece": 0.38860803470015526, "nll": 0.17774540185928345, "brier": 0.09671857208013535, "aurc": 0.8663663640618324, "acc": 93.47912073135376, "lam": 100.0, "b": 0.6849536895751953, "n_params": 2}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 810714, "time": 2.1838464736938477, "ece": 0.32567745074629784, "nll": 0.17602746188640594, "brier": 0.09584146738052368, "aurc": 0.8499272167682648, "acc": 93.50650310516357, "bins": 3}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 810714, "time": 1.6852731704711914, "ece": 0.37067318335175514, "nll": 0.1761612892150879, "brier": 0.09597839415073395, "aurc": 0.851893238723278, "acc": 93.50650310516357, "lam": 100.0, "b": 0.528671145439148, "n_params": 2}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 812074, "time": 2.278294086456299, "ece": 0.23110350593924522, "nll": 0.17629927396774292, "brier": 0.09594232589006424, "aurc": 0.8536173030734062, "acc": 93.50650310516357, "bins": 4}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 812074, "time": 1.5682241916656494, "ece": 0.22993921302258968, "nll": 0.17616936564445496, "brier": 0.09592355042695999, "aurc": 0.8522944524884224, "acc": 93.50650310516357, "lam": 100.0, "b": 0.6486373543739319, "n_params": 2}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 816089, "time": 2.2154324054718018, "ece": 0.09779767133295536, "nll": 0.1759345978498459, "brier": 0.09582842141389847, "aurc": 0.8507149294018745, "acc": 93.50650310516357, "bins": 2}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 816089, "time": 1.6475145816802979, "ece": 0.1048658974468708, "nll": 0.17600317299365997, "brier": 0.09592096507549286, "aurc": 0.8520493283867836, "acc": 93.50650310516357, "lam": 100.0, "b": 0.5839473605155945, "n_params": 2}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813272, "time": 2.2687511444091797, "ece": 0.26097800582647324, "nll": 0.17596770823001862, "brier": 0.09584265202283859, "aurc": 0.8502410724759102, "acc": 93.50650310516357, "bins": 3}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813272, "time": 1.6723523139953613, "ece": 0.29473043978214264, "nll": 0.17608672380447388, "brier": 0.0959562435746193, "aurc": 0.8519310504198074, "acc": 93.50650310516357, "lam": 100.0, "b": 0.5446830987930298, "n_params": 2}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 810740, "time": 2.2079999446868896, "ece": 0.4640525206923485, "nll": 0.1762569397687912, "brier": 0.09588418900966644, "aurc": 0.849789846688509, "acc": 93.50650310516357, "bins": 3}
{"test": "test_dropout0.5", "seed": 2, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 810740, "time": 1.6605894565582275, "ece": 0.5181546323001385, "nll": 0.17637890577316284, "brier": 0.0960351899266243, "aurc": 0.8518300019204617, "acc": 93.50650310516357, "lam": 100.0, "b": 0.4969630241394043, "n_params": 2}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 812232, "time": 3.1858506202697754, "ece": 0.2525120275095105, "nll": 0.2186652570962906, "brier": 0.11839008331298828, "aurc": 1.2843436561524868, "acc": 92.00972318649292, "bins": 2}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 812232, "time": 1.781968355178833, "ece": 0.2749331993982196, "nll": 0.21860340237617493, "brier": 0.11842061579227448, "aurc": 1.2844787910580635, "acc": 92.00972318649292, "lam": 100.0, "b": 0.5640037059783936, "n_params": 2}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 815090, "time": 2.218702793121338, "ece": 0.3198548685759306, "nll": 0.2186756581068039, "brier": 0.11834456771612167, "aurc": 1.2828663922846317, "acc": 92.00972318649292, "bins": 3}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 815090, "time": 1.8161156177520752, "ece": 0.37538958713412285, "nll": 0.21869990229606628, "brier": 0.11844304949045181, "aurc": 1.2842817232012749, "acc": 92.00972318649292, "lam": 100.0, "b": 0.5460106730461121, "n_params": 2}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815516, "time": 2.1929354667663574, "ece": 0.5779305472970009, "nll": 0.2192237675189972, "brier": 0.11843174695968628, "aurc": 1.2822778895497322, "acc": 92.00972318649292, "bins": 4}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815516, "time": 1.6686899662017822, "ece": 0.6731851026415825, "nll": 0.21919584274291992, "brier": 0.11854968219995499, "aurc": 1.2837382964789867, "acc": 92.00972318649292, "lam": 100.0, "b": 0.49285492300987244, "n_params": 2}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813692, "time": 2.2966232299804688, "ece": 0.17678088042885065, "nll": 0.2185887098312378, "brier": 0.11833711713552475, "aurc": 1.2835219502449036, "acc": 92.00972318649292, "bins": 3}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813692, "time": 1.6532070636749268, "ece": 0.1650952734053135, "nll": 0.21853984892368317, "brier": 0.11840448528528214, "aurc": 1.2847009114921093, "acc": 92.00972318649292, "lam": 100.0, "b": 0.5831696391105652, "n_params": 2}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814547, "time": 2.2330379486083984, "ece": 0.34529617987573147, "nll": 0.21877169609069824, "brier": 0.11840906739234924, "aurc": 1.2841662392020226, "acc": 92.00972318649292, "bins": 2}
{"test": "test_dropout0.75", "seed": 0, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814547, "time": 1.7906196117401123, "ece": 0.37642079405486584, "nll": 0.2187013030052185, "brier": 0.11844336241483688, "aurc": 1.2842812575399876, "acc": 92.00972318649292, "lam": 100.0, "b": 0.545807957649231, "n_params": 2}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 816443, "time": 2.215660810470581, "ece": 0.6190883927047253, "nll": 0.22761492431163788, "brier": 0.12442108243703842, "aurc": 1.4524414204061031, "acc": 91.592276096344, "bins": 4}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 816443, "time": 1.6651194095611572, "ece": 0.6138180382549763, "nll": 0.22754813730716705, "brier": 0.12444379180669785, "aurc": 1.4519812539219856, "acc": 91.592276096344, "lam": 100.0, "b": 0.5501575469970703, "n_params": 2}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 809959, "time": 2.235348701477051, "ece": 0.09974485728889704, "nll": 0.22710658609867096, "brier": 0.12427058070898056, "aurc": 1.452427078038454, "acc": 91.592276096344, "bins": 2}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 809959, "time": 1.9344334602355957, "ece": 0.15519890002906322, "nll": 0.22715428471565247, "brier": 0.12432868778705597, "aurc": 1.4538658782839775, "acc": 91.592276096344, "lam": 0.1, "b": 0.6453649401664734, "n_params": 2}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815175, "time": 2.2009027004241943, "ece": 0.21687555126845837, "nll": 0.22710679471492767, "brier": 0.12424297630786896, "aurc": 1.4513065107166767, "acc": 91.592276096344, "bins": 2}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815175, "time": 1.6260979175567627, "ece": 0.2526066266000271, "nll": 0.2271798998117447, "brier": 0.12433596700429916, "aurc": 1.4529762789607048, "acc": 91.592276096344, "lam": 100.0, "b": 0.613095223903656, "n_params": 2}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813767, "time": 2.3184401988983154, "ece": 0.3686569631099701, "nll": 0.2275952398777008, "brier": 0.12433695793151855, "aurc": 1.4558871276676655, "acc": 91.592276096344, "bins": 4}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813767, "time": 1.6110889911651611, "ece": 0.35158153623342514, "nll": 0.22741274535655975, "brier": 0.12433947622776031, "aurc": 1.454607117921114, "acc": 91.592276096344, "lam": 100.0, "b": 0.7038605809211731, "n_params": 2}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814286, "time": 2.209991693496704, "ece": 0.2509855665266514, "nll": 0.22726023197174072, "brier": 0.1242876872420311, "aurc": 1.4534877613186836, "acc": 91.592276096344, "bins": 2}
{"test": "test_dropout0.75", "seed": 1, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814286, "time": 1.7211639881134033, "ece": 0.23147331085056067, "nll": 0.2272912859916687, "brier": 0.12432275712490082, "aurc": 1.4542466029524803, "acc": 91.592276096344, "lam": 100.0, "b": 0.6849536895751953, "n_params": 2}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 810714, "time": 2.1706788539886475, "ece": 0.579551886767149, "nll": 0.22082602977752686, "brier": 0.12038722634315491, "aurc": 1.303552184253931, "acc": 91.80896282196045, "bins": 3}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 810714, "time": 1.6672303676605225, "ece": 0.6469935644418001, "nll": 0.22089578211307526, "brier": 0.12053880095481873, "aurc": 1.3055861927568913, "acc": 91.80896282196045, "lam": 100.0, "b": 0.528671145439148, "n_params": 2}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 812074, "time": 2.206047773361206, "ece": 0.165355927310884, "nll": 0.22064077854156494, "brier": 0.12044507265090942, "aurc": 1.3089336454868317, "acc": 91.80896282196045, "bins": 4}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 812074, "time": 1.544875144958496, "ece": 0.15116125578060746, "nll": 0.22042138874530792, "brier": 0.12037351727485657, "aurc": 1.3062287122011185, "acc": 91.80896282196045, "lam": 100.0, "b": 0.6486373543739319, "n_params": 2}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 816089, "time": 2.1899046897888184, "ece": 0.30950838699936867, "nll": 0.2204868495464325, "brier": 0.12033519893884659, "aurc": 1.3046312145888805, "acc": 91.80896282196045, "bins": 2}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 816089, "time": 1.6436190605163574, "ece": 0.34531326964497566, "nll": 0.22048553824424744, "brier": 0.12042364478111267, "aurc": 1.305845845490694, "acc": 91.80896282196045, "lam": 100.0, "b": 0.5839473605155945, "n_params": 2}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813272, "time": 2.22832989692688, "ece": 0.5085247568786144, "nll": 0.22067758440971375, "brier": 0.12037427723407745, "aurc": 1.3038771227002144, "acc": 91.80896282196045, "bins": 3}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813272, "time": 1.6565899848937988, "ece": 0.5602112971246243, "nll": 0.22074277698993683, "brier": 0.12049876153469086, "aurc": 1.3056470081210136, "acc": 91.80896282196045, "lam": 100.0, "b": 0.5446830987930298, "n_params": 2}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 810740, "time": 2.192394971847534, "ece": 0.7443246431648731, "nll": 0.22125065326690674, "brier": 0.12047526985406876, "aurc": 1.303577795624733, "acc": 91.80896282196045, "bins": 3}
{"test": "test_dropout0.75", "seed": 2, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 810740, "time": 1.6285207271575928, "ece": 0.820740032941103, "nll": 0.2212822139263153, "brier": 0.12063384056091309, "aurc": 1.3054723851382732, "acc": 91.80896282196045, "lam": 100.0, "b": 0.4969630241394043, "n_params": 2}


==> anc/supplementary_data/pointcloud/r3/pc_regions_r3.jsonl <==
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "UNCAL", "n_cal_points": 812232, "time": 0.04629349708557129, "ece": 0.5619386676698923, "nll": 0.16807816922664642, "brier": 0.09044410288333893, "aurc": 0.7804146967828274, "acc": 93.93457174301147, "bnd_ece": 8.846011757850647, "bnd_nll": 0.7102368474006653, "bnd_brier": 0.40328553318977356, "bnd_acc": 71.96581959724426, "int_ece": 0.6377662066370249, "int_nll": 0.09005916863679886, "int_brier": 0.045424848794937134, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "TS", "n_cal_points": 812232, "time": 0.7995073795318604, "ece": 0.11279950849711895, "nll": 0.16740573942661285, "brier": 0.09032759070396423, "aurc": 0.7806484587490559, "acc": 93.93457174301147, "T": 1.0643954277038574, "bnd_ece": 7.7607132494449615, "bnd_nll": 0.6956759691238403, "bnd_brier": 0.3999946117401123, "bnd_acc": 71.96581959724426, "int_ece": 1.007634960114956, "int_nll": 0.09138533473014832, "int_brier": 0.04576516151428223, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "VS", "n_cal_points": 812232, "time": 54.551259994506836, "ece": 0.28858084697276354, "nll": 0.17293889820575714, "brier": 0.09332024306058884, "aurc": 0.8283108472824097, "acc": 93.696528673172, "bnd_ece": 9.023915231227875, "bnd_nll": 0.7159324884414673, "bnd_brier": 0.4099635183811188, "bnd_acc": 71.2118148803711, "int_ece": 0.9684811346232891, "int_nll": 0.09479974210262299, "int_brier": 0.047753896564245224, "int_acc": 96.93217873573303, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "ETS", "n_cal_points": 812232, "time": 0.2578439712524414, "ece": 0.13571170857176185, "nll": 0.1674186885356903, "brier": 0.09033007174730301, "aurc": 0.7805878762155771, "acc": 93.93457174301147, "bnd_ece": 7.8347668051719666, "bnd_nll": 0.6961822509765625, "bnd_brier": 0.40020814538002014, "bnd_acc": 71.96581959724426, "int_ece": 0.9898312389850616, "int_nll": 0.09132730960845947, "int_brier": 0.04573725536465645, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "RBS", "n_cal_points": 812232, "time": 0.10008811950683594, "ece": 0.09455574909225106, "nll": 0.1672428697347641, "brier": 0.0902346670627594, "aurc": 0.7783428765833378, "acc": 93.93457174301147, "bnd_ece": 7.372088730335236, "bnd_nll": 0.6964747905731201, "bnd_brier": 0.3999067544937134, "bnd_acc": 71.96581959724426, "int_ece": 0.9849477559328079, "int_nll": 0.09108409285545349, "int_brier": 0.0456715002655983, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "CaGCN", "n_cal_points": 812232, "time": 37.12836790084839, "ece": 0.8921593427658081, "nll": 0.1692751944065094, "brier": 0.09068992733955383, "aurc": 0.7814108394086361, "acc": 93.93457174301147, "bnd_ece": 9.73086804151535, "bnd_nll": 0.7228716015815735, "bnd_brier": 0.40623000264167786, "bnd_acc": 71.96581959724426, "int_ece": 0.38397808093577623, "int_nll": 0.08961023390293121, "int_brier": 0.04528234153985977, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "ISTS", "n_cal_points": 812232, "time": 2.1646203994750977, "ece": 0.11270887916907668, "nll": 0.1674046367406845, "brier": 0.09032709896564484, "aurc": 0.7806350477039814, "acc": 93.93457174301147, "lam": 100.0, "w": [8.59223564475542e-06, -9.857685654424131e-06, -2.1513547835638747e-05, 4.659800833906047e-05, -2.2327543774736114e-05, 1.2603720279003028e-05, -9.688715181255247e-06], "b": 0.5640037655830383, "bnd_ece": 7.76018351316452, "bnd_nll": 0.6956740021705627, "bnd_brier": 0.39999422430992126, "bnd_acc": 71.96581959724426, "int_ece": 1.007622480392456, "int_nll": 0.09138437360525131, "int_brier": 0.045764658600091934, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "UNCAL", "n_cal_points": 815090, "time": 0.0, "ece": 0.5619386676698923, "nll": 0.16807816922664642, "brier": 0.09044410288333893, "aurc": 0.7804146967828274, "acc": 93.93457174301147, "bnd_ece": 8.846011757850647, "bnd_nll": 0.7102368474006653, "bnd_brier": 0.40328553318977356, "bnd_acc": 71.96581959724426, "int_ece": 0.6377662066370249, "int_nll": 0.09005916863679886, "int_brier": 0.045424848794937134, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "TS", "n_cal_points": 815090, "time": 0.047496795654296875, "ece": 0.19156911876052618, "nll": 0.16745541989803314, "brier": 0.09033562242984772, "aurc": 0.7805988192558289, "acc": 93.93457174301147, "T": 1.0529645681381226, "bnd_ece": 7.9516783356666565, "bnd_nll": 0.6980171799659729, "bnd_brier": 0.4005393385887146, "bnd_acc": 71.96581959724426, "int_ece": 0.940376240760088, "int_nll": 0.09110526740550995, "int_brier": 0.0456959530711174, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "VS", "n_cal_points": 815090, "time": 49.784310817718506, "ece": 0.48082517459988594, "nll": 0.1785489320755005, "brier": 0.09350647032260895, "aurc": 0.9022767655551434, "acc": 93.72231960296631, "bnd_ece": 8.848833292722702, "bnd_nll": 0.731187105178833, "bnd_brier": 0.4053654372692108, "bnd_acc": 71.7568576335907, "int_ece": 0.7247325032949448, "int_nll": 0.09902188181877136, "int_brier": 0.048628613352775574, "int_acc": 96.88324928283691, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "ETS", "n_cal_points": 815090, "time": 0.2857937812805176, "ece": 0.19785314798355103, "nll": 0.16745923459529877, "brier": 0.09033656865358353, "aurc": 0.7805905770510435, "acc": 93.93457174301147, "bnd_ece": 7.968232035636902, "bnd_nll": 0.698182225227356, "bnd_brier": 0.4005874991416931, "bnd_acc": 71.96581959724426, "int_ece": 0.9353022091090679, "int_nll": 0.09108587354421616, "int_brier": 0.045690108090639114, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "RBS", "n_cal_points": 815090, "time": 0.07526588439941406, "ece": 0.17843972891569138, "nll": 0.16733534634113312, "brier": 0.0902673527598381, "aurc": 0.7789428345859051, "acc": 93.93457174301147, "bnd_ece": 7.693886756896973, "bnd_nll": 0.6985254287719727, "bnd_brier": 0.40045851469039917, "bnd_acc": 71.96581959724426, "int_ece": 0.9236604906618595, "int_nll": 0.09089478105306625, "int_brier": 0.04562949016690254, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "CaGCN", "n_cal_points": 815090, "time": 36.604509353637695, "ece": 1.2216733768582344, "nll": 0.171070396900177, "brier": 0.09110840409994125, "aurc": 0.7833828218281269, "acc": 93.93457174301147, "bnd_ece": 10.702989995479584, "bnd_nll": 0.7375089526176453, "bnd_brier": 0.4098813235759735, "bnd_acc": 71.96581959724426, "int_ece": 0.15331913018599153, "int_nll": 0.08955743163824081, "int_brier": 0.04523559659719467, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "ISTS", "n_cal_points": 815090, "time": 2.290379524230957, "ece": 0.19187453435733914, "nll": 0.16690458357334137, "brier": 0.09006960690021515, "aurc": 0.7744491100311279, "acc": 93.93457174301147, "lam": 0.1, "w": [0.0002775977773126215, 0.0015621649799868464, -0.0070379674434661865, 0.038407307118177414, -0.004755054134875536, 0.01084631122648716, -0.005495453253388405], "b": 0.5313481688499451, "bnd_ece": 7.820349931716919, "bnd_nll": 0.698076605796814, "bnd_brier": 0.40045157074928284, "bnd_acc": 71.96581959724426, "int_ece": 0.9110582992434502, "int_nll": 0.09046661108732224, "int_brier": 0.04540429636836052, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "UNCAL", "n_cal_points": 815516, "time": 0.0, "ece": 0.5619386676698923, "nll": 0.16807816922664642, "brier": 0.09044410288333893, "aurc": 0.7804146967828274, "acc": 93.93457174301147, "bnd_ece": 8.846011757850647, "bnd_nll": 0.7102368474006653, "bnd_brier": 0.40328553318977356, "bnd_acc": 71.96581959724426, "int_ece": 0.6377662066370249, "int_nll": 0.09005916863679886, "int_brier": 0.045424848794937134, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "TS", "n_cal_points": 815516, "time": 0.03960704803466797, "ece": 0.4242993891239166, "nll": 0.1677693873643875, "brier": 0.09039010852575302, "aurc": 0.780473742634058, "acc": 93.93457174301147, "T": 1.0196353197097778, "bnd_ece": 8.512639254331589, "bnd_nll": 0.7054312229156494, "bnd_brier": 0.402224063873291, "bnd_acc": 71.96581959724426, "int_ece": 0.748226884752512, "int_nll": 0.09039749205112457, "int_brier": 0.045515839010477066, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "VS", "n_cal_points": 815516, "time": 52.94865322113037, "ece": 0.6144745741039515, "nll": 0.17468500137329102, "brier": 0.09135405719280243, "aurc": 0.8046921342611313, "acc": 93.85411739349365, "bnd_ece": 9.285791218280792, "bnd_nll": 0.7327882647514343, "bnd_brier": 0.40695491433143616, "bnd_acc": 71.62291407585144, "int_ece": 0.637313537299633, "int_nll": 0.09437151253223419, "int_brier": 0.04593772441148758, "int_acc": 97.05328941345215, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "ETS", "n_cal_points": 815516, "time": 0.3058955669403076, "ece": 0.45930384658277035, "nll": 0.16782796382904053, "brier": 0.09040770679712296, "aurc": 0.7803362794220448, "acc": 93.93457174301147, "bnd_ece": 8.630827069282532, "bnd_nll": 0.7061895132064819, "bnd_brier": 0.4026065766811371, "bnd_acc": 71.96581959724426, "int_ece": 0.7246754132211208, "int_nll": 0.09035537391901016, "int_brier": 0.04548092558979988, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "RBS", "n_cal_points": 815516, "time": 0.08642101287841797, "ece": 0.3864163998514414, "nll": 0.16757240891456604, "brier": 0.09020870178937912, "aurc": 0.7766752038151026, "acc": 93.93457174301147, "bnd_ece": 7.790618389844894, "bnd_nll": 0.7074909210205078, "bnd_brier": 0.4020422697067261, "bnd_acc": 71.96581959724426, "int_ece": 0.698097376152873, "int_nll": 0.08987579494714737, "int_brier": 0.04533449560403824, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "CaGCN", "n_cal_points": 815516, "time": 36.99968433380127, "ece": 0.2672012895345688, "nll": 0.1678800731897354, "brier": 0.09050033241510391, "aurc": 0.7844213396310806, "acc": 93.93457174301147, "bnd_ece": 8.407457172870636, "bnd_nll": 0.6992619037628174, "bnd_brier": 0.4016558527946472, "bnd_acc": 71.96581959724426, "int_ece": 0.9097843430936337, "int_nll": 0.09141193330287933, "int_brier": 0.04572369530797005, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "ISTS", "n_cal_points": 815516, "time": 2.3238468170166016, "ece": 0.5389459431171417, "nll": 0.1669178456068039, "brier": 0.08982012420892715, "aurc": 0.7680123206228018, "acc": 93.93457174301147, "lam": 0.01, "w": [0.021315880119800568, -0.018172750249505043, -0.06874192506074905, 0.08663683384656906, 0.0018217136384919286, -0.005384426563978195, 0.008397066034376621], "b": 0.47272971272468567, "bnd_ece": 8.352768421173096, "bnd_nll": 0.7100501656532288, "bnd_brier": 0.4039725661277771, "bnd_acc": 71.96581959724426, "int_ece": 0.6528596393764019, "int_nll": 0.08875872939825058, "int_brier": 0.04461221769452095, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "UNCAL", "n_cal_points": 813692, "time": 0.0, "ece": 0.5619386676698923, "nll": 0.16807816922664642, "brier": 0.09044410288333893, "aurc": 0.7804146967828274, "acc": 93.93457174301147, "bnd_ece": 8.846011757850647, "bnd_nll": 0.7102368474006653, "bnd_brier": 0.40328553318977356, "bnd_acc": 71.96581959724426, "int_ece": 0.6377662066370249, "int_nll": 0.09005916863679886, "int_brier": 0.045424848794937134, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "TS", "n_cal_points": 813692, "time": 0.04440951347351074, "ece": 0.03317005175631493, "nll": 0.16738398373126984, "brier": 0.09032496809959412, "aurc": 0.7807062473148108, "acc": 93.93457174301147, "T": 1.0766537189483643, "bnd_ece": 7.556743174791336, "bnd_nll": 0.6932733058929443, "bnd_brier": 0.39942872524261475, "bnd_acc": 71.96581959724426, "int_ece": 1.0805243626236916, "int_nll": 0.09170621633529663, "int_brier": 0.045843593776226044, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "VS", "n_cal_points": 813692, "time": 50.12873101234436, "ece": 0.32342327758669853, "nll": 0.17162957787513733, "brier": 0.09187756478786469, "aurc": 0.8319857530295849, "acc": 93.83508563041687, "bnd_ece": 8.641155064105988, "bnd_nll": 0.7179087400436401, "bnd_brier": 0.40583959221839905, "bnd_acc": 71.7627227306366, "int_ece": 0.8839809335768223, "int_nll": 0.09301761537790298, "int_brier": 0.04669705405831337, "int_acc": 97.011399269104, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "ETS", "n_cal_points": 813692, "time": 0.26938557624816895, "ece": 0.05485099391080439, "nll": 0.1673882156610489, "brier": 0.0903252437710762, "aurc": 0.7806582842022181, "acc": 93.93457174301147, "bnd_ece": 7.635346055030823, "bnd_nll": 0.6939341425895691, "bnd_brier": 0.3996467888355255, "bnd_acc": 71.96581959724426, "int_ece": 1.0579495690762997, "int_nll": 0.09161597490310669, "int_brier": 0.04581252112984657, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "RBS", "n_cal_points": 813692, "time": 0.07074379920959473, "ece": 0.03765846777241677, "nll": 0.16728144884109497, "brier": 0.09027174860239029, "aurc": 0.7793136406689882, "acc": 93.93457174301147, "bnd_ece": 7.342974096536636, "bnd_nll": 0.6937358975410461, "bnd_brier": 0.39939042925834656, "bnd_acc": 71.96581959724426, "int_ece": 1.06609258800745, "int_nll": 0.09152234345674515, "int_brier": 0.04578821733593941, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "CaGCN", "n_cal_points": 813692, "time": 38.85987734794617, "ece": 0.44848769903182983, "nll": 0.16799119114875793, "brier": 0.09049534052610397, "aurc": 0.7829464040696621, "acc": 93.93457174301147, "bnd_ece": 8.733145147562027, "bnd_nll": 0.7053658366203308, "bnd_brier": 0.402751088142395, "bnd_acc": 71.96581959724426, "int_ece": 0.7492964155972004, "int_nll": 0.09066063165664673, "int_brier": 0.045560386031866074, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "ISTS", "n_cal_points": 813692, "time": 2.0778722763061523, "ece": 0.16504814848303795, "nll": 0.16689011454582214, "brier": 0.09007304161787033, "aurc": 0.7744358386844397, "acc": 93.93457174301147, "lam": 0.1, "w": [0.01272589061409235, -0.012738709338009357, -0.013411368243396282, 0.03204532712697983, -0.009348700754344463, 0.022342585027217865, 0.005665922537446022], "b": 0.5824004411697388, "bnd_ece": 7.5771912932395935, "bnd_nll": 0.6941220164299011, "bnd_brier": 0.4001787304878235, "bnd_acc": 71.96581959724426, "int_ece": 1.0176358744502068, "int_nll": 0.0910191535949707, "int_brier": 0.04544748365879059, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "UNCAL", "n_cal_points": 814547, "time": 0.0, "ece": 0.5619386676698923, "nll": 0.16807816922664642, "brier": 0.09044410288333893, "aurc": 0.7804146967828274, "acc": 93.93457174301147, "bnd_ece": 8.846011757850647, "bnd_nll": 0.7102368474006653, "bnd_brier": 0.40328553318977356, "bnd_acc": 71.96581959724426, "int_ece": 0.6377662066370249, "int_nll": 0.09005916863679886, "int_brier": 0.045424848794937134, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "TS", "n_cal_points": 814547, "time": 0.04687237739562988, "ece": 0.19250070909038186, "nll": 0.16745613515377045, "brier": 0.09033574163913727, "aurc": 0.7805978879332542, "acc": 93.93457174301147, "T": 1.0528361797332764, "bnd_ece": 7.95382633805275, "bnd_nll": 0.6980440616607666, "bnd_brier": 0.40054556727409363, "bnd_acc": 71.96581959724426, "int_ece": 0.9396270848810673, "int_nll": 0.0911022275686264, "int_brier": 0.04569520056247711, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "VS", "n_cal_points": 814547, "time": 49.895991563797, "ece": 0.36475062370300293, "nll": 0.19551607966423035, "brier": 0.09336310625076294, "aurc": 0.8297891356050968, "acc": 93.80318522453308, "bnd_ece": 8.911403268575668, "bnd_nll": 0.7829282879829407, "bnd_brier": 0.4048539400100708, "bnd_acc": 71.89244031906128, "int_ece": 0.8701294660568237, "int_nll": 0.1109849214553833, "int_brier": 0.048538219183683395, "int_acc": 96.95624709129333, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "ETS", "n_cal_points": 814547, "time": 0.22107338905334473, "ece": 0.2182513941079378, "nll": 0.16747865080833435, "brier": 0.09034106135368347, "aurc": 0.7805352564901114, "acc": 93.93457174301147, "bnd_ece": 8.038347214460373, "bnd_nll": 0.6986042857170105, "bnd_brier": 0.4007970094680786, "bnd_acc": 71.96581959724426, "int_ece": 0.9204419329762459, "int_nll": 0.09104735404253006, "int_brier": 0.04566510394215584, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "RBS", "n_cal_points": 814547, "time": 0.07074713706970215, "ece": 0.1822788966819644, "nll": 0.16735629737377167, "brier": 0.09028014540672302, "aurc": 0.7792385760694742, "acc": 93.93457174301147, "bnd_ece": 7.747648656368256, "bnd_nll": 0.6984249353408813, "bnd_brier": 0.40047451853752136, "bnd_acc": 71.96581959724426, "int_ece": 0.9264331310987473, "int_nll": 0.09093320369720459, "int_brier": 0.04564182832837105, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "CaGCN", "n_cal_points": 814547, "time": 36.48158288002014, "ece": 0.8355932310223579, "nll": 0.16903328895568848, "brier": 0.090574711561203, "aurc": 0.7798733655363321, "acc": 93.93457174301147, "bnd_ece": 9.479869902133942, "bnd_nll": 0.7215227484703064, "bnd_brier": 0.40543586015701294, "bnd_acc": 71.96581959724426, "int_ece": 0.4135758150368929, "int_nll": 0.08952764421701431, "int_brier": 0.04526481777429581, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "ISTS", "n_cal_points": 814547, "time": 2.1701674461364746, "ece": 0.19241871777921915, "nll": 0.1674550324678421, "brier": 0.09033525735139847, "aurc": 0.7805819623172283, "acc": 93.93457174301147, "lam": 100.0, "w": [4.650818937079748e-06, -1.1595262549235485e-05, -2.0058972950209863e-05, 5.371283259592019e-05, -1.673073711572215e-05, 2.5799881768762134e-06, -7.053967578940501e-07], "b": 0.545807957649231, "bnd_ece": 7.953444868326187, "bnd_nll": 0.6980419158935547, "bnd_brier": 0.40054529905319214, "bnd_acc": 71.96581959724426, "int_ece": 0.9395995177328587, "int_nll": 0.0911012589931488, "int_brier": 0.045694686472415924, "int_acc": 97.09597826004028, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "UNCAL", "n_cal_points": 816443, "time": 0.0017938613891601562, "ece": 0.7387999445199966, "nll": 0.17020374536514282, "brier": 0.09247378259897232, "aurc": 0.7753424346446991, "acc": 93.76083612442017, "bnd_ece": 8.915804326534271, "bnd_nll": 0.710835337638855, "bnd_brier": 0.40575936436653137, "bnd_acc": 71.70939445495605, "int_ece": 0.4460028372704983, "int_nll": 0.09240449965000153, "int_brier": 0.04739060252904892, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "TS", "n_cal_points": 816443, "time": 0.05388665199279785, "ece": 0.344372377730906, "nll": 0.16943663358688354, "brier": 0.09227333962917328, "aurc": 0.775475986301899, "acc": 93.76083612442017, "T": 1.0555922985076904, "bnd_ece": 7.979844510555267, "bnd_nll": 0.6981698870658875, "bnd_brier": 0.4028467535972595, "bnd_acc": 71.70939445495605, "int_ece": 0.7613381370902061, "int_nll": 0.09334961324930191, "int_brier": 0.04758046194911003, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "VS", "n_cal_points": 816443, "time": 47.94533181190491, "ece": 0.6710135377943516, "nll": 0.18012750148773193, "brier": 0.09428396821022034, "aurc": 0.8573929779231548, "acc": 93.64784955978394, "bnd_ece": 10.063709318637848, "bnd_nll": 0.751390278339386, "bnd_brier": 0.4152701497077942, "bnd_acc": 71.20199203491211, "int_ece": 0.6890842691063881, "int_nll": 0.09792028367519379, "int_brier": 0.04809265211224556, "int_acc": 96.87790870666504, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "ETS", "n_cal_points": 816443, "time": 0.27606773376464844, "ece": 0.3472782904282212, "nll": 0.16943953931331635, "brier": 0.09227433055639267, "aurc": 0.7754750084131956, "acc": 93.76083612442017, "bnd_ece": 7.986627519130707, "bnd_nll": 0.6982488036155701, "bnd_brier": 0.4028666317462921, "bnd_acc": 71.70939445495605, "int_ece": 0.7590044289827347, "int_nll": 0.09334156662225723, "int_brier": 0.04757874831557274, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "RBS", "n_cal_points": 816443, "time": 0.07987809181213379, "ece": 0.3510071197524667, "nll": 0.16949550807476044, "brier": 0.09230078756809235, "aurc": 0.7761316373944283, "acc": 93.76083612442017, "bnd_ece": 8.08362066745758, "bnd_nll": 0.6980413794517517, "bnd_brier": 0.4028981328010559, "bnd_acc": 71.70939445495605, "int_ece": 0.768262566998601, "int_nll": 0.09343546628952026, "int_brier": 0.04760447517037392, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "CaGCN", "n_cal_points": 816443, "time": 37.024097204208374, "ece": 0.3725930815562606, "nll": 0.1698002815246582, "brier": 0.09239242225885391, "aurc": 0.7793894503265619, "acc": 93.76083612442017, "bnd_ece": 8.029323071241379, "bnd_nll": 0.6951000690460205, "bnd_brier": 0.40273696184158325, "bnd_acc": 71.70939445495605, "int_ece": 0.8614810183644295, "int_nll": 0.09420733898878098, "int_brier": 0.04773249104619026, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "ISTS", "n_cal_points": 816443, "time": 2.046111822128296, "ece": 0.4241393879055977, "nll": 0.16918349266052246, "brier": 0.09215940535068512, "aurc": 0.7710559759289026, "acc": 93.76083612442017, "lam": 0.1, "w": [0.016192983835935593, -0.008121524937450886, -0.004910871386528015, 0.028616799041628838, -0.005656983237713575, 0.0071969227865338326, 0.008216890506446362], "b": 0.5499251484870911, "bnd_ece": 8.191804587841034, "bnd_nll": 0.6988221406936646, "bnd_brier": 0.40359678864479065, "bnd_acc": 71.70939445495605, "int_ece": 0.7146777585148811, "int_nll": 0.09296619147062302, "int_brier": 0.0473422110080719, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "UNCAL", "n_cal_points": 809959, "time": 0.0, "ece": 0.7387999445199966, "nll": 0.17020374536514282, "brier": 0.09247378259897232, "aurc": 0.7753424346446991, "acc": 93.76083612442017, "bnd_ece": 8.915804326534271, "bnd_nll": 0.710835337638855, "bnd_brier": 0.40575936436653137, "bnd_acc": 71.70939445495605, "int_ece": 0.4460028372704983, "int_nll": 0.09240449965000153, "int_brier": 0.04739060252904892, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "TS", "n_cal_points": 809959, "time": 0.04554176330566406, "ece": 0.20674937404692173, "nll": 0.16936814785003662, "brier": 0.09220331162214279, "aurc": 0.7757160812616348, "acc": 93.76083612442017, "T": 1.110729455947876, "bnd_ece": 7.068787515163422, "bnd_nll": 0.6879348158836365, "bnd_brier": 0.40034621953964233, "bnd_acc": 71.70939445495605, "int_ece": 1.090097613632679, "int_nll": 0.09474414587020874, "int_brier": 0.04786020517349243, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "VS", "n_cal_points": 809959, "time": 48.120328426361084, "ece": 0.37919303867965937, "nll": 0.19087964296340942, "brier": 0.09551890194416046, "aurc": 1.1724963784217834, "acc": 93.5873806476593, "bnd_ece": 8.794012665748596, "bnd_nll": 0.752655565738678, "bnd_brier": 0.41018301248550415, "bnd_acc": 71.41327261924744, "int_ece": 0.8354444056749344, "int_nll": 0.1100376546382904, "int_brier": 0.05023736506700516, "int_acc": 96.77833318710327, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "ETS", "n_cal_points": 809959, "time": 0.23340582847595215, "ece": 0.2070685150101781, "nll": 0.16936615109443665, "brier": 0.09220343083143234, "aurc": 0.7757143117487431, "acc": 93.76083612442017, "bnd_ece": 7.078612595796585, "bnd_nll": 0.6880270838737488, "bnd_brier": 0.4003713130950928, "bnd_acc": 71.70939445495605, "int_ece": 1.0866636410355568, "int_nll": 0.09472858160734177, "int_brier": 0.04785672202706337, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "RBS", "n_cal_points": 809959, "time": 0.07025313377380371, "ece": 0.2273104852065444, "nll": 0.16943711042404175, "brier": 0.09223128855228424, "aurc": 0.7764819078147411, "acc": 93.76083612442017, "bnd_ece": 7.199938595294952, "bnd_nll": 0.6877624988555908, "bnd_brier": 0.40038084983825684, "bnd_acc": 71.70939445495605, "int_ece": 1.0971075855195522, "int_nll": 0.09484782814979553, "int_brier": 0.047887228429317474, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "CaGCN", "n_cal_points": 809959, "time": 37.89282035827637, "ece": 0.23849448189139366, "nll": 0.16974298655986786, "brier": 0.09227737039327621, "aurc": 0.7783156353980303, "acc": 93.76083612442017, "bnd_ece": 6.957971304655075, "bnd_nll": 0.6851764917373657, "bnd_brier": 0.39990103244781494, "bnd_acc": 71.70939445495605, "int_ece": 1.2025111354887486, "int_nll": 0.09556986391544342, "int_brier": 0.048008985817432404, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "ISTS", "n_cal_points": 809959, "time": 2.3247621059417725, "ece": 0.6307842209935188, "nll": 0.16947729885578156, "brier": 0.09201052039861679, "aurc": 0.7702495902776718, "acc": 93.76083612442017, "lam": 0.01, "w": [0.025248123332858086, -0.0627354234457016, -0.052694857120513916, 0.0754329264163971, 0.010544950142502785, 0.0663565844297409, 0.022059444338083267], "b": 0.6463006138801575, "bnd_ece": 7.784192264080048, "bnd_nll": 0.694197952747345, "bnd_brier": 0.40394163131713867, "bnd_acc": 71.70939445495605, "int_ece": 1.0204285383224487, "int_nll": 0.09396771341562271, "int_brier": 0.047122273594141006, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "UNCAL", "n_cal_points": 815175, "time": 0.0, "ece": 0.7387999445199966, "nll": 0.17020374536514282, "brier": 0.09247378259897232, "aurc": 0.7753424346446991, "acc": 93.76083612442017, "bnd_ece": 8.915804326534271, "bnd_nll": 0.710835337638855, "bnd_brier": 0.40575936436653137, "bnd_acc": 71.70939445495605, "int_ece": 0.4460028372704983, "int_nll": 0.09240449965000153, "int_brier": 0.04739060252904892, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "TS", "n_cal_points": 815175, "time": 0.045302391052246094, "ece": 0.22468781098723412, "nll": 0.16932353377342224, "brier": 0.09220966696739197, "aurc": 0.7756396662443876, "acc": 93.76083612442017, "T": 1.0959625244140625, "bnd_ece": 7.311096042394638, "bnd_nll": 0.6904700398445129, "bnd_brier": 0.40097948908805847, "bnd_acc": 71.70939445495605, "int_ece": 1.0002532973885536, "int_nll": 0.09432826936244965, "int_brier": 0.047776345163583755, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "VS", "n_cal_points": 815175, "time": 51.588621616363525, "ece": 0.3525203326717019, "nll": 0.17229226231575012, "brier": 0.09307893365621567, "aurc": 0.8077245205640793, "acc": 93.72543692588806, "bnd_ece": 8.654798567295074, "bnd_nll": 0.7106525301933289, "bnd_brier": 0.40718743205070496, "bnd_acc": 71.58090472221375, "int_ece": 0.9137778542935848, "int_nll": 0.09481987357139587, "int_brier": 0.04787735268473625, "int_acc": 96.91213965415955, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "ETS", "n_cal_points": 815175, "time": 0.3172152042388916, "ece": 0.23154430091381073, "nll": 0.16932104527950287, "brier": 0.09221285581588745, "aurc": 0.7756259758025408, "acc": 93.76083612442017, "bnd_ece": 7.373054325580597, "bnd_nll": 0.6910973191261292, "bnd_brier": 0.4011443555355072, "bnd_acc": 71.70939445495605, "int_ece": 0.9787937626242638, "int_nll": 0.09423517435789108, "int_brier": 0.047756265848875046, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "RBS", "n_cal_points": 815175, "time": 0.07332372665405273, "ece": 0.23191748186945915, "nll": 0.16934597492218018, "brier": 0.09221911430358887, "aurc": 0.7758941035717726, "acc": 93.76083612442017, "bnd_ece": 7.353147119283676, "bnd_nll": 0.6903980374336243, "bnd_brier": 0.4009891152381897, "bnd_acc": 71.70939445495605, "int_ece": 1.0029125958681107, "int_nll": 0.09436430782079697, "int_brier": 0.04778575897216797, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "CaGCN", "n_cal_points": 815175, "time": 36.460936546325684, "ece": 0.5990794859826565, "nll": 0.17015554010868073, "brier": 0.09252214431762695, "aurc": 0.7786944974213839, "acc": 93.76083612442017, "bnd_ece": 8.770811557769775, "bnd_nll": 0.7050567269325256, "bnd_brier": 0.4050520658493042, "bnd_acc": 71.70939445495605, "int_ece": 0.5865939427167177, "int_nll": 0.09318091720342636, "int_brier": 0.047547731548547745, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "ISTS", "n_cal_points": 815175, "time": 1.9253194332122803, "ece": 0.22498483303934336, "nll": 0.16932284832000732, "brier": 0.09220937639474869, "aurc": 0.7756279781460762, "acc": 93.76083612442017, "lam": 100.0, "w": [3.221055885660462e-05, -3.158316758344881e-05, -9.049645086633973e-06, 5.338674600352533e-05, -9.708402103569824e-06, 2.8869244488305412e-05, 9.672546184447128e-06], "b": 0.613095223903656, "bnd_ece": 7.311719655990601, "bnd_nll": 0.6904709935188293, "bnd_brier": 0.40098100900650024, "bnd_acc": 71.70939445495605, "int_ece": 1.0000800713896751, "int_nll": 0.09432737529277802, "int_brier": 0.04777578264474869, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "UNCAL", "n_cal_points": 813767, "time": 0.0, "ece": 0.7387999445199966, "nll": 0.17020374536514282, "brier": 0.09247378259897232, "aurc": 0.7753424346446991, "acc": 93.76083612442017, "bnd_ece": 8.915804326534271, "bnd_nll": 0.710835337638855, "bnd_brier": 0.40575936436653137, "bnd_acc": 71.70939445495605, "int_ece": 0.4460028372704983, "int_nll": 0.09240449965000153, "int_brier": 0.04739060252904892, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "TS", "n_cal_points": 813767, "time": 0.04340243339538574, "ece": 0.40329848416149616, "nll": 0.1697695255279541, "brier": 0.09223916381597519, "aurc": 0.7759812287986279, "acc": 93.76083612442017, "T": 1.1557673215866089, "bnd_ece": 6.33748397231102, "bnd_nll": 0.6810461282730103, "bnd_brier": 0.39857277274131775, "bnd_acc": 71.70939445495605, "int_ece": 1.370232179760933, "int_nll": 0.09619460254907608, "int_brier": 0.04815641790628433, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "VS", "n_cal_points": 813767, "time": 49.68792796134949, "ece": 0.1966932788491249, "nll": 0.17502428591251373, "brier": 0.0940103605389595, "aurc": 0.8555511943995953, "acc": 93.66058111190796, "bnd_ece": 8.577381074428558, "bnd_nll": 0.7168062925338745, "bnd_brier": 0.41002845764160156, "bnd_acc": 71.30278944969177, "int_ece": 1.1292937211692333, "int_nll": 0.09705948829650879, "int_brier": 0.048533979803323746, "int_acc": 96.87796831130981, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "ETS", "n_cal_points": 813767, "time": 0.23217391967773438, "ece": 0.4029128700494766, "nll": 0.16976895928382874, "brier": 0.09223904460668564, "aurc": 0.7759806234389544, "acc": 93.76083612442017, "bnd_ece": 6.338580697774887, "bnd_nll": 0.681054413318634, "bnd_brier": 0.3985752463340759, "bnd_acc": 71.70939445495605, "int_ece": 1.36988814920187, "int_nll": 0.09619275480508804, "int_brier": 0.04815594106912613, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "RBS", "n_cal_points": 813767, "time": 0.06633710861206055, "ece": 0.3772241994738579, "nll": 0.16998708248138428, "brier": 0.09231631457805634, "aurc": 0.778459245339036, "acc": 93.76083612442017, "bnd_ece": 6.723707169294357, "bnd_nll": 0.6804443001747131, "bnd_brier": 0.3986078202724457, "bnd_acc": 71.70939445495605, "int_ece": 1.3935767114162445, "int_nll": 0.09653005748987198, "int_brier": 0.048239629715681076, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "CaGCN", "n_cal_points": 813767, "time": 36.831414222717285, "ece": 0.6423446349799633, "nll": 0.17062260210514069, "brier": 0.09238515049219131, "aurc": 0.779136223718524, "acc": 93.76083612442017, "bnd_ece": 6.000689789652824, "bnd_nll": 0.6766325235366821, "bnd_brier": 0.3976382911205292, "bnd_acc": 71.70939445495605, "int_ece": 1.5963654965162277, "int_nll": 0.09780558198690414, "int_brier": 0.04845789447426796, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "ISTS", "n_cal_points": 813767, "time": 2.0439584255218506, "ece": 0.4008865915238857, "nll": 0.16971367597579956, "brier": 0.09220957010984421, "aurc": 0.7752432487905025, "acc": 93.76083612442017, "lam": 1.0, "w": [0.0021839886903762817, -0.0014736922457814217, -0.000445097015472129, 0.004231295082718134, -0.00033966495539061725, 0.005117002874612808, -0.0013218841049820185], "b": 0.7038651704788208, "bnd_ece": 6.359657645225525, "bnd_nll": 0.6809835433959961, "bnd_brier": 0.3986113965511322, "bnd_acc": 71.70939445495605, "int_ece": 1.3697653077542782, "int_nll": 0.09613969922065735, "int_brier": 0.0481170155107975, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "UNCAL", "n_cal_points": 814286, "time": 0.0, "ece": 0.7387999445199966, "nll": 0.17020374536514282, "brier": 0.09247378259897232, "aurc": 0.7753424346446991, "acc": 93.76083612442017, "bnd_ece": 8.915804326534271, "bnd_nll": 0.710835337638855, "bnd_brier": 0.40575936436653137, "bnd_acc": 71.70939445495605, "int_ece": 0.4460028372704983, "int_nll": 0.09240449965000153, "int_brier": 0.04739060252904892, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "TS", "n_cal_points": 814286, "time": 0.05903267860412598, "ece": 0.30870442278683186, "nll": 0.1696181297302246, "brier": 0.09222079068422318, "aurc": 0.7759008090943098, "acc": 93.76083612442017, "T": 1.1431572437286377, "bnd_ece": 6.5410710871219635, "bnd_nll": 0.682852566242218, "bnd_brier": 0.39904582500457764, "bnd_acc": 71.70939445495605, "int_ece": 1.2906787917017937, "int_nll": 0.09576147794723511, "int_brier": 0.04806734248995781, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "VS", "n_cal_points": 814286, "time": 44.08521032333374, "ece": 0.17145052552223206, "nll": 0.17580437660217285, "brier": 0.09457822889089584, "aurc": 0.8567273616790771, "acc": 93.63489151000977, "bnd_ece": 8.02411437034607, "bnd_nll": 0.7114177942276001, "bnd_brier": 0.4087931215763092, "bnd_acc": 71.37030959129333, "int_ece": 1.0952401906251907, "int_nll": 0.0987272635102272, "int_brier": 0.04936131834983826, "int_acc": 96.83886766433716, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "ETS", "n_cal_points": 814286, "time": 0.28381776809692383, "ece": 0.28429506346583366, "nll": 0.16958706080913544, "brier": 0.09221707284450531, "aurc": 0.7758865598589182, "acc": 93.76083612442017, "bnd_ece": 6.598697602748871, "bnd_nll": 0.6833338141441345, "bnd_brier": 0.3991815745830536, "bnd_acc": 71.70939445495605, "int_ece": 1.270759291946888, "int_nll": 0.09565667808055878, "int_brier": 0.048043545335531235, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "RBS", "n_cal_points": 814286, "time": 0.0730431079864502, "ece": 0.28734218794852495, "nll": 0.16977724432945251, "brier": 0.09227961301803589, "aurc": 0.7777041755616665, "acc": 93.76083612442017, "bnd_ece": 6.834874302148819, "bnd_nll": 0.6824209690093994, "bnd_brier": 0.39908698201179504, "bnd_acc": 71.70939445495605, "int_ece": 1.3072507455945015, "int_nll": 0.09600556641817093, "int_brier": 0.04812869429588318, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "CaGCN", "n_cal_points": 814286, "time": 38.28511619567871, "ece": 0.29202098958194256, "nll": 0.16952157020568848, "brier": 0.09229200333356857, "aurc": 0.7772232405841351, "acc": 93.76083612442017, "bnd_ece": 7.82046914100647, "bnd_nll": 0.6950914263725281, "bnd_brier": 0.4022717773914337, "bnd_acc": 71.70939445495605, "int_ece": 0.8547481149435043, "int_nll": 0.09388978034257889, "int_brier": 0.04768454656004906, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "ISTS", "n_cal_points": 814286, "time": 2.043215274810791, "ece": 0.30856768134981394, "nll": 0.16961769759655, "brier": 0.09222057461738586, "aurc": 0.77589419670403, "acc": 93.76083612442017, "lam": 100.0, "w": [3.0282812076620758e-05, -2.637600846355781e-05, 3.1956963084667223e-06, 4.181850090390071e-05, -3.202142352165538e-06, 2.8196545827086084e-05, 1.1037761396437418e-05], "b": 0.6849536895751953, "bnd_ece": 6.5418541431427, "bnd_nll": 0.6828530430793762, "bnd_brier": 0.39904704689979553, "bnd_acc": 71.70939445495605, "int_ece": 1.2906107120215893, "int_nll": 0.09576090425252914, "int_brier": 0.04806690290570259, "int_acc": 96.93414568901062, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "UNCAL", "n_cal_points": 810714, "time": 0.0020020008087158203, "ece": 0.6248561665415764, "nll": 0.16834023594856262, "brier": 0.09104394167661667, "aurc": 0.76326341368258, "acc": 93.87862086296082, "bnd_ece": 8.854340016841888, "bnd_nll": 0.7086306214332581, "bnd_brier": 0.4037775695323944, "bnd_acc": 71.79341316223145, "int_ece": 0.5612611304968596, "int_nll": 0.09059008955955505, "int_brier": 0.04604020714759827, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "TS", "n_cal_points": 810714, "time": 0.03854560852050781, "ece": 0.3267418360337615, "nll": 0.16777274012565613, "brier": 0.09091544151306152, "aurc": 0.7632949855178595, "acc": 93.87862086296082, "T": 1.0420199632644653, "bnd_ece": 8.146288990974426, "bnd_nll": 0.6988978385925293, "bnd_brier": 0.4015692174434662, "bnd_acc": 71.79341316223145, "int_ece": 0.7996034808456898, "int_nll": 0.0913415178656578, "int_brier": 0.04621100053191185, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "VS", "n_cal_points": 810714, "time": 53.37777781486511, "ece": 0.596931716427207, "nll": 0.2706465423107147, "brier": 0.09403252601623535, "aurc": 1.1598176322877407, "acc": 93.71609091758728, "bnd_ece": 9.027455747127533, "bnd_nll": 0.7891486287117004, "bnd_brier": 0.4058292508125305, "bnd_acc": 71.67911529541016, "int_ece": 0.6162727251648903, "int_nll": 0.196031853556633, "int_brier": 0.04916362464427948, "int_acc": 96.88730835914612, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "ETS", "n_cal_points": 810714, "time": 0.2521021366119385, "ece": 0.3305103396996856, "nll": 0.1677771359682083, "brier": 0.09091661125421524, "aurc": 0.7632953580468893, "acc": 93.87862086296082, "bnd_ece": 8.155325055122375, "bnd_nll": 0.6990078687667847, "bnd_brier": 0.4015960693359375, "bnd_acc": 71.79341316223145, "int_ece": 0.796741247177124, "int_nll": 0.09133071452379227, "int_brier": 0.04620847851037979, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "RBS", "n_cal_points": 810714, "time": 0.06704187393188477, "ece": 0.2892589196562767, "nll": 0.16760598123073578, "brier": 0.09080630540847778, "aurc": 0.7610952481627464, "acc": 93.87862086296082, "bnd_ece": 7.642750442028046, "bnd_nll": 0.6999250650405884, "bnd_brier": 0.40135419368743896, "bnd_acc": 71.79341316223145, "int_ece": 0.768944900482893, "int_nll": 0.0910029411315918, "int_brier": 0.04611710458993912, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "CaGCN", "n_cal_points": 810714, "time": 57.04176473617554, "ece": 0.4913817159831524, "nll": 0.16807757318019867, "brier": 0.09098643809556961, "aurc": 0.7638628128916025, "acc": 93.87862086296082, "bnd_ece": 8.542389422655106, "bnd_nll": 0.7040277123451233, "bnd_brier": 0.4027325212955475, "bnd_acc": 71.79341316223145, "int_ece": 0.6689381785690784, "int_nll": 0.09095200896263123, "int_brier": 0.046124812215566635, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "ISTS", "n_cal_points": 810714, "time": 2.02453875541687, "ece": 0.3586644772440195, "nll": 0.16725784540176392, "brier": 0.09066366404294968, "aurc": 0.7572940550744534, "acc": 93.87862086296082, "lam": 0.1, "w": [0.0049454630352556705, -0.0032852457370609045, -0.00906202383339405, 0.037050761282444, -0.010898751206696033, 0.0009471020312048495, -0.00035462481901049614], "b": 0.5167832970619202, "bnd_ece": 8.03186222910881, "bnd_nll": 0.6994410753250122, "bnd_brier": 0.40176910161972046, "bnd_acc": 71.79341316223145, "int_ece": 0.7510506082326174, "int_nll": 0.09067437052726746, "int_brier": 0.04589423909783363, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "UNCAL", "n_cal_points": 812074, "time": 0.0, "ece": 0.6248561665415764, "nll": 0.16834023594856262, "brier": 0.09104394167661667, "aurc": 0.76326341368258, "acc": 93.87862086296082, "bnd_ece": 8.854340016841888, "bnd_nll": 0.7086306214332581, "bnd_brier": 0.4037775695323944, "bnd_acc": 71.79341316223145, "int_ece": 0.5612611304968596, "int_nll": 0.09059008955955505, "int_brier": 0.04604020714759827, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "TS", "n_cal_points": 812074, "time": 0.051423072814941406, "ece": 0.24163364432752132, "nll": 0.16776177287101746, "brier": 0.09087273478507996, "aurc": 0.7635108195245266, "acc": 93.87862086296082, "T": 1.1191602945327759, "bnd_ece": 6.871851533651352, "bnd_nll": 0.6845449209213257, "bnd_brier": 0.3981001079082489, "bnd_acc": 71.79341316223145, "int_ece": 1.2619605287909508, "int_nll": 0.09339442849159241, "int_brier": 0.0466613695025444, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "VS", "n_cal_points": 812074, "time": 50.058637857437134, "ece": 0.19946268294006586, "nll": 0.17097805440425873, "brier": 0.09199658781290054, "aurc": 0.7957360707223415, "acc": 93.80574226379395, "bnd_ece": 8.536481112241745, "bnd_nll": 0.7080860137939453, "bnd_brier": 0.40357497334480286, "bnd_acc": 71.74840569496155, "int_ece": 1.0688956826925278, "int_nll": 0.09368587285280228, "int_brier": 0.04715908691287041, "int_acc": 96.97989821434021, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "ETS", "n_cal_points": 812074, "time": 0.24640536308288574, "ece": 0.23646850604563951, "nll": 0.16775713860988617, "brier": 0.09087197482585907, "aurc": 0.7635110523551702, "acc": 93.87862086296082, "bnd_ece": 6.884504109621048, "bnd_nll": 0.6846561431884766, "bnd_brier": 0.3981313109397888, "bnd_acc": 71.79341316223145, "int_ece": 1.2576119974255562, "int_nll": 0.09337311238050461, "int_brier": 0.046656012535095215, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "RBS", "n_cal_points": 812074, "time": 0.0632944107055664, "ece": 0.21988500375300646, "nll": 0.1679832935333252, "brier": 0.09096113592386246, "aurc": 0.7660393137484789, "acc": 93.87862086296082, "bnd_ece": 7.256109267473221, "bnd_nll": 0.6840224862098694, "bnd_brier": 0.3982369303703308, "bnd_acc": 71.79341316223145, "int_ece": 1.2850681319832802, "int_nll": 0.09372300654649734, "int_brier": 0.04674280807375908, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "CaGCN", "n_cal_points": 812074, "time": 36.38059663772583, "ece": 0.1282656565308571, "nll": 0.16773086786270142, "brier": 0.09088564664125443, "aurc": 0.7645450532436371, "acc": 93.87862086296082, "bnd_ece": 7.347387075424194, "bnd_nll": 0.6889210939407349, "bnd_brier": 0.39924123883247375, "bnd_acc": 71.79341316223145, "int_ece": 1.1035218834877014, "int_nll": 0.09272933006286621, "int_brier": 0.0465119369328022, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "ISTS", "n_cal_points": 812074, "time": 1.9603843688964844, "ece": 0.24142088368535042, "nll": 0.16776122152805328, "brier": 0.09087248891592026, "aurc": 0.7635048590600491, "acc": 93.87862086296082, "lam": 100.0, "w": [2.313754339411389e-05, -1.3523240340873599e-05, 2.296319735251018e-06, 4.442524004844017e-05, 1.6400537106164848e-06, 3.614320667111315e-05, 1.951608464878518e-05], "b": 0.6486374139785767, "bnd_ece": 6.872474402189255, "bnd_nll": 0.6845448017120361, "bnd_brier": 0.3981011211872101, "bnd_acc": 71.79341316223145, "int_ece": 1.2618578970432281, "int_nll": 0.09339381009340286, "int_brier": 0.04666094481945038, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "UNCAL", "n_cal_points": 816089, "time": 0.0, "ece": 0.6248561665415764, "nll": 0.16834023594856262, "brier": 0.09104394167661667, "aurc": 0.76326341368258, "acc": 93.87862086296082, "bnd_ece": 8.854340016841888, "bnd_nll": 0.7086306214332581, "bnd_brier": 0.4037775695323944, "bnd_acc": 71.79341316223145, "int_ece": 0.5612611304968596, "int_nll": 0.09059008955955505, "int_brier": 0.04604020714759827, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "TS", "n_cal_points": 816089, "time": 0.0417938232421875, "ece": 0.13387271901592612, "nll": 0.16761155426502228, "brier": 0.09086531400680542, "aurc": 0.7633738219738007, "acc": 93.87862086296082, "T": 1.077152967453003, "bnd_ece": 7.5617715716362, "bnd_nll": 0.6918397545814514, "bnd_brier": 0.3998982608318329, "bnd_acc": 71.79341316223145, "int_ece": 1.0056870058178902, "int_nll": 0.09217285364866257, "int_brier": 0.04639412835240364, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "VS", "n_cal_points": 816089, "time": 50.48781228065491, "ece": 0.4888005554676056, "nll": 0.17867740988731384, "brier": 0.09394136816263199, "aurc": 0.8858164772391319, "acc": 93.64975094795227, "bnd_ece": 9.609507024288177, "bnd_nll": 0.7460894584655762, "bnd_brier": 0.4127151668071747, "bnd_acc": 71.10651135444641, "int_ece": 0.830237939953804, "int_nll": 0.0970243513584137, "int_brier": 0.04806843400001526, "int_acc": 96.89382910728455, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "ETS", "n_cal_points": 816089, "time": 0.24302959442138672, "ece": 0.13418705202639103, "nll": 0.16761186718940735, "brier": 0.09086551517248154, "aurc": 0.7633744273334742, "acc": 93.87862086296082, "bnd_ece": 7.566308230161667, "bnd_nll": 0.6918853521347046, "bnd_brier": 0.39991071820259094, "bnd_acc": 71.79341316223145, "int_ece": 1.0041914880275726, "int_nll": 0.09216663241386414, "int_brier": 0.046392567455768585, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "RBS", "n_cal_points": 816089, "time": 0.07452750205993652, "ece": 0.12392299249768257, "nll": 0.16758331656455994, "brier": 0.09085171669721603, "aurc": 0.7630287203937769, "acc": 93.87862086296082, "bnd_ece": 7.501829415559769, "bnd_nll": 0.6919353604316711, "bnd_brier": 0.3998733162879944, "bnd_acc": 71.79341316223145, "int_ece": 1.0021373629570007, "int_nll": 0.0921267718076706, "int_brier": 0.04638216271996498, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "CaGCN", "n_cal_points": 816089, "time": 36.59442758560181, "ece": 0.9318407624959946, "nll": 0.16944167017936707, "brier": 0.09124211221933365, "aurc": 0.7631690707057714, "acc": 93.87862086296082, "bnd_ece": 9.581070393323898, "bnd_nll": 0.7209401726722717, "bnd_brier": 0.4062495529651642, "bnd_acc": 71.79341316223145, "int_ece": 0.31528621912002563, "int_nll": 0.09007862210273743, "int_brier": 0.04591117426753044, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "ISTS", "n_cal_points": 816089, "time": 2.127044439315796, "ece": 0.15133648412302136, "nll": 0.16705277562141418, "brier": 0.09060301631689072, "aurc": 0.7575636729598045, "acc": 93.87862086296082, "lam": 0.1, "w": [0.0064149354584515095, 0.003465129528194666, -0.005870390683412552, 0.036727793514728546, -0.005971328821033239, 0.018357034772634506, -0.011598431505262852], "b": 0.5701619982719421, "bnd_ece": 7.425429672002792, "bnd_nll": 0.6918420791625977, "bnd_brier": 0.399806410074234, "bnd_acc": 71.79341316223145, "int_ece": 0.9906518273055553, "int_nll": 0.09153331071138382, "int_brier": 0.04610730707645416, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "UNCAL", "n_cal_points": 813272, "time": 0.0, "ece": 0.6248561665415764, "nll": 0.16834023594856262, "brier": 0.09104394167661667, "aurc": 0.76326341368258, "acc": 93.87862086296082, "bnd_ece": 8.854340016841888, "bnd_nll": 0.7086306214332581, "bnd_brier": 0.4037775695323944, "bnd_acc": 71.79341316223145, "int_ece": 0.5612611304968596, "int_nll": 0.09059008955955505, "int_brier": 0.04604020714759827, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "TS", "n_cal_points": 813272, "time": 0.03711652755737305, "ece": 0.25401655584573746, "nll": 0.16769829392433167, "brier": 0.09089571982622147, "aurc": 0.7633124943822622, "acc": 93.87862086296082, "T": 1.0521240234375, "bnd_ece": 7.977481931447983, "bnd_nll": 0.696772575378418, "bnd_brier": 0.4010726511478424, "bnd_acc": 71.79341316223145, "int_ece": 0.8584331721067429, "int_nll": 0.09156220406293869, "int_brier": 0.04625990241765976, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "VS", "n_cal_points": 813272, "time": 52.93850803375244, "ece": 0.6477782037109137, "nll": 0.17267189919948578, "brier": 0.09275499731302261, "aurc": 0.8146020583808422, "acc": 93.76579523086548, "bnd_ece": 9.601771086454391, "bnd_nll": 0.725753903388977, "bnd_brier": 0.41001197695732117, "bnd_acc": 71.44437432289124, "int_ece": 0.6408169865608215, "int_nll": 0.09308099001646042, "int_brier": 0.04710033908486366, "int_acc": 96.97795510292053, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "ETS", "n_cal_points": 813272, "time": 0.2922208309173584, "ece": 0.2568803960457444, "nll": 0.16770076751708984, "brier": 0.09089644998311996, "aurc": 0.7633128203451633, "acc": 93.87862086296082, "bnd_ece": 7.984422147274017, "bnd_nll": 0.6968519687652588, "bnd_brier": 0.4010928273200989, "bnd_acc": 71.79341316223145, "int_ece": 0.8561168797314167, "int_nll": 0.09155360609292984, "int_brier": 0.046257831156253815, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "RBS", "n_cal_points": 813272, "time": 0.08450579643249512, "ece": 0.23776576854288578, "nll": 0.1676017940044403, "brier": 0.09084242582321167, "aurc": 0.7621452677994967, "acc": 93.87862086296082, "bnd_ece": 7.750279456377029, "bnd_nll": 0.6971713900566101, "bnd_brier": 0.4009648263454437, "bnd_acc": 71.79341316223145, "int_ece": 0.8433181792497635, "int_nll": 0.09139443188905716, "int_brier": 0.046214472502470016, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "CaGCN", "n_cal_points": 813272, "time": 36.91375803947449, "ece": 1.143970713019371, "nll": 0.17054717242717743, "brier": 0.09147009253501892, "aurc": 0.7635808549821377, "acc": 93.87862086296082, "bnd_ece": 10.15155017375946, "bnd_nll": 0.730309784412384, "bnd_brier": 0.40832698345184326, "bnd_acc": 71.79341316223145, "int_ece": 0.15574581921100616, "int_nll": 0.0899948999285698, "int_brier": 0.045872997492551804, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "ISTS", "n_cal_points": 813272, "time": 2.0930957794189453, "ece": 0.2907486166805029, "nll": 0.1672096997499466, "brier": 0.09066963940858841, "aurc": 0.7574762217700481, "acc": 93.87862086296082, "lam": 0.1, "w": [0.008228675462305546, -0.0015539219602942467, -0.006785031408071518, 0.03395446017384529, -0.00703774206340313, 0.018044058233499527, -0.0004954338073730469], "b": 0.5350378751754761, "bnd_ece": 7.953310012817383, "bnd_nll": 0.6971805691719055, "bnd_brier": 0.4013570547103882, "bnd_acc": 71.79341316223145, "int_ece": 0.817536748945713, "int_nll": 0.09094458818435669, "int_brier": 0.04596037045121193, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "UNCAL", "n_cal_points": 810740, "time": 0.0, "ece": 0.6248561665415764, "nll": 0.16834023594856262, "brier": 0.09104394167661667, "aurc": 0.76326341368258, "acc": 93.87862086296082, "bnd_ece": 8.854340016841888, "bnd_nll": 0.7086306214332581, "bnd_brier": 0.4037775695323944, "bnd_acc": 71.79341316223145, "int_ece": 0.5612611304968596, "int_nll": 0.09059008955955505, "int_brier": 0.04604020714759827, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "TS", "n_cal_points": 810740, "time": 0.061575889587402344, "ece": 0.46831234358251095, "nll": 0.16798755526542664, "brier": 0.09096670150756836, "aurc": 0.7632737047970295, "acc": 93.87862086296082, "T": 1.02218759059906, "bnd_ece": 8.47926139831543, "bnd_nll": 0.7033061981201172, "bnd_brier": 0.4025823771953583, "bnd_acc": 71.79341316223145, "int_ece": 0.686334166675806, "int_nll": 0.09095287322998047, "int_brier": 0.046123847365379333, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "VS", "n_cal_points": 810740, "time": 47.403568506240845, "ece": 0.911320373415947, "nll": 0.19600810110569, "brier": 0.09398620575666428, "aurc": 0.8749137632548809, "acc": 93.7366247177124, "bnd_ece": 10.120964795351028, "bnd_nll": 0.7989413142204285, "bnd_brier": 0.41324588656425476, "bnd_acc": 71.50397896766663, "int_ece": 0.4159232135862112, "int_nll": 0.10924337059259415, "int_brier": 0.04804333671927452, "int_acc": 96.93600535392761, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "ETS", "n_cal_points": 810740, "time": 0.2515385150909424, "ece": 0.4709376487880945, "nll": 0.16799232363700867, "brier": 0.0909678265452385, "aurc": 0.7632737047970295, "acc": 93.87862086296082, "bnd_ece": 8.485570549964905, "bnd_nll": 0.7033905386924744, "bnd_brier": 0.40260201692581177, "bnd_acc": 71.79341316223145, "int_ece": 0.6843258626759052, "int_nll": 0.09094620496034622, "int_brier": 0.046122316271066666, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "RBS", "n_cal_points": 810740, "time": 0.08056211471557617, "ece": 0.4396463744342327, "nll": 0.1678449809551239, "brier": 0.0908701941370964, "aurc": 0.7614117115736008, "acc": 93.87862086296082, "bnd_ece": 8.084724843502045, "bnd_nll": 0.7040096521377563, "bnd_brier": 0.4023502767086029, "bnd_acc": 71.79341316223145, "int_ece": 0.6613089703023434, "int_nll": 0.0906885415315628, "int_brier": 0.04604685679078102, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "CaGCN", "n_cal_points": 810740, "time": 36.716859340667725, "ece": 0.6345142610371113, "nll": 0.16845619678497314, "brier": 0.09109359234571457, "aurc": 0.7644690107554197, "acc": 93.87862086296082, "bnd_ece": 8.936537057161331, "bnd_nll": 0.7085476517677307, "bnd_brier": 0.4039582908153534, "bnd_acc": 71.79341316223145, "int_ece": 0.5616693291813135, "int_nll": 0.09073466807603836, "int_brier": 0.04607100784778595, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "ISTS", "n_cal_points": 810740, "time": 2.1123769283294678, "ece": 0.5108021665364504, "nll": 0.16746485233306885, "brier": 0.09071601927280426, "aurc": 0.7566584274172783, "acc": 93.87862086296082, "lam": 0.1, "w": [0.006961257196962833, -0.004369348753243685, -0.011102377437055111, 0.03779945150017738, -0.011194605380296707, 0.011992094106972218, 0.005106978118419647], "b": 0.48756664991378784, "bnd_ece": 8.387333899736404, "bnd_nll": 0.7039440274238586, "bnd_brier": 0.4029652774333954, "bnd_acc": 71.79341316223145, "int_ece": 0.6336325313895941, "int_nll": 0.09026315808296204, "int_brier": 0.04578198865056038, "int_acc": 97.05678224563599, "bnd_frac": 0.12580104172229767}


==> anc/supplementary_data/pointcloud/r3/pcls_calib_r3.jsonl <==
{"test": "test", "seed": 0, "size": 20, "draw": 0, "method": "RBSo", "n_cal_points": 40960, "time": 2.5266172885894775, "ece": 1.2746023014187813, "nll": 0.17833153903484344, "brier": 0.09405893087387085, "aurc": 0.8365525864064693, "acc": 93.69528889656067, "bins": 3, "bnd_ece": 11.210627853870392, "bnd_nll": 0.765554666519165, "bnd_brier": 0.42104601860046387, "bnd_acc": 71.39403820037842, "int_ece": 0.24984553456306458, "int_nll": 0.09382755309343338, "int_brier": 0.04700406640768051, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 0, "method": "HTS", "n_cal_points": 40960, "time": 1.3908164501190186, "ece": 1.381503976881504, "nll": 0.1793089359998703, "brier": 0.09475577622652054, "aurc": 0.844152458012104, "acc": 93.69528889656067, "lam": 100.0, "b": 0.11674927920103073, "n_params": 2, "bnd_ece": 12.25353479385376, "bnd_nll": 0.7649657130241394, "bnd_brier": 0.4228755831718445, "bnd_acc": 71.39403820037842, "int_ece": 0.33188839443027973, "int_nll": 0.09503036737442017, "int_brier": 0.047537900507450104, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 0, "method": "LTS", "n_cal_points": 40960, "time": 1.5214605331420898, "ece": 1.381724700331688, "nll": 0.17931027710437775, "brier": 0.09475623071193695, "aurc": 0.8441421203315258, "acc": 93.69528889656067, "lam": 100.0, "b": 0.11674927920103073, "n_params": 7, "bnd_ece": 12.254387885332108, "bnd_nll": 0.7649738192558289, "bnd_brier": 0.4228792190551758, "bnd_acc": 71.39403820037842, "int_ece": 0.3320494666695595, "int_nll": 0.09503073990345001, "int_brier": 0.0475379079580307, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 1, "method": "RBSo", "n_cal_points": 40718, "time": 1.6189568042755127, "ece": 0.8750751614570618, "nll": 0.17821356654167175, "brier": 0.0938066691160202, "aurc": 0.8489866741001606, "acc": 93.69528889656067, "bins": 2, "bnd_ece": 9.792852401733398, "bnd_nll": 0.7222889065742493, "bnd_brier": 0.4127436876296997, "bnd_acc": 71.39403820037842, "int_ece": 1.306127943098545, "int_nll": 0.09991874545812607, "int_brier": 0.047910239547491074, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 1, "method": "HTS", "n_cal_points": 40718, "time": 1.5510716438293457, "ece": 0.3795393742620945, "nll": 0.17672958970069885, "brier": 0.09353308379650116, "aurc": 0.8424864150583744, "acc": 93.69528889656067, "lam": 0.1, "b": 0.2888004779815674, "n_params": 2, "bnd_ece": 8.656319975852966, "bnd_nll": 0.718238890171051, "bnd_brier": 0.4093182682991028, "bnd_acc": 71.39403820037842, "int_ece": 1.323900744318962, "int_nll": 0.0988040342926979, "int_brier": 0.04809022322297096, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 1, "method": "LTS", "n_cal_points": 40718, "time": 2.1105782985687256, "ece": 0.8661950007081032, "nll": 0.17815236747264862, "brier": 0.09377140551805496, "aurc": 0.848450418561697, "acc": 93.69528889656067, "lam": 100.0, "b": 0.33672162890434265, "n_params": 7, "bnd_ece": 9.744468331336975, "bnd_nll": 0.7222005128860474, "bnd_brier": 0.41267675161361694, "bnd_acc": 71.39403820037842, "int_ece": 1.3089630752801895, "int_nll": 0.09986148029565811, "int_brier": 0.047879528254270554, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 2, "method": "RBSo", "n_cal_points": 40960, "time": 1.7202205657958984, "ece": 0.7347989827394485, "nll": 0.17759118974208832, "brier": 0.09393545240163803, "aurc": 0.8453394286334515, "acc": 93.69528889656067, "bins": 2, "bnd_ece": 10.608001053333282, "bnd_nll": 0.7366576790809631, "bnd_brier": 0.41627541184425354, "bnd_acc": 71.39403820037842, "int_ece": 0.860618706792593, "int_nll": 0.09713908284902573, "int_brier": 0.04754931479692459, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 2, "method": "HTS", "n_cal_points": 40960, "time": 1.361194372177124, "ece": 0.7651462219655514, "nll": 0.1777718961238861, "brier": 0.09403813630342484, "aurc": 0.8466813713312149, "acc": 93.69528889656067, "lam": 100.0, "b": 0.2527589797973633, "n_params": 2, "bnd_ece": 10.730651021003723, "bnd_nll": 0.7364836931228638, "bnd_brier": 0.41637080907821655, "bnd_acc": 71.39403820037842, "int_ece": 0.8658298291265965, "int_nll": 0.09737084060907364, "int_brier": 0.04765306040644646, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 2, "method": "LTS", "n_cal_points": 40960, "time": 2.2685463428497314, "ece": 0.7670980878174305, "nll": 0.17776669561862946, "brier": 0.09403852373361588, "aurc": 0.8466050960123539, "acc": 93.69528889656067, "lam": 100.0, "b": 0.25275927782058716, "n_params": 7, "bnd_ece": 10.73433831334114, "bnd_nll": 0.7364961504936218, "bnd_brier": 0.4163883328437805, "bnd_acc": 71.39403820037842, "int_ece": 0.8654514327645302, "int_nll": 0.09736306965351105, "int_brier": 0.047650981694459915, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 3, "method": "RBSo", "n_cal_points": 40215, "time": 1.69439697265625, "ece": 0.8127819746732712, "nll": 0.1777781844139099, "brier": 0.09383594989776611, "aurc": 0.847101490944624, "acc": 93.69528889656067, "bins": 2, "bnd_ece": 10.154227912425995, "bnd_nll": 0.7284925580024719, "bnd_brier": 0.4143013060092926, "bnd_acc": 71.39403820037842, "int_ece": 1.0970229282975197, "int_nll": 0.09852799773216248, "int_brier": 0.04771958664059639, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 3, "method": "HTS", "n_cal_points": 40215, "time": 1.493816614151001, "ece": 0.4679301753640175, "nll": 0.1766231656074524, "brier": 0.0936281830072403, "aurc": 0.8427302353084087, "acc": 93.69528889656067, "lam": 0.1, "b": 0.257023423910141, "n_params": 2, "bnd_ece": 9.379351139068604, "bnd_nll": 0.7250797748565674, "bnd_brier": 0.41158512234687805, "bnd_acc": 71.39403820037842, "int_ece": 1.0942391119897366, "int_nll": 0.09769788384437561, "int_brier": 0.04787280037999153, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 3, "method": "LTS", "n_cal_points": 40215, "time": 1.8307428359985352, "ece": 0.8237432688474655, "nll": 0.1778484284877777, "brier": 0.09387499839067459, "aurc": 0.8475674316287041, "acc": 93.69528889656067, "lam": 100.0, "b": 0.29808688163757324, "n_params": 7, "bnd_ece": 10.202241688966751, "bnd_nll": 0.7284663915634155, "bnd_brier": 0.41434162855148315, "bnd_acc": 71.39403820037842, "int_ece": 1.0981997475028038, "int_nll": 0.09861209243535995, "int_brier": 0.047758445143699646, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 4, "method": "RBSo", "n_cal_points": 40960, "time": 1.7476563453674316, "ece": 1.0287269949913025, "nll": 0.17787836492061615, "brier": 0.09405934810638428, "aurc": 0.8414961397647858, "acc": 93.69528889656067, "bins": 2, "bnd_ece": 11.117389798164368, "bnd_nll": 0.7529439330101013, "bnd_brier": 0.41970953345298767, "bnd_acc": 71.39403820037842, "int_ece": 0.5154692102223635, "int_nll": 0.09512390196323395, "int_brier": 0.04719686508178711, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 4, "method": "HTS", "n_cal_points": 40960, "time": 1.48055100440979, "ece": 1.0616566054522991, "nll": 0.17829781770706177, "brier": 0.09439672529697418, "aurc": 0.8452158421278, "acc": 93.69528889656067, "lam": 100.0, "b": 0.1773519515991211, "n_params": 2, "bnd_ece": 11.58650666475296, "bnd_nll": 0.7514241337776184, "bnd_brier": 0.41990339756011963, "bnd_acc": 71.39403820037842, "int_ece": 0.538360234349966, "int_nll": 0.09582242369651794, "int_brier": 0.047554902732372284, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 20, "draw": 4, "method": "LTS", "n_cal_points": 40960, "time": 1.598374605178833, "ece": 1.061786338686943, "nll": 0.17829851806163788, "brier": 0.09439697116613388, "aurc": 0.8452096022665501, "acc": 93.69528889656067, "lam": 100.0, "b": 0.1773519515991211, "n_params": 7, "bnd_ece": 11.587058007717133, "bnd_nll": 0.7514284253120422, "bnd_brier": 0.41990557312965393, "bnd_acc": 71.39403820037842, "int_ece": 0.5383709911257029, "int_nll": 0.09582262486219406, "int_brier": 0.047554872930049896, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 0, "method": "RBSo", "n_cal_points": 203457, "time": 1.8555045127868652, "ece": 0.7833262905478477, "nll": 0.17787835001945496, "brier": 0.09348003566265106, "aurc": 0.8450875990092754, "acc": 93.69528889656067, "bins": 3, "bnd_ece": 9.07457023859024, "bnd_nll": 0.7193561792373657, "bnd_brier": 0.41136810183525085, "bnd_acc": 71.39403820037842, "int_ece": 1.4123916625976562, "int_nll": 0.09995733201503754, "int_brier": 0.04773455485701561, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 0, "method": "HTS", "n_cal_points": 203457, "time": 1.5146899223327637, "ece": 0.5397998727858067, "nll": 0.17749424278736115, "brier": 0.09355458617210388, "aurc": 0.8446658030152321, "acc": 93.69528889656067, "lam": 0.1, "b": 0.3386169373989105, "n_params": 2, "bnd_ece": 8.591534942388535, "bnd_nll": 0.7144296765327454, "bnd_brier": 0.4090167284011841, "bnd_acc": 71.39403820037842, "int_ece": 1.5041637234389782, "int_nll": 0.10022690147161484, "int_brier": 0.048158198595047, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 0, "method": "LTS", "n_cal_points": 203457, "time": 1.5790071487426758, "ece": 0.8840955793857574, "nll": 0.17836607992649078, "brier": 0.09373512864112854, "aurc": 0.848887674510479, "acc": 93.69528889656067, "lam": 100.0, "b": 0.35462844371795654, "n_params": 7, "bnd_ece": 9.531722962856293, "bnd_nll": 0.7194750905036926, "bnd_brier": 0.4119332730770111, "bnd_acc": 71.39403820037842, "int_ece": 1.4144720509648323, "int_nll": 0.10049815475940704, "int_brier": 0.04794503375887871, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 1, "method": "RBSo", "n_cal_points": 203991, "time": 1.8782641887664795, "ece": 0.3499706741422415, "nll": 0.17644654214382172, "brier": 0.09327837824821472, "aurc": 0.8367435075342655, "acc": 93.69528889656067, "bins": 4, "bnd_ece": 8.55526477098465, "bnd_nll": 0.7366672158241272, "bnd_brier": 0.4128613770008087, "bnd_acc": 71.39403820037842, "int_ece": 0.8397646248340607, "int_nll": 0.0958283394575119, "int_brier": 0.047288987785577774, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 1, "method": "HTS", "n_cal_points": 203991, "time": 1.700380802154541, "ece": 0.4415131639689207, "nll": 0.1765134185552597, "brier": 0.09367027878761292, "aurc": 0.8421777747571468, "acc": 93.69528889656067, "lam": 0.1, "b": 0.2317526489496231, "n_params": 2, "bnd_ece": 9.612754732370377, "bnd_nll": 0.7286706566810608, "bnd_brier": 0.4123936891555786, "bnd_acc": 71.39403820037842, "int_ece": 0.9805611334741116, "int_nll": 0.0970555990934372, "int_brier": 0.04780460149049759, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 1, "method": "LTS", "n_cal_points": 203991, "time": 1.7937166690826416, "ece": 0.6825821939855814, "nll": 0.17739127576351166, "brier": 0.0939444825053215, "aurc": 0.8486044593155384, "acc": 93.69528889656067, "lam": 0.1, "b": 0.23068863153457642, "n_params": 7, "bnd_ece": 10.453418642282486, "bnd_nll": 0.7352024912834167, "bnd_brier": 0.4152803122997284, "bnd_acc": 71.39403820037842, "int_ece": 0.8933736011385918, "int_nll": 0.09711983054876328, "int_brier": 0.0477028414607048, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 2, "method": "RBSo", "n_cal_points": 203137, "time": 1.8668270111083984, "ece": 0.9723416529595852, "nll": 0.17732276022434235, "brier": 0.09370821714401245, "aurc": 0.8369268849492073, "acc": 93.69528889656067, "bins": 3, "bnd_ece": 10.40230244398117, "bnd_nll": 0.7540687322616577, "bnd_brier": 0.4183492660522461, "bnd_acc": 71.39403820037842, "int_ece": 0.43480871245265007, "int_nll": 0.09432650357484818, "int_brier": 0.046990957111120224, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 2, "method": "HTS", "n_cal_points": 203137, "time": 1.5619947910308838, "ece": 1.0935936123132706, "nll": 0.178372323513031, "brier": 0.09442869573831558, "aurc": 0.8451083675026894, "acc": 93.69528889656067, "lam": 100.0, "b": 0.1714966595172882, "n_params": 2, "bnd_ece": 11.651548743247986, "bnd_nll": 0.7526689171791077, "bnd_brier": 0.4201846718788147, "bnd_acc": 71.39403820037842, "int_ece": 0.5165629088878632, "int_nll": 0.09572853893041611, "int_brier": 0.0475509874522686, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 2, "method": "LTS", "n_cal_points": 203137, "time": 1.7547154426574707, "ece": 1.093986164778471, "nll": 0.17837269604206085, "brier": 0.09442922472953796, "aurc": 0.8450886234641075, "acc": 93.69528889656067, "lam": 100.0, "b": 0.1714966595172882, "n_params": 7, "bnd_ece": 11.652881652116776, "bnd_nll": 0.7526787519454956, "bnd_brier": 0.4201909005641937, "bnd_acc": 71.39403820037842, "int_ece": 0.5163874477148056, "int_nll": 0.09572754800319672, "int_brier": 0.04755069315433502, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 3, "method": "RBSo", "n_cal_points": 203691, "time": 1.9578125476837158, "ece": 0.6472136825323105, "nll": 0.178243950009346, "brier": 0.09321364760398865, "aurc": 0.841065775603056, "acc": 93.69528889656067, "bins": 4, "bnd_ece": 7.106798887252808, "bnd_nll": 0.7138972878456116, "bnd_brier": 0.4080101549625397, "bnd_acc": 71.39403820037842, "int_ece": 1.7170906066894531, "int_nll": 0.10116110742092133, "int_brier": 0.04791305959224701, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 3, "method": "HTS", "n_cal_points": 203691, "time": 1.5010371208190918, "ece": 0.6739712320268154, "nll": 0.1784450113773346, "brier": 0.09356264770030975, "aurc": 0.8453057147562504, "acc": 93.69528889656067, "lam": 0.1, "b": 0.3905542492866516, "n_params": 2, "bnd_ece": 7.813939452171326, "bnd_nll": 0.707261860370636, "bnd_brier": 0.4067763090133667, "bnd_acc": 71.39403820037842, "int_ece": 1.8437787890434265, "int_nll": 0.10234598070383072, "int_brier": 0.048489827662706375, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 3, "method": "LTS", "n_cal_points": 203691, "time": 1.7599494457244873, "ece": 0.67610964179039, "nll": 0.1798820048570633, "brier": 0.0937933474779129, "aurc": 0.8982539176940918, "acc": 93.69528889656067, "lam": 0.01, "b": 0.31918489933013916, "n_params": 7, "bnd_ece": 8.316466957330704, "bnd_nll": 0.714640736579895, "bnd_brier": 0.4087003767490387, "bnd_acc": 71.39403820037842, "int_ece": 1.8092282116413116, "int_nll": 0.10292788594961166, "int_brier": 0.048476867377758026, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 4, "method": "RBSo", "n_cal_points": 204377, "time": 1.8821642398834229, "ece": 0.7263447158038616, "nll": 0.17744430899620056, "brier": 0.0936012789607048, "aurc": 0.8442312479019165, "acc": 93.69528889656067, "bins": 2, "bnd_ece": 9.780807793140411, "bnd_nll": 0.7296947240829468, "bnd_brier": 0.4142778515815735, "bnd_acc": 71.39403820037842, "int_ece": 1.0988921858370304, "int_nll": 0.0979730561375618, "int_brier": 0.047454506158828735, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 4, "method": "HTS", "n_cal_points": 204377, "time": 1.5205225944519043, "ece": 0.18369656754657626, "nll": 0.1762116700410843, "brier": 0.09351424127817154, "aurc": 0.838664174079895, "acc": 93.69528889656067, "lam": 0.01, "b": 0.20680595934391022, "n_params": 2, "bnd_ece": 7.67940878868103, "bnd_nll": 0.7201131582260132, "bnd_brier": 0.4070294201374054, "bnd_acc": 71.39403820037842, "int_ece": 1.3042422942817211, "int_nll": 0.09794187545776367, "int_brier": 0.048398036509752274, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 100, "draw": 4, "method": "LTS", "n_cal_points": 204377, "time": 1.7441112995147705, "ece": 0.8094323799014091, "nll": 0.17771020531654358, "brier": 0.09385426342487335, "aurc": 0.8454213850200176, "acc": 93.69528889656067, "lam": 1.0, "b": 0.29288002848625183, "n_params": 7, "bnd_ece": 10.17700880765915, "bnd_nll": 0.7283504605293274, "bnd_brier": 0.4141955077648163, "bnd_acc": 71.39403820037842, "int_ece": 1.089431717991829, "int_nll": 0.09847065806388855, "int_brier": 0.04775576293468475, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 812232, "time": 2.0950968265533447, "ece": 0.6091011222451925, "nll": 0.17655262351036072, "brier": 0.09343672543764114, "aurc": 0.8366629481315613, "acc": 93.69528889656067, "bins": 4, "bnd_ece": 9.578743577003479, "bnd_nll": 0.7405654788017273, "bnd_brier": 0.4149460792541504, "bnd_acc": 71.39403820037842, "int_ece": 0.7175453938543797, "int_nll": 0.09538871049880981, "int_brier": 0.04717012867331505, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 812232, "time": 1.774484634399414, "ece": 0.43194927275180817, "nll": 0.1761457473039627, "brier": 0.09362773597240448, "aurc": 0.839962437748909, "acc": 93.69528889656067, "lam": 0.01, "b": 0.17885157465934753, "n_params": 2, "bnd_ece": 9.444871544837952, "bnd_nll": 0.7318398356437683, "bnd_brier": 0.411969929933548, "bnd_acc": 71.39403820037842, "int_ece": 0.872697401791811, "int_nll": 0.09617894887924194, "int_brier": 0.04781689494848251, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "LTS", "n_cal_points": 812232, "time": 1.7391502857208252, "ece": 0.61168372631073, "nll": 0.1766260266304016, "brier": 0.09385106712579727, "aurc": 0.8355971425771713, "acc": 93.69528889656067, "lam": 0.01, "b": 0.19841377437114716, "n_params": 7, "bnd_ece": 10.25698259472847, "bnd_nll": 0.7346694469451904, "bnd_brier": 0.4146902561187744, "bnd_acc": 71.39403820037842, "int_ece": 0.793745368719101, "int_nll": 0.09632112830877304, "int_brier": 0.04768091067671776, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 815090, "time": 1.9763109683990479, "ece": 0.7575551047921181, "nll": 0.17675498127937317, "brier": 0.09357219189405441, "aurc": 0.8365476503968239, "acc": 93.69528889656067, "bins": 4, "bnd_ece": 9.77531522512436, "bnd_nll": 0.7461612820625305, "bnd_brier": 0.415634423494339, "bnd_acc": 71.39403820037842, "int_ece": 0.5520137026906013, "int_nll": 0.09481494128704071, "int_brier": 0.04722602665424347, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 815090, "time": 1.7780470848083496, "ece": 0.6048549897968769, "nll": 0.17625360190868378, "brier": 0.09369436651468277, "aurc": 0.8391657844185829, "acc": 93.69528889656067, "lam": 0.01, "b": 0.13574203848838806, "n_params": 2, "bnd_ece": 9.747648984193802, "bnd_nll": 0.7378278970718384, "bnd_brier": 0.4130520820617676, "bnd_acc": 71.39403820037842, "int_ece": 0.7210495881736279, "int_nll": 0.09544060379266739, "int_brier": 0.04773740470409393, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "LTS", "n_cal_points": 815090, "time": 1.9328022003173828, "ece": 0.7534987758845091, "nll": 0.17660513520240784, "brier": 0.09389360249042511, "aurc": 0.8446745574474335, "acc": 93.69528889656067, "lam": 0.01, "b": 0.15392756462097168, "n_params": 7, "bnd_ece": 10.520877689123154, "bnd_nll": 0.7398273944854736, "bnd_brier": 0.4158051311969757, "bnd_acc": 71.39403820037842, "int_ece": 0.6761458702385426, "int_nll": 0.09555500745773315, "int_brier": 0.04756913334131241, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815516, "time": 1.9893958568572998, "ece": 0.7499237544834614, "nll": 0.17667944729328156, "brier": 0.09348904341459274, "aurc": 0.8355551399290562, "acc": 93.69528889656067, "bins": 4, "bnd_ece": 9.704815596342087, "bnd_nll": 0.7464314699172974, "bnd_brier": 0.41575247049331665, "bnd_acc": 71.39403820037842, "int_ece": 0.5686546675860882, "int_nll": 0.09468964487314224, "int_brier": 0.04711392894387245, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815516, "time": 1.695570468902588, "ece": 0.6305338349193335, "nll": 0.1763206273317337, "brier": 0.09372561424970627, "aurc": 0.8395669050514698, "acc": 93.69528889656067, "lam": 0.01, "b": 0.14348115026950836, "n_params": 2, "bnd_ece": 9.878639876842499, "bnd_nll": 0.7381086349487305, "bnd_brier": 0.4134680926799774, "bnd_acc": 71.39403820037842, "int_ece": 0.7130458950996399, "int_nll": 0.095476895570755, "int_brier": 0.047713279724121094, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "LTS", "n_cal_points": 815516, "time": 1.782301902770996, "ece": 0.6075774319469929, "nll": 0.17593160271644592, "brier": 0.09377045184373856, "aurc": 0.8316506631672382, "acc": 93.69528889656067, "lam": 0.001, "b": 0.14696630835533142, "n_params": 7, "bnd_ece": 9.86052006483078, "bnd_nll": 0.7348644137382507, "bnd_brier": 0.41397929191589355, "bnd_acc": 71.39403820037842, "int_ece": 0.7322500925511122, "int_nll": 0.09549872577190399, "int_brier": 0.04769100248813629, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813692, "time": 2.0684988498687744, "ece": 0.6114335730671883, "nll": 0.1765572428703308, "brier": 0.09345350414514542, "aurc": 0.8368237875401974, "acc": 93.69528889656067, "bins": 4, "bnd_ece": 9.588156640529633, "bnd_nll": 0.7405405640602112, "bnd_brier": 0.4148815870285034, "bnd_acc": 71.39403820037842, "int_ece": 0.7090204395353794, "int_nll": 0.09539758414030075, "int_brier": 0.047198593616485596, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813692, "time": 1.8082239627838135, "ece": 0.5054939538240433, "nll": 0.1763194501399994, "brier": 0.09369339793920517, "aurc": 0.8407174609601498, "acc": 93.69528889656067, "lam": 0.01, "b": 0.18657414615154266, "n_params": 2, "bnd_ece": 9.745341539382935, "bnd_nll": 0.7333294153213501, "bnd_brier": 0.41292646527290344, "bnd_acc": 71.39403820037842, "int_ece": 0.8367790840566158, "int_nll": 0.096163310110569, "int_brier": 0.04775437340140343, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "LTS", "n_cal_points": 813692, "time": 1.9042608737945557, "ece": 0.7535048760473728, "nll": 0.17783662676811218, "brier": 0.09412771463394165, "aurc": 0.8462364785373211, "acc": 93.69528889656067, "lam": 100.0, "b": 0.23172639310359955, "n_params": 7, "bnd_ece": 10.972823202610016, "bnd_nll": 0.7404474020004272, "bnd_brier": 0.4173387289047241, "bnd_acc": 71.39403820037842, "int_ece": 0.7691642269492149, "int_nll": 0.09687447547912598, "int_brier": 0.04761624336242676, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814547, "time": 2.039341449737549, "ece": 0.5993478931486607, "nll": 0.17649608850479126, "brier": 0.09339507669210434, "aurc": 0.8360466919839382, "acc": 93.69528889656067, "bins": 4, "bnd_ece": 9.34574231505394, "bnd_nll": 0.7416900992393494, "bnd_brier": 0.414623886346817, "bnd_acc": 71.39403820037842, "int_ece": 0.6841030903160572, "int_nll": 0.09516221284866333, "int_brier": 0.047168850898742676, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814547, "time": 1.699265718460083, "ece": 0.4494264256209135, "nll": 0.17611977458000183, "brier": 0.09362571686506271, "aurc": 0.839634332805872, "acc": 93.69528889656067, "lam": 0.01, "b": 0.16834235191345215, "n_params": 2, "bnd_ece": 9.4332754611969, "bnd_nll": 0.7326729893684387, "bnd_brier": 0.41195961833000183, "bnd_acc": 71.39403820037842, "int_ece": 0.8502379059791565, "int_nll": 0.09602933377027512, "int_brier": 0.04781608283519745, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "LTS", "n_cal_points": 814547, "time": 1.7362759113311768, "ece": 0.7479262538254261, "nll": 0.17737774550914764, "brier": 0.09403909742832184, "aurc": 0.8419062942266464, "acc": 93.69528889656067, "lam": 0.1, "b": 0.21536652743816376, "n_params": 7, "bnd_ece": 10.85776537656784, "bnd_nll": 0.7393325567245483, "bnd_brier": 0.4168454706668854, "bnd_acc": 71.39403820037842, "int_ece": 0.7517147809267044, "int_nll": 0.09651000052690506, "int_brier": 0.04758584871888161, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 1870, "draw": 0, "method": "RBSo", "n_cal_points": 3804310, "time": 4.275364875793457, "ece": 0.7190219592303038, "nll": 0.17664451897144318, "brier": 0.09349828213453293, "aurc": 0.8361270651221275, "acc": 93.69528889656067, "bins": 4, "bnd_ece": 9.747093915939331, "bnd_nll": 0.7444710731506348, "bnd_brier": 0.415600448846817, "bnd_acc": 71.39403820037842, "int_ece": 0.6109892390668392, "int_nll": 0.09493181854486465, "int_brier": 0.047146376222372055, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 1870, "draw": 0, "method": "HTS", "n_cal_points": 3804310, "time": 5.7283265590667725, "ece": 0.5839948076754808, "nll": 0.1762918382883072, "brier": 0.09370975196361542, "aurc": 0.8399160578846931, "acc": 93.69528889656067, "lam": 0.01, "b": 0.1583547741174698, "n_params": 2, "bnd_ece": 9.816964715719223, "bnd_nll": 0.7363085746765137, "bnd_brier": 0.4132276773452759, "bnd_acc": 71.39403820037842, "int_ece": 0.7571420632302761, "int_nll": 0.09570298343896866, "int_brier": 0.0477297306060791, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 1870, "draw": 0, "method": "LTS", "n_cal_points": 3804310, "time": 5.721540927886963, "ece": 0.6277956999838352, "nll": 0.17595504224300385, "brier": 0.09375937283039093, "aurc": 0.8333124220371246, "acc": 93.69528889656067, "lam": 0.001, "b": 0.15503893792629242, "n_params": 7, "bnd_ece": 9.98561605811119, "bnd_nll": 0.7350319027900696, "bnd_brier": 0.4142947793006897, "bnd_acc": 71.39403820037842, "int_ece": 0.7314760237932205, "int_nll": 0.09550143778324127, "int_brier": 0.047632936388254166, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 0, "method": "RBSo", "n_cal_points": 40059, "time": 1.7574694156646729, "ece": 0.5775623954832554, "nll": 0.1780259907245636, "brier": 0.09393523633480072, "aurc": 0.8620386011898518, "acc": 93.69187951087952, "bins": 2, "bnd_ece": 10.576285421848297, "bnd_nll": 0.7499953508377075, "bnd_brier": 0.4235122799873352, "bnd_acc": 70.83767056465149, "int_ece": 0.9558998979628086, "int_nll": 0.09571711719036102, "int_brier": 0.04650765657424927, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 0, "method": "HTS", "n_cal_points": 40059, "time": 1.5233721733093262, "ece": 0.4065277986228466, "nll": 0.17719970643520355, "brier": 0.0939658135175705, "aurc": 0.8586530573666096, "acc": 93.69187951087952, "lam": 0.1, "b": 0.186665877699852, "n_params": 2, "bnd_ece": 9.963184595108032, "bnd_nll": 0.7441017627716064, "bnd_brier": 0.4199243187904358, "bnd_acc": 70.83767056465149, "int_ece": 0.9836837649345398, "int_nll": 0.09562002122402191, "int_brier": 0.047058966010808945, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 0, "method": "LTS", "n_cal_points": 40059, "time": 1.5768077373504639, "ece": 0.6923671346157789, "nll": 0.1784965991973877, "brier": 0.09428463876247406, "aurc": 0.8664993569254875, "acc": 93.69187951087952, "lam": 100.0, "b": 0.2466379851102829, "n_params": 7, "bnd_ece": 11.030583083629608, "bnd_nll": 0.7482825517654419, "bnd_brier": 0.42372071743011475, "bnd_acc": 70.83767056465149, "int_ece": 0.9541407227516174, "int_nll": 0.0965019166469574, "int_brier": 0.046877358108758926, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 1, "method": "RBSo", "n_cal_points": 40960, "time": 1.692941665649414, "ece": 0.8014660328626633, "nll": 0.17995016276836395, "brier": 0.09388474375009537, "aurc": 0.8692505769431591, "acc": 93.69187951087952, "bins": 2, "bnd_ece": 9.052708745002747, "bnd_nll": 0.7232572436332703, "bnd_brier": 0.4168294072151184, "bnd_acc": 70.83767056465149, "int_ece": 1.8634820356965065, "int_nll": 0.10176590830087662, "int_brier": 0.04741160571575165, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 1, "method": "HTS", "n_cal_points": 40960, "time": 1.4726364612579346, "ece": 0.7058698683977127, "nll": 0.17906364798545837, "brier": 0.09390892833471298, "aurc": 0.8627644740045071, "acc": 93.69187951087952, "lam": 0.1, "b": 0.3678586483001709, "n_params": 2, "bnd_ece": 7.942123711109161, "bnd_nll": 0.7187805771827698, "bnd_brier": 0.4134557247161865, "bnd_acc": 70.83767056465149, "int_ece": 1.9372057169675827, "int_nll": 0.10139603167772293, "int_brier": 0.04792474955320358, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 1, "method": "LTS", "n_cal_points": 40960, "time": 1.8418910503387451, "ece": 0.8249294944107533, "nll": 0.1801036149263382, "brier": 0.093975730240345, "aurc": 0.8704995736479759, "acc": 93.69187951087952, "lam": 100.0, "b": 0.40167567133903503, "n_params": 7, "bnd_ece": 9.174354374408722, "bnd_nll": 0.7231556177139282, "bnd_brier": 0.4169323444366455, "bnd_acc": 70.83767056465149, "int_ece": 1.8645662814378738, "int_nll": 0.10195603966712952, "int_brier": 0.0475008599460125, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 2, "method": "RBSo", "n_cal_points": 40960, "time": 1.8368828296661377, "ece": 1.0462483391165733, "nll": 0.17882919311523438, "brier": 0.09419206529855728, "aurc": 0.8584902621805668, "acc": 93.69187951087952, "bins": 2, "bnd_ece": 11.327707767486572, "bnd_nll": 0.7713876962661743, "bnd_brier": 0.42804357409477234, "bnd_acc": 70.83767056465149, "int_ece": 0.5240879021584988, "int_nll": 0.0935574322938919, "int_brier": 0.046149369329214096, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 2, "method": "HTS", "n_cal_points": 40960, "time": 1.5729410648345947, "ece": 1.0780591517686844, "nll": 0.17915131151676178, "brier": 0.09469052404165268, "aurc": 0.8644233457744122, "acc": 93.69187951087952, "lam": 100.0, "b": 0.15724752843379974, "n_params": 2, "bnd_ece": 12.047848105430603, "bnd_nll": 0.7665993571281433, "bnd_brier": 0.42804113030433655, "bnd_acc": 70.83767056465149, "int_ece": 0.524344015866518, "int_nll": 0.09461498260498047, "int_brier": 0.04671991243958473, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 2, "method": "LTS", "n_cal_points": 40960, "time": 1.7878499031066895, "ece": 1.0644401423633099, "nll": 0.17889802157878876, "brier": 0.09464015066623688, "aurc": 0.8614158257842064, "acc": 93.69187951087952, "lam": 1.0, "b": 0.15957485139369965, "n_params": 7, "bnd_ece": 11.999954283237457, "bnd_nll": 0.7654657959938049, "bnd_brier": 0.42784011363983154, "bnd_acc": 70.83767056465149, "int_ece": 0.5336612928658724, "int_nll": 0.09448835998773575, "int_brier": 0.04669122397899628, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 3, "method": "RBSo", "n_cal_points": 40933, "time": 1.8611299991607666, "ece": 1.0379981249570847, "nll": 0.1784467101097107, "brier": 0.09381844848394394, "aurc": 0.8500737138092518, "acc": 93.69187951087952, "bins": 4, "bnd_ece": 10.428236424922943, "bnd_nll": 0.7766463756561279, "bnd_brier": 0.42595866322517395, "bnd_acc": 70.83767056465149, "int_ece": 0.37517440505325794, "int_nll": 0.09236317127943039, "int_brier": 0.04602200910449028, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 3, "method": "HTS", "n_cal_points": 40933, "time": 1.5023446083068848, "ece": 1.3070416636765003, "nll": 0.17988289892673492, "brier": 0.09493821114301682, "aurc": 0.8635002188384533, "acc": 93.69187951087952, "lam": 100.0, "b": 0.11394961923360825, "n_params": 2, "bnd_ece": 12.528172135353088, "bnd_nll": 0.776583731174469, "bnd_brier": 0.43023592233657837, "bnd_acc": 70.83767056465149, "int_ece": 0.34412627574056387, "int_nll": 0.09401506185531616, "int_brier": 0.04668740555644035, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 3, "method": "LTS", "n_cal_points": 40933, "time": 1.4237854480743408, "ece": 1.3072139583528042, "nll": 0.17988353967666626, "brier": 0.09493850916624069, "aurc": 0.863471906632185, "acc": 93.69187951087952, "lam": 100.0, "b": 0.11394961923360825, "n_params": 7, "bnd_ece": 12.528863549232483, "bnd_nll": 0.77659010887146, "bnd_brier": 0.4302386939525604, "bnd_acc": 70.83767056465149, "int_ece": 0.34414567053318024, "int_nll": 0.09401485323905945, "int_brier": 0.046687353402376175, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 4, "method": "RBSo", "n_cal_points": 40960, "time": 1.8833281993865967, "ece": 1.7652451992034912, "nll": 0.18515415489673615, "brier": 0.09417630732059479, "aurc": 0.8730067871510983, "acc": 93.69187951087952, "bins": 2, "bnd_ece": 6.968262046575546, "bnd_nll": 0.7061265707015991, "bnd_brier": 0.41113415360450745, "bnd_acc": 70.83767056465149, "int_ece": 3.0063390731811523, "int_nll": 0.1101839616894722, "int_brier": 0.04856468737125397, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 4, "method": "HTS", "n_cal_points": 40960, "time": 1.4742157459259033, "ece": 1.7419416457414627, "nll": 0.18538284301757812, "brier": 0.0943201556801796, "aurc": 0.875579472631216, "acc": 93.69187951087952, "lam": 100.0, "b": 0.5601815581321716, "n_params": 2, "bnd_ece": 7.185731828212738, "bnd_nll": 0.7053801417350769, "bnd_brier": 0.41112059354782104, "bnd_acc": 70.83767056465149, "int_ece": 3.014828637242317, "int_nll": 0.11055297404527664, "int_brier": 0.04873119667172432, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 20, "draw": 4, "method": "LTS", "n_cal_points": 40960, "time": 2.035318374633789, "ece": 1.741774007678032, "nll": 0.1853821575641632, "brier": 0.09431974589824677, "aurc": 0.8753970265388489, "acc": 93.69187951087952, "lam": 100.0, "b": 0.5601815581321716, "n_params": 7, "bnd_ece": 7.186656445264816, "bnd_nll": 0.7053749561309814, "bnd_brier": 0.41112256050109863, "bnd_acc": 70.83767056465149, "int_ece": 3.0148403719067574, "int_nll": 0.11055289953947067, "int_brier": 0.04873043671250343, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 0, "method": "RBSo", "n_cal_points": 203899, "time": 1.9370169639587402, "ece": 0.7895423099398613, "nll": 0.17761076986789703, "brier": 0.09374037384986877, "aurc": 0.8527209050953388, "acc": 93.69187951087952, "bins": 4, "bnd_ece": 9.983828663825989, "bnd_nll": 0.7643116116523743, "bnd_brier": 0.4235009253025055, "bnd_acc": 70.83767056465149, "int_ece": 0.5559274461120367, "int_nll": 0.09318194538354874, "int_brier": 0.046286389231681824, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 0, "method": "HTS", "n_cal_points": 203899, "time": 1.674748182296753, "ece": 0.5224726628512144, "nll": 0.1776343435049057, "brier": 0.09393074363470078, "aurc": 0.8530906401574612, "acc": 93.69187951087952, "lam": 0.01, "b": 0.038421884179115295, "n_params": 2, "bnd_ece": 9.494590759277344, "bnd_nll": 0.7552163600921631, "bnd_brier": 0.4188312292098999, "bnd_acc": 70.83767056465149, "int_ece": 0.8022249676287174, "int_nll": 0.0945177674293518, "int_brier": 0.04717615246772766, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 0, "method": "LTS", "n_cal_points": 203899, "time": 1.7447075843811035, "ece": 0.7730721030384302, "nll": 0.1774856150150299, "brier": 0.09417110681533813, "aurc": 0.845327228307724, "acc": 93.69187951087952, "lam": 0.01, "b": 0.09698571264743805, "n_params": 7, "bnd_ece": 10.718684643507004, "bnd_nll": 0.7557375431060791, "bnd_brier": 0.42276015877723694, "bnd_acc": 70.83767056465149, "int_ece": 0.6751710548996925, "int_nll": 0.09427265077829361, "int_brier": 0.04688570275902748, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 1, "method": "RBSo", "n_cal_points": 204359, "time": 2.115516185760498, "ece": 0.4582860041409731, "nll": 0.17716377973556519, "brier": 0.09358668327331543, "aurc": 0.8546196855604649, "acc": 93.69187951087952, "bins": 4, "bnd_ece": 9.38137024641037, "bnd_nll": 0.7519404888153076, "bnd_brier": 0.42115339636802673, "bnd_acc": 70.83767056465149, "int_ece": 0.8485551923513412, "int_nll": 0.09445091336965561, "int_brier": 0.04644840955734253, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 1, "method": "HTS", "n_cal_points": 204359, "time": 1.522862434387207, "ece": 0.25228215381503105, "nll": 0.17702504992485046, "brier": 0.09386052936315536, "aurc": 0.8551212958991528, "acc": 93.69187951087952, "lam": 0.01, "b": 0.1422109752893448, "n_params": 2, "bnd_ece": 9.010222554206848, "bnd_nll": 0.7418805360794067, "bnd_brier": 0.4170543849468231, "bnd_acc": 70.83767056465149, "int_ece": 1.0845649987459183, "int_nll": 0.09573987126350403, "int_brier": 0.047351520508527756, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 1, "method": "LTS", "n_cal_points": 204359, "time": 1.700868844985962, "ece": 0.6774766836315393, "nll": 0.17853006720542908, "brier": 0.09434795379638672, "aurc": 0.8660729043185711, "acc": 93.69187951087952, "lam": 100.0, "b": 0.23017588257789612, "n_params": 7, "bnd_ece": 11.220774054527283, "bnd_nll": 0.7514296770095825, "bnd_brier": 0.4244944155216217, "bnd_acc": 70.83767056465149, "int_ece": 0.8705893531441689, "int_nll": 0.09608730673789978, "int_brier": 0.0468384250998497, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 2, "method": "RBSo", "n_cal_points": 204282, "time": 1.9103426933288574, "ece": 0.6662463769316673, "nll": 0.17761550843715668, "brier": 0.09379400312900543, "aurc": 0.8571512065827847, "acc": 93.69187951087952, "bins": 3, "bnd_ece": 10.263888537883759, "bnd_nll": 0.756359338760376, "bnd_brier": 0.4236425757408142, "bnd_acc": 70.83767056465149, "int_ece": 0.7457504514604807, "int_nll": 0.09433173388242722, "int_brier": 0.04632735624909401, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 2, "method": "HTS", "n_cal_points": 204282, "time": 1.5715363025665283, "ece": 0.7383921649307013, "nll": 0.17858080565929413, "brier": 0.0943991094827652, "aurc": 0.8658020757138729, "acc": 93.69187951087952, "lam": 100.0, "b": 0.21772880852222443, "n_params": 2, "bnd_ece": 11.362695693969727, "bnd_nll": 0.7538707852363586, "bnd_brier": 0.42508286237716675, "bnd_acc": 70.83767056465149, "int_ece": 0.8083456195890903, "int_nll": 0.09579408913850784, "int_brier": 0.0468122623860836, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 2, "method": "LTS", "n_cal_points": 204282, "time": 1.9960594177246094, "ece": 0.6813422776758671, "nll": 0.17760637402534485, "brier": 0.09415260702371597, "aurc": 0.8486024104058743, "acc": 93.69187951087952, "lam": 0.1, "b": 0.24325786530971527, "n_params": 7, "bnd_ece": 10.783617198467255, "bnd_nll": 0.7447229027748108, "bnd_brier": 0.42307934165000916, "bnd_acc": 70.83767056465149, "int_ece": 0.9663855656981468, "int_nll": 0.09599581360816956, "int_brier": 0.04681861773133278, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 3, "method": "RBSo", "n_cal_points": 203399, "time": 1.9953851699829102, "ece": 0.6368434056639671, "nll": 0.17836938798427582, "brier": 0.09372547268867493, "aurc": 0.8638343773782253, "acc": 93.69187951087952, "bins": 2, "bnd_ece": 9.655465185642242, "bnd_nll": 0.7368032932281494, "bnd_brier": 0.4201781153678894, "bnd_acc": 70.83767056465149, "int_ece": 1.3744862750172615, "int_nll": 0.09800830483436584, "int_brier": 0.046747513115406036, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 3, "method": "HTS", "n_cal_points": 203399, "time": 1.512915849685669, "ece": 0.7032252848148346, "nll": 0.1786826103925705, "brier": 0.09403188526630402, "aurc": 0.8675213903188705, "acc": 93.69187951087952, "lam": 1.0, "b": 0.31903037428855896, "n_params": 2, "bnd_ece": 10.016551613807678, "bnd_nll": 0.7342759370803833, "bnd_brier": 0.41985854506492615, "bnd_acc": 70.83767056465149, "int_ece": 1.37842558324337, "int_nll": 0.09873032569885254, "int_brier": 0.04714400693774223, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 3, "method": "LTS", "n_cal_points": 203399, "time": 1.7374403476715088, "ece": 0.7532246876507998, "nll": 0.17884308099746704, "brier": 0.09406303614377975, "aurc": 0.8683323860168457, "acc": 93.69187951087952, "lam": 100.0, "b": 0.32271212339401245, "n_params": 7, "bnd_ece": 10.13411432504654, "bnd_nll": 0.734933614730835, "bnd_brier": 0.4202690124511719, "bnd_acc": 70.83767056465149, "int_ece": 1.3722988776862621, "int_nll": 0.09881924837827682, "int_brier": 0.047120578587055206, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 4, "method": "RBSo", "n_cal_points": 204800, "time": 1.8787484169006348, "ece": 0.6788430735468864, "nll": 0.17836956679821014, "brier": 0.0938604399561882, "aurc": 0.8650088682770729, "acc": 93.69187951087952, "bins": 2, "bnd_ece": 9.979862719774246, "bnd_nll": 0.7374793291091919, "bnd_brier": 0.4205772280693054, "bnd_acc": 70.83767056465149, "int_ece": 1.3074235990643501, "int_nll": 0.09791123121976852, "int_brier": 0.0468444749712944, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 4, "method": "HTS", "n_cal_points": 204800, "time": 1.3633925914764404, "ece": 0.7454259321093559, "nll": 0.17873457074165344, "brier": 0.09409020096063614, "aurc": 0.8681237697601318, "acc": 93.69187951087952, "lam": 100.0, "b": 0.31064048409461975, "n_params": 2, "bnd_ece": 10.277233272790909, "bnd_nll": 0.7369217872619629, "bnd_brier": 0.4207988977432251, "bnd_acc": 70.83767056465149, "int_ece": 1.302722841501236, "int_nll": 0.09840898960828781, "int_brier": 0.04707540571689606, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 100, "draw": 4, "method": "LTS", "n_cal_points": 204800, "time": 1.853123426437378, "ece": 0.8448230102658272, "nll": 0.17845125496387482, "brier": 0.0941038653254509, "aurc": 0.8568879216909409, "acc": 93.69187951087952, "lam": 0.1, "b": 0.3044266998767853, "n_params": 7, "bnd_ece": 10.34485548734665, "bnd_nll": 0.7360815405845642, "bnd_brier": 0.4214026927947998, "bnd_acc": 70.83767056465149, "int_ece": 1.301269792020321, "int_nll": 0.09820582717657089, "int_brier": 0.04700412601232529, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 816443, "time": 2.0800206661224365, "ece": 0.6420364137738943, "nll": 0.17748139798641205, "brier": 0.09380193054676056, "aurc": 0.8567062206566334, "acc": 93.69187951087952, "bins": 4, "bnd_ece": 10.341886430978775, "bnd_nll": 0.7538278102874756, "bnd_brier": 0.4231584370136261, "bnd_acc": 70.83767056465149, "int_ece": 0.7977754808962345, "int_nll": 0.09454260766506195, "int_brier": 0.046406090259552, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 816443, "time": 1.8515334129333496, "ece": 0.3493762342259288, "nll": 0.17702725529670715, "brier": 0.09389680624008179, "aurc": 0.855865515768528, "acc": 93.69187951087952, "lam": 0.01, "b": 0.14269626140594482, "n_params": 2, "bnd_ece": 9.488308429718018, "bnd_nll": 0.7447522282600403, "bnd_brier": 0.4184992015361786, "bnd_acc": 70.83767056465149, "int_ece": 0.9830133989453316, "int_nll": 0.095329150557518, "int_brier": 0.047185108065605164, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "LTS", "n_cal_points": 816443, "time": 1.8356292247772217, "ece": 0.6238561123609543, "nll": 0.17746394872665405, "brier": 0.09412241727113724, "aurc": 0.8551827631890774, "acc": 93.69187951087952, "lam": 0.01, "b": 0.15511134266853333, "n_params": 7, "bnd_ece": 10.65005362033844, "bnd_nll": 0.7498219609260559, "bnd_brier": 0.42241737246513367, "bnd_acc": 70.83767056465149, "int_ece": 0.8424315601587296, "int_nll": 0.09509913623332977, "int_brier": 0.04687933623790741, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 809959, "time": 2.0816712379455566, "ece": 0.409054895862937, "nll": 0.1773693561553955, "brier": 0.09365575760602951, "aurc": 0.8580824360251427, "acc": 93.69187951087952, "bins": 4, "bnd_ece": 9.512702375650406, "bnd_nll": 0.7429628372192383, "bnd_brier": 0.42020872235298157, "bnd_acc": 70.83767056465149, "int_ece": 1.0740701109170914, "int_nll": 0.09597799926996231, "int_brier": 0.04666335880756378, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 809959, "time": 1.7517037391662598, "ece": 0.1406197203323245, "nll": 0.17717622220516205, "brier": 0.09386033564805984, "aurc": 0.8585134521126747, "acc": 93.69187951087952, "lam": 0.01, "b": 0.22559627890586853, "n_params": 2, "bnd_ece": 9.16890949010849, "bnd_nll": 0.7355116009712219, "bnd_brier": 0.4172905683517456, "bnd_acc": 70.83767056465149, "int_ece": 1.2421267107129097, "int_nll": 0.09682933986186981, "int_brier": 0.04731730371713638, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "LTS", "n_cal_points": 809959, "time": 1.7255613803863525, "ece": 0.49283793196082115, "nll": 0.17721620202064514, "brier": 0.0939263105392456, "aurc": 0.8477943018078804, "acc": 93.69187951087952, "lam": 0.01, "b": 0.2415776252746582, "n_params": 7, "bnd_ece": 9.939850866794586, "bnd_nll": 0.7367553114891052, "bnd_brier": 0.4197347164154053, "bnd_acc": 70.83767056465149, "int_ece": 1.152586191892624, "int_nll": 0.09669609367847443, "int_brier": 0.04704107344150543, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 815175, "time": 2.1409525871276855, "ece": 0.4445901606231928, "nll": 0.17718946933746338, "brier": 0.09361809492111206, "aurc": 0.8555550128221512, "acc": 93.69187951087952, "bins": 4, "bnd_ece": 9.585720300674438, "bnd_nll": 0.7496683597564697, "bnd_brier": 0.421222448348999, "bnd_acc": 70.83767056465149, "int_ece": 0.8943749591708183, "int_nll": 0.09480725973844528, "int_brier": 0.0464744046330452, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 815175, "time": 1.8119044303894043, "ece": 0.2312233205884695, "nll": 0.17699754238128662, "brier": 0.09386280179023743, "aurc": 0.8556628599762917, "acc": 93.69187951087952, "lam": 0.01, "b": 0.15461470186710358, "n_params": 2, "bnd_ece": 9.117603302001953, "bnd_nll": 0.7413634061813354, "bnd_brier": 0.41733676195144653, "bnd_acc": 70.83767056465149, "int_ece": 1.0863987728953362, "int_nll": 0.09578284621238708, "int_brier": 0.04731348901987076, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "LTS", "n_cal_points": 815175, "time": 1.85868501663208, "ece": 0.1706147100776434, "nll": 0.17670805752277374, "brier": 0.09400026500225067, "aurc": 0.8431795984506607, "acc": 93.69187951087952, "lam": 0.001, "b": 0.15935660898685455, "n_params": 7, "bnd_ece": 9.049399942159653, "bnd_nll": 0.7373204231262207, "bnd_brier": 0.4180358052253723, "bnd_acc": 70.83767056465149, "int_ece": 1.1289622634649277, "int_nll": 0.0960335060954094, "int_brier": 0.04737014323472977, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813767, "time": 2.0695793628692627, "ece": 0.45688915997743607, "nll": 0.17749573290348053, "brier": 0.09359089285135269, "aurc": 0.8583337068557739, "acc": 93.69187951087952, "bins": 4, "bnd_ece": 9.440895169973373, "bnd_nll": 0.7407703399658203, "bnd_brier": 0.42000672221183777, "bnd_acc": 70.83767056465149, "int_ece": 1.1696379631757736, "int_nll": 0.09643805772066116, "int_brier": 0.04661824181675911, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813767, "time": 1.707984447479248, "ece": 0.10482794605195522, "nll": 0.17723745107650757, "brier": 0.09384303539991379, "aurc": 0.858257245272398, "acc": 93.69187951087952, "lam": 0.01, "b": 0.23670737445354462, "n_params": 2, "bnd_ece": 8.839276432991028, "bnd_nll": 0.7327108383178711, "bnd_brier": 0.41628241539001465, "bnd_acc": 70.83767056465149, "int_ece": 1.3385750353336334, "int_nll": 0.0973023995757103, "int_brier": 0.04744260385632515, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "LTS", "n_cal_points": 813767, "time": 1.880859375, "ece": 0.5014332011342049, "nll": 0.17725133895874023, "brier": 0.09389694780111313, "aurc": 0.8510670624673367, "acc": 93.69187951087952, "lam": 0.01, "b": 0.25196292996406555, "n_params": 7, "bnd_ece": 9.686784446239471, "bnd_nll": 0.7336217761039734, "bnd_brier": 0.4190728962421417, "bnd_acc": 70.83767056465149, "int_ece": 1.2572703883051872, "int_nll": 0.09718720614910126, "int_brier": 0.047102708369493484, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 814286, "time": 2.052398443222046, "ece": 0.5091837607324123, "nll": 0.17763486504554749, "brier": 0.09368057548999786, "aurc": 0.8598036132752895, "acc": 93.69187951087952, "bins": 4, "bnd_ece": 9.59935113787651, "bnd_nll": 0.7396671175956726, "bnd_brier": 0.42000702023506165, "bnd_acc": 70.83767056465149, "int_ece": 1.1862288229167461, "int_nll": 0.0967559665441513, "int_brier": 0.04672076925635338, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 814286, "time": 1.5677392482757568, "ece": 0.7306110113859177, "nll": 0.17859260737895966, "brier": 0.0941428616642952, "aurc": 0.8675863966345787, "acc": 93.69187951087952, "lam": 100.0, "b": 0.2900952100753784, "n_params": 2, "bnd_ece": 10.520638525485992, "bnd_nll": 0.7404077649116516, "bnd_brier": 0.42171743512153625, "bnd_acc": 70.83767056465149, "int_ece": 1.1865468695759773, "int_nll": 0.09774495661258698, "int_brier": 0.04700344055891037, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "LTS", "n_cal_points": 814286, "time": 1.9305431842803955, "ece": 0.8114675991237164, "nll": 0.17803753912448883, "brier": 0.0941133052110672, "aurc": 0.8480587974190712, "acc": 93.69187951087952, "lam": 0.1, "b": 0.284892737865448, "n_params": 7, "bnd_ece": 10.59299111366272, "bnd_nll": 0.7395287156105042, "bnd_brier": 0.42220374941825867, "bnd_acc": 70.83767056465149, "int_ece": 1.15957697853446, "int_nll": 0.0972365215420723, "int_brier": 0.046899665147066116, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 1870, "draw": 0, "method": "RBSo", "n_cal_points": 3804310, "time": 4.034515380859375, "ece": 0.5976902320981026, "nll": 0.17733687162399292, "brier": 0.09374309331178665, "aurc": 0.8559226058423519, "acc": 93.69187951087952, "bins": 4, "bnd_ece": 10.087800025939941, "bnd_nll": 0.7531378269195557, "bnd_brier": 0.42248204350471497, "bnd_acc": 70.83767056465149, "int_ece": 0.7998604327440262, "int_nll": 0.0944766104221344, "int_brier": 0.0464361272752285, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 1870, "draw": 0, "method": "HTS", "n_cal_points": 3804310, "time": 5.542764186859131, "ece": 0.4164693411439657, "nll": 0.1770988255739212, "brier": 0.09394248574972153, "aurc": 0.8572901599109173, "acc": 93.69187951087952, "lam": 0.01, "b": 0.16308018565177917, "n_params": 2, "bnd_ece": 9.831631928682327, "bnd_nll": 0.745232343673706, "bnd_brier": 0.4195466637611389, "bnd_acc": 70.83767056465149, "int_ece": 0.9555128403007984, "int_nll": 0.09534193575382233, "int_brier": 0.04708663001656532, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 1870, "draw": 0, "method": "LTS", "n_cal_points": 3804310, "time": 5.45014500617981, "ece": 0.4646912682801485, "nll": 0.17665162682533264, "brier": 0.09399376809597015, "aurc": 0.8410342037677765, "acc": 93.69187951087952, "lam": 0.001, "b": 0.16351985931396484, "n_params": 7, "bnd_ece": 10.053913295269012, "bnd_nll": 0.7433716058731079, "bnd_brier": 0.42070290446281433, "bnd_acc": 70.83767056465149, "int_ece": 0.9255789220333099, "int_nll": 0.09509814530611038, "int_brier": 0.046978890895843506, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 0, "method": "RBSo", "n_cal_points": 40960, "time": 1.9492533206939697, "ece": 0.5826141219586134, "nll": 0.17878425121307373, "brier": 0.09445663541555405, "aurc": 0.8698607794940472, "acc": 93.61814260482788, "bins": 2, "bnd_ece": 10.171222686767578, "bnd_nll": 0.7475664019584656, "bnd_brier": 0.4220289885997772, "bnd_acc": 70.83617448806763, "int_ece": 0.9273730218410492, "int_nll": 0.09693403542041779, "int_brier": 0.047317538410425186, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 0, "method": "HTS", "n_cal_points": 40960, "time": 1.47245192527771, "ece": 0.43979110196232796, "nll": 0.17820538580417633, "brier": 0.09457927942276001, "aurc": 0.8718810044229031, "acc": 93.61814260482788, "lam": 0.1, "b": 0.23114943504333496, "n_params": 2, "bnd_ece": 9.9032923579216, "bnd_nll": 0.7379629015922546, "bnd_brier": 0.41855472326278687, "bnd_acc": 70.83617448806763, "int_ece": 1.0236605070531368, "int_nll": 0.097653828561306, "int_brier": 0.04795780032873154, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 0, "method": "LTS", "n_cal_points": 40960, "time": 1.5169811248779297, "ece": 0.7303529884666204, "nll": 0.1790531724691391, "brier": 0.09484146535396576, "aurc": 0.8746230974793434, "acc": 93.61814260482788, "lam": 0.1, "b": 0.2613416314125061, "n_params": 7, "bnd_ece": 10.62132865190506, "bnd_nll": 0.741593599319458, "bnd_brier": 0.4214875400066376, "bnd_acc": 70.83617448806763, "int_ece": 0.9750960394740105, "int_nll": 0.0981011614203453, "int_brier": 0.04783567413687706, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 1, "method": "RBSo", "n_cal_points": 40960, "time": 1.8487203121185303, "ece": 0.7181396707892418, "nll": 0.17882516980171204, "brier": 0.09463653713464737, "aurc": 0.8701777085661888, "acc": 93.61814260482788, "bins": 2, "bnd_ece": 10.696373134851456, "bnd_nll": 0.7514773607254028, "bnd_brier": 0.4231193959712982, "bnd_acc": 70.83617448806763, "int_ece": 0.7719174027442932, "int_nll": 0.09641804546117783, "int_brier": 0.0473664216697216, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 1, "method": "HTS", "n_cal_points": 40960, "time": 1.3414785861968994, "ece": 0.7477637846022844, "nll": 0.1792747676372528, "brier": 0.0950002521276474, "aurc": 0.8745825849473476, "acc": 93.61814260482788, "lam": 100.0, "b": 0.22458510100841522, "n_params": 2, "bnd_ece": 11.197444796562195, "bnd_nll": 0.7498040795326233, "bnd_brier": 0.4233567714691162, "bnd_acc": 70.83617448806763, "int_ece": 0.7681116461753845, "int_nll": 0.09717310965061188, "int_brier": 0.04774831607937813, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 1, "method": "LTS", "n_cal_points": 40960, "time": 1.9153993129730225, "ece": 0.7475974038243294, "nll": 0.17927396297454834, "brier": 0.09500002861022949, "aurc": 0.8745298720896244, "acc": 93.61814260482788, "lam": 100.0, "b": 0.22458510100841522, "n_params": 7, "bnd_ece": 11.197088658809662, "bnd_nll": 0.7497959136962891, "bnd_brier": 0.4233550429344177, "bnd_acc": 70.83617448806763, "int_ece": 0.7682153955101967, "int_nll": 0.09717336297035217, "int_brier": 0.04774830490350723, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 2, "method": "RBSo", "n_cal_points": 40960, "time": 1.8137829303741455, "ece": 0.9186441078782082, "nll": 0.17908182740211487, "brier": 0.0948084369301796, "aurc": 0.8697940036654472, "acc": 93.61814260482788, "bins": 2, "bnd_ece": 11.13019585609436, "bnd_nll": 0.7581669092178345, "bnd_brier": 0.4247117340564728, "bnd_acc": 70.83617448806763, "int_ece": 0.6095721386373043, "int_nll": 0.09574897587299347, "int_brier": 0.04733390733599663, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 2, "method": "HTS", "n_cal_points": 40960, "time": 1.6014189720153809, "ece": 0.9526262991130352, "nll": 0.17952974140644073, "brier": 0.09516731649637222, "aurc": 0.8739544078707695, "acc": 93.61814260482788, "lam": 100.0, "b": 0.18879039585590363, "n_params": 2, "bnd_ece": 11.60542368888855, "bnd_nll": 0.7569578289985657, "bnd_brier": 0.42506474256515503, "bnd_acc": 70.83617448806763, "int_ece": 0.6132466718554497, "int_nll": 0.09643533080816269, "int_brier": 0.0476936511695385, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 2, "method": "LTS", "n_cal_points": 40960, "time": 1.750749111175537, "ece": 0.9528365917503834, "nll": 0.179531067609787, "brier": 0.09516774863004684, "aurc": 0.8739492855966091, "acc": 93.61814260482788, "lam": 100.0, "b": 0.18879039585590363, "n_params": 7, "bnd_ece": 11.606179177761078, "bnd_nll": 0.756965160369873, "bnd_brier": 0.4250679910182953, "bnd_acc": 70.83617448806763, "int_ece": 0.6132275331765413, "int_nll": 0.0964357927441597, "int_brier": 0.047693658620119095, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 3, "method": "RBSo", "n_cal_points": 40960, "time": 1.6468822956085205, "ece": 0.7586594671010971, "nll": 0.17926332354545593, "brier": 0.09490717202425003, "aurc": 0.8756440132856369, "acc": 93.61814260482788, "bins": 2, "bnd_ece": 10.870148986577988, "bnd_nll": 0.7439286112785339, "bnd_brier": 0.42194634675979614, "bnd_acc": 70.83617448806763, "int_ece": 0.9238393977284431, "int_nll": 0.0980055183172226, "int_brier": 0.047844815999269485, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 3, "method": "HTS", "n_cal_points": 40960, "time": 1.4034621715545654, "ece": 0.7512273266911507, "nll": 0.17919889092445374, "brier": 0.09487111121416092, "aurc": 0.8751654997467995, "acc": 93.61814260482788, "lam": 100.0, "b": 0.2564493417739868, "n_params": 2, "bnd_ece": 10.826095938682556, "bnd_nll": 0.743797242641449, "bnd_brier": 0.4218634366989136, "bnd_acc": 70.83617448806763, "int_ece": 0.9277166798710823, "int_nll": 0.09795070439577103, "int_brier": 0.04781549051403999, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 3, "method": "LTS", "n_cal_points": 40960, "time": 1.6412200927734375, "ece": 0.7516785059124231, "nll": 0.17920005321502686, "brier": 0.0948716476559639, "aurc": 0.8751745335757732, "acc": 93.61814260482788, "lam": 100.0, "b": 0.2564493417739868, "n_params": 7, "bnd_ece": 10.827559232711792, "bnd_nll": 0.7438117861747742, "bnd_brier": 0.4218693673610687, "bnd_acc": 70.83617448806763, "int_ece": 0.9273859672248363, "int_nll": 0.09794997423887253, "int_brier": 0.047815244644880295, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 4, "method": "RBSo", "n_cal_points": 40960, "time": 1.7168760299682617, "ece": 0.8305436000227928, "nll": 0.18034803867340088, "brier": 0.09459583461284637, "aurc": 0.8779899217188358, "acc": 93.61814260482788, "bins": 2, "bnd_ece": 9.354646503925323, "bnd_nll": 0.7237430214881897, "bnd_brier": 0.41645631194114685, "bnd_acc": 70.83617448806763, "int_ece": 1.6461990773677826, "int_nll": 0.10215112566947937, "int_brier": 0.04827870801091194, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 4, "method": "HTS", "n_cal_points": 40960, "time": 1.3661370277404785, "ece": 0.8271398022770882, "nll": 0.18032318353652954, "brier": 0.09458069503307343, "aurc": 0.877755880355835, "acc": 93.61814260482788, "lam": 100.0, "b": 0.3812558650970459, "n_params": 2, "bnd_ece": 9.333142638206482, "bnd_nll": 0.7237110137939453, "bnd_brier": 0.41642558574676514, "bnd_acc": 70.83617448806763, "int_ece": 1.6467444598674774, "int_nll": 0.1021273136138916, "int_brier": 0.048265811055898666, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 20, "draw": 4, "method": "LTS", "n_cal_points": 40960, "time": 1.8278191089630127, "ece": 0.8215258829295635, "nll": 0.18006126582622528, "brier": 0.09456361830234528, "aurc": 0.8732439950108528, "acc": 93.61814260482788, "lam": 1.0, "b": 0.37000685930252075, "n_params": 7, "bnd_ece": 9.414330869913101, "bnd_nll": 0.7244977951049805, "bnd_brier": 0.41662469506263733, "bnd_acc": 70.83617448806763, "int_ece": 1.598292961716652, "int_nll": 0.10171450674533844, "int_brier": 0.04821763187646866, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 0, "method": "RBSo", "n_cal_points": 204165, "time": 1.8549299240112305, "ece": 0.5321715958416462, "nll": 0.17793139815330505, "brier": 0.09422421455383301, "aurc": 0.8640552870929241, "acc": 93.61814260482788, "bins": 4, "bnd_ece": 9.351254999637604, "bnd_nll": 0.7500593066215515, "bnd_brier": 0.41985568404197693, "bnd_acc": 70.83617448806763, "int_ece": 0.7467475719749928, "int_nll": 0.0955996960401535, "int_brier": 0.04736442491412163, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 0, "method": "HTS", "n_cal_points": 204165, "time": 1.5263288021087646, "ece": 0.3244688967242837, "nll": 0.17776110768318176, "brier": 0.0944582000374794, "aurc": 0.8687569759786129, "acc": 93.61814260482788, "lam": 0.01, "b": 0.15198540687561035, "n_params": 2, "bnd_ece": 9.244655072689056, "bnd_nll": 0.7400304675102234, "bnd_brier": 0.4166000783443451, "bnd_acc": 70.83617448806763, "int_ece": 0.9757980704307556, "int_nll": 0.09684811532497406, "int_brier": 0.04810056835412979, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 0, "method": "LTS", "n_cal_points": 204165, "time": 1.401594877243042, "ece": 0.7267744746059179, "nll": 0.17925824224948883, "brier": 0.09498461335897446, "aurc": 0.8746396750211716, "acc": 93.61814260482788, "lam": 100.0, "b": 0.22814933955669403, "n_params": 7, "bnd_ece": 11.155810207128525, "bnd_nll": 0.7491101622581482, "bnd_brier": 0.42318663001060486, "bnd_acc": 70.83617448806763, "int_ece": 0.7856328040361404, "int_nll": 0.09725406020879745, "int_brier": 0.0477549284696579, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 1, "method": "RBSo", "n_cal_points": 204137, "time": 1.835819959640503, "ece": 0.7017376832664013, "nll": 0.17889170348644257, "brier": 0.09451401978731155, "aurc": 0.8724583312869072, "acc": 93.61814260482788, "bins": 2, "bnd_ece": 10.126078873872757, "bnd_nll": 0.7389888763427734, "bnd_brier": 0.42022719979286194, "bnd_acc": 70.83617448806763, "int_ece": 1.0974911972880363, "int_nll": 0.09829127043485641, "int_brier": 0.04764246568083763, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 1, "method": "HTS", "n_cal_points": 204137, "time": 1.420863151550293, "ece": 0.7753309793770313, "nll": 0.17926467955112457, "brier": 0.0947679802775383, "aurc": 0.8757521398365498, "acc": 93.61814260482788, "lam": 100.0, "b": 0.2868417501449585, "n_params": 2, "bnd_ece": 10.468842089176178, "bnd_nll": 0.7384175658226013, "bnd_brier": 0.4204806089401245, "bnd_acc": 70.83617448806763, "int_ece": 1.0913975536823273, "int_nll": 0.09880013763904572, "int_brier": 0.04789651185274124, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 1, "method": "LTS", "n_cal_points": 204137, "time": 1.701838493347168, "ece": 0.8025028742849827, "nll": 0.1787361353635788, "brier": 0.09476517140865326, "aurc": 0.8749409578740597, "acc": 93.61814260482788, "lam": 0.1, "b": 0.252677321434021, "n_params": 7, "bnd_ece": 10.7468843460083, "bnd_nll": 0.7422919273376465, "bnd_brier": 0.42159783840179443, "bnd_acc": 70.83617448806763, "int_ece": 0.9683613665401936, "int_nll": 0.09763798862695694, "int_brier": 0.04773252084851265, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 2, "method": "RBSo", "n_cal_points": 204442, "time": 1.9938812255859375, "ece": 0.7665751967579126, "nll": 0.18012350797653198, "brier": 0.0943583995103836, "aurc": 0.8747276850044727, "acc": 93.61814260482788, "bins": 2, "bnd_ece": 8.9395672082901, "bnd_nll": 0.7235473394393921, "bnd_brier": 0.4160367250442505, "bnd_acc": 70.83617448806763, "int_ece": 1.687643676996231, "int_nll": 0.10192246735095978, "int_brier": 0.048067476600408554, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 2, "method": "HTS", "n_cal_points": 204442, "time": 1.525477409362793, "ece": 0.5967496894299984, "nll": 0.17967864871025085, "brier": 0.09446574747562408, "aurc": 0.874080415815115, "acc": 93.61814260482788, "lam": 0.1, "b": 0.3659532070159912, "n_params": 2, "bnd_ece": 8.232147246599197, "bnd_nll": 0.7183418273925781, "bnd_brier": 0.4131436347961426, "bnd_acc": 70.83617448806763, "int_ece": 1.787085272371769, "int_nll": 0.102162666618824, "int_brier": 0.04860662296414375, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 2, "method": "LTS", "n_cal_points": 204442, "time": 1.8742687702178955, "ece": 0.8219482377171516, "nll": 0.18033719062805176, "brier": 0.0945584625005722, "aurc": 0.8746212348341942, "acc": 93.61814260482788, "lam": 1.0, "b": 0.38284361362457275, "n_params": 7, "bnd_ece": 9.214697778224945, "bnd_nll": 0.7224676609039307, "bnd_brier": 0.41598019003868103, "bnd_acc": 70.83617448806763, "int_ece": 1.687300205230713, "int_nll": 0.10232222080230713, "int_brier": 0.048304472118616104, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 3, "method": "RBSo", "n_cal_points": 204800, "time": 1.8949966430664062, "ece": 0.6901087239384651, "nll": 0.17888011038303375, "brier": 0.09446515142917633, "aurc": 0.8720965124666691, "acc": 93.61814260482788, "bins": 2, "bnd_ece": 10.014450550079346, "bnd_nll": 0.7385701537132263, "bnd_brier": 0.42005056142807007, "bnd_acc": 70.83617448806763, "int_ece": 1.1235527694225311, "int_nll": 0.09833827614784241, "int_brier": 0.04761197417974472, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 3, "method": "HTS", "n_cal_points": 204800, "time": 1.3155159950256348, "ece": 0.778260687366128, "nll": 0.17928574979305267, "brier": 0.09475500881671906, "aurc": 0.8758412674069405, "acc": 93.61814260482788, "lam": 100.0, "b": 0.2912106215953827, "n_params": 2, "bnd_ece": 10.417814552783966, "bnd_nll": 0.7376765608787537, "bnd_brier": 0.4202873408794403, "bnd_acc": 70.83617448806763, "int_ece": 1.1156247928738594, "int_nll": 0.09893088042736053, "int_brier": 0.04790947586297989, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 3, "method": "LTS", "n_cal_points": 204800, "time": 1.5732412338256836, "ece": 0.7786381058394909, "nll": 0.17928536236286163, "brier": 0.09475498646497726, "aurc": 0.875801220536232, "acc": 93.61814260482788, "lam": 100.0, "b": 0.2912106215953827, "n_params": 7, "bnd_ece": 10.41838750243187, "bnd_nll": 0.737677276134491, "bnd_brier": 0.42028936743736267, "bnd_acc": 70.83617448806763, "int_ece": 1.1155067011713982, "int_nll": 0.09893032163381577, "int_brier": 0.047909170389175415, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 4, "method": "RBSo", "n_cal_points": 203187, "time": 1.8713386058807373, "ece": 0.8983651176095009, "nll": 0.17847083508968353, "brier": 0.0945647805929184, "aurc": 0.8647739887237549, "acc": 93.61814260482788, "bins": 4, "bnd_ece": 10.653100907802582, "bnd_nll": 0.7583023309707642, "bnd_brier": 0.42322489619255066, "bnd_acc": 70.83617448806763, "int_ece": 0.5353668704628944, "int_nll": 0.09503056854009628, "int_brier": 0.04726915434002876, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 4, "method": "HTS", "n_cal_points": 203187, "time": 1.42268705368042, "ece": 1.0213656350970268, "nll": 0.17966137826442719, "brier": 0.09523072093725204, "aurc": 0.8737505413591862, "acc": 93.61814260482788, "lam": 100.0, "b": 0.17650830745697021, "n_params": 2, "bnd_ece": 11.745322495698929, "bnd_nll": 0.7595366835594177, "bnd_brier": 0.4256666302680969, "bnd_acc": 70.83617448806763, "int_ece": 0.5650436040014029, "int_nll": 0.09621477872133255, "int_brier": 0.04767956584692001, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 100, "draw": 4, "method": "LTS", "n_cal_points": 203187, "time": 1.6467931270599365, "ece": 1.0215161368250847, "nll": 0.17966127395629883, "brier": 0.09523084759712219, "aurc": 0.8737305179238319, "acc": 93.61814260482788, "lam": 100.0, "b": 0.17650830745697021, "n_params": 7, "bnd_ece": 11.745846271514893, "bnd_nll": 0.7595406770706177, "bnd_brier": 0.4256685674190521, "bnd_acc": 70.83617448806763, "int_ece": 0.5651242099702358, "int_nll": 0.09621409326791763, "int_brier": 0.047679413110017776, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "RBSo", "n_cal_points": 810714, "time": 2.116042375564575, "ece": 0.6347130984067917, "nll": 0.17796532809734344, "brier": 0.09425670653581619, "aurc": 0.8634942583739758, "acc": 93.61814260482788, "bins": 4, "bnd_ece": 9.69613790512085, "bnd_nll": 0.7521459460258484, "bnd_brier": 0.4207300841808319, "bnd_acc": 70.83617448806763, "int_ece": 0.6791478954255581, "int_nll": 0.09533822536468506, "int_brier": 0.04727575555443764, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "HTS", "n_cal_points": 810714, "time": 1.869676113128662, "ece": 0.4546775482594967, "nll": 0.177827388048172, "brier": 0.09451863169670105, "aurc": 0.8691229857504368, "acc": 93.61814260482788, "lam": 0.01, "b": 0.15030446648597717, "n_params": 2, "bnd_ece": 9.66663509607315, "bnd_nll": 0.7429219484329224, "bnd_brier": 0.41791680455207825, "bnd_acc": 70.83617448806763, "int_ece": 0.8816992864012718, "int_nll": 0.09650781750679016, "int_brier": 0.047980230301618576, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "LTS", "n_cal_points": 810714, "time": 1.8893814086914062, "ece": 0.41166776791214943, "nll": 0.17741245031356812, "brier": 0.09453612565994263, "aurc": 0.8542054332792759, "acc": 93.61814260482788, "lam": 0.001, "b": 0.1419333666563034, "n_params": 7, "bnd_ece": 9.582581371068954, "bnd_nll": 0.7398931980133057, "bnd_brier": 0.41797351837158203, "bnd_acc": 70.83617448806763, "int_ece": 0.9174324572086334, "int_nll": 0.09646901488304138, "int_brier": 0.04799206554889679, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "RBSo", "n_cal_points": 812074, "time": 2.0965077877044678, "ece": 0.5301278550177813, "nll": 0.17795397341251373, "brier": 0.09425202012062073, "aurc": 0.8647000417113304, "acc": 93.61814260482788, "bins": 4, "bnd_ece": 9.707152843475342, "bnd_nll": 0.7472114562988281, "bnd_brier": 0.42024460434913635, "bnd_acc": 70.83617448806763, "int_ece": 0.8071210235357285, "int_nll": 0.09603533893823624, "int_brier": 0.0473402664065361, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "HTS", "n_cal_points": 812074, "time": 1.7472028732299805, "ece": 0.35414828453212976, "nll": 0.17784574627876282, "brier": 0.09450405836105347, "aurc": 0.8700056001543999, "acc": 93.61814260482788, "lam": 0.01, "b": 0.1879764348268509, "n_params": 2, "bnd_ece": 9.57586094737053, "bnd_nll": 0.7390620112419128, "bnd_brier": 0.4175393879413605, "bnd_acc": 70.83617448806763, "int_ece": 0.9830369614064693, "int_nll": 0.09708426892757416, "int_brier": 0.04801786318421364, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "LTS", "n_cal_points": 812074, "time": 1.7846400737762451, "ece": 0.7479265332221985, "nll": 0.17853787541389465, "brier": 0.09482229501008987, "aurc": 0.864292960613966, "acc": 93.61814260482788, "lam": 0.1, "b": 0.22712983191013336, "n_params": 7, "bnd_ece": 10.97419485449791, "bnd_nll": 0.7459492087364197, "bnd_brier": 0.42244598269462585, "bnd_acc": 70.83617448806763, "int_ece": 0.8184650912880898, "int_nll": 0.09688492119312286, "int_brier": 0.04767582193017006, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "RBSo", "n_cal_points": 816089, "time": 2.179527997970581, "ece": 0.3629493759945035, "nll": 0.17790968716144562, "brier": 0.09415082633495331, "aurc": 0.8647938258945942, "acc": 93.61814260482788, "bins": 4, "bnd_ece": 9.25808772444725, "bnd_nll": 0.742975115776062, "bnd_brier": 0.4189987778663635, "bnd_acc": 70.83617448806763, "int_ece": 0.9349063970148563, "int_nll": 0.09659430384635925, "int_brier": 0.04740378260612488, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "HTS", "n_cal_points": 816089, "time": 1.7128500938415527, "ece": 0.16259982949122787, "nll": 0.17784351110458374, "brier": 0.09444091469049454, "aurc": 0.8700286038219929, "acc": 93.61814260482788, "lam": 0.01, "b": 0.2100358009338379, "n_params": 2, "bnd_ece": 9.086896479129791, "bnd_nll": 0.7341247797012329, "bnd_brier": 0.4159650206565857, "bnd_acc": 70.83617448806763, "int_ece": 1.1386719532310963, "int_nll": 0.09779223054647446, "int_brier": 0.04817218706011772, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "LTS", "n_cal_points": 816089, "time": 1.8479218482971191, "ece": 0.49612950533628464, "nll": 0.17846333980560303, "brier": 0.09458877891302109, "aurc": 0.881324615329504, "acc": 93.61814260482788, "lam": 0.01, "b": 0.19755549728870392, "n_params": 7, "bnd_ece": 9.972894191741943, "bnd_nll": 0.7386110424995422, "bnd_brier": 0.4187564253807068, "bnd_acc": 70.83617448806763, "int_ece": 1.0420604608953, "int_nll": 0.09785563498735428, "int_brier": 0.04793963208794594, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "RBSo", "n_cal_points": 813272, "time": 2.059021472930908, "ece": 0.5919818300753832, "nll": 0.1780063360929489, "brier": 0.09430325031280518, "aurc": 0.8648033253848553, "acc": 93.61814260482788, "bins": 4, "bnd_ece": 9.882021695375443, "bnd_nll": 0.748770534992218, "bnd_brier": 0.4207124412059784, "bnd_acc": 70.83617448806763, "int_ece": 0.7631151936948299, "int_nll": 0.09587086737155914, "int_brier": 0.0473315492272377, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "HTS", "n_cal_points": 813272, "time": 1.733168601989746, "ece": 0.4464368335902691, "nll": 0.1779346615076065, "brier": 0.09455804526805878, "aurc": 0.8702958934009075, "acc": 93.61814260482788, "lam": 0.01, "b": 0.18511712551116943, "n_params": 2, "bnd_ece": 9.855439513921738, "bnd_nll": 0.7413150072097778, "bnd_brier": 0.41848036646842957, "bnd_acc": 70.83617448806763, "int_ece": 0.9168960154056549, "int_nll": 0.09686175733804703, "int_brier": 0.04794420301914215, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "LTS", "n_cal_points": 813272, "time": 1.751042127609253, "ece": 0.617984589189291, "nll": 0.17803417146205902, "brier": 0.09471482038497925, "aurc": 0.8638160303235054, "acc": 93.61814260482788, "lam": 0.01, "b": 0.18782518804073334, "n_params": 7, "bnd_ece": 10.554713755846024, "bnd_nll": 0.7442429661750793, "bnd_brier": 0.42123323678970337, "bnd_acc": 70.83617448806763, "int_ece": 0.8181893266737461, "int_nll": 0.09655425697565079, "int_brier": 0.047727398574352264, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "RBSo", "n_cal_points": 810740, "time": 1.9981486797332764, "ece": 0.8412902243435383, "nll": 0.1782790720462799, "brier": 0.09440326690673828, "aurc": 0.8630933240056038, "acc": 93.61814260482788, "bins": 4, "bnd_ece": 10.251599550247192, "bnd_nll": 0.7584730386734009, "bnd_brier": 0.4224748909473419, "bnd_acc": 70.83617448806763, "int_ece": 0.5373848136514425, "int_nll": 0.0947866216301918, "int_brier": 0.04719233885407448, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "HTS", "n_cal_points": 810740, "time": 1.679248571395874, "ece": 0.7771234028041363, "nll": 0.17832495272159576, "brier": 0.09475931525230408, "aurc": 0.8699031546711922, "acc": 93.61814260482788, "lam": 0.01, "b": 0.13477954268455505, "n_params": 2, "bnd_ece": 10.62363088130951, "bnd_nll": 0.7519070506095886, "bnd_brier": 0.4212883412837982, "bnd_acc": 70.83617448806763, "int_ece": 0.6481077522039413, "int_nll": 0.09578398615121841, "int_brier": 0.04777038097381592, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "LTS", "n_cal_points": 810740, "time": 1.8778629302978516, "ece": 0.8917511440813541, "nll": 0.1787126064300537, "brier": 0.09492254257202148, "aurc": 0.8735035546123981, "acc": 93.61814260482788, "lam": 0.01, "b": 0.12997953593730927, "n_params": 7, "bnd_ece": 11.16769015789032, "bnd_nll": 0.754883885383606, "bnd_brier": 0.42345523834228516, "bnd_acc": 70.83617448806763, "int_ece": 0.5984427873045206, "int_nll": 0.0957990437746048, "int_brier": 0.047645267099142075, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 1870, "draw": 0, "method": "RBSo", "n_cal_points": 3804310, "time": 4.198378562927246, "ece": 0.555459875613451, "nll": 0.17793940007686615, "brier": 0.09425415843725204, "aurc": 0.8643925189971924, "acc": 93.61814260482788, "bins": 4, "bnd_ece": 9.691119194030762, "bnd_nll": 0.7484280467033386, "bnd_brier": 0.42031535506248474, "bnd_acc": 70.83617448806763, "int_ece": 0.7709337398409843, "int_nll": 0.09584358334541321, "int_brier": 0.047332532703876495, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 1870, "draw": 0, "method": "HTS", "n_cal_points": 3804310, "time": 5.4226531982421875, "ece": 0.40482087060809135, "nll": 0.17785654962062836, "brier": 0.09452273696660995, "aurc": 0.8699070662260056, "acc": 93.61814260482788, "lam": 0.01, "b": 0.17955705523490906, "n_params": 2, "bnd_ece": 9.684555232524872, "bnd_nll": 0.7405271530151367, "bnd_brier": 0.41791337728500366, "bnd_acc": 70.83617448806763, "int_ece": 0.9406794793903828, "int_nll": 0.0968858078122139, "int_brier": 0.04798542708158493, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 1870, "draw": 0, "method": "LTS", "n_cal_points": 3804310, "time": 5.746136903762817, "ece": 0.4321765620261431, "nll": 0.1774279624223709, "brier": 0.09455529600381851, "aurc": 0.8558021858334541, "acc": 93.61814260482788, "lam": 0.001, "b": 0.17951653897762299, "n_params": 7, "bnd_ece": 9.8658949136734, "bnd_nll": 0.738761305809021, "bnd_brier": 0.4189419150352478, "bnd_acc": 70.83617448806763, "int_ece": 0.9304920211434364, "int_nll": 0.0966496393084526, "int_brier": 0.047874659299850464, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}


==> anc/supplementary_data/pointcloud/r3/pcls_regions_r3.jsonl <==
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "UNCAL", "n_cal_points": 812232, "time": 0.04127097129821777, "ece": 1.0102289728820324, "nll": 0.18060249090194702, "brier": 0.09368370473384857, "aurc": 0.8516094647347927, "acc": 93.69528889656067, "bnd_ece": 8.2310751080513, "bnd_nll": 0.7053385376930237, "bnd_brier": 0.4077669382095337, "bnd_acc": 71.39403820037842, "int_ece": 2.09531020373106, "int_nll": 0.1050906702876091, "int_brier": 0.048485755920410156, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "TS", "n_cal_points": 812232, "time": 0.7531676292419434, "ece": 0.7692126557230949, "nll": 0.17785045504570007, "brier": 0.09413988888263702, "aurc": 0.8462075144052505, "acc": 93.69528889656067, "T": 0.8642286658287048, "bnd_ece": 11.003494262695312, "bnd_nll": 0.7409645915031433, "bnd_brier": 0.41746318340301514, "bnd_acc": 71.39403820037842, "int_ece": 0.7569052744656801, "int_nll": 0.09681587666273117, "int_brier": 0.04761224240064621, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "VS", "n_cal_points": 812232, "time": 53.6440634727478, "ece": 0.8599906228482723, "nll": 0.18409419059753418, "brier": 0.0963277816772461, "aurc": 0.9368598461151123, "acc": 93.59928369522095, "bnd_ece": 11.53334528207779, "bnd_nll": 0.7587836980819702, "bnd_brier": 0.4231460392475128, "bnd_acc": 71.18603587150574, "int_ece": 0.7254973985254765, "int_nll": 0.10139389336109161, "int_brier": 0.04929719865322113, "int_acc": 96.8246579170227, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "ETS", "n_cal_points": 812232, "time": 0.2548043727874756, "ece": 0.7691086735576391, "nll": 0.17785057425498962, "brier": 0.09413983672857285, "aurc": 0.8462087251245975, "acc": 93.69528889656067, "bnd_ece": 11.003357917070389, "bnd_nll": 0.7409616112709045, "bnd_brier": 0.41746267676353455, "bnd_acc": 71.39403820037842, "int_ece": 0.7569789886474609, "int_nll": 0.09681643545627594, "int_brier": 0.0476122684776783, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "RBS", "n_cal_points": 812232, "time": 0.07530069351196289, "ece": 0.6648526526987553, "nll": 0.17669114470481873, "brier": 0.09361348301172256, "aurc": 0.8365944027900696, "acc": 93.69528889656067, "bnd_ece": 9.470701217651367, "bnd_nll": 0.7411808371543884, "bnd_brier": 0.41537144780158997, "bnd_acc": 71.39403820037842, "int_ece": 0.6267264951020479, "int_nll": 0.09545861184597015, "int_brier": 0.04731110483407974, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "CaGCN", "n_cal_points": 812232, "time": 36.58943057060242, "ece": 1.2857424095273018, "nll": 0.17902615666389465, "brier": 0.09466885775327682, "aurc": 0.8451941423118114, "acc": 93.69528889656067, "bnd_ece": 12.077754735946655, "bnd_nll": 0.7606149911880493, "bnd_brier": 0.4220605790615082, "bnd_acc": 71.39403820037842, "int_ece": 0.3942354116588831, "int_nll": 0.09533298015594482, "int_brier": 0.047555774450302124, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 0, "method": "ISTS", "n_cal_points": 812232, "time": 2.0752859115600586, "ece": 0.6670902483165264, "nll": 0.17569617927074432, "brier": 0.09333895146846771, "aurc": 0.8284465409815311, "acc": 93.69528889656067, "lam": 0.1, "w": [-0.009742184542119503, 0.024141157045960426, -0.01980825513601303, 0.04850427061319351, -0.029735654592514038, 0.005100313574075699, -0.002986141014844179], "b": 0.20170937478542328, "bnd_ece": 9.830566495656967, "bnd_nll": 0.7372270822525024, "bnd_brier": 0.41487154364585876, "bnd_acc": 71.39403820037842, "int_ece": 0.7420510984957218, "int_nll": 0.09488943219184875, "int_brier": 0.0470690093934536, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "UNCAL", "n_cal_points": 815090, "time": 0.0020029544830322266, "ece": 1.0102289728820324, "nll": 0.18060249090194702, "brier": 0.09368370473384857, "aurc": 0.8516094647347927, "acc": 93.69528889656067, "bnd_ece": 8.2310751080513, "bnd_nll": 0.7053385376930237, "bnd_brier": 0.4077669382095337, "bnd_acc": 71.39403820037842, "int_ece": 2.09531020373106, "int_nll": 0.1050906702876091, "int_brier": 0.048485755920410156, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "TS", "n_cal_points": 815090, "time": 0.03753542900085449, "ece": 0.9102789685130119, "nll": 0.17801572382450104, "brier": 0.09425602108240128, "aurc": 0.8457292802631855, "acc": 93.69528889656067, "T": 0.8506356477737427, "bnd_ece": 11.282248795032501, "bnd_nll": 0.7458102703094482, "bnd_brier": 0.4186118245124817, "bnd_acc": 71.39403820037842, "int_ece": 0.646314350888133, "int_nll": 0.09630762040615082, "int_brier": 0.0475798062980175, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "VS", "n_cal_points": 815090, "time": 48.880131244659424, "ece": 1.0166924446821213, "nll": 0.1877089887857437, "brier": 0.09627378731966019, "aurc": 1.050222385674715, "acc": 93.64264607429504, "bnd_ece": 11.576710641384125, "bnd_nll": 0.7768768668174744, "bnd_brier": 0.42099857330322266, "bnd_acc": 71.41436338424683, "int_ece": 0.5100928246974945, "int_nll": 0.1029251366853714, "int_brier": 0.04954446479678154, "int_acc": 96.84140086174011, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "ETS", "n_cal_points": 815090, "time": 0.26375436782836914, "ece": 0.9102398529648781, "nll": 0.17801570892333984, "brier": 0.09425599873065948, "aurc": 0.8457299321889877, "acc": 93.69528889656067, "bnd_ece": 11.282195150852203, "bnd_nll": 0.7458087205886841, "bnd_brier": 0.4186115860939026, "bnd_acc": 71.39403820037842, "int_ece": 0.6463545374572277, "int_nll": 0.09630780667066574, "int_brier": 0.0475798137485981, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "RBS", "n_cal_points": 815090, "time": 0.05845069885253906, "ece": 0.8095700293779373, "nll": 0.17687049508094788, "brier": 0.09371503442525864, "aurc": 0.8361428044736385, "acc": 93.69528889656067, "bnd_ece": 9.781330078840256, "bnd_nll": 0.7458152770996094, "bnd_brier": 0.41641104221343994, "bnd_acc": 71.39403820037842, "int_ece": 0.5125734023749828, "int_nll": 0.0949968621134758, "int_brier": 0.04727766662836075, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "CaGCN", "n_cal_points": 815090, "time": 36.08459234237671, "ece": 1.61785539239645, "nll": 0.18074975907802582, "brier": 0.0951891615986824, "aurc": 0.8466259576380253, "acc": 93.69528889656067, "bnd_ece": 12.878425419330597, "bnd_nll": 0.7766616940498352, "bnd_brier": 0.4258156418800354, "bnd_acc": 71.39403820037842, "int_ece": 0.3122325520962477, "int_nll": 0.0949954017996788, "int_brier": 0.0476105697453022, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 1, "method": "ISTS", "n_cal_points": 815090, "time": 2.1541316509246826, "ece": 0.6945354864001274, "nll": 0.1745869219303131, "brier": 0.0929567739367485, "aurc": 0.8165759034454823, "acc": 93.69528889656067, "lam": 0.01, "w": [-0.028412723913788795, 0.10719391703605652, 0.005659838207066059, 0.13820777833461761, -0.03575916215777397, 0.013799347914755344, 0.018424484878778458], "b": 0.12662148475646973, "bnd_ece": 9.315629303455353, "bnd_nll": 0.740013837814331, "bnd_brier": 0.4134151339530945, "bnd_acc": 71.39403820037842, "int_ece": 0.6505358498543501, "int_nll": 0.09321953356266022, "int_brier": 0.046841416507959366, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "UNCAL", "n_cal_points": 815516, "time": 0.002004384994506836, "ece": 1.0102289728820324, "nll": 0.18060249090194702, "brier": 0.09368370473384857, "aurc": 0.8516094647347927, "acc": 93.69528889656067, "bnd_ece": 8.2310751080513, "bnd_nll": 0.7053385376930237, "bnd_brier": 0.4077669382095337, "bnd_acc": 71.39403820037842, "int_ece": 2.09531020373106, "int_nll": 0.1050906702876091, "int_brier": 0.048485755920410156, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "TS", "n_cal_points": 815516, "time": 0.03578901290893555, "ece": 0.913537573069334, "nll": 0.1780206710100174, "brier": 0.09425889700651169, "aurc": 0.8457197807729244, "acc": 93.69528889656067, "T": 0.8503174781799316, "bnd_ece": 11.288777738809586, "bnd_nll": 0.7459269762039185, "bnd_brier": 0.4186391234397888, "bnd_acc": 71.39403820037842, "int_ece": 0.643515819683671, "int_nll": 0.09629646688699722, "int_brier": 0.04757915809750557, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "VS", "n_cal_points": 815516, "time": 51.806354999542236, "ece": 0.9525984525680542, "nll": 0.18395911157131195, "brier": 0.09522286057472229, "aurc": 0.9098796173930168, "acc": 93.67882013320923, "bnd_ece": 11.470606178045273, "bnd_nll": 0.7662420868873596, "bnd_brier": 0.42036232352256775, "bnd_acc": 71.34875655174255, "int_ece": 0.5902888253331184, "int_nll": 0.10016603767871857, "int_brier": 0.04843387007713318, "int_acc": 96.89221978187561, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "ETS", "n_cal_points": 815516, "time": 0.22852158546447754, "ece": 0.9135250002145767, "nll": 0.17802056670188904, "brier": 0.0942588746547699, "aurc": 0.8457197807729244, "acc": 93.69528889656067, "bnd_ece": 11.288754642009735, "bnd_nll": 0.7459262013435364, "bnd_brier": 0.41863903403282166, "bnd_acc": 71.39403820037842, "int_ece": 0.6435022689402103, "int_nll": 0.09629648178815842, "int_brier": 0.04757916182279587, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "RBS", "n_cal_points": 815516, "time": 0.05766773223876953, "ece": 0.8047272451221943, "nll": 0.1768644154071808, "brier": 0.09368342906236649, "aurc": 0.8360444568097591, "acc": 93.69528889656067, "bnd_ece": 9.618142247200012, "bnd_nll": 0.7466728091239929, "bnd_brier": 0.4163382351398468, "bnd_acc": 71.39403820037842, "int_ece": 0.49229455180466175, "int_nll": 0.09486651420593262, "int_brier": 0.04725199192762375, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "CaGCN", "n_cal_points": 815516, "time": 40.914300203323364, "ece": 1.004362665116787, "nll": 0.17815575003623962, "brier": 0.09433162957429886, "aurc": 0.8454993367195129, "acc": 93.69528889656067, "bnd_ece": 11.457003653049469, "bnd_nll": 0.7492358088493347, "bnd_brier": 0.4193410575389862, "bnd_acc": 71.39403820037842, "int_ece": 0.5746109411120415, "int_nll": 0.09597484022378922, "int_brier": 0.047561343759298325, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 2, "method": "ISTS", "n_cal_points": 815516, "time": 2.139055013656616, "ece": 0.7399131543934345, "nll": 0.17468371987342834, "brier": 0.09292291849851608, "aurc": 0.816529244184494, "acc": 93.69528889656067, "lam": 0.01, "w": [0.00019714869267772883, 0.09865661710500717, -0.027779147028923035, 0.12326765060424805, -0.03369584679603577, -0.007226115558296442, 0.008067591115832329], "b": 0.1294279843568802, "bnd_ece": 9.33469831943512, "bnd_nll": 0.7420045733451843, "bnd_brier": 0.4142141044139862, "bnd_acc": 71.39403820037842, "int_ece": 0.6407818756997585, "int_nll": 0.09304375946521759, "int_brier": 0.046687718480825424, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "UNCAL", "n_cal_points": 813692, "time": 0.0, "ece": 1.0102289728820324, "nll": 0.18060249090194702, "brier": 0.09368370473384857, "aurc": 0.8516094647347927, "acc": 93.69528889656067, "bnd_ece": 8.2310751080513, "bnd_nll": 0.7053385376930237, "bnd_brier": 0.4077669382095337, "bnd_acc": 71.39403820037842, "int_ece": 2.09531020373106, "int_nll": 0.1050906702876091, "int_brier": 0.048485755920410156, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "TS", "n_cal_points": 813692, "time": 0.033273935317993164, "ece": 0.753584923222661, "nll": 0.1778377741575241, "brier": 0.09412799775600433, "aurc": 0.8462612517178059, "acc": 93.69528889656067, "T": 0.865707516670227, "bnd_ece": 10.973170399665833, "bnd_nll": 0.7404536604881287, "bnd_brier": 0.4173402488231659, "bnd_acc": 71.39403820037842, "int_ece": 0.7691371254622936, "int_nll": 0.09687488526105881, "int_brier": 0.04761633649468422, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "VS", "n_cal_points": 813692, "time": 49.18000030517578, "ece": 0.8896918967366219, "nll": 0.18275797367095947, "brier": 0.0953647717833519, "aurc": 1.0314194485545158, "acc": 93.67831945419312, "bnd_ece": 11.27462238073349, "bnd_nll": 0.7641721367835999, "bnd_brier": 0.4200396239757538, "bnd_acc": 71.47492170333862, "int_ece": 0.6254266016185284, "int_nll": 0.09908995032310486, "int_brier": 0.04864263907074928, "int_acc": 96.87349200248718, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "ETS", "n_cal_points": 813692, "time": 0.24585604667663574, "ece": 0.7535762153565884, "nll": 0.1778377741575241, "brier": 0.09412798285484314, "aurc": 0.8462615311145782, "acc": 93.69528889656067, "bnd_ece": 10.973157733678818, "bnd_nll": 0.74045330286026, "bnd_brier": 0.4173402190208435, "bnd_acc": 71.39403820037842, "int_ece": 0.7691501174122095, "int_nll": 0.09687494486570358, "int_brier": 0.04761634021997452, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "RBS", "n_cal_points": 813692, "time": 0.05420088768005371, "ece": 0.6698123645037413, "nll": 0.17675228416919708, "brier": 0.09366405755281448, "aurc": 0.8369936607778072, "acc": 93.69528889656067, "bnd_ece": 9.701606631278992, "bnd_nll": 0.7401216626167297, "bnd_brier": 0.4154873192310333, "bnd_acc": 71.39403820037842, "int_ece": 0.657599326223135, "int_nll": 0.09568096697330475, "int_brier": 0.04735228419303894, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "CaGCN", "n_cal_points": 813692, "time": 37.955557346343994, "ece": 1.0350929573178291, "nll": 0.1784011274576187, "brier": 0.09442025423049927, "aurc": 0.8469165302813053, "acc": 93.69528889656067, "bnd_ece": 11.585740745067596, "bnd_nll": 0.7504405975341797, "bnd_brier": 0.4198731780052185, "bnd_acc": 71.39403820037842, "int_ece": 0.5726336967200041, "int_nll": 0.0960821658372879, "int_brier": 0.04758615419268608, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 3, "method": "ISTS", "n_cal_points": 813692, "time": 2.18847918510437, "ece": 0.5722743459045887, "nll": 0.17467528581619263, "brier": 0.09293573349714279, "aurc": 0.8226891979575157, "acc": 93.69528889656067, "lam": 0.01, "w": [-0.011653725057840347, 0.07166433334350586, -0.01253476832062006, 0.1188880130648613, -0.03506569564342499, 0.03216157481074333, 0.01064632460474968], "b": 0.1816466897726059, "bnd_ece": 9.224829077720642, "bnd_nll": 0.7354035973548889, "bnd_brier": 0.41351082921028137, "bnd_acc": 71.39403820037842, "int_ece": 0.8079074323177338, "int_nll": 0.09398403018712997, "int_brier": 0.04680357128381729, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "UNCAL", "n_cal_points": 814547, "time": 0.0, "ece": 1.0102289728820324, "nll": 0.18060249090194702, "brier": 0.09368370473384857, "aurc": 0.8516094647347927, "acc": 93.69528889656067, "bnd_ece": 8.2310751080513, "bnd_nll": 0.7053385376930237, "bnd_brier": 0.4077669382095337, "bnd_acc": 71.39403820037842, "int_ece": 2.09531020373106, "int_nll": 0.1050906702876091, "int_brier": 0.048485755920410156, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "TS", "n_cal_points": 814547, "time": 0.03403925895690918, "ece": 0.7805633824318647, "nll": 0.17786037921905518, "brier": 0.094148650765419, "aurc": 0.8461697958409786, "acc": 93.69528889656067, "T": 0.8631485104560852, "bnd_ece": 11.02563738822937, "bnd_nll": 0.7413398623466492, "bnd_brier": 0.4175533056259155, "bnd_acc": 71.39403820037842, "int_ece": 0.7483766414225101, "int_nll": 0.09677322953939438, "int_brier": 0.047609321773052216, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "VS", "n_cal_points": 814547, "time": 48.84108376502991, "ece": 0.9861930273473263, "nll": 0.2077452689409256, "brier": 0.0975157842040062, "aurc": 1.5233642421662807, "acc": 93.57110857963562, "bnd_ece": 11.51377260684967, "bnd_nll": 0.8249852657318115, "bnd_brier": 0.42034783959388733, "bnd_acc": 71.46306037902832, "int_ece": 0.5427493713796139, "int_nll": 0.11892174929380417, "int_brier": 0.05105884000658989, "int_acc": 96.75256013870239, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "ETS", "n_cal_points": 814547, "time": 0.23441147804260254, "ece": 0.7805375847965479, "nll": 0.17786039412021637, "brier": 0.094148650765419, "aurc": 0.8461701683700085, "acc": 93.69528889656067, "bnd_ece": 11.025595664978027, "bnd_nll": 0.741338849067688, "bnd_brier": 0.4175531268119812, "bnd_acc": 71.39403820037842, "int_ece": 0.7484056055545807, "int_nll": 0.09677339345216751, "int_brier": 0.04760932922363281, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "RBS", "n_cal_points": 814547, "time": 0.05852675437927246, "ece": 0.6952978670597076, "nll": 0.17674961686134338, "brier": 0.09366300702095032, "aurc": 0.8367292582988739, "acc": 93.69528889656067, "bnd_ece": 9.677079319953918, "bnd_nll": 0.7413092255592346, "bnd_brier": 0.41563302278518677, "bnd_acc": 71.39403820037842, "int_ece": 0.6254940293729305, "int_nll": 0.09550702571868896, "int_brier": 0.04733012989163399, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "CaGCN", "n_cal_points": 814547, "time": 35.86067605018616, "ece": 1.1910293251276016, "nll": 0.17824266850948334, "brier": 0.09438739717006683, "aurc": 0.8410803973674774, "acc": 93.69528889656067, "bnd_ece": 11.691974103450775, "bnd_nll": 0.7566995620727539, "bnd_brier": 0.420414000749588, "bnd_acc": 71.39403820037842, "int_ece": 0.4025453235954046, "int_nll": 0.09500019252300262, "int_brier": 0.047470755875110626, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 0, "size": 400, "draw": 4, "method": "ISTS", "n_cal_points": 814547, "time": 2.0545167922973633, "ece": 0.5375743377953768, "nll": 0.17455443739891052, "brier": 0.09290614724159241, "aurc": 0.8189113810658455, "acc": 93.69528889656067, "lam": 0.01, "w": [-0.04958585649728775, 0.08197770267724991, -0.00799544621258974, 0.12404460459947586, -0.021184412762522697, 0.007209236733615398, 0.0077941762283444405], "b": 0.161259263753891, "bnd_ece": 9.028598666191101, "bnd_nll": 0.734961986541748, "bnd_brier": 0.41218578815460205, "bnd_acc": 71.39403820037842, "int_ece": 0.751092005521059, "int_nll": 0.093909353017807, "int_brier": 0.04696042463183403, "int_acc": 96.90454602241516, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "UNCAL", "n_cal_points": 816443, "time": 0.0, "ece": 1.0234988294541836, "nll": 0.18165087699890137, "brier": 0.09401732683181763, "aurc": 0.8723963983356953, "acc": 93.69187951087952, "bnd_ece": 8.438004553318024, "bnd_nll": 0.7156309485435486, "bnd_brier": 0.41461631655693054, "bnd_acc": 70.83767056465149, "int_ece": 2.2699490189552307, "int_nll": 0.10480882972478867, "int_brier": 0.04788173735141754, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "TS", "n_cal_points": 816443, "time": 0.0349276065826416, "ece": 0.7576724514365196, "nll": 0.1786005198955536, "brier": 0.09441375732421875, "aurc": 0.8657368831336498, "acc": 93.69187951087952, "T": 0.8561468720436096, "bnd_ece": 11.401566863059998, "bnd_nll": 0.7545336484909058, "bnd_brier": 0.42524516582489014, "bnd_acc": 70.83767056465149, "int_ece": 0.792020745575428, "int_nll": 0.09572123736143112, "int_brier": 0.046805668622255325, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "VS", "n_cal_points": 816443, "time": 47.82507085800171, "ece": 1.025245524942875, "nll": 0.18715062737464905, "brier": 0.09722080081701279, "aurc": 0.9524509310722351, "acc": 93.57351660728455, "bnd_ece": 12.758943438529968, "bnd_nll": 0.7883196473121643, "bnd_brier": 0.4341963827610016, "bnd_acc": 70.62243819236755, "int_ece": 0.6959328427910805, "int_nll": 0.10063976794481277, "int_brier": 0.04872853681445122, "int_acc": 96.87628149986267, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "ETS", "n_cal_points": 816443, "time": 0.24007129669189453, "ece": 0.7576042786240578, "nll": 0.17860065400600433, "brier": 0.09441372752189636, "aurc": 0.8657379075884819, "acc": 93.69187951087952, "bnd_ece": 11.401475220918655, "bnd_nll": 0.7545316219329834, "bnd_brier": 0.4252447783946991, "bnd_acc": 70.83767056465149, "int_ece": 0.7920880801975727, "int_nll": 0.09572166949510574, "int_brier": 0.04680568724870682, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "RBS", "n_cal_points": 816443, "time": 0.06215548515319824, "ece": 0.6728810258209705, "nll": 0.17747771739959717, "brier": 0.09391792863607407, "aurc": 0.8557942695915699, "acc": 93.69187951087952, "bnd_ece": 10.234635323286057, "bnd_nll": 0.7532094120979309, "bnd_brier": 0.42312484979629517, "bnd_acc": 70.83767056465149, "int_ece": 0.7227765396237373, "int_nll": 0.09462741762399673, "int_brier": 0.04654361680150032, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "CaGCN", "n_cal_points": 816443, "time": 42.343005657196045, "ece": 0.8479536511003971, "nll": 0.17870762944221497, "brier": 0.09448178112506866, "aurc": 0.8653640747070312, "acc": 93.69187951087952, "bnd_ece": 11.57480701804161, "bnd_nll": 0.7577122449874878, "bnd_brier": 0.425967276096344, "bnd_acc": 70.83767056465149, "int_ece": 0.714161666110158, "int_nll": 0.09538634866476059, "int_brier": 0.0467795729637146, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 0, "method": "ISTS", "n_cal_points": 816443, "time": 2.1740784645080566, "ece": 0.43546431697905064, "nll": 0.1753220558166504, "brier": 0.0932098925113678, "aurc": 0.832790695130825, "acc": 93.69187951087952, "lam": 0.001, "w": [0.34196797013282776, 0.4385940432548523, -0.049975890666246414, 0.09151135385036469, -0.00961576122790575, -0.018488314002752304, 0.013848119415342808], "b": 0.11652913689613342, "bnd_ece": 9.327904880046844, "bnd_nll": 0.7448480725288391, "bnd_brier": 0.4190576672554016, "bnd_acc": 70.83767056465149, "int_ece": 0.9397421963512897, "int_nll": 0.09336478263139725, "int_brier": 0.04631897062063217, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "UNCAL", "n_cal_points": 809959, "time": 0.0, "ece": 1.0234988294541836, "nll": 0.18165087699890137, "brier": 0.09401732683181763, "aurc": 0.8723963983356953, "acc": 93.69187951087952, "bnd_ece": 8.438004553318024, "bnd_nll": 0.7156309485435486, "bnd_brier": 0.41461631655693054, "bnd_acc": 70.83767056465149, "int_ece": 2.2699490189552307, "int_nll": 0.10480882972478867, "int_brier": 0.04788173735141754, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "TS", "n_cal_points": 809959, "time": 0.03578758239746094, "ece": 0.7149525918066502, "nll": 0.1785140335559845, "brier": 0.09420444071292877, "aurc": 0.8670775219798088, "acc": 93.69187951087952, "T": 0.8870978951454163, "bnd_ece": 10.761043429374695, "bnd_nll": 0.7440145611763, "bnd_brier": 0.42264822125434875, "bnd_acc": 70.83767056465149, "int_ece": 1.0758113116025925, "int_nll": 0.09713603556156158, "int_brier": 0.046939946711063385, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "VS", "n_cal_points": 809959, "time": 48.27656364440918, "ece": 0.8995963260531425, "nll": 0.19380661845207214, "brier": 0.09966009855270386, "aurc": 1.3135849498212337, "acc": 93.42004060745239, "bnd_ece": 11.868450045585632, "bnd_nll": 0.7936695218086243, "bnd_brier": 0.43337535858154297, "bnd_acc": 70.50226926803589, "int_ece": 0.6856538821011782, "int_nll": 0.10748373717069626, "int_brier": 0.05163702368736267, "int_acc": 96.71801924705505, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "ETS", "n_cal_points": 809959, "time": 0.22936010360717773, "ece": 0.7149508688598871, "nll": 0.17851406335830688, "brier": 0.09420444071292877, "aurc": 0.8670775219798088, "acc": 93.69187951087952, "bnd_ece": 10.761022567749023, "bnd_nll": 0.7440141439437866, "bnd_brier": 0.42264819145202637, "bnd_acc": 70.83767056465149, "int_ece": 1.0758343152701855, "int_nll": 0.09713612496852875, "int_brier": 0.04693995416164398, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "RBS", "n_cal_points": 809959, "time": 0.06261682510375977, "ece": 0.479806587100029, "nll": 0.17735064029693604, "brier": 0.0937032550573349, "aurc": 0.8566723205149174, "acc": 93.69187951087952, "bnd_ece": 9.411027282476425, "bnd_nll": 0.7434080839157104, "bnd_brier": 0.42059481143951416, "bnd_acc": 70.83767056465149, "int_ece": 1.0021952912211418, "int_nll": 0.0958925187587738, "int_brier": 0.046662136912345886, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "CaGCN", "n_cal_points": 809959, "time": 36.61269211769104, "ece": 0.7233696524053812, "nll": 0.17857541143894196, "brier": 0.09421434998512268, "aurc": 0.8676162920892239, "acc": 93.69187951087952, "bnd_ece": 10.769738256931305, "bnd_nll": 0.7439690232276917, "bnd_brier": 0.42266055941581726, "bnd_acc": 70.83767056465149, "int_ece": 1.080843061208725, "int_nll": 0.09721282124519348, "int_brier": 0.04694949835538864, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 1, "method": "ISTS", "n_cal_points": 809959, "time": 2.1237971782684326, "ece": 0.38856840692460537, "nll": 0.1755319982767105, "brier": 0.09307710826396942, "aurc": 0.8481653407216072, "acc": 93.69187951087952, "lam": 0.001, "w": [0.1900193989276886, 0.27628496289253235, -0.056922364979982376, 0.11810431629419327, 0.005814234260469675, 0.07082772254943848, 0.007771391421556473], "b": 0.21525166928768158, "bnd_ece": 8.660458028316498, "bnd_nll": 0.7352684736251831, "bnd_brier": 0.41751816868782043, "bnd_acc": 70.83767056465149, "int_ece": 1.262684166431427, "int_nll": 0.09498348832130432, "int_brier": 0.04638862609863281, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "UNCAL", "n_cal_points": 815175, "time": 0.0, "ece": 1.0234988294541836, "nll": 0.18165087699890137, "brier": 0.09401732683181763, "aurc": 0.8723963983356953, "acc": 93.69187951087952, "bnd_ece": 8.438004553318024, "bnd_nll": 0.7156309485435486, "bnd_brier": 0.41461631655693054, "bnd_acc": 70.83767056465149, "int_ece": 2.2699490189552307, "int_nll": 0.10480882972478867, "int_brier": 0.04788173735141754, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "TS", "n_cal_points": 815175, "time": 0.03926992416381836, "ece": 0.6885917857289314, "nll": 0.17850354313850403, "brier": 0.09430492669343948, "aurc": 0.8663768880069256, "acc": 93.69187951087952, "T": 0.8710233569145203, "bnd_ece": 11.09357550740242, "bnd_nll": 0.7493084073066711, "bnd_brier": 0.4239751398563385, "bnd_acc": 70.83767056465149, "int_ece": 0.9258730337023735, "int_nll": 0.09636222571134567, "int_brier": 0.04686395078897476, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "VS", "n_cal_points": 815175, "time": 51.636648654937744, "ece": 0.7420744746923447, "nll": 0.18183036148548126, "brier": 0.09584790468215942, "aurc": 0.9766352362930775, "acc": 93.61522793769836, "bnd_ece": 11.62770688533783, "bnd_nll": 0.7600414156913757, "bnd_brier": 0.42624756693840027, "bnd_acc": 70.93342542648315, "int_ece": 0.8286483585834503, "int_nll": 0.09862327575683594, "int_brier": 0.048301950097084045, "int_acc": 96.87924385070801, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "ETS", "n_cal_points": 815175, "time": 0.25478196144104004, "ece": 0.6886192597448826, "nll": 0.17850370705127716, "brier": 0.09430490434169769, "aurc": 0.8663787506520748, "acc": 93.69187951087952, "bnd_ece": 11.093474924564362, "bnd_nll": 0.7493062019348145, "bnd_brier": 0.42397475242614746, "bnd_acc": 70.83767056465149, "int_ece": 0.9259548038244247, "int_nll": 0.09636273235082626, "int_brier": 0.04686398059129715, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "RBS", "n_cal_points": 815175, "time": 0.07377266883850098, "ece": 0.4984097555279732, "nll": 0.17728456854820251, "brier": 0.09375763684511185, "aurc": 0.8556509390473366, "acc": 93.69187951087952, "bnd_ece": 9.66687798500061, "bnd_nll": 0.7487509846687317, "bnd_brier": 0.42171454429626465, "bnd_acc": 70.83767056465149, "int_ece": 0.8415395393967628, "int_nll": 0.09504805505275726, "int_brier": 0.04656321927905083, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "CaGCN", "n_cal_points": 815175, "time": 42.287989377975464, "ece": 0.7015050388872623, "nll": 0.1785045713186264, "brier": 0.09435635060071945, "aurc": 0.8654334582388401, "acc": 93.69187951087952, "bnd_ece": 11.264605820178986, "bnd_nll": 0.7525808215141296, "bnd_brier": 0.4246733486652374, "bnd_acc": 70.83767056465149, "int_ece": 0.8361920714378357, "int_nll": 0.09589250385761261, "int_brier": 0.046822283416986465, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 2, "method": "ISTS", "n_cal_points": 815175, "time": 2.251451015472412, "ece": 0.3440272528678179, "nll": 0.17509984970092773, "brier": 0.09309787303209305, "aurc": 0.8314837701618671, "acc": 93.69187951087952, "lam": 0.001, "w": [0.2614794671535492, 0.4314263164997101, -0.04590893164277077, 0.12631872296333313, -0.00314715807326138, 0.032772794365882874, 0.03688646852970123], "b": 0.1357729583978653, "bnd_ece": 8.259311318397522, "bnd_nll": 0.7397825717926025, "bnd_brier": 0.41669464111328125, "bnd_acc": 70.83767056465149, "int_ece": 1.066657155752182, "int_nll": 0.09383954107761383, "int_brier": 0.04653087630867958, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "UNCAL", "n_cal_points": 813767, "time": 0.0, "ece": 1.0234988294541836, "nll": 0.18165087699890137, "brier": 0.09401732683181763, "aurc": 0.8723963983356953, "acc": 93.69187951087952, "bnd_ece": 8.438004553318024, "bnd_nll": 0.7156309485435486, "bnd_brier": 0.41461631655693054, "bnd_acc": 70.83767056465149, "int_ece": 2.2699490189552307, "int_nll": 0.10480882972478867, "int_brier": 0.04788173735141754, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "TS", "n_cal_points": 813767, "time": 0.03464961051940918, "ece": 0.7298787124454975, "nll": 0.1785864681005478, "brier": 0.09414695203304291, "aurc": 0.8675571531057358, "acc": 93.69187951087952, "T": 0.8979066610336304, "bnd_ece": 10.537618398666382, "bnd_nll": 0.7406508922576904, "bnd_brier": 0.42178231477737427, "bnd_acc": 70.83767056465149, "int_ece": 1.178736612200737, "int_nll": 0.09770295023918152, "int_brier": 0.046998798847198486, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "VS", "n_cal_points": 813767, "time": 49.29573917388916, "ece": 0.8326792158186436, "nll": 0.18739615380764008, "brier": 0.097690649330616, "aurc": 0.9911566972732544, "acc": 93.4889554977417, "bnd_ece": 11.77510917186737, "bnd_nll": 0.7751502394676208, "bnd_brier": 0.4310359060764313, "bnd_acc": 70.53022980690002, "int_ece": 0.8487584069371223, "int_nll": 0.10281576961278915, "int_brier": 0.04972080886363983, "int_acc": 96.79281711578369, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "ETS", "n_cal_points": 813767, "time": 0.2621185779571533, "ece": 0.7298757322132587, "nll": 0.17858654260635376, "brier": 0.09414695203304291, "aurc": 0.8675574325025082, "acc": 93.69187951087952, "bnd_ece": 10.537589341402054, "bnd_nll": 0.7406504154205322, "bnd_brier": 0.4217821955680847, "bnd_acc": 70.83767056465149, "int_ece": 1.178761012852192, "int_nll": 0.09770309925079346, "int_brier": 0.04699881374835968, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "RBS", "n_cal_points": 813767, "time": 0.07254910469055176, "ece": 0.5359306465834379, "nll": 0.17754413187503815, "brier": 0.09372201561927795, "aurc": 0.857954565435648, "acc": 93.69187951087952, "bnd_ece": 9.415318071842194, "bnd_nll": 0.7400033473968506, "bnd_brier": 0.42007380723953247, "bnd_acc": 70.83767056465149, "int_ece": 1.1148424819111824, "int_nll": 0.09660378098487854, "int_brier": 0.04675855487585068, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "CaGCN", "n_cal_points": 813767, "time": 35.49638819694519, "ece": 0.6886846851557493, "nll": 0.17839504778385162, "brier": 0.09415439516305923, "aurc": 0.866189319640398, "acc": 93.69187951087952, "bnd_ece": 10.647161304950714, "bnd_nll": 0.7431248426437378, "bnd_brier": 0.42221522331237793, "bnd_acc": 70.83767056465149, "int_ece": 1.0909692384302616, "int_nll": 0.09712798148393631, "int_brier": 0.046945009380578995, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 3, "method": "ISTS", "n_cal_points": 813767, "time": 2.1741161346435547, "ece": 0.45466506853699684, "nll": 0.17543263733386993, "brier": 0.09306259453296661, "aurc": 0.8381162770092487, "acc": 93.69187951087952, "lam": 0.001, "w": [0.26887744665145874, 0.35573604702949524, -0.05590982362627983, 0.10264405608177185, -0.0072058336809277534, 0.041211917996406555, 0.013192182406783104], "b": 0.2256610095500946, "bnd_ece": 8.215318620204926, "bnd_nll": 0.7316460609436035, "bnd_brier": 0.4163486957550049, "bnd_acc": 70.83767056465149, "int_ece": 1.3471492566168308, "int_nll": 0.09539110213518143, "int_brier": 0.04654032364487648, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "UNCAL", "n_cal_points": 814286, "time": 0.0, "ece": 1.0234988294541836, "nll": 0.18165087699890137, "brier": 0.09401732683181763, "aurc": 0.8723963983356953, "acc": 93.69187951087952, "bnd_ece": 8.438004553318024, "bnd_nll": 0.7156309485435486, "bnd_brier": 0.41461631655693054, "bnd_acc": 70.83767056465149, "int_ece": 2.2699490189552307, "int_nll": 0.10480882972478867, "int_brier": 0.04788173735141754, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "TS", "n_cal_points": 814286, "time": 0.060649871826171875, "ece": 0.7309246342629194, "nll": 0.17859359085559845, "brier": 0.09414316713809967, "aurc": 0.8675921708345413, "acc": 93.69187951087952, "T": 0.898677408695221, "bnd_ece": 10.521693527698517, "bnd_nll": 0.7404168844223022, "bnd_brier": 0.4217213988304138, "bnd_acc": 70.83767056465149, "int_ece": 1.1863268911838531, "int_nll": 0.09774478524923325, "int_brier": 0.04700323939323425, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "VS", "n_cal_points": 814286, "time": 43.938796281814575, "ece": 0.732941273599863, "nll": 0.1842951774597168, "brier": 0.09650295227766037, "aurc": 1.0640828870236874, "acc": 93.59223246574402, "bnd_ece": 11.402246356010437, "bnd_nll": 0.7630181312561035, "bnd_brier": 0.42938506603240967, "bnd_acc": 70.63334584236145, "int_ece": 1.0369343683123589, "int_nll": 0.10101442784070969, "int_brier": 0.04859975725412369, "int_acc": 96.8961238861084, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "ETS", "n_cal_points": 814286, "time": 0.27034687995910645, "ece": 0.73094735853374, "nll": 0.17859378457069397, "brier": 0.09414315968751907, "aurc": 0.8675930090248585, "acc": 93.69187951087952, "bnd_ece": 10.521608591079712, "bnd_nll": 0.7404153347015381, "bnd_brier": 0.42172107100486755, "bnd_acc": 70.83767056465149, "int_ece": 1.1864202097058296, "int_nll": 0.09774520993232727, "int_brier": 0.04700326919555664, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "RBS", "n_cal_points": 814286, "time": 0.06254959106445312, "ece": 0.5059987306594849, "nll": 0.1774725764989853, "brier": 0.09367257356643677, "aurc": 0.8573816157877445, "acc": 93.69187951087952, "bnd_ece": 9.220881760120392, "bnd_nll": 0.7399429082870483, "bnd_brier": 0.41982561349868774, "bnd_acc": 70.83767056465149, "int_ece": 1.116925198584795, "int_nll": 0.09653064608573914, "int_brier": 0.04673772305250168, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "CaGCN", "n_cal_points": 814286, "time": 37.49565005302429, "ece": 0.8630311116576195, "nll": 0.178782656788826, "brier": 0.09451055526733398, "aurc": 0.8656725287437439, "acc": 93.69187951087952, "bnd_ece": 11.626746505498886, "bnd_nll": 0.7582791447639465, "bnd_brier": 0.42617928981781006, "bnd_acc": 70.83767056465149, "int_ece": 0.7038646377623081, "int_nll": 0.09539058059453964, "int_brier": 0.046781979501247406, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 1, "size": 400, "draw": 4, "method": "ISTS", "n_cal_points": 814286, "time": 2.106980085372925, "ece": 0.5570226348936558, "nll": 0.17571531236171722, "brier": 0.09317599982023239, "aurc": 0.8314010687172413, "acc": 93.69187951087952, "lam": 0.001, "w": [0.21953703463077545, 0.2586026191711426, -0.0456373505294323, 0.09037712961435318, -0.027831697836518288, 0.005885080434381962, 0.061630044132471085], "b": 0.2488131821155548, "bnd_ece": 9.003283083438873, "bnd_nll": 0.7359313368797302, "bnd_brier": 0.4194597005844116, "bnd_acc": 70.83767056465149, "int_ece": 1.2174002826213837, "int_nll": 0.09509778767824173, "int_brier": 0.04622235149145126, "int_acc": 96.98070287704468, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "UNCAL", "n_cal_points": 810714, "time": 0.0, "ece": 1.0603762231767178, "nll": 0.1822294145822525, "brier": 0.0945991724729538, "aurc": 0.8796755224466324, "acc": 93.61814260482788, "bnd_ece": 8.361086994409561, "bnd_nll": 0.7135344743728638, "bnd_brier": 0.41331377625465393, "bnd_acc": 70.83617448806763, "int_ece": 2.1784845739603043, "int_nll": 0.10577230900526047, "int_brier": 0.048734746873378754, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "TS", "n_cal_points": 810714, "time": 0.03446221351623535, "ece": 0.8123625069856644, "nll": 0.1793346405029297, "brier": 0.09504961967468262, "aurc": 0.8743845857679844, "acc": 93.61814260482788, "T": 0.8555797934532166, "bnd_ece": 11.324882507324219, "bnd_nll": 0.7519745230674744, "bnd_brier": 0.42388269305229187, "bnd_acc": 70.83617448806763, "int_ece": 0.7160431239753962, "int_nll": 0.09692925959825516, "int_brier": 0.04772911220788956, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "VS", "n_cal_points": 810714, "time": 53.7989022731781, "ece": 1.127571240067482, "nll": 0.22527283430099487, "brier": 0.10026562958955765, "aurc": 1.1202525347471237, "acc": 93.34706664085388, "bnd_ece": 11.812317371368408, "bnd_nll": 0.7892019748687744, "bnd_brier": 0.4270813465118408, "bnd_acc": 70.7701563835144, "int_ece": 0.45676431618630886, "int_nll": 0.1441209614276886, "int_brier": 0.05323542654514313, "int_acc": 96.59598469734192, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "ETS", "n_cal_points": 810714, "time": 0.23463845252990723, "ece": 0.8123281411826611, "nll": 0.17933467030525208, "brier": 0.09504959732294083, "aurc": 0.8743850514292717, "acc": 93.61814260482788, "bnd_ece": 11.324842274188995, "bnd_nll": 0.7519736289978027, "bnd_brier": 0.42388251423835754, "bnd_acc": 70.83617448806763, "int_ece": 0.7160875480622053, "int_nll": 0.09692943841218948, "int_brier": 0.04772911220788956, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "RBS", "n_cal_points": 810714, "time": 0.06011343002319336, "ece": 0.7044837810099125, "nll": 0.17811712622642517, "brier": 0.09445588290691376, "aurc": 0.8638985455036163, "acc": 93.61814260482788, "bnd_ece": 9.746874868869781, "bnd_nll": 0.7518509030342102, "bnd_brier": 0.4213588833808899, "bnd_acc": 70.83617448806763, "int_ece": 0.6069850642234087, "int_nll": 0.09555432945489883, "int_brier": 0.04741311073303223, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "CaGCN", "n_cal_points": 810714, "time": 40.33261680603027, "ece": 0.9597431868314743, "nll": 0.17955151200294495, "brier": 0.09517332166433334, "aurc": 0.8740904740989208, "acc": 93.61814260482788, "bnd_ece": 11.618325859308243, "bnd_nll": 0.7571929097175598, "bnd_brier": 0.42510199546813965, "bnd_acc": 70.83617448806763, "int_ece": 0.607757456600666, "int_nll": 0.09642638266086578, "int_brier": 0.04769514128565788, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 0, "method": "ISTS", "n_cal_points": 810714, "time": 2.245824098587036, "ece": 0.5219756159931421, "nll": 0.17581430077552795, "brier": 0.09367896616458893, "aurc": 0.8415628224611282, "acc": 93.61814260482788, "lam": 0.001, "w": [0.1488516628742218, 0.2767391800880432, -0.029136262834072113, 0.126675084233284, -0.025318153202533722, -0.010476512834429741, 0.03582689166069031], "b": 0.12713898718357086, "bnd_ece": 9.041045606136322, "bnd_nll": 0.7444115877151489, "bnd_brier": 0.4181613028049469, "bnd_acc": 70.83617448806763, "int_ece": 0.8158311247825623, "int_nll": 0.09399067610502243, "int_brier": 0.04698453098535538, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "UNCAL", "n_cal_points": 812074, "time": 0.0, "ece": 1.0603762231767178, "nll": 0.1822294145822525, "brier": 0.0945991724729538, "aurc": 0.8796755224466324, "acc": 93.61814260482788, "bnd_ece": 8.361086994409561, "bnd_nll": 0.7135344743728638, "bnd_brier": 0.41331377625465393, "bnd_acc": 70.83617448806763, "int_ece": 2.1784845739603043, "int_nll": 0.10577230900526047, "int_brier": 0.048734746873378754, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "TS", "n_cal_points": 812074, "time": 0.03553485870361328, "ece": 0.7339423522353172, "nll": 0.1792280226945877, "brier": 0.09494740515947342, "aurc": 0.8748085238039494, "acc": 93.61814260482788, "T": 0.8686893582344055, "bnd_ece": 11.052943766117096, "bnd_nll": 0.7474111914634705, "bnd_brier": 0.42276883125305176, "bnd_acc": 70.83617448806763, "int_ece": 0.8299763314425945, "int_nll": 0.09746399521827698, "int_brier": 0.04777246341109276, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "VS", "n_cal_points": 812074, "time": 50.45116901397705, "ece": 0.9839827194809914, "nll": 0.18470755219459534, "brier": 0.09706012904644012, "aurc": 0.9969998151063919, "acc": 93.52056384086609, "bnd_ece": 11.925806105136871, "bnd_nll": 0.7733033299446106, "bnd_brier": 0.4282953143119812, "bnd_acc": 70.80807685852051, "int_ece": 0.6462071090936661, "int_nll": 0.10000603646039963, "int_brier": 0.04939394071698189, "int_acc": 96.78899049758911, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "ETS", "n_cal_points": 812074, "time": 0.23750948905944824, "ece": 0.7340019568800926, "nll": 0.17922811210155487, "brier": 0.09494738280773163, "aurc": 0.8748087100684643, "acc": 93.61814260482788, "bnd_ece": 11.05290949344635, "bnd_nll": 0.7474105358123779, "bnd_brier": 0.42276865243911743, "bnd_acc": 70.83617448806763, "int_ece": 0.8300013840198517, "int_nll": 0.0974641740322113, "int_brier": 0.047772470861673355, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "RBS", "n_cal_points": 812074, "time": 0.061762094497680664, "ece": 0.5895208567380905, "nll": 0.1781119704246521, "brier": 0.09445802867412567, "aurc": 0.8650278672575951, "acc": 93.61814260482788, "bnd_ece": 9.79820340871811, "bnd_nll": 0.7467144727706909, "bnd_brier": 0.4207066595554352, "bnd_acc": 70.83617448806763, "int_ece": 0.7459170185029507, "int_nll": 0.09628759324550629, "int_brier": 0.04750942811369896, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "CaGCN", "n_cal_points": 812074, "time": 35.38512468338013, "ece": 0.8045111782848835, "nll": 0.17952601611614227, "brier": 0.09470239281654358, "aurc": 0.8774891495704651, "acc": 93.61814260482788, "bnd_ece": 10.143257677555084, "bnd_nll": 0.7336205840110779, "bnd_brier": 0.419229656457901, "bnd_acc": 70.83617448806763, "int_ece": 1.2576265260577202, "int_nll": 0.09978938847780228, "int_brier": 0.048001497983932495, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 1, "method": "ISTS", "n_cal_points": 812074, "time": 2.153132438659668, "ece": 0.40290490724146366, "nll": 0.1759195327758789, "brier": 0.09380136430263519, "aurc": 0.8440044708549976, "acc": 93.61814260482788, "lam": 0.001, "w": [0.16054539382457733, 0.30022144317626953, -0.015261522494256496, 0.12380028516054153, -0.02478383108973503, 0.026974201202392578, 0.07566545903682709], "b": 0.16579309105873108, "bnd_ece": 8.854798972606659, "bnd_nll": 0.7396220564842224, "bnd_brier": 0.4177330732345581, "bnd_acc": 70.83617448806763, "int_ece": 0.9096091613173485, "int_nll": 0.09480028599500656, "int_brier": 0.047186169773340225, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "UNCAL", "n_cal_points": 816089, "time": 0.0, "ece": 1.0603762231767178, "nll": 0.1822294145822525, "brier": 0.0945991724729538, "aurc": 0.8796755224466324, "acc": 93.61814260482788, "bnd_ece": 8.361086994409561, "bnd_nll": 0.7135344743728638, "bnd_brier": 0.41331377625465393, "bnd_acc": 70.83617448806763, "int_ece": 2.1784845739603043, "int_nll": 0.10577230900526047, "int_brier": 0.048734746873378754, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "TS", "n_cal_points": 816089, "time": 0.03913140296936035, "ece": 0.7581969257444143, "nll": 0.1792052537202835, "brier": 0.09484058618545532, "aurc": 0.8753306232392788, "acc": 93.61814260482788, "T": 0.8844011425971985, "bnd_ece": 10.727269947528839, "bnd_nll": 0.7422623038291931, "bnd_brier": 0.42147549986839294, "bnd_acc": 70.83617448806763, "int_ece": 0.9729316458106041, "int_nll": 0.09817889332771301, "int_brier": 0.04783639311790466, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "VS", "n_cal_points": 816089, "time": 50.517425298690796, "ece": 0.8717917837202549, "nll": 0.19099105894565582, "brier": 0.09859123080968857, "aurc": 1.1243278160691261, "acc": 93.43167543411255, "bnd_ece": 12.478221952915192, "bnd_nll": 0.7965001463890076, "bnd_brier": 0.43572187423706055, "bnd_acc": 70.16045451164246, "int_ece": 0.8305678144097328, "int_nll": 0.10385563969612122, "int_brier": 0.05007665976881981, "int_acc": 96.78051471710205, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "ETS", "n_cal_points": 816089, "time": 0.22948646545410156, "ece": 0.7582082878798246, "nll": 0.17920540273189545, "brier": 0.09484056383371353, "aurc": 0.8753311820328236, "acc": 93.61814260482788, "bnd_ece": 10.727216303348541, "bnd_nll": 0.7422614097595215, "bnd_brier": 0.421475350856781, "bnd_acc": 70.83617448806763, "int_ece": 0.9729636833071709, "int_nll": 0.09817918390035629, "int_brier": 0.04783640429377556, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "RBS", "n_cal_points": 816089, "time": 0.06677389144897461, "ece": 0.509685417637229, "nll": 0.1780605912208557, "brier": 0.09435147047042847, "aurc": 0.8652639575302601, "acc": 93.61814260482788, "bnd_ece": 9.39353033900261, "bnd_nll": 0.7423158288002014, "bnd_brier": 0.4195236563682556, "bnd_acc": 70.83617448806763, "int_ece": 0.8772597648203373, "int_nll": 0.0968618094921112, "int_brier": 0.0475577749311924, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "CaGCN", "n_cal_points": 816089, "time": 35.78985118865967, "ece": 1.1805043555796146, "nll": 0.17988315224647522, "brier": 0.0953214019536972, "aurc": 0.8715213276445866, "acc": 93.61814260482788, "bnd_ece": 11.998238414525986, "bnd_nll": 0.7659878730773926, "bnd_brier": 0.42679929733276367, "bnd_acc": 70.83617448806763, "int_ece": 0.4336869344115257, "int_nll": 0.0955401360988617, "int_brier": 0.047620296478271484, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 2, "method": "ISTS", "n_cal_points": 816089, "time": 2.0770864486694336, "ece": 0.505636353045702, "nll": 0.1769595593214035, "brier": 0.09401573985815048, "aurc": 0.8571187034249306, "acc": 93.61814260482788, "lam": 0.1, "w": [-0.010563903488218784, 0.036368247121572495, -0.013969316147267818, 0.05469520017504692, -0.02897900715470314, 0.024299966171383858, -0.004057662561535835], "b": 0.2333749681711197, "bnd_ece": 9.443391859531403, "bnd_nll": 0.7385190725326538, "bnd_brier": 0.4185541272163391, "bnd_acc": 70.83617448806763, "int_ece": 0.9549342095851898, "int_nll": 0.09614870697259903, "int_brier": 0.047313254326581955, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "UNCAL", "n_cal_points": 813272, "time": 0.0, "ece": 1.0603762231767178, "nll": 0.1822294145822525, "brier": 0.0945991724729538, "aurc": 0.8796755224466324, "acc": 93.61814260482788, "bnd_ece": 8.361086994409561, "bnd_nll": 0.7135344743728638, "bnd_brier": 0.41331377625465393, "bnd_acc": 70.83617448806763, "int_ece": 2.1784845739603043, "int_nll": 0.10577230900526047, "int_brier": 0.048734746873378754, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "TS", "n_cal_points": 813272, "time": 0.035521745681762695, "ece": 0.7355493493378162, "nll": 0.17926524579524994, "brier": 0.09499117732048035, "aurc": 0.874619372189045, "acc": 93.61814260482788, "T": 0.8628857731819153, "bnd_ece": 11.17331087589264, "bnd_nll": 0.7494006752967834, "bnd_brier": 0.423257976770401, "bnd_acc": 70.83617448806763, "int_ece": 0.7780363317579031, "int_nll": 0.097220279276371, "int_brier": 0.04775216057896614, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "VS", "n_cal_points": 813272, "time": 52.736037731170654, "ece": 0.9628263302147388, "nll": 0.1833570897579193, "brier": 0.09701953828334808, "aurc": 1.0009614750742912, "acc": 93.52867603302002, "bnd_ece": 12.093614041805267, "bnd_nll": 0.767733097076416, "bnd_brier": 0.42880934476852417, "bnd_acc": 70.70536613464355, "int_ece": 0.6390308495610952, "int_nll": 0.09926283359527588, "int_brier": 0.0492735393345356, "int_acc": 96.81305885314941, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "ETS", "n_cal_points": 813272, "time": 0.23257875442504883, "ece": 0.7355176378041506, "nll": 0.17926526069641113, "brier": 0.09499117732048035, "aurc": 0.8746195584535599, "acc": 93.61814260482788, "bnd_ece": 11.173278838396072, "bnd_nll": 0.7493998408317566, "bnd_brier": 0.42325785756111145, "bnd_acc": 70.83617448806763, "int_ece": 0.778046203777194, "int_nll": 0.09722039848566055, "int_brier": 0.04775216802954674, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "RBS", "n_cal_points": 813272, "time": 0.061179399490356445, "ece": 0.6486058700829744, "nll": 0.1781008541584015, "brier": 0.09446142613887787, "aurc": 0.8644593879580498, "acc": 93.61814260482788, "bnd_ece": 9.800301492214203, "bnd_nll": 0.7491053938865662, "bnd_brier": 0.4210487902164459, "bnd_acc": 70.83617448806763, "int_ece": 0.6790734361857176, "int_nll": 0.09593082219362259, "int_brier": 0.04746408760547638, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "CaGCN", "n_cal_points": 813272, "time": 35.68035888671875, "ece": 1.387567911297083, "nll": 0.1806943267583847, "brier": 0.09558747708797455, "aurc": 0.8715812116861343, "acc": 93.61814260482788, "bnd_ece": 12.466605007648468, "bnd_nll": 0.7751648426055908, "bnd_brier": 0.4289184510707855, "bnd_acc": 70.83617448806763, "int_ece": 0.323837180621922, "int_nll": 0.09514743834733963, "int_brier": 0.04761969670653343, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 3, "method": "ISTS", "n_cal_points": 813272, "time": 2.1729371547698975, "ece": 0.630867388099432, "nll": 0.17624162137508392, "brier": 0.09389442950487137, "aurc": 0.8464973419904709, "acc": 93.61814260482788, "lam": 0.01, "w": [0.012581880204379559, 0.10697093605995178, -0.020409325137734413, 0.10650516301393509, -0.029220549389719963, 0.03199302405118942, 0.05938730016350746], "b": 0.17594574391841888, "bnd_ece": 9.524920582771301, "bnd_nll": 0.7452210783958435, "bnd_brier": 0.41999295353889465, "bnd_acc": 70.83617448806763, "int_ece": 0.7518493570387363, "int_nll": 0.09436299651861191, "int_brier": 0.04696742445230484, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "UNCAL", "n_cal_points": 810740, "time": 0.0, "ece": 1.0603762231767178, "nll": 0.1822294145822525, "brier": 0.0945991724729538, "aurc": 0.8796755224466324, "acc": 93.61814260482788, "bnd_ece": 8.361086994409561, "bnd_nll": 0.7135344743728638, "bnd_brier": 0.41331377625465393, "bnd_acc": 70.83617448806763, "int_ece": 2.1784845739603043, "int_nll": 0.10577230900526047, "int_brier": 0.048734746873378754, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "TS", "n_cal_points": 810740, "time": 0.030879497528076172, "ece": 0.9977073408663273, "nll": 0.17961426079273224, "brier": 0.09520870447158813, "aurc": 0.8738243952393532, "acc": 93.61814260482788, "T": 0.8376325964927673, "bnd_ece": 11.697401106357574, "bnd_nll": 0.7586382627487183, "bnd_brier": 0.4254593849182129, "bnd_acc": 70.83617448806763, "int_ece": 0.5819788202643394, "int_nll": 0.09629017859697342, "int_brier": 0.047684185206890106, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "VS", "n_cal_points": 810740, "time": 48.26485633850098, "ece": 1.131815928965807, "nll": 0.1947816163301468, "brier": 0.09687451273202896, "aurc": 1.3573909178376198, "acc": 93.59791278839111, "bnd_ece": 12.414336949586868, "bnd_nll": 0.8053621053695679, "bnd_brier": 0.4317105710506439, "bnd_acc": 70.74233293533325, "int_ece": 0.5133652128279209, "int_nll": 0.10691642016172409, "int_brier": 0.048690151423215866, "int_acc": 96.88693881034851, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "ETS", "n_cal_points": 810740, "time": 0.25248003005981445, "ece": 0.9975975379347801, "nll": 0.17961429059505463, "brier": 0.09520865976810455, "aurc": 0.8738255128264427, "acc": 93.61814260482788, "bnd_ece": 11.697272956371307, "bnd_nll": 0.7586349844932556, "bnd_brier": 0.4254589378833771, "bnd_acc": 70.83617448806763, "int_ece": 0.5820400547236204, "int_nll": 0.0962906926870346, "int_brier": 0.0476842038333416, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "RBS", "n_cal_points": 810740, "time": 0.06260013580322266, "ece": 0.8950578980147839, "nll": 0.17842358350753784, "brier": 0.09461035579442978, "aurc": 0.8634964935481548, "acc": 93.61814260482788, "bnd_ece": 10.220051556825638, "bnd_nll": 0.7578985095024109, "bnd_brier": 0.4228326380252838, "bnd_acc": 70.83617448806763, "int_ece": 0.4604585003107786, "int_nll": 0.09503462165594101, "int_brier": 0.04737773910164833, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "CaGCN", "n_cal_points": 810740, "time": 35.625643491744995, "ece": 1.1995662935078144, "nll": 0.18002542853355408, "brier": 0.09537414461374283, "aurc": 0.872435700148344, "acc": 93.61814260482788, "bnd_ece": 12.07519993185997, "bnd_nll": 0.766761064529419, "bnd_brier": 0.42712682485580444, "bnd_acc": 70.83617448806763, "int_ece": 0.43084491044282913, "int_nll": 0.09559160470962524, "int_brier": 0.04763347655534744, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}
{"test": "test", "seed": 2, "size": 400, "draw": 4, "method": "ISTS", "n_cal_points": 810740, "time": 2.0784244537353516, "ece": 0.8950356394052505, "nll": 0.1766955852508545, "brier": 0.09403703361749649, "aurc": 0.8472646586596966, "acc": 93.61814260482788, "lam": 0.01, "w": [-0.03613927587866783, 0.07118265330791473, -0.01608669012784958, 0.12746554613113403, -0.040226250886917114, 0.03916233777999878, 0.07811418175697327], "b": 0.1280231475830078, "bnd_ece": 9.906786680221558, "bnd_nll": 0.7554696798324585, "bnd_brier": 0.4222784638404846, "bnd_acc": 70.83617448806763, "int_ece": 0.5596534349024296, "int_nll": 0.09340745955705643, "int_brier": 0.04680166766047478, "int_acc": 96.89657688140869, "bnd_frac": 0.12580104172229767}


==> anc/supplementary_data/pointcloud/r4_grasp/pc_grasp.py <==
"""Selective part segmentation on graspable parts (Mug handle, Knife handle, Bag handle, Cap peak).
Refits UNCAL/TS/HTS/RBSo/ISTS exactly as pc_calib.py does (same code, seeds, draws, 400 calibration
shapes), checks the overall test metrics against the stored jsonl records, then reports on the
graspable-part test points: accuracy of the kept points at several coverages, AURC, ECE, NLL.
Clean test sets also get a shape-level paired bootstrap of the graspable-part AURC."""
import argparse, glob, json, os, sys, time, numpy as np, torch, torch.nn.functional as F

q = argparse.ArgumentParser()
q.add_argument('--out', required=True)
q.add_argument('--tests', default='test')
q.add_argument('--seeds', default='0,1,2')
q.add_argument('--draws', type=int, default=5)
q.add_argument('--size', type=int, default=400)
q.add_argument('--methods', default='UNCAL,TS,HTS,RBSo,ISTS')
q.add_argument('--B', type=int, default=2000)
q.add_argument('--csv', required=True)
g = q.parse_args()

# reuse pc_calib.py verbatim (everything before its run() driver)
here = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, here)
src = open(os.path.join(here, 'pc_calib.py'), encoding='utf8').read()
sys.argv = ['pc_calib.py', '--out', g.out]
exec(compile(src[:src.index('def run(seed):')], 'pc_calib.py', 'exec'))
from pc_data import SEG, CATS

GRASP = {'Mug handle': 36, 'Knife handle': 23, 'Bag handle': 4, 'Cap peak': 7}   # global ShapeNetPart part ids
COVS = (1.0, 0.9, 0.8, 0.7, 0.5)
OFF = torch.tensor([SEG[c][0] for c in CATS])


def sel_stats(conf, corr):
    o = torch.argsort(conf, descending=True); c = corr[o].float(); n = len(c)
    accs = {f'acc@{cv}': 100 * float(c[:max(1, int(np.ceil(cv * n)))].mean()) for cv in COVS}
    aurc = 100 * float(((1 - c).cumsum(0) / torch.arange(1, n + 1, device=c.device)).mean())
    return accs, aurc


def subset_metrics(lp, y, sel):
    mm = metrics(lp[sel], dict(y=y[sel]))
    pr = lp[sel].exp(); conf, pred = pr.max(1)
    accs, aurc = sel_stats(conf, pred == y[sel])
    return dict(n=int(sel.sum()), ece=mm['ece'], nll=mm['nll'], acc=mm['acc'], aurc=aurc, **accs)


def stored_records(out):
    rec = {}
    for f in sorted(glob.glob(os.path.join(out, '*.jsonl'))):
        if 'interrupted' in f: continue
        for line in open(f, encoding='utf8'):
            r = json.loads(line)
            rec[(r.get('test', 'test'), r['seed'], r['size'], r['draw'], r['method'])] = (os.path.basename(f), r)
    return rec


REC = stored_records(g.out)
rows, boot_pts = [], {}
for test in g.tests.split(','):
    a.test = test
    for seed in [int(s) for s in g.seeds.split(',')]:
        V, Te = load(seed, 'val'), load(seed, test)
        for D in (V, Te):
            D['nb'], D['kdist'] = knn_graph(D['xyz'], D['sid'], a.knn); D['feat'] = descriptors(D)
        allf = torch.cat([V['feat'], Te['feat']]); mu, sd = allf.mean(0), allf.std(0) + 1e-8
        for D in (V, Te): D['phi'] = (D['feat'] - mu) / sd
        for D in (V, Te):
            D['rbs_r'] = rbs_ratio(D)
            D['hts_raw'] = hts_raw(D)
        allr = torch.cat([V['hts_raw'], Te['hts_raw']]); m_, s_ = allr.mean(0), allr.std(0) + 1e-8
        for D in (V, Te): D['hts_phi'] = (D['hts_raw'] - m_) / s_
        T = {k: v.to(dev) for k, v in Te.items()}
        gpart = (OFF.to(dev)[torch.tensor(np.load(os.path.join(a.out, f'logits_seed{seed}_{test}.npz'))['cat'],
                                           dtype=torch.long, device=dev)[T['sid']]] + T['y'])
        sels = {'graspable': torch.isin(gpart, torch.tensor(list(GRASP.values()), device=dev)),
                'all': torch.ones_like(gpart, dtype=torch.bool)}
        sels.update({k: gpart == v for k, v in GRASP.items()})
        nval = int(V['sid'].max()) + 1
        for draw in range(g.draws):
            gen = torch.Generator().manual_seed(1000 * seed + draw)
            shapes = torch.randperm(nval, generator=gen)[:g.size]
            ci = torch.nonzero(torch.isin(V['sid'], shapes)).view(-1)
            C = {k: v[ci].to(dev) for k, v in V.items() if k not in ('nb',)}
            z, m, y = C['z'], C['mask'], C['y']
            for meth in g.methods.split(','):
                t0 = time.time()
                if meth == 'UNCAL':
                    lp = F.log_softmax(masked(T['z'], T['mask']), 1)
                elif meth == 'TS':
                    t = fit_ts(z, m, y); lp = F.log_softmax(masked(T['z'] / softplus_t(t), T['mask']), 1)
                elif meth == 'RBSo':
                    M = rbso_select(z, m, y, C['rbs_r'], C['sid'], seed=draw); temps = rbso_fit(z, m, y, C['rbs_r'], M)
                    lp = F.log_softmax(masked(T['z'] / temps[rbs_bins(T['rbs_r'], M)][:, None], T['mask']), 1)
                elif meth == 'HTS':
                    lam = ists_select(z, m, y, C['hts_phi'], C['sid'], seed=draw); b, w = ists_fit(z, m, y, C['hts_phi'], lam)
                    lp = F.log_softmax(masked(T['z'] / softplus_t(b + T['hts_phi'] @ w)[:, None], T['mask']), 1)
                elif meth == 'ISTS':
                    lam = ists_select(z, m, y, C['phi'], C['sid'], seed=draw); b, w = ists_fit(z, m, y, C['phi'], lam)
                    lp = F.log_softmax(masked(T['z'] / softplus_t(b + T['phi'] @ w)[:, None], T['mask']), 1)
                lp = lp.detach()
                with torch.no_grad():
                    ov = metrics(lp, T)
                    key = (test, seed, g.size, draw, meth); chk = ''
                    if key in REC:
                        f, r = REC[key]
                        chk = 'check %s max|d|(ece,nll,aurc)=%.2e' % (f, max(abs(ov[k] - r[k]) for k in ('ece', 'nll', 'aurc')))
                    else:
                        chk = 'check: no stored record'
                    print(f'[{test} s{seed} d{draw} {meth}] {time.time() - t0:.1f}s overall ece={ov["ece"]:.4f} '
                          f'nll={ov["nll"]:.4f} aurc={ov["aurc"]:.4f} | {chk}', flush=True)
                    for sname, sel in sels.items():
                        rows.append(dict(backbone=os.path.basename(g.out.rstrip('\\/')), test=test, seed=seed, draw=draw,
                                         method=meth, subset=sname, **subset_metrics(lp, T['y'], sel)))
                    if test == 'test':
                        s = sels['graspable']; conf, pred = lp[s].exp().max(1)
                        boot_pts[(seed, draw, meth)] = (conf.cpu(), (pred == T['y'][s]).cpu(), T['sid'][s].cpu())

import csv
cols = list(rows[0].keys())
with open(g.csv, 'w', newline='') as f:
    wr = csv.DictWriter(f, cols); wr.writeheader(); wr.writerows(rows)

# ---------- summary tables ----------
import collections
MET = ['n', 'acc@1.0', 'acc@0.9', 'acc@0.8', 'acc@0.7', 'acc@0.5', 'aurc', 'ece', 'nll']
grp = collections.defaultdict(list)
for r in rows: grp[(r['test'], r['subset'], r['method'], r['seed'])].append(r)
for test in g.tests.split(','):
    for subset in ['graspable', 'all'] + list(GRASP):
        print(f'\n=== {os.path.basename(g.out.rstrip(chr(92) + "/"))} | {test} | subset={subset} | size={g.size}, '
              f'mean over {g.draws} draws per seed; "all" = mean+-std over all seed x draw runs ===')
        print(f'{"method":6s} {"seed":>4s} ' + ' '.join(f'{k:>9s}' for k in MET))
        for meth in g.methods.split(','):
            allr = []
            for seed in [int(s) for s in g.seeds.split(',')]:
                rr = grp[(test, subset, meth, seed)]; allr += rr
                print(f'{meth:6s} {seed:>4d} ' + ' '.join(f'{np.mean([r[k] for r in rr]):9.3f}' for k in MET))
            print(f'{meth:6s} {"all":>4s} ' + ' '.join(f'{np.mean([r[k] for r in allr]):6.3f}+-{np.std([r[k] for r in allr]):.3f}'
                                                         if k != 'n' else f'{np.mean([r[k] for r in allr]):9.0f}' for k in MET))

# ---------- shape-level paired bootstrap of graspable-part AURC (clean test only) ----------
if boot_pts:
    shapes = torch.unique(torch.cat([v[2] for v in boot_pts.values()])); ns = len(shapes)
    pos = torch.full((int(shapes.max()) + 1,), -1, dtype=torch.long); pos[shapes] = torch.arange(ns)
    runs = sorted({(s, d) for s, d, _ in boot_pts})
    pre = {}
    for k, (conf, corr, sid) in boot_pts.items():
        o = torch.argsort(conf, descending=True)
        pre[k] = ((1 - corr[o].float()).to(dev), pos[sid[o]].to(dev))
    gen = torch.Generator().manual_seed(12345)
    idx = torch.randint(0, ns, (g.B, ns), generator=gen)                    # shared resample indices
    W = torch.zeros(g.B, ns, dtype=torch.long).scatter_add_(1, idx, torch.ones_like(idx)).to(dev)

    def aurc_w(risk, sp, w):
        rep = w[sp]; r = torch.repeat_interleave(risk, rep)
        return 100 * float((r.cumsum(0) / torch.arange(1, len(r) + 1, device=dev)).mean())

    meths = [mm for mm in ('TS', 'HTS', 'ISTS') if any(k[2] == mm for k in boot_pts)]
    est = {mm: np.mean([aurc_w(*pre[(s, d, mm)], torch.ones(ns, dtype=torch.long, device=dev)) for s, d in runs]) for mm in meths}
    bs = {mm: np.zeros(g.B) for mm in meths}
    for b in range(g.B):
        for mm in meths: bs[mm][b] = np.mean([aurc_w(*pre[(s, d, mm)], W[b]) for s, d in runs])
    print(f'\n=== shape-level paired bootstrap, graspable-part AURC (x100), clean test, B={g.B}, {ns} shapes with '
          f'graspable parts, statistic = mean over {len(runs)} seed x draw runs ===')
    for mm in meths: print(f'{mm:5s} AURC = {est[mm]:.4f}')
    for a_, b_ in (('ISTS', 'TS'), ('ISTS', 'HTS')):
        if a_ in bs and b_ in bs:
            d = bs[a_] - bs[b_]; lo, hi = np.percentile(d, [2.5, 97.5])
            print(f'{a_} - {b_}: diff = {est[a_] - est[b_]:+.4f}  95% CI [{lo:+.4f}, {hi:+.4f}]  '
                  f'P(boot diff >= 0) = {np.mean(d >= 0):.4f}')


==> anc/supplementary_data/pointcloud/r4_grasp/pc_grasp_r4.csv <==
backbone,test,seed,draw,method,subset,n,ece,nll,acc,aurc,acc@1.0,acc@0.9,acc@0.8,acc@0.7,acc@0.5
pc_out,test,0,0,UNCAL,graspable,93887,1.7850400879979134,0.17213311791419983,93.60933899879456,1.054899673908949,93.60933899879456,96.23546004295349,98.1347382068634,99.20725226402283,99.70390796661377
pc_out,test,0,0,UNCAL,all,5827837,0.5619386676698923,0.16807816922664642,93.93457174301147,0.7804146967828274,93.93457174301147,97.39549160003662,98.8477110862732,99.42666888237,99.80565309524536
pc_out,test,0,0,UNCAL,Mug handle,4147,4.994510114192963,0.3381657004356384,89.65517282485962,4.899512231349945,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,0,UNCAL,Knife handle,80725,1.643906906247139,0.10024426132440567,96.83617353439331,0.39335833862423897,96.83617353439331,98.64699244499207,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,0,UNCAL,Bag handle,2990,28.438085317611694,1.067339301109314,59.99999642372131,30.340641736984253,59.99999642372131,60.60943603515625,60.4515016078949,60.821789503097534,63.74582052230835
pc_out,test,0,0,UNCAL,Cap peak,6025,18.341748416423798,0.5767845511436462,69.77593302726746,9.182203561067581,69.77593302726746,73.61239194869995,78.40248942375183,85.60929894447327,95.41985392570496
pc_out,test,0,0,TS,graspable,93887,1.4980374835431576,0.17063744366168976,93.60933899879456,1.0552534833550453,93.60933899879456,96.22836112976074,98.12808036804199,99.20725226402283,99.70390796661377
pc_out,test,0,0,TS,all,5827837,0.11279950849711895,0.16740573942661285,93.93457174301147,0.7806484587490559,93.93457174301147,97.39356637001038,98.84946942329407,99.42774772644043,99.80472922325134
pc_out,test,0,0,TS,Mug handle,4147,4.5127809047698975,0.32763227820396423,89.65517282485962,4.896625876426697,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,0,TS,Knife handle,80725,2.0397527143359184,0.10206717997789383,96.83617353439331,0.39354641921818256,96.83617353439331,98.65524768829346,99.54784512519836,99.76109862327576,99.84639286994934
pc_out,test,0,0,TS,Bag handle,2990,27.54739224910736,1.021661400794983,59.99999642372131,30.330288410186768,59.99999642372131,60.646599531173706,60.493308305740356,60.86956858634949,63.74582052230835
pc_out,test,0,0,TS,Cap peak,6025,17.631778120994568,0.5589721202850342,69.77593302726746,9.18346792459488,69.77593302726746,73.61239194869995,78.38174104690552,85.63300371170044,95.41985392570496
pc_out,test,0,0,HTS,graspable,93887,1.4980374835431576,0.17063744366168976,93.60933899879456,1.0552534833550453,93.60933899879456,96.22836112976074,98.12808036804199,99.20725226402283,99.70390796661377
pc_out,test,0,0,HTS,all,5827837,0.11279950849711895,0.16740573942661285,93.93457174301147,0.7806484587490559,93.93457174301147,97.39356637001038,98.84946942329407,99.42774772644043,99.80472922325134
pc_out,test,0,0,HTS,Mug handle,4147,4.5127809047698975,0.32763227820396423,89.65517282485962,4.896625876426697,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,0,HTS,Knife handle,80725,2.0397527143359184,0.10206717997789383,96.83617353439331,0.39354641921818256,96.83617353439331,98.65524768829346,99.54784512519836,99.76109862327576,99.84639286994934
pc_out,test,0,0,HTS,Bag handle,2990,27.54739224910736,1.021661400794983,59.99999642372131,30.330288410186768,59.99999642372131,60.646599531173706,60.493308305740356,60.86956858634949,63.74582052230835
pc_out,test,0,0,HTS,Cap peak,6025,17.631778120994568,0.5589721202850342,69.77593302726746,9.18346792459488,69.77593302726746,73.61239194869995,78.38174104690552,85.63300371170044,95.41985392570496
pc_out,test,0,0,RBSo,graspable,93887,1.5320910140872002,0.1706608086824417,93.60933899879456,1.0542667470872402,93.60933899879456,96.2236225605011,98.13340306282043,99.20725226402283,99.70390796661377
pc_out,test,0,0,RBSo,all,5827837,0.1047039171680808,0.16725954413414001,93.93457174301147,0.7788504008203745,93.93457174301147,97.4031150341034,98.85114431381226,99.42850470542908,99.80486631393433
pc_out,test,0,0,RBSo,Mug handle,4147,4.572192952036858,0.32905709743499756,89.65517282485962,4.907136037945747,89.65517282485962,92.2314465045929,93.70102286338806,94.69514489173889,95.85342407226562
pc_out,test,0,0,RBSo,Knife handle,80725,2.016282267868519,0.10176818072795868,96.83617353439331,0.3919779323041439,96.83617353439331,98.66626262664795,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,0,RBSo,Bag handle,2990,27.522242069244385,1.0258296728134155,59.99999642372131,30.39116859436035,59.99999642372131,60.46079397201538,60.409700870513916,60.63067317008972,63.67892622947693
pc_out,test,0,0,RBSo,Cap peak,6025,17.653314769268036,0.5602927803993225,69.77593302726746,9.194457530975342,69.77593302726746,73.48331212997437,78.40248942375183,85.51446199417114,95.41985392570496
pc_out,test,0,0,ISTS,graspable,93887,1.4980741776525974,0.17063631117343903,93.60933899879456,1.0505893267691135,93.60933899879456,96.21652364730835,98.13739657402039,99.21029806137085,99.70390796661377
pc_out,test,0,0,ISTS,all,5827837,0.11270887916907668,0.1674046367406845,93.93457174301147,0.7806350477039814,93.93457174301147,97.39366173744202,98.8493800163269,99.42779541015625,99.80472922325134
pc_out,test,0,0,ISTS,Mug handle,4147,4.512633383274078,0.32762885093688965,89.65517282485962,4.879213869571686,89.65517282485962,92.17787384986877,93.70102286338806,94.83293294906616,95.85342407226562
pc_out,test,0,0,ISTS,Knife handle,80725,2.039632201194763,0.10206589847803116,96.83617353439331,0.3921858035027981,96.83617353439331,98.6607551574707,99.5462954044342,99.76109862327576,99.84639286994934
pc_out,test,0,0,ISTS,Bag handle,2990,27.54746675491333,1.0216658115386963,59.99999642372131,30.327489972114563,59.99999642372131,60.49795746803284,60.535115003585815,60.72623133659363,63.67892622947693
pc_out,test,0,0,ISTS,Cap peak,6025,17.631833255290985,0.558971643447876,69.77593302726746,9.178268909454346,69.77593302726746,73.55707287788391,78.36099863052368,85.51446199417114,95.41985392570496
pc_out,test,0,1,UNCAL,graspable,93887,1.7850400879979134,0.17213311791419983,93.60933899879456,1.054899673908949,93.60933899879456,96.23546004295349,98.1347382068634,99.20725226402283,99.70390796661377
pc_out,test,0,1,UNCAL,all,5827837,0.5619386676698923,0.16807816922664642,93.93457174301147,0.7804146967828274,93.93457174301147,97.39549160003662,98.8477110862732,99.42666888237,99.80565309524536
pc_out,test,0,1,UNCAL,Mug handle,4147,4.994510114192963,0.3381657004356384,89.65517282485962,4.899512231349945,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,1,UNCAL,Knife handle,80725,1.643906906247139,0.10024426132440567,96.83617353439331,0.39335833862423897,96.83617353439331,98.64699244499207,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,1,UNCAL,Bag handle,2990,28.438085317611694,1.067339301109314,59.99999642372131,30.340641736984253,59.99999642372131,60.60943603515625,60.4515016078949,60.821789503097534,63.74582052230835
pc_out,test,0,1,UNCAL,Cap peak,6025,18.341748416423798,0.5767845511436462,69.77593302726746,9.182203561067581,69.77593302726746,73.61239194869995,78.40248942375183,85.60929894447327,95.41985392570496
pc_out,test,0,1,TS,graspable,93887,1.5574272722005844,0.17083530128002167,93.60933899879456,1.0550634004175663,93.60933899879456,96.21770977973938,98.13207387924194,99.20725226402283,99.70390796661377
pc_out,test,0,1,TS,all,5827837,0.19156911876052618,0.16745541989803314,93.93457174301147,0.7805988192558289,93.93457174301147,97.39373922348022,98.8490641117096,99.42759871482849,99.80490207672119
pc_out,test,0,1,TS,Mug handle,4147,4.599929228425026,0.3293408155441284,89.65517282485962,4.898194968700409,89.65517282485962,92.2314465045929,93.67088675498962,94.72959637641907,95.85342407226562
pc_out,test,0,1,TS,Knife handle,80725,1.968478411436081,0.10170878469944,96.83617353439331,0.3934621810913086,96.83617353439331,98.65800142288208,99.54938888549805,99.76463913917542,99.84639286994934
pc_out,test,0,1,TS,Bag handle,2990,27.704641222953796,1.029274821281433,59.99999642372131,30.321502685546875,59.99999642372131,60.60943603515625,60.493308305740356,60.821789503097534,63.67892622947693
pc_out,test,0,1,TS,Cap peak,6025,17.75752902030945,0.561902642250061,69.77593302726746,9.183348715305328,69.77593302726746,73.61239194869995,78.40248942375183,85.5381727218628,95.41985392570496
pc_out,test,0,1,HTS,graspable,93887,1.5574287623167038,0.17083530128002167,93.60933899879456,1.0550854727625847,93.60933899879456,96.21770977973938,98.13207387924194,99.20725226402283,99.70390796661377
pc_out,test,0,1,HTS,all,5827837,0.19157298374921083,0.16745541989803314,93.93457174301147,0.7805982138961554,93.93457174301147,97.39373922348022,98.8490641117096,99.42759871482849,99.80490207672119
pc_out,test,0,1,HTS,Mug handle,4147,4.599941894412041,0.3293409049510956,89.65517282485962,4.898771271109581,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,1,HTS,Knife handle,80725,1.9684698432683945,0.10170875489711761,96.83617353439331,0.3934868145734072,96.83617353439331,98.64699244499207,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,1,HTS,Bag handle,2990,27.70465612411499,1.0292752981185913,59.99999642372131,30.32236397266388,59.99999642372131,60.60943603515625,60.576921701431274,60.821789503097534,63.67892622947693
pc_out,test,0,1,HTS,Cap peak,6025,17.757542431354523,0.5619028806686401,69.77593302726746,9.183386713266373,69.77593302726746,73.57550859451294,78.38174104690552,85.60929894447327,95.41985392570496
pc_out,test,0,1,RBSo,graspable,93887,1.6073215752840042,0.17110055685043335,93.60933899879456,1.0546563193202019,93.60933899879456,96.21652364730835,98.1347382068634,99.21029806137085,99.70603585243225
pc_out,test,0,1,RBSo,all,5827837,0.1747672096826136,0.16723407804965973,93.93457174301147,0.7778114639222622,93.93457174301147,97.41255640983582,98.85373711585999,99.4289219379425,99.80565309524536
pc_out,test,0,1,RBSo,Mug handle,4147,4.665451496839523,0.3311273157596588,89.65517282485962,4.891976714134216,89.65517282485962,92.2314465045929,93.64074468612671,94.69514489173889,95.80520391464233
pc_out,test,0,1,RBSo,Knife handle,80725,1.9380996003746986,0.1014757975935936,96.83617353439331,0.39221090264618397,96.83617353439331,98.66488575935364,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,1,RBSo,Bag handle,2990,27.675312757492065,1.0364768505096436,59.99999642372131,30.386564135551453,59.99999642372131,60.423630475997925,60.535115003585815,60.77401041984558,63.612037897109985
pc_out,test,0,1,RBSo,Cap peak,6025,17.75829643011093,0.564354419708252,69.77593302726746,9.222985059022903,69.77593302726746,73.55707287788391,78.19502353668213,85.46704649925232,95.3534722328186
pc_out,test,0,1,ISTS,graspable,93887,1.5685459598898888,0.17009085416793823,93.60933899879456,1.0402836836874485,93.60933899879456,96.22007608413696,98.1440544128418,99.25442337989807,99.71242547035217
pc_out,test,0,1,ISTS,all,5827837,0.19187453435733914,0.16690458357334137,93.93457174301147,0.7744491100311279,93.93457174301147,97.42447137832642,98.86645674705505,99.43445920944214,99.80785250663757
pc_out,test,0,1,ISTS,Mug handle,4147,4.545960575342178,0.3285902738571167,89.65517282485962,4.836646094918251,89.65517282485962,92.15108156204224,93.64074468612671,94.86738443374634,95.94985246658325
pc_out,test,0,1,ISTS,Knife handle,80725,1.8931109458208084,0.10093080252408981,96.83617353439331,0.3906781319528818,96.83617353439331,98.66626262664795,99.56178069114685,99.77171421051025,99.84391331672668
pc_out,test,0,1,ISTS,Bag handle,2990,27.812281250953674,1.032503604888916,59.99999642372131,30.374160408973694,59.99999642372131,60.49795746803284,60.61872839927673,60.821789503097534,63.612037897109985
pc_out,test,0,1,ISTS,Cap peak,6025,17.775483429431915,0.5596401691436768,69.77593302726746,9.139315038919449,69.77593302726746,73.59395027160645,78.40248942375183,85.5381727218628,95.4530417919159
pc_out,test,0,2,UNCAL,graspable,93887,1.7850400879979134,0.17213311791419983,93.60933899879456,1.054899673908949,93.60933899879456,96.23546004295349,98.1347382068634,99.20725226402283,99.70390796661377
pc_out,test,0,2,UNCAL,all,5827837,0.5619386676698923,0.16807816922664642,93.93457174301147,0.7804146967828274,93.93457174301147,97.39549160003662,98.8477110862732,99.42666888237,99.80565309524536
pc_out,test,0,2,UNCAL,Mug handle,4147,4.994510114192963,0.3381657004356384,89.65517282485962,4.899512231349945,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,2,UNCAL,Knife handle,80725,1.643906906247139,0.10024426132440567,96.83617353439331,0.39335833862423897,96.83617353439331,98.64699244499207,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,2,UNCAL,Bag handle,2990,28.438085317611694,1.067339301109314,59.99999642372131,30.340641736984253,59.99999642372131,60.60943603515625,60.4515016078949,60.821789503097534,63.74582052230835
pc_out,test,0,2,UNCAL,Cap peak,6025,18.341748416423798,0.5767845511436462,69.77593302726746,9.182203561067581,69.77593302726746,73.61239194869995,78.40248942375183,85.60929894447327,95.41985392570496
pc_out,test,0,2,TS,graspable,93887,1.690482720732689,0.17157594859600067,93.60933899879456,1.0551017709076405,93.60933899879456,96.23427391052246,98.1347382068634,99.20725226402283,99.70390796661377
pc_out,test,0,2,TS,all,5827837,0.4242993891239166,0.1677693873643875,93.93457174301147,0.780473742634058,93.93457174301147,97.39518761634827,98.84729981422424,99.42700862884521,99.8053789138794
pc_out,test,0,2,TS,Mug handle,4147,4.850061982870102,0.3347123861312866,89.65517282485962,4.8988137394189835,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,2,TS,Knife handle,80725,1.7631210386753082,0.10074834525585175,96.83617353439331,0.3935922868549824,96.83617353439331,98.64974617958069,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,2,TS,Bag handle,2990,28.16532254219055,1.0526683330535889,59.99999642372131,30.320879817008972,59.99999642372131,60.60943603515625,60.4515016078949,60.77401041984558,63.74582052230835
pc_out,test,0,2,TS,Cap peak,6025,18.124884366989136,0.5710059404373169,69.77593302726746,9.180685877799988,69.77593302726746,73.57550859451294,78.4647285938263,85.60929894447327,95.41985392570496
pc_out,test,0,2,HTS,graspable,93887,1.6905084252357483,0.17157624661922455,93.60933899879456,1.055264100432396,93.60933899879456,96.22836112976074,98.1347382068634,99.20725226402283,99.70390796661377
pc_out,test,0,2,HTS,all,5827837,0.4243833012878895,0.16776946187019348,93.93457174301147,0.7804738823324442,93.93457174301147,97.39518761634827,98.84729981422424,99.42700862884521,99.8053789138794
pc_out,test,0,2,HTS,Mug handle,4147,4.8501379787921906,0.33471348881721497,89.65517282485962,4.898396506905556,89.65517282485962,92.2314465045929,93.70102286338806,94.6606993675232,95.85342407226562
pc_out,test,0,2,HTS,Knife handle,80725,1.7630506306886673,0.10074803978204727,96.83617353439331,0.3935515880584717,96.83617353439331,98.64836931228638,99.54784512519836,99.76109862327576,99.84639286994934
pc_out,test,0,2,HTS,Bag handle,2990,28.165507316589355,1.0526765584945679,59.99999642372131,30.3294837474823,59.99999642372131,60.60943603515625,60.493308305740356,60.72623133659363,63.67892622947693
pc_out,test,0,2,HTS,Cap peak,6025,18.125033378601074,0.5710098743438721,69.77593302726746,9.183992445468903,69.77593302726746,73.55707287788391,78.38174104690552,85.65671443939209,95.41985392570496
pc_out,test,0,2,RBSo,graspable,93887,1.8182605504989624,0.17205525934696198,93.60933899879456,1.055091992020607,93.60933899879456,96.20231986045837,98.12940955162048,99.2087721824646,99.70603585243225
pc_out,test,0,2,RBSo,all,5827837,0.3793500829488039,0.16751410067081451,93.93457174301147,0.7768114097416401,93.93457174301147,97.41663336753845,98.85513186454773,99.4286298751831,99.8062014579773
pc_out,test,0,2,RBSo,Mug handle,4147,4.98451367020607,0.3375420570373535,89.65517282485962,4.899998754262924,89.65517282485962,92.17787384986877,93.61060857772827,94.6606993675232,95.90163826942444
pc_out,test,0,2,RBSo,Knife handle,80725,1.7302639782428741,0.10051432251930237,96.83617353439331,0.3918113186955452,96.83617353439331,98.66901636123657,99.5509386062622,99.76109862327576,99.84639286994934
pc_out,test,0,2,RBSo,Bag handle,2990,28.170102834701538,1.0637080669403076,59.99999642372131,30.41735291481018,59.99999642372131,60.423630475997925,60.409700870513916,60.63067317008972,63.27759027481079
pc_out,test,0,2,RBSo,Cap peak,6025,18.12421828508377,0.5741840600967407,69.77593302726746,9.233935177326202,69.77593302726746,73.42799305915833,78.31950187683105,85.44334173202515,95.41985392570496
pc_out,test,0,2,ISTS,graspable,93887,1.8193721771240234,0.1719256341457367,93.60933899879456,1.0484099388122559,93.60933899879456,96.14078402519226,98.12674522399902,99.23616051673889,99.7188150882721
pc_out,test,0,2,ISTS,all,5827837,0.5389459431171417,0.1669178456068039,93.93457174301147,0.7680123206228018,93.93457174301147,97.45815992355347,98.87316823005676,99.43639636039734,99.8098075389862
pc_out,test,0,2,ISTS,Mug handle,4147,4.868044704198837,0.33153215050697327,89.65517282485962,4.610180109739304,89.65517282485962,92.09750890731812,93.67088675498962,95.074063539505,96.23914957046509
pc_out,test,0,2,ISTS,Knife handle,80725,1.653699018061161,0.09913072735071182,96.83617353439331,0.38571569602936506,96.83617353439331,98.66626262664795,99.57571625709534,99.78233575820923,99.84639286994934
pc_out,test,0,2,ISTS,Bag handle,2990,28.73181700706482,1.066178798675537,59.99999642372131,30.04840612411499,59.99999642372131,60.423630475997925,60.493308305740356,60.43956279754639,63.41136693954468
pc_out,test,0,2,ISTS,Cap peak,6025,18.650561571121216,0.5936126112937927,69.77593302726746,9.459760040044785,69.77593302726746,73.5017478466034,78.02904844284058,84.82693433761597,94.65649127960205
pc_out,test,0,3,UNCAL,graspable,93887,1.7850400879979134,0.17213311791419983,93.60933899879456,1.054899673908949,93.60933899879456,96.23546004295349,98.1347382068634,99.20725226402283,99.70390796661377
pc_out,test,0,3,UNCAL,all,5827837,0.5619386676698923,0.16807816922664642,93.93457174301147,0.7804146967828274,93.93457174301147,97.39549160003662,98.8477110862732,99.42666888237,99.80565309524536
pc_out,test,0,3,UNCAL,Mug handle,4147,4.994510114192963,0.3381657004356384,89.65517282485962,4.899512231349945,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,3,UNCAL,Knife handle,80725,1.643906906247139,0.10024426132440567,96.83617353439331,0.39335833862423897,96.83617353439331,98.64699244499207,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,3,UNCAL,Bag handle,2990,28.438085317611694,1.067339301109314,59.99999642372131,30.340641736984253,59.99999642372131,60.60943603515625,60.4515016078949,60.821789503097534,63.74582052230835
pc_out,test,0,3,UNCAL,Cap peak,6025,18.341748416423798,0.5767845511436462,69.77593302726746,9.182203561067581,69.77593302726746,73.61239194869995,78.40248942375183,85.60929894447327,95.41985392570496
pc_out,test,0,3,TS,graspable,93887,1.43354507163167,0.17045564949512482,93.60933899879456,1.0553108528256416,93.60933899879456,96.19995355606079,98.13207387924194,99.20725226402283,99.70390796661377
pc_out,test,0,3,TS,all,5827837,0.03317005175631493,0.16738398373126984,93.93457174301147,0.7807062473148108,93.93457174301147,97.39335775375366,98.84944558143616,99.4282603263855,99.80445504188538
pc_out,test,0,3,TS,Mug handle,4147,4.418570175766945,0.325872004032135,89.65517282485962,4.899215325713158,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,3,TS,Knife handle,80725,2.1166712045669556,0.10246731340885162,96.83617353439331,0.3934325184673071,96.83617353439331,98.64836931228638,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,3,TS,Bag handle,2990,27.379223704338074,1.013716459274292,59.99999642372131,30.322283506393433,59.99999642372131,60.60943603515625,60.4515016078949,60.821789503097534,63.74582052230835
pc_out,test,0,3,TS,Cap peak,6025,17.497068643569946,0.5559324622154236,69.77593302726746,9.186482429504395,69.77593302726746,73.59395027160645,78.36099863052368,85.58558821678162,95.41985392570496
pc_out,test,0,3,HTS,graspable,93887,1.4335987158119678,0.17045587301254272,93.60933899879456,1.0552718304097652,93.60933899879456,96.22480869293213,98.1347382068634,99.20725226402283,99.70390796661377
pc_out,test,0,3,HTS,all,5827837,0.03324985154904425,0.16738398373126984,93.93457174301147,0.7807065732777119,93.93457174301147,97.39335775375366,98.84942770004272,99.4282603263855,99.80445504188538
pc_out,test,0,3,HTS,Mug handle,4147,4.4186655431985855,0.3258730471134186,89.65517282485962,4.898764193058014,89.65517282485962,92.2314465045929,93.70102286338806,94.6606993675232,95.80520391464233
pc_out,test,0,3,HTS,Knife handle,80725,2.1165888756513596,0.10246690362691879,96.83617353439331,0.39357556961476803,96.83617353439331,98.65800142288208,99.5462954044342,99.76109862327576,99.84639286994934
pc_out,test,0,3,HTS,Bag handle,2990,27.379435300827026,1.01372492313385,59.99999642372131,30.327385663986206,59.99999642372131,60.60943603515625,60.4515016078949,60.86956858634949,63.74582052230835
pc_out,test,0,3,HTS,Cap peak,6025,17.4972265958786,0.5559364557266235,69.77593302726746,9.182967245578766,69.77593302726746,73.59395027160645,78.40248942375183,85.63300371170044,95.41985392570496
pc_out,test,0,3,RBSo,graspable,93887,1.5216917730867863,0.17067109048366547,93.60933899879456,1.0546376928687096,93.60933899879456,96.21888995170593,98.1360673904419,99.21029806137085,99.70603585243225
pc_out,test,0,3,RBSo,all,5827837,0.11109339538961649,0.16715537011623383,93.93457174301147,0.7776807062327862,93.93457174301147,97.41373658180237,98.85380268096924,99.4295597076416,99.80520606040955
pc_out,test,0,3,RBSo,Mug handle,4147,4.550239443778992,0.3277400732040405,89.65517282485962,4.893515631556511,89.65517282485962,92.2314465045929,93.64074468612671,94.69514489173889,95.80520391464233
pc_out,test,0,3,RBSo,Knife handle,80725,2.0826615393161774,0.10217495262622833,96.83617353439331,0.39206543006002903,96.83617353439331,98.66763949394226,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,3,RBSo,Bag handle,2990,27.343326807022095,1.021010398864746,59.99999642372131,30.399200320243835,59.99999642372131,60.46079397201538,60.535115003585815,60.72623133659363,63.612037897109985
pc_out,test,0,3,RBSo,Cap peak,6025,17.501291632652283,0.5583011507987976,69.77593302726746,9.223752468824387,69.77593302726746,73.55707287788391,78.17427515983582,85.44334173202515,95.41985392570496
pc_out,test,0,3,ISTS,graspable,93887,1.4515806920826435,0.16968852281570435,93.60933899879456,1.0358551517128944,93.60933899879456,96.21888995170593,98.15071225166321,99.25898909568787,99.72307682037354
pc_out,test,0,3,ISTS,all,5827837,0.16504814848303795,0.16689011454582214,93.93457174301147,0.7744358386844397,93.93457174301147,97.4224328994751,98.86360168457031,99.43642020225525,99.807608127594
pc_out,test,0,3,ISTS,Mug handle,4147,4.248061031103134,0.3224509656429291,89.65517282485962,4.88976314663887,89.65517282485962,92.20466017723083,93.55033040046692,94.86738443374634,95.94985246658325
pc_out,test,0,3,ISTS,Knife handle,80725,1.938055083155632,0.10113849490880966,96.83617353439331,0.3932963125407696,96.83617353439331,98.67451786994934,99.55558180809021,99.76463913917542,99.8414397239685
pc_out,test,0,3,ISTS,Bag handle,2990,27.565547823905945,1.0179513692855835,59.99999642372131,30.644360184669495,59.99999642372131,60.46079397201538,60.493308305740356,60.63067317008972,62.9431426525116
pc_out,test,0,3,ISTS,Cap peak,6025,17.722991108894348,0.5620354413986206,69.77593302726746,9.220609813928604,69.77593302726746,73.5386312007904,78.36099863052368,85.39592623710632,95.22071480751038
pc_out,test,0,4,UNCAL,graspable,93887,1.7850400879979134,0.17213311791419983,93.60933899879456,1.054899673908949,93.60933899879456,96.23546004295349,98.1347382068634,99.20725226402283,99.70390796661377
pc_out,test,0,4,UNCAL,all,5827837,0.5619386676698923,0.16807816922664642,93.93457174301147,0.7804146967828274,93.93457174301147,97.39549160003662,98.8477110862732,99.42666888237,99.80565309524536
pc_out,test,0,4,UNCAL,Mug handle,4147,4.994510114192963,0.3381657004356384,89.65517282485962,4.899512231349945,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,4,UNCAL,Knife handle,80725,1.643906906247139,0.10024426132440567,96.83617353439331,0.39335833862423897,96.83617353439331,98.64699244499207,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,4,UNCAL,Bag handle,2990,28.438085317611694,1.067339301109314,59.99999642372131,30.340641736984253,59.99999642372131,60.60943603515625,60.4515016078949,60.821789503097534,63.74582052230835
pc_out,test,0,4,UNCAL,Cap peak,6025,18.341748416423798,0.5767845511436462,69.77593302726746,9.182203561067581,69.77593302726746,73.61239194869995,78.40248942375183,85.60929894447327,95.41985392570496
pc_out,test,0,4,TS,graspable,93887,1.5580952167510986,0.1708376556634903,93.60933899879456,1.055139396339655,93.60933899879456,96.21297121047974,98.13207387924194,99.20725226402283,99.70390796661377
pc_out,test,0,4,TS,all,5827837,0.19250070909038186,0.16745613515377045,93.93457174301147,0.7805978879332542,93.93457174301147,97.39367961883545,98.8490641117096,99.42759871482849,99.80490207672119
pc_out,test,0,4,TS,Mug handle,4147,4.600909352302551,0.32936039566993713,89.65517282485962,4.897148534655571,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,4,TS,Knife handle,80725,1.9676726311445236,0.10170483589172363,96.83617353439331,0.39352523162961006,96.83617353439331,98.65800142288208,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,4,TS,Bag handle,2990,27.706411480903625,1.0293614864349365,59.99999642372131,30.31015694141388,59.99999642372131,60.60943603515625,60.409700870513916,60.86956858634949,63.74582052230835
pc_out,test,0,4,TS,Cap peak,6025,17.758943140506744,0.56193608045578,69.77593302726746,9.182198345661163,69.77593302726746,73.57550859451294,78.44398617744446,85.63300371170044,95.32028436660767
pc_out,test,0,4,HTS,graspable,93887,1.558143738657236,0.1708379089832306,93.60933899879456,1.055246964097023,93.60933899879456,96.21533751487732,98.13074469566345,99.20725226402283,99.70390796661377
pc_out,test,0,4,HTS,all,5827837,0.19257483072578907,0.16745617985725403,93.93457174301147,0.7805983535945415,93.93457174301147,97.39366173744202,98.8490641117096,99.42759871482849,99.80490207672119
pc_out,test,0,4,HTS,Mug handle,4147,4.600987583398819,0.3293613791465759,89.65517282485962,4.899023473262787,89.65517282485962,92.2314465045929,93.67088675498962,94.69514489173889,95.85342407226562
pc_out,test,0,4,HTS,Knife handle,80725,1.9676070660352707,0.10170450061559677,96.83617353439331,0.39352718740701675,96.83617353439331,98.651123046875,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,4,HTS,Bag handle,2990,27.706599235534668,1.0293692350387573,59.99999642372131,30.323526263237,59.99999642372131,60.646599531173706,60.4515016078949,60.821789503097534,63.74582052230835
pc_out,test,0,4,HTS,Cap peak,6025,17.759090662002563,0.5619397759437561,69.77593302726746,9.184642881155014,69.77593302726746,73.61239194869995,78.42323780059814,85.49075722694397,95.41985392570496
pc_out,test,0,4,RBSo,graspable,93887,1.5454910695552826,0.17088449001312256,93.60933899879456,1.054360531270504,93.60933899879456,96.21652364730835,98.13074469566345,99.20725226402283,99.70177412033081
pc_out,test,0,4,RBSo,all,5827837,0.18144500209018588,0.16730880737304688,93.93457174301147,0.7787317503243685,93.93457174301147,97.40357398986816,98.85097146034241,99.42806363105774,99.8051404953003
pc_out,test,0,4,RBSo,Mug handle,4147,4.723178222775459,0.3309688866138458,89.65517282485962,4.90771010518074,89.65517282485962,92.20466017723083,93.67088675498962,94.6606993675232,95.85342407226562
pc_out,test,0,4,RBSo,Knife handle,80725,1.940247043967247,0.10138118267059326,96.83617353439331,0.391989853233099,96.83617353439331,98.65662455558777,99.54938888549805,99.76109862327576,99.84639286994934
pc_out,test,0,4,RBSo,Bag handle,2990,27.68641710281372,1.034184455871582,59.99999642372131,30.401337146759033,59.99999642372131,60.423630475997925,60.409700870513916,60.72623133659363,63.54514956474304
pc_out,test,0,4,RBSo,Cap peak,6025,17.786797881126404,0.5635017156600952,69.77593302726746,9.196105599403381,69.77593302726746,73.48331212997437,78.36099863052368,85.5381727218628,95.41985392570496
pc_out,test,0,4,ISTS,graspable,93887,1.5580887906253338,0.17083702981472015,93.60933899879456,1.05267483741045,93.60933899879456,96.19640707969666,98.1347382068634,99.21029806137085,99.70390796661377
pc_out,test,0,4,ISTS,all,5827837,0.19241871777921915,0.1674550324678421,93.93457174301147,0.7805819623172283,93.93457174301147,97.39407896995544,98.84904026985168,99.42767024040222,99.80490207672119
pc_out,test,0,4,ISTS,Mug handle,4147,4.600808769464493,0.3293565809726715,89.65517282485962,4.869212582707405,89.65517282485962,92.17787384986877,93.70102286338806,94.83293294906616,95.85342407226562
pc_out,test,0,4,ISTS,Knife handle,80725,1.9676122814416885,0.10170389711856842,96.83617353439331,0.39235162548720837,96.83617353439331,98.66213202476501,99.5462954044342,99.76109862327576,99.84639286994934
pc_out,test,0,4,ISTS,Bag handle,2990,27.706503868103027,1.0293630361557007,59.99999642372131,30.25851845741272,59.99999642372131,60.49795746803284,60.535115003585815,60.72623133659363,63.67892622947693
pc_out,test,0,4,ISTS,Cap peak,6025,17.759083211421967,0.5619410276412964,69.77593302726746,9.200387448072433,69.77593302726746,73.55707287788391,78.36099863052368,85.49075722694397,95.38666009902954
pc_out,test,1,0,UNCAL,graspable,93887,1.4784891158342361,0.16230891644954681,94.01940107345581,0.9372523054480553,94.01940107345581,96.67333364486694,98.28784465789795,99.29702877998352,99.74011778831482
pc_out,test,1,0,UNCAL,all,5827837,0.7387999445199966,0.17020374536514282,93.76083612442017,0.7753424346446991,93.76083612442017,97.28409051895142,98.88129830360413,99.4757890701294,99.81787204742432
pc_out,test,1,0,UNCAL,Mug handle,4147,4.260065406560898,0.3204781711101532,89.82396721839905,5.250289291143417,89.82396721839905,92.74042248725891,94.54490542411804,94.93627548217773,95.99807262420654
pc_out,test,1,0,UNCAL,Knife handle,80725,1.4608046039938927,0.09143516421318054,97.09259867668152,0.3085277508944273,97.09259867668152,98.84519577026367,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,0,UNCAL,Bag handle,2990,25.563064217567444,1.0788339376449585,63.07691931724548,40.13355374336243,63.07691931724548,62.80193328857422,61.45485043525696,59.96177792549133,56.254178285598755
pc_out,test,1,0,UNCAL,Cap peak,6025,14.766208827495575,0.5481921434402466,71.08713388442993,10.487530380487442,71.08713388442993,74.55282807350159,78.7966787815094,84.28165316581726,92.89745092391968
pc_out,test,1,0,TS,graspable,93887,1.2626920826733112,0.1611555814743042,94.01940107345581,0.9372567757964134,94.01940107345581,96.66860103607178,98.29316735267639,99.29702877998352,99.74011778831482
pc_out,test,1,0,TS,all,5827837,0.344372377730906,0.16943663358688354,93.76083612442017,0.775475986301899,93.76083612442017,97.28357791900635,98.880934715271,99.47574138641357,99.8176634311676
pc_out,test,1,0,TS,Mug handle,4147,3.7871137261390686,0.312910258769989,89.82396721839905,5.249639227986336,89.82396721839905,92.74042248725891,94.5147693157196,94.93627548217773,95.99807262420654
pc_out,test,1,0,TS,Knife handle,80725,1.7737630754709244,0.09279019385576248,97.09259867668152,0.30849999748170376,97.09259867668152,98.84244203567505,99.66707229614258,99.85312223434448,99.88850951194763
pc_out,test,1,0,TS,Bag handle,2990,24.93605464696884,1.039980173110962,63.07691931724548,40.11417329311371,63.07691931724548,62.8390908241272,61.45485043525696,59.818440675735474,56.254178285598755
pc_out,test,1,0,TS,Cap peak,6025,14.07923549413681,0.5365551710128784,71.08713388442993,10.49770936369896,71.08713388442993,74.53438639640808,78.7966787815094,84.25794243812561,92.73149967193604
pc_out,test,1,0,HTS,graspable,93887,1.2626920826733112,0.1611555814743042,94.01940107345581,0.9372567757964134,94.01940107345581,96.66860103607178,98.29316735267639,99.29702877998352,99.74011778831482
pc_out,test,1,0,HTS,all,5827837,0.344372377730906,0.16943663358688354,93.76083612442017,0.775475986301899,93.76083612442017,97.28357791900635,98.880934715271,99.47574138641357,99.8176634311676
pc_out,test,1,0,HTS,Mug handle,4147,3.7871137261390686,0.312910258769989,89.82396721839905,5.249639227986336,89.82396721839905,92.74042248725891,94.5147693157196,94.93627548217773,95.99807262420654
pc_out,test,1,0,HTS,Knife handle,80725,1.7737630754709244,0.09279019385576248,97.09259867668152,0.30849999748170376,97.09259867668152,98.84244203567505,99.66707229614258,99.85312223434448,99.88850951194763
pc_out,test,1,0,HTS,Bag handle,2990,24.93605464696884,1.039980173110962,63.07691931724548,40.11417329311371,63.07691931724548,62.8390908241272,61.45485043525696,59.818440675735474,56.254178285598755
pc_out,test,1,0,HTS,Cap peak,6025,14.07923549413681,0.5365551710128784,71.08713388442993,10.49770936369896,71.08713388442993,74.53438639640808,78.7966787815094,84.25794243812561,92.73149967193604
pc_out,test,1,0,RBSo,graspable,93887,1.236262358725071,0.16103921830654144,94.01940107345581,0.9373494423925877,94.01940107345581,96.67333364486694,98.29716682434082,99.2939829826355,99.73798990249634
pc_out,test,1,0,RBSo,all,5827837,0.3542606718838215,0.169453963637352,93.76083612442017,0.7754722610116005,93.76083612442017,97.28167057037354,98.87977838516235,99.47448968887329,99.81749653816223
pc_out,test,1,0,RBSo,Mug handle,4147,3.7701591849327087,0.3133748173713684,89.82396721839905,5.260817334055901,89.82396721839905,92.66005754470825,94.42434906959534,94.90182995796204,95.99807262420654
pc_out,test,1,0,RBSo,Knife handle,80725,1.762956939637661,0.09262438863515854,97.09259867668152,0.30811079777777195,97.09259867668152,98.83831143379211,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,0,RBSo,Bag handle,2990,24.924924969673157,1.0389174222946167,63.07691931724548,40.11015594005585,63.07691931724548,62.76476979255676,61.45485043525696,59.96177792549133,56.45484924316406
pc_out,test,1,0,RBSo,Cap peak,6025,14.140842854976654,0.5371713042259216,71.08713388442993,10.493423044681549,71.08713388442993,74.57126975059509,78.65145206451416,84.23423767089844,92.89745092391968
pc_out,test,1,0,ISTS,graspable,93887,1.2131217867136002,0.1608765721321106,94.01940107345581,0.9297885932028294,94.01940107345581,96.66978120803833,98.27719330787659,99.33354258537292,99.75929260253906
pc_out,test,1,0,ISTS,all,5827837,0.4241393879055977,0.16918349266052246,93.76083612442017,0.7710559759289026,93.76083612442017,97.30231761932373,98.8888680934906,99.4835376739502,99.81921315193176
pc_out,test,1,0,ISTS,Mug handle,4147,3.7170015275478363,0.3104236423969269,89.82396721839905,5.185624212026596,89.82396721839905,92.66005754470825,94.57504749298096,95.0396180152893,96.04628682136536
pc_out,test,1,0,ISTS,Knife handle,80725,1.6822312027215958,0.09217792749404907,97.09259867668152,0.3077029949054122,97.09259867668152,98.8479495048523,99.67791438102722,99.85312223434448,99.88850951194763
pc_out,test,1,0,ISTS,Bag handle,2990,25.11286735534668,1.0381875038146973,63.07691931724548,40.140774846076965,63.07691931724548,62.76476979255676,61.45485043525696,59.67510938644409,56.05350732803345
pc_out,test,1,0,ISTS,Cap peak,6025,14.350901544094086,0.5430122017860413,71.08713388442993,10.612476617097855,71.08713388442993,74.51595067977905,78.5892128944397,84.06828045845032,92.49917268753052
pc_out,test,1,1,UNCAL,graspable,93887,1.4784891158342361,0.16230891644954681,94.01940107345581,0.9372523054480553,94.01940107345581,96.67333364486694,98.28784465789795,99.29702877998352,99.74011778831482
pc_out,test,1,1,UNCAL,all,5827837,0.7387999445199966,0.17020374536514282,93.76083612442017,0.7753424346446991,93.76083612442017,97.28409051895142,98.88129830360413,99.4757890701294,99.81787204742432
pc_out,test,1,1,UNCAL,Mug handle,4147,4.260065406560898,0.3204781711101532,89.82396721839905,5.250289291143417,89.82396721839905,92.74042248725891,94.54490542411804,94.93627548217773,95.99807262420654
pc_out,test,1,1,UNCAL,Knife handle,80725,1.4608046039938927,0.09143516421318054,97.09259867668152,0.3085277508944273,97.09259867668152,98.84519577026367,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,1,UNCAL,Bag handle,2990,25.563064217567444,1.0788339376449585,63.07691931724548,40.13355374336243,63.07691931724548,62.80193328857422,61.45485043525696,59.96177792549133,56.254178285598755
pc_out,test,1,1,UNCAL,Cap peak,6025,14.766208827495575,0.5481921434402466,71.08713388442993,10.487530380487442,71.08713388442993,74.55282807350159,78.7966787815094,84.28165316581726,92.89745092391968
pc_out,test,1,1,TS,graspable,93887,1.0598277673125267,0.16061793267726898,94.01940107345581,0.9373956359922886,94.01940107345581,96.67806625366211,98.28784465789795,99.30768013000488,99.74011778831482
pc_out,test,1,1,TS,all,5827837,0.20674937404692173,0.16936814785003662,93.76083612442017,0.7757160812616348,93.76083612442017,97.28270173072815,98.88222217559814,99.47525262832642,99.8174250125885
pc_out,test,1,1,TS,Mug handle,4147,3.3455364406108856,0.3068017065525055,89.82396721839905,5.249472334980965,89.82396721839905,92.74042248725891,94.5147693157196,94.93627548217773,95.99807262420654
pc_out,test,1,1,TS,Knife handle,80725,2.093683183193207,0.09445489197969437,97.09259867668152,0.3085981821641326,97.09259867668152,98.85207414627075,99.66397881507874,99.85312223434448,99.88850951194763
pc_out,test,1,1,TS,Bag handle,2990,24.314719438552856,1.006118893623352,63.07691931724548,40.123337507247925,63.07691931724548,62.87625432014465,61.49665713310242,59.96177792549133,56.254178285598755
pc_out,test,1,1,TS,Cap peak,6025,13.407030701637268,0.5268816947937012,71.08713388442993,10.493740439414978,71.08713388442993,74.51595067977905,78.71369123458862,84.25794243812561,92.56555438041687
pc_out,test,1,1,HTS,graspable,93887,1.0631617158651352,0.16062939167022705,94.01940107345581,0.9371742606163025,94.01940107345581,96.67096734046936,98.28784465789795,99.29702877998352,99.74011778831482
pc_out,test,1,1,HTS,all,5827837,0.2119697630405426,0.16936832666397095,93.76083612442017,0.7757231127470732,93.76083612442017,97.28285074234009,98.88213276863098,99.47503209114075,99.81738924980164
pc_out,test,1,1,HTS,Mug handle,4147,3.356265276670456,0.30686068534851074,89.82396721839905,5.249115079641342,89.82396721839905,92.74042248725891,94.5147693157196,94.93627548217773,95.99807262420654
pc_out,test,1,1,HTS,Knife handle,80725,2.0859450101852417,0.09441536664962769,97.09259867668152,0.30853403732180595,97.09259867668152,98.85207414627075,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,1,HTS,Bag handle,2990,24.333155155181885,1.0068745613098145,63.07691931724548,40.108054876327515,63.07691931724548,62.8390908241272,61.45485043525696,59.96177792549133,56.254178285598755
pc_out,test,1,1,HTS,Cap peak,6025,13.427458703517914,0.5271741151809692,71.08713388442993,10.492391884326935,71.08713388442993,74.49750900268555,78.77593636512756,84.28165316581726,92.83106923103333
pc_out,test,1,1,RBSo,graspable,93887,1.0695979930460453,0.16061058640480042,94.01940107345581,0.9374632500112057,94.01940107345581,96.67806625366211,98.2825219631195,99.3122398853302,99.74011778831482
pc_out,test,1,1,RBSo,all,5827837,0.20087524317204952,0.16930733621120453,93.76083612442017,0.775131257250905,93.76083612442017,97.28544354438782,98.8829493522644,99.47534799575806,99.81749653816223
pc_out,test,1,1,RBSo,Mug handle,4147,3.3358700573444366,0.30709728598594666,89.82396721839905,5.252192169427872,89.82396721839905,92.68684387207031,94.5147693157196,94.93627548217773,96.04628682136536
pc_out,test,1,1,RBSo,Knife handle,80725,2.0876534283161163,0.09437692165374756,97.09259867668152,0.3082119161263108,97.09259867668152,98.85069727897644,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,1,RBSo,Bag handle,2990,24.373309314250946,1.0070637464523315,63.07691931724548,40.12659192085266,63.07691931724548,62.8390908241272,61.45485043525696,59.86621975898743,56.254178285598755
pc_out,test,1,1,RBSo,Cap peak,6025,13.4120374917984,0.5271397233009338,71.08713388442993,10.504484176635742,71.08713388442993,74.51595067977905,78.77593636512756,84.23423767089844,92.59874224662781
pc_out,test,1,1,ISTS,graspable,93887,1.0230984538793564,0.15909160673618317,94.01940107345581,0.8931359276175499,94.01940107345581,96.67806625366211,98.32379221916199,99.43701028823853,99.79124665260315
pc_out,test,1,1,ISTS,all,5827837,0.6307842209935188,0.16947729885578156,93.76083612442017,0.7702495902776718,93.76083612442017,97.3207950592041,98.88846278190613,99.48461651802063,99.81382489204407
pc_out,test,1,1,ISTS,Mug handle,4147,3.0184024944901466,0.3018212914466858,89.82396721839905,5.468480661511421,89.82396721839905,92.526113986969,94.30379867553711,95.14296054840088,96.04628682136536
pc_out,test,1,1,ISTS,Knife handle,80725,1.4263125136494637,0.09095486998558044,97.09259867668152,0.3093118080869317,97.09259867668152,98.857581615448,99.69030022621155,99.85312223434448,99.8835563659668
pc_out,test,1,1,ISTS,Bag handle,2990,24.467885494232178,1.016093134880066,63.07691931724548,40.937620401382446,63.07691931724548,62.72760629653931,61.036789417266846,58.76731872558594,54.381269216537476
pc_out,test,1,1,ISTS,Cap peak,6025,14.57872986793518,0.5484697818756104,71.08713388442993,10.474607348442078,71.08713388442993,74.46063160896301,78.44398617744446,83.85490775108337,92.36641526222229
pc_out,test,1,2,UNCAL,graspable,93887,1.4784891158342361,0.16230891644954681,94.01940107345581,0.9372523054480553,94.01940107345581,96.67333364486694,98.28784465789795,99.29702877998352,99.74011778831482
pc_out,test,1,2,UNCAL,all,5827837,0.7387999445199966,0.17020374536514282,93.76083612442017,0.7753424346446991,93.76083612442017,97.28409051895142,98.88129830360413,99.4757890701294,99.81787204742432
pc_out,test,1,2,UNCAL,Mug handle,4147,4.260065406560898,0.3204781711101532,89.82396721839905,5.250289291143417,89.82396721839905,92.74042248725891,94.54490542411804,94.93627548217773,95.99807262420654
pc_out,test,1,2,UNCAL,Knife handle,80725,1.4608046039938927,0.09143516421318054,97.09259867668152,0.3085277508944273,97.09259867668152,98.84519577026367,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,2,UNCAL,Bag handle,2990,25.563064217567444,1.0788339376449585,63.07691931724548,40.13355374336243,63.07691931724548,62.80193328857422,61.45485043525696,59.96177792549133,56.254178285598755
pc_out,test,1,2,UNCAL,Cap peak,6025,14.766208827495575,0.5481921434402466,71.08713388442993,10.487530380487442,71.08713388442993,74.55282807350159,78.7966787815094,84.28165316581726,92.89745092391968
pc_out,test,1,2,TS,graspable,93887,1.11649539321661,0.16070739924907684,94.01940107345581,0.9377184323966503,94.01940107345581,96.67688608169556,98.28518033027649,99.29702877998352,99.74011778831482
pc_out,test,1,2,TS,all,5827837,0.22468781098723412,0.16932353377342224,93.76083612442017,0.7756396662443876,93.76083612442017,97.28315472602844,98.88176918029785,99.47586059570312,99.81763362884521
pc_out,test,1,2,TS,Mug handle,4147,3.462608903646469,0.3083130121231079,89.82396721839905,5.250103026628494,89.82396721839905,92.74042248725891,94.5147693157196,94.93627548217773,95.99807262420654
pc_out,test,1,2,TS,Knife handle,80725,2.0070867612957954,0.09397970885038376,97.09259867668152,0.30868437606841326,97.09259867668152,98.85207414627075,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,2,TS,Bag handle,2990,24.481022357940674,1.0147736072540283,63.07691931724548,40.11760354042053,63.07691931724548,62.80193328857422,61.45485043525696,59.96177792549133,56.254178285598755
pc_out,test,1,2,TS,Cap peak,6025,13.586124777793884,0.5293072462081909,71.08713388442993,10.496895760297775,71.08713388442993,74.62658882141113,78.69294881820679,84.25794243812561,92.89745092391968
pc_out,test,1,2,HTS,graspable,93887,1.1165187694132328,0.160707488656044,94.01940107345581,0.9373905137181282,94.01940107345581,96.66386842727661,98.28917384147644,99.29702877998352,99.74011778831482
pc_out,test,1,2,HTS,all,5827837,0.22474380675703287,0.16932354867458344,93.76083612442017,0.7756393868476152,93.76083612442017,97.28313684463501,98.88176918029785,99.47586059570312,99.81763362884521
pc_out,test,1,2,HTS,Mug handle,4147,3.4626808017492294,0.30831342935562134,89.82396721839905,5.247856304049492,89.82396721839905,92.66005754470825,94.54490542411804,94.90182995796204,95.99807262420654
pc_out,test,1,2,HTS,Knife handle,80725,2.0070409402251244,0.09397945553064346,97.09259867668152,0.3085566684603691,97.09259867668152,98.84381890296936,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,2,HTS,Bag handle,2990,24.481144547462463,1.014778733253479,63.07691931724548,40.10044038295746,63.07691931724548,62.80193328857422,61.49665713310242,60.05733609199524,56.254178285598755
pc_out,test,1,2,HTS,Cap peak,6025,13.586260378360748,0.5293092131614685,71.08713388442993,10.499061644077301,71.08713388442993,74.47906732559204,78.73443961143494,84.25794243812561,92.89745092391968
pc_out,test,1,2,RBSo,graspable,93887,1.13377645611763,0.16070500016212463,94.01940107345581,0.9368434548377991,94.01940107345581,96.66860103607178,98.28784465789795,99.29702877998352,99.74011778831482
pc_out,test,1,2,RBSo,all,5827837,0.19288890762254596,0.16921193897724152,93.76083612442017,0.7745175622403622,93.76083612442017,97.28832244873047,98.88275861740112,99.47625398635864,99.81763362884521
pc_out,test,1,2,RBSo,Mug handle,4147,3.5066381096839905,0.30900755524635315,89.82396721839905,5.25704026222229,89.82396721839905,92.68684387207031,94.54490542411804,94.93627548217773,95.99807262420654
pc_out,test,1,2,RBSo,Knife handle,80725,1.9916823133826256,0.09380587935447693,97.09259867668152,0.30780849047005177,97.09259867668152,98.8479495048523,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,2,RBSo,Bag handle,2990,24.62407648563385,1.0171167850494385,63.07691931724548,40.14389514923096,63.07691931724548,62.87625432014465,61.37123703956604,60.009557008743286,56.254178285598755
pc_out,test,1,2,RBSo,Cap peak,6025,13.602903485298157,0.529958188533783,71.08713388442993,10.500066727399826,71.08713388442993,74.53438639640808,78.69294881820679,84.23423767089844,92.6983118057251
pc_out,test,1,2,ISTS,graspable,93887,1.1164326220750809,0.16070619225502014,94.01940107345581,0.9347528219223022,94.01940107345581,96.66741490364075,98.29583168029785,99.33354258537292,99.74011778831482
pc_out,test,1,2,ISTS,all,5827837,0.22498483303934336,0.16932284832000732,93.76083612442017,0.7756279781460762,93.76083612442017,97.28325009346008,98.88164401054382,99.47583675384521,99.81763362884521
pc_out,test,1,2,ISTS,Mug handle,4147,3.4624382853507996,0.30830854177474976,89.82396721839905,5.248523503541946,89.82396721839905,92.68684387207031,94.54490542411804,95.00517249107361,96.04628682136536
pc_out,test,1,2,ISTS,Knife handle,80725,2.0067572593688965,0.09397763758897781,97.09259867668152,0.30840367544442415,97.09259867668152,98.8493263721466,99.66707229614258,99.85312223434448,99.88602995872498
pc_out,test,1,2,ISTS,Bag handle,2990,24.481147527694702,1.0147759914398193,63.07691931724548,40.20915627479553,63.07691931724548,62.76476979255676,61.4130437374115,59.770667552948,56.254178285598755
pc_out,test,1,2,ISTS,Cap peak,6025,13.586829602718353,0.52931809425354,71.08713388442993,10.529999434947968,71.08713388442993,74.57126975059509,78.60996127128601,84.23423767089844,92.63193011283875
pc_out,test,1,3,UNCAL,graspable,93887,1.4784891158342361,0.16230891644954681,94.01940107345581,0.9372523054480553,94.01940107345581,96.67333364486694,98.28784465789795,99.29702877998352,99.74011778831482
pc_out,test,1,3,UNCAL,all,5827837,0.7387999445199966,0.17020374536514282,93.76083612442017,0.7753424346446991,93.76083612442017,97.28409051895142,98.88129830360413,99.4757890701294,99.81787204742432
pc_out,test,1,3,UNCAL,Mug handle,4147,4.260065406560898,0.3204781711101532,89.82396721839905,5.250289291143417,89.82396721839905,92.74042248725891,94.54490542411804,94.93627548217773,95.99807262420654
pc_out,test,1,3,UNCAL,Knife handle,80725,1.4608046039938927,0.09143516421318054,97.09259867668152,0.3085277508944273,97.09259867668152,98.84519577026367,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,3,UNCAL,Bag handle,2990,25.563064217567444,1.0788339376449585,63.07691931724548,40.13355374336243,63.07691931724548,62.80193328857422,61.45485043525696,59.96177792549133,56.254178285598755
pc_out,test,1,3,UNCAL,Cap peak,6025,14.766208827495575,0.5481921434402466,71.08713388442993,10.487530380487442,71.08713388442993,74.55282807350159,78.7966787815094,84.28165316581726,92.89745092391968
pc_out,test,1,3,TS,graspable,93887,0.9509322233498096,0.16057197749614716,94.01940107345581,0.9376969188451767,94.01940107345581,96.68043255805969,98.28917384147644,99.30158853530884,99.74011778831482
pc_out,test,1,3,TS,all,5827837,0.40329848416149616,0.1697695255279541,93.76083612442017,0.7759812287986279,93.76083612442017,97.28224277496338,98.88187646865845,99.47583675384521,99.8168408870697
pc_out,test,1,3,TS,Mug handle,4147,2.9893264174461365,0.30270692706108093,89.82396721839905,5.248872563242912,89.82396721839905,92.71363615989685,94.54490542411804,94.90182995796204,95.94985246658325
pc_out,test,1,3,TS,Knife handle,80725,2.361854538321495,0.09602832794189453,97.09259867668152,0.30869643669575453,97.09259867668152,98.85482788085938,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,3,TS,Bag handle,2990,23.660050332546234,0.9814203977584839,63.07691931724548,40.118345618247986,63.07691931724548,62.80193328857422,61.49665713310242,59.91399884223938,56.254178285598755
pc_out,test,1,3,TS,Cap peak,6025,12.865251302719116,0.5201597809791565,71.08713388442993,10.500723123550415,71.08713388442993,74.5897114276886,78.69294881820679,84.28165316581726,92.89745092391968
pc_out,test,1,3,HTS,graspable,93887,0.9509322233498096,0.16057197749614716,94.01940107345581,0.9376969188451767,94.01940107345581,96.68043255805969,98.28917384147644,99.30158853530884,99.74011778831482
pc_out,test,1,3,HTS,all,5827837,0.40329848416149616,0.1697695255279541,93.76083612442017,0.7759812287986279,93.76083612442017,97.28224277496338,98.88187646865845,99.47583675384521,99.8168408870697
pc_out,test,1,3,HTS,Mug handle,4147,2.9893264174461365,0.30270692706108093,89.82396721839905,5.248872563242912,89.82396721839905,92.71363615989685,94.54490542411804,94.90182995796204,95.94985246658325
pc_out,test,1,3,HTS,Knife handle,80725,2.361854538321495,0.09602832794189453,97.09259867668152,0.30869643669575453,97.09259867668152,98.85482788085938,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,3,HTS,Bag handle,2990,23.660050332546234,0.9814203977584839,63.07691931724548,40.118345618247986,63.07691931724548,62.80193328857422,61.49665713310242,59.91399884223938,56.254178285598755
pc_out,test,1,3,HTS,Cap peak,6025,12.865251302719116,0.5201597809791565,71.08713388442993,10.500723123550415,71.08713388442993,74.5897114276886,78.69294881820679,84.28165316581726,92.89745092391968
pc_out,test,1,3,RBSo,graspable,93887,0.9165305644273758,0.1604185402393341,94.01940107345581,0.9370913729071617,94.01940107345581,96.68043255805969,98.29450249671936,99.29702877998352,99.73798990249634
pc_out,test,1,3,RBSo,all,5827837,0.3932960797101259,0.1698080599308014,93.76083612442017,0.7760642096400261,93.76083612442017,97.27848768234253,98.8793671131134,99.47397708892822,99.81653094291687
pc_out,test,1,3,RBSo,Mug handle,4147,3.0076993629336357,0.30347952246665955,89.82396721839905,5.265272781252861,89.82396721839905,92.68684387207031,94.42434906959534,94.93627548217773,95.99807262420654
pc_out,test,1,3,RBSo,Knife handle,80725,2.343802899122238,0.09576942771673203,97.09259867668152,0.30787407886236906,97.09259867668152,98.8479495048523,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,3,RBSo,Bag handle,2990,23.631110787391663,0.9804649949073792,63.07691931724548,40.10450541973114,63.07691931724548,62.76476979255676,61.49665713310242,60.20066738128662,56.254178285598755
pc_out,test,1,3,RBSo,Cap peak,6025,12.957681715488434,0.5211797952651978,71.08713388442993,10.496135801076889,71.08713388442993,74.47906732559204,78.73443961143494,84.42389965057373,92.89745092391968
pc_out,test,1,3,ISTS,graspable,93887,0.9595753625035286,0.16032668948173523,94.01940107345581,0.9318668395280838,94.01940107345581,96.67333364486694,98.29583168029785,99.33354258537292,99.74225163459778
pc_out,test,1,3,ISTS,all,5827837,0.4008865915238857,0.16971367597579956,93.76083612442017,0.7752432487905025,93.76083612442017,97.28548526763916,98.88438582420349,99.47655200958252,99.81711506843567
pc_out,test,1,3,ISTS,Mug handle,4147,2.9593249782919884,0.3025223910808563,89.82396721839905,5.261419340968132,89.82396721839905,92.68684387207031,94.5147693157196,95.00517249107361,96.04628682136536
pc_out,test,1,3,ISTS,Knife handle,80725,2.3261141031980515,0.0957837924361229,97.09259867668152,0.3084170399233699,97.09259867668152,98.85069727897644,99.66862201690674,99.85312223434448,99.88602995872498
pc_out,test,1,3,ISTS,Bag handle,2990,23.654109239578247,0.9817703366279602,63.07691931724548,40.278440713882446,63.07691931724548,62.76476979255676,61.4130437374115,59.770667552948,56.254178285598755
pc_out,test,1,3,ISTS,Cap peak,6025,12.886658310890198,0.51956707239151,71.08713388442993,10.449342429637909,71.08713388442993,74.5897114276886,78.73443961143494,84.23423767089844,92.89745092391968
pc_out,test,1,4,UNCAL,graspable,93887,1.4784891158342361,0.16230891644954681,94.01940107345581,0.9372523054480553,94.01940107345581,96.67333364486694,98.28784465789795,99.29702877998352,99.74011778831482
pc_out,test,1,4,UNCAL,all,5827837,0.7387999445199966,0.17020374536514282,93.76083612442017,0.7753424346446991,93.76083612442017,97.28409051895142,98.88129830360413,99.4757890701294,99.81787204742432
pc_out,test,1,4,UNCAL,Mug handle,4147,4.260065406560898,0.3204781711101532,89.82396721839905,5.250289291143417,89.82396721839905,92.74042248725891,94.54490542411804,94.93627548217773,95.99807262420654
pc_out,test,1,4,UNCAL,Knife handle,80725,1.4608046039938927,0.09143516421318054,97.09259867668152,0.3085277508944273,97.09259867668152,98.84519577026367,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,4,UNCAL,Bag handle,2990,25.563064217567444,1.0788339376449585,63.07691931724548,40.13355374336243,63.07691931724548,62.80193328857422,61.45485043525696,59.96177792549133,56.254178285598755
pc_out,test,1,4,UNCAL,Cap peak,6025,14.766208827495575,0.5481921434402466,71.08713388442993,10.487530380487442,71.08713388442993,74.55282807350159,78.7966787815094,84.28165316581726,92.89745092391968
pc_out,test,1,4,TS,graspable,93887,0.957399420440197,0.16055168211460114,94.01940107345581,0.9376276284456253,94.01940107345581,96.67806625366211,98.28651547431946,99.30920004844666,99.74011778831482
pc_out,test,1,4,TS,all,5827837,0.30870442278683186,0.1696181297302246,93.76083612442017,0.7759008090943098,93.76083612442017,97.28239178657532,98.88175129890442,99.47574138641357,99.81711506843567
pc_out,test,1,4,TS,Mug handle,4147,3.0889179557561874,0.3037785291671753,89.82396721839905,5.250865966081619,89.82396721839905,92.71363615989685,94.54490542411804,94.93627548217773,95.99807262420654
pc_out,test,1,4,TS,Knife handle,80725,2.28615440428257,0.09556948393583298,97.09259867668152,0.30868053436279297,97.09259867668152,98.8493263721466,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,4,TS,Bag handle,2990,23.796838521957397,0.9880893230438232,63.07691931724548,40.10656476020813,63.07691931724548,62.8390908241272,61.45485043525696,59.91399884223938,56.254178285598755
pc_out,test,1,4,TS,Cap peak,6025,13.016258180141449,0.5219438672065735,71.08713388442993,10.497503727674484,71.08713388442993,74.5897114276886,78.69294881820679,84.28165316581726,92.89745092391968
pc_out,test,1,4,HTS,graspable,93887,0.957426056265831,0.1605517417192459,94.01940107345581,0.9378050453960896,94.01940107345581,96.68279886245728,98.29450249671936,99.30463433265686,99.74011778831482
pc_out,test,1,4,HTS,all,5827837,0.3086170181632042,0.16961809992790222,93.76083612442017,0.7759008556604385,93.76083612442017,97.28239178657532,98.88175129890442,99.47574138641357,99.81711506843567
pc_out,test,1,4,HTS,Mug handle,4147,3.089023381471634,0.3037790060043335,89.82396721839905,5.25050163269043,89.82396721839905,92.74042248725891,94.48462724685669,94.93627548217773,95.99807262420654
pc_out,test,1,4,HTS,Knife handle,80725,2.2860780358314514,0.09556907415390015,97.09259867668152,0.3087592776864767,97.09259867668152,98.84519577026367,99.66862201690674,99.85312223434448,99.88850951194763
pc_out,test,1,4,HTS,Bag handle,2990,23.797017335891724,0.9880965352058411,63.07691931724548,40.10990858078003,63.07691931724548,62.8390908241272,61.45485043525696,59.91399884223938,56.254178285598755
pc_out,test,1,4,HTS,Cap peak,6025,13.016460835933685,0.5219466090202332,71.08713388442993,10.493741184473038,71.08713388442993,74.51595067977905,78.7966787815094,84.28165316581726,92.73149967193604
pc_out,test,1,4,RBSo,graspable,93887,0.9603014215826988,0.16054071485996246,94.01940107345581,0.9373159147799015,94.01940107345581,96.67806625366211,98.29583168029785,99.29702877998352,99.74011778831482
pc_out,test,1,4,RBSo,all,5827837,0.31573777087032795,0.16957153379917145,93.76083612442017,0.7754192687571049,93.76083612442017,97.28477597236633,98.88245463371277,99.47598576545715,99.81722235679626
pc_out,test,1,4,RBSo,Mug handle,4147,3.139687329530716,0.30399325489997864,89.82396721839905,5.252019688487053,89.82396721839905,92.68684387207031,94.54490542411804,94.93627548217773,95.99807262420654
pc_out,test,1,4,RBSo,Knife handle,80725,2.28204857558012,0.09550942480564117,97.09259867668152,0.308236014097929,97.09259867668152,98.84519577026367,99.66707229614258,99.85312223434448,99.88850951194763
pc_out,test,1,4,RBSo,Bag handle,2990,23.866835236549377,0.9887279272079468,63.07691931724548,40.14035165309906,63.07691931724548,62.8390908241272,61.4130437374115,60.009557008743286,56.254178285598755
pc_out,test,1,4,RBSo,Cap peak,6025,13.018536567687988,0.5221131443977356,71.08713388442993,10.501519590616226,71.08713388442993,74.51595067977905,78.77593636512756,84.23423767089844,92.59874224662781
pc_out,test,1,4,ISTS,graspable,93887,0.9573256596922874,0.1605505496263504,94.01940107345581,0.9348684921860695,94.01940107345581,96.66741490364075,98.29583168029785,99.33202266693115,99.74011778831482
pc_out,test,1,4,ISTS,all,5827837,0.30856768134981394,0.16961769759655,93.76083612442017,0.77589419670403,93.76083612442017,97.28245139122009,98.88175129890442,99.4757890701294,99.81711506843567
pc_out,test,1,4,ISTS,Mug handle,4147,3.088737279176712,0.3037753701210022,89.82396721839905,5.25597371160984,89.82396721839905,92.68684387207031,94.5147693157196,95.00517249107361,96.04628682136536
pc_out,test,1,4,ISTS,Knife handle,80725,2.2858642041683197,0.09556765854358673,97.09259867668152,0.3086749464273453,97.09259867668152,98.8479495048523,99.66862201690674,99.85312223434448,99.88602995872498
pc_out,test,1,4,ISTS,Bag handle,2990,23.796868324279785,0.9880896806716919,63.07691931724548,40.23606777191162,63.07691931724548,62.76476979255676,61.4130437374115,59.770667552948,56.254178285598755
pc_out,test,1,4,ISTS,Cap peak,6025,13.016857206821442,0.521952748298645,71.08713388442993,10.533138364553452,71.08713388442993,74.5897114276886,78.65145206451416,84.23423767089844,92.59874224662781
pc_out,test,2,0,UNCAL,graspable,93887,2.286464348435402,0.20820412039756775,92.11498498916626,1.4995792880654335,92.11498498916626,95.04846334457397,97.06829786300659,98.5377550125122,99.5462715625763
pc_out,test,2,0,UNCAL,all,5827837,0.6248561665415764,0.16834023594856262,93.87862086296082,0.76326341368258,93.87862086296082,97.37181067466736,98.88985753059387,99.46975708007812,99.82013702392578
pc_out,test,2,0,UNCAL,Mug handle,4147,4.220861941576004,0.3481433093547821,89.4140362739563,6.861086189746857,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,0,UNCAL,Knife handle,80725,1.1206092312932014,0.12601067125797272,95.44874429702759,0.6006565410643816,95.44874429702759,97.98080921173096,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,0,UNCAL,Bag handle,2990,32.027700543403625,1.3276081085205078,55.51839470863342,51.16187334060669,55.51839470863342,55.369746685028076,54.765886068344116,52.74725556373596,50.43478012084961
pc_out,test,2,0,UNCAL,Cap peak,6025,20.29729187488556,0.6576181650161743,67.46887564659119,11.648868769407272,67.46887564659119,70.3853964805603,75.04149675369263,80.44096827507019,91.37073159217834
pc_out,test,2,0,TS,graspable,93887,2.0762065425515175,0.2061014324426651,92.11498498916626,1.5000776387751102,92.11498498916626,95.04964351654053,97.05764651298523,98.5377550125122,99.5462715625763
pc_out,test,2,0,TS,all,5827837,0.3267418360337615,0.16777274012565613,93.87862086296082,0.7632949855178595,93.87862086296082,97.37217426300049,98.8904595375061,99.47015047073364,99.81910586357117
pc_out,test,2,0,TS,Mug handle,4147,4.075545072555542,0.34196755290031433,89.4140362739563,6.86059445142746,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,0,TS,Knife handle,80725,1.2338805943727493,0.12646158039569855,95.44874429702759,0.6009199190884829,95.44874429702759,97.98218607902527,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,0,TS,Bag handle,2990,31.440743803977966,1.2871930599212646,55.51839470863342,51.14145278930664,55.51839470863342,55.369746685028076,54.765886068344116,52.74725556373596,50.568562746047974
pc_out,test,2,0,TS,Cap peak,6025,19.77475732564926,0.6431180834770203,67.46887564659119,11.658498644828796,67.46887564659119,70.3853964805603,75.04149675369263,80.39355278015137,91.37073159217834
pc_out,test,2,0,HTS,graspable,93887,2.0762065425515175,0.2061014324426651,92.11498498916626,1.5000776387751102,92.11498498916626,95.04964351654053,97.05764651298523,98.5377550125122,99.5462715625763
pc_out,test,2,0,HTS,all,5827837,0.3267418360337615,0.16777274012565613,93.87862086296082,0.7632949855178595,93.87862086296082,97.37217426300049,98.8904595375061,99.47015047073364,99.81910586357117
pc_out,test,2,0,HTS,Mug handle,4147,4.075545072555542,0.34196755290031433,89.4140362739563,6.86059445142746,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,0,HTS,Knife handle,80725,1.2338805943727493,0.12646158039569855,95.44874429702759,0.6009199190884829,95.44874429702759,97.98218607902527,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,0,HTS,Bag handle,2990,31.440743803977966,1.2871930599212646,55.51839470863342,51.14145278930664,55.51839470863342,55.369746685028076,54.765886068344116,52.74725556373596,50.568562746047974
pc_out,test,2,0,HTS,Cap peak,6025,19.77475732564926,0.6431180834770203,67.46887564659119,11.658498644828796,67.46887564659119,70.3853964805603,75.04149675369263,80.39355278015137,91.37073159217834
pc_out,test,2,0,RBSo,graspable,93887,2.1481454372406006,0.20644314587116241,92.11498498916626,1.4990380965173244,92.11498498916626,95.07094621658325,97.0669686794281,98.5377550125122,99.5462715625763
pc_out,test,2,0,RBSo,all,5827837,0.2904708031564951,0.16757887601852417,93.87862086296082,0.7612835615873337,93.87862086296082,97.38622307777405,98.8926887512207,99.47088956832886,99.81979131698608
pc_out,test,2,0,RBSo,Mug handle,4147,4.065562039613724,0.3435196876525879,89.4140362739563,6.857409328222275,89.4140362739563,92.20466017723083,93.03797483444214,93.66173148155212,94.40694451332092
pc_out,test,2,0,RBSo,Knife handle,80725,1.2259745970368385,0.12633344531059265,95.44874429702759,0.5986597388982773,95.44874429702759,98.00145626068115,99.08175468444824,99.6673047542572,99.84391331672668
pc_out,test,2,0,RBSo,Bag handle,2990,31.41656517982483,1.294836163520813,55.51839470863342,51.197218894958496,55.51839470863342,55.25826811790466,54.765886068344116,52.69947648048401,50.100332498550415
pc_out,test,2,0,RBSo,Cap peak,6025,19.782575964927673,0.6452987194061279,67.46887564659119,11.684627830982208,67.46887564659119,70.29319405555725,74.87552165985107,80.34613728523254,91.43710732460022
pc_out,test,2,0,ISTS,graspable,93887,2.1016955375671387,0.20606118440628052,92.11498498916626,1.4927465468645096,92.11498498916626,95.05201578140259,97.03368544578552,98.55145215988159,99.5697021484375
pc_out,test,2,0,ISTS,all,5827837,0.3586644772440195,0.16725784540176392,93.87862086296082,0.7572940550744534,93.87862086296082,97.39943742752075,98.90562295913696,99.47750568389893,99.82181787490845
pc_out,test,2,0,ISTS,Mug handle,4147,4.068697243928909,0.3402167558670044,89.4140362739563,6.621348857879639,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.59980726242065
pc_out,test,2,0,ISTS,Knife handle,80725,1.1825297959148884,0.12594947218894958,95.44874429702759,0.5978255998343229,95.44874429702759,97.99320101737976,99.0833044052124,99.67615604400635,99.84391331672668
pc_out,test,2,0,ISTS,Bag handle,2990,31.5932035446167,1.2924045324325562,55.51839470863342,51.024484634399414,55.51839470863342,55.369746685028076,54.807692766189575,52.69947648048401,50.43478012084961
pc_out,test,2,0,ISTS,Cap peak,6025,19.94001865386963,0.6479713320732117,67.46887564659119,11.715181916952133,67.46887564659119,70.33007144927979,74.97925162315369,80.10905981063843,91.23797416687012
pc_out,test,2,1,UNCAL,graspable,93887,2.286464348435402,0.20820412039756775,92.11498498916626,1.4995792880654335,92.11498498916626,95.04846334457397,97.06829786300659,98.5377550125122,99.5462715625763
pc_out,test,2,1,UNCAL,all,5827837,0.6248561665415764,0.16834023594856262,93.87862086296082,0.76326341368258,93.87862086296082,97.37181067466736,98.88985753059387,99.46975708007812,99.82013702392578
pc_out,test,2,1,UNCAL,Mug handle,4147,4.220861941576004,0.3481433093547821,89.4140362739563,6.861086189746857,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,1,UNCAL,Knife handle,80725,1.1206092312932014,0.12601067125797272,95.44874429702759,0.6006565410643816,95.44874429702759,97.98080921173096,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,1,UNCAL,Bag handle,2990,32.027700543403625,1.3276081085205078,55.51839470863342,51.16187334060669,55.51839470863342,55.369746685028076,54.765886068344116,52.74725556373596,50.43478012084961
pc_out,test,2,1,UNCAL,Cap peak,6025,20.29729187488556,0.6576181650161743,67.46887564659119,11.648868769407272,67.46887564659119,70.3853964805603,75.04149675369263,80.44096827507019,91.37073159217834
pc_out,test,2,1,TS,graspable,93887,1.731760986149311,0.2034040093421936,92.11498498916626,1.499173790216446,92.11498498916626,95.05438208580017,97.06297516822815,98.5377550125122,99.5462715625763
pc_out,test,2,1,TS,all,5827837,0.24163364432752132,0.16776177287101746,93.87862086296082,0.7635108195245266,93.87862086296082,97.37244248390198,98.89258146286011,99.46963787078857,99.81900453567505
pc_out,test,2,1,TS,Mug handle,4147,3.863617032766342,0.3328604996204376,89.4140362739563,6.858167797327042,89.4140362739563,92.20466017723083,93.09825301170349,93.66173148155212,94.40694451332092
pc_out,test,2,1,TS,Knife handle,80725,1.709657907485962,0.12789380550384521,95.44874429702759,0.6002888549119234,95.44874429702759,97.98080921173096,99.07556176185608,99.6673047542572,99.84391331672668
pc_out,test,2,1,TS,Bag handle,2990,30.381470918655396,1.2220993041992188,55.51839470863342,51.14397406578064,55.51839470863342,55.369746685028076,54.849499464035034,52.74725556373596,50.23411512374878
pc_out,test,2,1,TS,Cap peak,6025,18.823742866516113,0.6204670071601868,67.46887564659119,11.659722030162811,67.46887564659119,70.34851312637329,75.04149675369263,80.44096827507019,91.43710732460022
pc_out,test,2,1,HTS,graspable,93887,1.7317604273557663,0.2034040242433548,92.11498498916626,1.5002558007836342,92.11498498916626,95.04846334457397,97.05232381820679,98.5377550125122,99.5462715625763
pc_out,test,2,1,HTS,all,5827837,0.24162535555660725,0.16776177287101746,93.87862086296082,0.7635112851858139,93.87862086296082,97.37242460250854,98.89258146286011,99.46963787078857,99.81900453567505
pc_out,test,2,1,HTS,Mug handle,4147,3.8636241108179092,0.33286052942276,89.4140362739563,6.860814988613129,89.4140362739563,92.20466017723083,93.12838912010193,93.66173148155212,94.40694451332092
pc_out,test,2,1,HTS,Knife handle,80725,1.7096538096666336,0.12789379060268402,95.44874429702759,0.6009345408529043,95.44874429702759,97.96704649925232,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,1,HTS,Bag handle,2990,30.381488800048828,1.222100019454956,55.51839470863342,51.149940490722656,55.51839470863342,55.3325891494751,54.765886068344116,52.74725556373596,50.43478012084961
pc_out,test,2,1,HTS,Cap peak,6025,18.823759257793427,0.6204674243927002,67.46887564659119,11.659518629312515,67.46887564659119,70.34851312637329,75.04149675369263,80.32243251800537,91.37073159217834
pc_out,test,2,1,RBSo,graspable,93887,1.6605449840426445,0.20318099856376648,92.11498498916626,1.5000644139945507,92.11498498916626,95.07805109024048,97.06297516822815,98.53318929672241,99.54200983047485
pc_out,test,2,1,RBSo,all,5827837,0.22378417197614908,0.1678754985332489,93.87862086296082,0.7644458208233118,93.87862086296082,97.36546277999878,98.8876461982727,99.46708679199219,99.81845617294312
pc_out,test,2,1,RBSo,Mug handle,4147,3.8089729845523834,0.33303171396255493,89.4140362739563,6.905447691679001,89.4140362739563,92.2314465045929,93.06811094284058,93.730628490448,94.40694451332092
pc_out,test,2,1,RBSo,Knife handle,80725,1.6911933198571205,0.12773220241069794,95.44874429702759,0.6007962860167027,95.44874429702759,97.98356294631958,99.06471967697144,99.6673047542572,99.84391331672668
pc_out,test,2,1,RBSo,Bag handle,2990,30.43636679649353,1.2195062637329102,55.51839470863342,51.15594267845154,55.51839470863342,55.25826811790466,54.6822726726532,52.74725556373596,50.43478012084961
pc_out,test,2,1,RBSo,Cap peak,6025,18.878062069416046,0.6203266382217407,67.46887564659119,11.64294257760048,67.46887564659119,70.34851312637329,75.39418935775757,80.67805171012878,91.30434989929199
pc_out,test,2,1,ISTS,graspable,93887,1.7317112535238266,0.20340301096439362,92.11498498916626,1.4954804442822933,92.11498498916626,95.05082964897156,97.05631732940674,98.5377550125122,99.55692291259766
pc_out,test,2,1,ISTS,all,5827837,0.24142088368535042,0.16776122152805328,93.87862086296082,0.7635048590600491,93.87862086296082,97.37244248390198,98.89258146286011,99.46966171264648,99.81904029846191
pc_out,test,2,1,ISTS,Mug handle,4147,3.8632821291685104,0.33285555243492126,89.4140362739563,6.867056339979172,89.4140362739563,92.2314465045929,93.09825301170349,93.62728595733643,94.40694451332092
pc_out,test,2,1,ISTS,Knife handle,80725,1.7093794420361519,0.12789247930049896,95.44874429702759,0.6006442476063967,95.44874429702759,97.97530770301819,99.07401204109192,99.67261552810669,99.84391331672668
pc_out,test,2,1,ISTS,Bag handle,2990,30.38158416748047,1.2220922708511353,55.51839470863342,51.35536193847656,55.51839470863342,55.40691018104553,54.849499464035034,52.74725556373596,50.23411512374878
pc_out,test,2,1,ISTS,Cap peak,6025,18.824096024036407,0.620476484298706,67.46887564659119,11.711633205413818,67.46887564659119,70.3669548034668,75.0,80.20389080047607,91.13840460777283
pc_out,test,2,2,UNCAL,graspable,93887,2.286464348435402,0.20820412039756775,92.11498498916626,1.4995792880654335,92.11498498916626,95.04846334457397,97.06829786300659,98.5377550125122,99.5462715625763
pc_out,test,2,2,UNCAL,all,5827837,0.6248561665415764,0.16834023594856262,93.87862086296082,0.76326341368258,93.87862086296082,97.37181067466736,98.88985753059387,99.46975708007812,99.82013702392578
pc_out,test,2,2,UNCAL,Mug handle,4147,4.220861941576004,0.3481433093547821,89.4140362739563,6.861086189746857,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,2,UNCAL,Knife handle,80725,1.1206092312932014,0.12601067125797272,95.44874429702759,0.6006565410643816,95.44874429702759,97.98080921173096,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,2,UNCAL,Bag handle,2990,32.027700543403625,1.3276081085205078,55.51839470863342,51.16187334060669,55.51839470863342,55.369746685028076,54.765886068344116,52.74725556373596,50.43478012084961
pc_out,test,2,2,UNCAL,Cap peak,6025,20.29729187488556,0.6576181650161743,67.46887564659119,11.648868769407272,67.46887564659119,70.3853964805603,75.04149675369263,80.44096827507019,91.37073159217834
pc_out,test,2,2,TS,graspable,93887,1.902993768453598,0.2046988159418106,92.11498498916626,1.4997011050581932,92.11498498916626,95.0579285621643,97.06829786300659,98.5377550125122,99.5462715625763
pc_out,test,2,2,TS,all,5827837,0.13387271901592612,0.16761155426502228,93.87862086296082,0.7633738219738007,93.87862086296082,97.37088084220886,98.89069199562073,99.46944117546082,99.81900453567505
pc_out,test,2,2,TS,Mug handle,4147,3.9236579090356827,0.3374873995780945,89.4140362739563,6.86037540435791,89.4140362739563,92.20466017723083,93.09825301170349,93.66173148155212,94.40694451332092
pc_out,test,2,2,TS,Knife handle,80725,1.4487296342849731,0.12702256441116333,95.44874429702759,0.6006643641740084,95.44874429702759,97.98356294631958,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,2,TS,Bag handle,2990,30.955180525779724,1.2561942338943481,55.51839470863342,51.148611307144165,55.51839470863342,55.3325891494751,54.765886068344116,52.69947648048401,50.43478012084961
pc_out,test,2,2,TS,Cap peak,6025,19.340147078037262,0.63221275806427,67.46887564659119,11.65371909737587,67.46887564659119,70.3669548034668,75.04149675369263,80.44096827507019,91.37073159217834
pc_out,test,2,2,HTS,graspable,93887,1.902993768453598,0.2046988159418106,92.11498498916626,1.4997011050581932,92.11498498916626,95.0579285621643,97.06829786300659,98.5377550125122,99.5462715625763
pc_out,test,2,2,HTS,all,5827837,0.13387271901592612,0.16761155426502228,93.87862086296082,0.7633738219738007,93.87862086296082,97.37088084220886,98.89069199562073,99.46944117546082,99.81900453567505
pc_out,test,2,2,HTS,Mug handle,4147,3.9236579090356827,0.3374873995780945,89.4140362739563,6.86037540435791,89.4140362739563,92.20466017723083,93.09825301170349,93.66173148155212,94.40694451332092
pc_out,test,2,2,HTS,Knife handle,80725,1.4487296342849731,0.12702256441116333,95.44874429702759,0.6006643641740084,95.44874429702759,97.98356294631958,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,2,HTS,Bag handle,2990,30.955180525779724,1.2561942338943481,55.51839470863342,51.148611307144165,55.51839470863342,55.3325891494751,54.765886068344116,52.69947648048401,50.43478012084961
pc_out,test,2,2,HTS,Cap peak,6025,19.340147078037262,0.63221275806427,67.46887564659119,11.65371909737587,67.46887564659119,70.3669548034668,75.04149675369263,80.44096827507019,91.37073159217834
pc_out,test,2,2,RBSo,graspable,93887,1.9297119230031967,0.204838365316391,92.11498498916626,1.4989434741437435,92.11498498916626,95.05319595336914,97.0829427242279,98.5377550125122,99.5462715625763
pc_out,test,2,2,RBSo,all,5827837,0.10166274150833488,0.16748327016830444,93.87862086296082,0.7619102019816637,93.87862086296082,97.37968444824219,98.89249205589294,99.46990609169006,99.81896877288818
pc_out,test,2,2,RBSo,Mug handle,4147,3.8619674742221832,0.3387133479118347,89.4140362739563,6.867342442274094,89.4140362739563,92.20466017723083,93.03797483444214,93.66173148155212,94.40694451332092
pc_out,test,2,2,RBSo,Knife handle,80725,1.43188601359725,0.12682734429836273,95.44874429702759,0.5994286388158798,95.44874429702759,97.98907041549683,99.07710552215576,99.6673047542572,99.84391331672668
pc_out,test,2,2,RBSo,Bag handle,2990,30.94329535961151,1.2608948945999146,55.51839470863342,51.20946764945984,55.51839470863342,55.22110462188721,54.765886068344116,52.651697397232056,50.43478012084961
pc_out,test,2,2,RBSo,Cap peak,6025,19.370312988758087,0.6338261961936951,67.46887564659119,11.666351556777954,67.46887564659119,70.29319405555725,74.95850920677185,80.48838376998901,91.40391945838928
pc_out,test,2,2,ISTS,graspable,93887,1.930244266986847,0.20397335290908813,92.11498498916626,1.4798897318542004,92.11498498916626,95.08278369903564,97.08694219589233,98.59405755996704,99.58887696266174
pc_out,test,2,2,ISTS,all,5827837,0.15133648412302136,0.16705277562141418,93.87862086296082,0.7575636729598045,93.87862086296082,97.39888310432434,98.91014695167542,99.4757890701294,99.81927871704102
pc_out,test,2,2,ISTS,Mug handle,4147,3.8664206862449646,0.3367280066013336,89.4140362739563,6.814781576395035,89.4140362739563,92.17787384986877,93.03797483444214,93.62728595733643,94.50337290763855
pc_out,test,2,2,ISTS,Knife handle,80725,1.3429955579340458,0.12639839947223663,95.44874429702759,0.5997856613248587,95.44874429702759,97.98769354820251,99.0879476070404,99.67438578605652,99.84391331672668
pc_out,test,2,2,ISTS,Bag handle,2990,30.92799186706543,1.26280677318573,55.51839470863342,51.29494071006775,55.51839470863342,55.40691018104553,54.72407937049866,52.74725556373596,50.16722083091736
pc_out,test,2,2,ISTS,Cap peak,6025,19.360369443893433,0.6265115141868591,67.46887564659119,11.482496559619904,67.46887564659119,70.3853964805603,75.1244843006134,80.32243251800537,91.83538556098938
pc_out,test,2,3,UNCAL,graspable,93887,2.286464348435402,0.20820412039756775,92.11498498916626,1.4995792880654335,92.11498498916626,95.04846334457397,97.06829786300659,98.5377550125122,99.5462715625763
pc_out,test,2,3,UNCAL,all,5827837,0.6248561665415764,0.16834023594856262,93.87862086296082,0.76326341368258,93.87862086296082,97.37181067466736,98.88985753059387,99.46975708007812,99.82013702392578
pc_out,test,2,3,UNCAL,Mug handle,4147,4.220861941576004,0.3481433093547821,89.4140362739563,6.861086189746857,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,3,UNCAL,Knife handle,80725,1.1206092312932014,0.12601067125797272,95.44874429702759,0.6006565410643816,95.44874429702759,97.98080921173096,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,3,UNCAL,Bag handle,2990,32.027700543403625,1.3276081085205078,55.51839470863342,51.16187334060669,55.51839470863342,55.369746685028076,54.765886068344116,52.74725556373596,50.43478012084961
pc_out,test,2,3,UNCAL,Cap peak,6025,20.29729187488556,0.6576181650161743,67.46887564659119,11.648868769407272,67.46887564659119,70.3853964805603,75.04149675369263,80.44096827507019,91.37073159217834
pc_out,test,2,3,TS,graspable,93887,2.0288916304707527,0.2056664228439331,92.11498498916626,1.500562857836485,92.11498498916626,95.05082964897156,97.04300165176392,98.5377550125122,99.5462715625763
pc_out,test,2,3,TS,all,5827837,0.25401655584573746,0.16769829392433167,93.87862086296082,0.7633124943822622,93.87862086296082,97.37200140953064,98.8904595375061,99.46963787078857,99.81886744499207
pc_out,test,2,3,TS,Mug handle,4147,4.031053930521011,0.34061846137046814,89.4140362739563,6.85926228761673,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,3,TS,Knife handle,80725,1.2953447178006172,0.12660644948482513,95.44874429702759,0.6011643446981907,95.44874429702759,97.97943234443665,99.07710552215576,99.6673047542572,99.84391331672668
pc_out,test,2,3,TS,Bag handle,2990,31.300586462020874,1.2780308723449707,55.51839470863342,51.15523934364319,55.51839470863342,55.40691018104553,54.765886068344116,52.74725556373596,50.43478012084961
pc_out,test,2,3,TS,Cap peak,6025,19.649535417556763,0.6398739814758301,67.46887564659119,11.65991723537445,67.46887564659119,70.3853964805603,75.04149675369263,80.3698480129242,91.37073159217834
pc_out,test,2,3,HTS,graspable,93887,2.0289115607738495,0.2056664526462555,92.11498498916626,1.4997160993516445,92.11498498916626,95.05319595336914,97.06829786300659,98.5377550125122,99.5462715625763
pc_out,test,2,3,HTS,all,5827837,0.2540202811360359,0.16769829392433167,93.87862086296082,0.7633121684193611,93.87862086296082,97.37187027931213,98.8904595375061,99.46963787078857,99.81886744499207
pc_out,test,2,3,HTS,Mug handle,4147,4.03105691075325,0.3406184911727905,89.4140362739563,6.860078126192093,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,3,HTS,Knife handle,80725,1.2953415513038635,0.12660643458366394,95.44874429702759,0.6006571929901838,95.44874429702759,97.97117710113525,99.07865524291992,99.6673047542572,99.84391331672668
pc_out,test,2,3,HTS,Bag handle,2990,31.300601363182068,1.278031349182129,55.51839470863342,51.14920139312744,55.51839470863342,55.40691018104553,54.765886068344116,52.74725556373596,50.23411512374878
pc_out,test,2,3,HTS,Cap peak,6025,19.649547338485718,0.639874279499054,67.46887564659119,11.658569425344467,67.46887564659119,70.34851312637329,75.04149675369263,80.51209449768066,91.37073159217834
pc_out,test,2,3,RBSo,graspable,93887,2.0858433097600937,0.2059289813041687,92.11498498916626,1.499177422374487,92.11498498916626,95.05556225776672,97.06430435180664,98.5377550125122,99.5462715625763
pc_out,test,2,3,RBSo,all,5827837,0.22584600374102592,0.16752974689006805,93.87862086296082,0.7615982089191675,93.87862086296082,97.38374948501587,98.89212846755981,99.47039484977722,99.81927871704102
pc_out,test,2,3,RBSo,Mug handle,4147,4.032634198665619,0.341875821352005,89.4140362739563,6.857886165380478,89.4140362739563,92.20466017723083,93.03797483444214,93.62728595733643,94.40694451332092
pc_out,test,2,3,RBSo,Knife handle,80725,1.2879494577646255,0.12649187445640564,95.44874429702759,0.5991864018142223,95.44874429702759,98.00283312797546,99.08175468444824,99.6673047542572,99.84391331672668
pc_out,test,2,3,RBSo,Bag handle,2990,31.280726194381714,1.284157156944275,55.51839470863342,51.176804304122925,55.51839470863342,55.25826811790466,54.807692766189575,52.74725556373596,50.100332498550415
pc_out,test,2,3,RBSo,Cap peak,6025,19.65736299753189,0.6415950655937195,67.46887564659119,11.680927872657776,67.46887564659119,70.29319405555725,74.93776082992554,80.3698480129242,91.43710732460022
pc_out,test,2,3,ISTS,graspable,93887,2.058332785964012,0.20518893003463745,92.11498498916626,1.4809942804276943,92.11498498916626,95.06739974021912,97.06963300704956,98.57731461524963,99.59739446640015
pc_out,test,2,3,ISTS,all,5827837,0.2907486166805029,0.1672096997499466,93.87862086296082,0.7574762217700481,93.87862086296082,97.39674925804138,98.90868663787842,99.478018283844,99.82037544250488
pc_out,test,2,3,ISTS,Mug handle,4147,3.8938291370868683,0.3384755253791809,89.4140362739563,6.812141835689545,89.4140362739563,92.17787384986877,93.00783276557922,93.62728595733643,94.50337290763855
pc_out,test,2,3,ISTS,Knife handle,80725,1.1721218936145306,0.12597432732582092,95.44874429702759,0.6002327892929316,95.44874429702759,97.99044728279114,99.0879476070404,99.67438578605652,99.84391331672668
pc_out,test,2,3,ISTS,Bag handle,2990,31.32607638835907,1.2815260887145996,55.51839470863342,51.382315158843994,55.51839470863342,55.369746685028076,54.72407937049866,52.74725556373596,50.100332498550415
pc_out,test,2,3,ISTS,Cap peak,6025,19.766348600387573,0.6406430006027222,67.46887564659119,11.61329448223114,67.46887564659119,70.3669548034668,75.0,80.20389080047607,91.50348901748657
pc_out,test,2,4,UNCAL,graspable,93887,2.286464348435402,0.20820412039756775,92.11498498916626,1.4995792880654335,92.11498498916626,95.04846334457397,97.06829786300659,98.5377550125122,99.5462715625763
pc_out,test,2,4,UNCAL,all,5827837,0.6248561665415764,0.16834023594856262,93.87862086296082,0.76326341368258,93.87862086296082,97.37181067466736,98.88985753059387,99.46975708007812,99.82013702392578
pc_out,test,2,4,UNCAL,Mug handle,4147,4.220861941576004,0.3481433093547821,89.4140362739563,6.861086189746857,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,4,UNCAL,Knife handle,80725,1.1206092312932014,0.12601067125797272,95.44874429702759,0.6006565410643816,95.44874429702759,97.98080921173096,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,4,UNCAL,Bag handle,2990,32.027700543403625,1.3276081085205078,55.51839470863342,51.16187334060669,55.51839470863342,55.369746685028076,54.765886068344116,52.74725556373596,50.43478012084961
pc_out,test,2,4,UNCAL,Cap peak,6025,20.29729187488556,0.6576181650161743,67.46887564659119,11.648868769407272,67.46887564659119,70.3853964805603,75.04149675369263,80.44096827507019,91.37073159217834
pc_out,test,2,4,TS,graspable,93887,2.1766018122434616,0.2070332169532776,92.11498498916626,1.5003218315541744,92.11498498916626,95.04846334457397,97.06963300704956,98.5377550125122,99.5462715625763
pc_out,test,2,4,TS,all,5827837,0.46831234358251095,0.16798755526542664,93.87862086296082,0.7632737047970295,93.87862086296082,97.37234711647034,98.89017939567566,99.4699776172638,99.81989860534668
pc_out,test,2,4,TS,Mug handle,4147,4.157943278551102,0.34476548433303833,89.4140362739563,6.861106306314468,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,4,TS,Knife handle,80725,1.1316820979118347,0.1262175738811493,95.44874429702759,0.600781012326479,95.44874429702759,97.98080921173096,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,4,TS,Bag handle,2990,31.716975569725037,1.3057894706726074,55.51839470863342,51.15155577659607,55.51839470863342,55.40691018104553,54.765886068344116,52.79502868652344,50.43478012084961
pc_out,test,2,4,TS,Cap peak,6025,20.021045207977295,0.6497527956962585,67.46887564659119,11.6559699177742,67.46887564659119,70.34851312637329,75.04149675369263,80.48838376998901,91.40391945838928
pc_out,test,2,4,HTS,graspable,93887,2.1766018122434616,0.2070332169532776,92.11498498916626,1.5003218315541744,92.11498498916626,95.04846334457397,97.06963300704956,98.5377550125122,99.5462715625763
pc_out,test,2,4,HTS,all,5827837,0.46831234358251095,0.16798755526542664,93.87862086296082,0.7632737047970295,93.87862086296082,97.37234711647034,98.89017939567566,99.4699776172638,99.81989860534668
pc_out,test,2,4,HTS,Mug handle,4147,4.157943278551102,0.34476548433303833,89.4140362739563,6.861106306314468,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.40694451332092
pc_out,test,2,4,HTS,Knife handle,80725,1.1316820979118347,0.1262175738811493,95.44874429702759,0.600781012326479,95.44874429702759,97.98080921173096,99.08020496368408,99.6673047542572,99.84391331672668
pc_out,test,2,4,HTS,Bag handle,2990,31.716975569725037,1.3057894706726074,55.51839470863342,51.15155577659607,55.51839470863342,55.40691018104553,54.765886068344116,52.79502868652344,50.43478012084961
pc_out,test,2,4,HTS,Cap peak,6025,20.021045207977295,0.6497527956962585,67.46887564659119,11.6559699177742,67.46887564659119,70.34851312637329,75.04149675369263,80.48838376998901,91.40391945838928
pc_out,test,2,4,RBSo,graspable,93887,2.2526632994413376,0.2074536830186844,92.11498498916626,1.499306783080101,92.11498498916626,95.06857991218567,97.05764651298523,98.5377550125122,99.5462715625763
pc_out,test,2,4,RBSo,all,5827837,0.4333299584686756,0.16780011355876923,93.87862086296082,0.7611352019011974,93.87862086296082,97.38572835922241,98.8929033279419,99.47083592414856,99.81992840766907
pc_out,test,2,4,RBSo,Mug handle,4147,4.120257496833801,0.3466493785381317,89.4140362739563,6.859131157398224,89.4140362739563,92.25823283195496,93.03797483444214,93.66173148155212,94.40694451332092
pc_out,test,2,4,RBSo,Knife handle,80725,1.1293480172753334,0.12608753144741058,95.44874429702759,0.5989279597997665,95.44874429702759,98.00007939338684,99.08175468444824,99.6673047542572,99.84391331672668
pc_out,test,2,4,RBSo,Bag handle,2990,31.694674491882324,1.3147127628326416,55.51839470863342,51.19306445121765,55.51839470863342,55.25826811790466,54.6822726726532,52.69947648048401,50.100332498550415
pc_out,test,2,4,RBSo,Cap peak,6025,20.038866996765137,0.6523226499557495,67.46887564659119,11.684438586235046,67.46887564659119,70.29319405555725,74.87552165985107,80.29872179031372,91.43710732460022
pc_out,test,2,4,ISTS,graspable,93887,2.2153684869408607,0.20686674118041992,92.11498498916626,1.4849409461021423,92.11498498916626,95.05674839019775,97.04566597938538,98.56818914413452,99.59100484848022
pc_out,test,2,4,ISTS,all,5827837,0.5108021665364504,0.16746485233306885,93.87862086296082,0.7566584274172783,93.87862086296082,97.39959239959717,98.90748858451843,99.47929382324219,99.82209205627441
pc_out,test,2,4,ISTS,Mug handle,4147,4.063171893358231,0.3416796028614044,89.4140362739563,6.700142472982407,89.4140362739563,92.20466017723083,93.06811094284058,93.66173148155212,94.59980726242065
pc_out,test,2,4,ISTS,Knife handle,80725,1.1120249517261982,0.12560877203941345,95.44874429702759,0.5990833509713411,95.44874429702759,97.99320101737976,99.0879476070404,99.67438578605652,99.84391331672668
pc_out,test,2,4,ISTS,Bag handle,2990,31.874197721481323,1.3090111017227173,55.51839470863342,51.296305656433105,55.51839470863342,55.3325891494751,54.72407937049866,52.69947648048401,50.03344416618347
pc_out,test,2,4,ISTS,Cap peak,6025,20.201250910758972,0.6558406949043274,67.46887564659119,11.733417212963104,67.46887564659119,70.33007144927979,74.97925162315369,80.03793358802795,91.23797416687012
pc_out,test_jitter0.01,0,0,UNCAL,graspable,93887,2.0648546516895294,0.24522201716899872,90.96999168395996,2.2527823224663734,90.96999168395996,94.24845576286316,95.82212567329407,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,0,UNCAL,all,5827837,0.4377768374979496,0.2263203263282776,91.66266918182373,1.3830846175551414,91.66266918182373,95.4317569732666,97.59421944618225,98.69696497917175,99.55757260322571
pc_out,test_jitter0.01,0,0,UNCAL,Mug handle,4147,7.203330099582672,0.39522212743759155,86.97853684425354,5.49224466085434,86.97853684425354,89.84730839729309,91.65159463882446,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,0,UNCAL,Knife handle,80725,0.9028956294059753,0.16185995936393738,93.80984902381897,1.0317571461200714,93.80984902381897,97.10266590118408,98.3741044998169,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,0,UNCAL,Bag handle,2990,32.894229888916016,1.556221842765808,54.91638779640198,53.40487360954285,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.00668931007385
pc_out,test_jitter0.01,0,0,UNCAL,Cap peak,6025,14.933648705482483,0.6082859635353088,73.56016635894775,10.714836418628693,73.56016635894775,76.63654685020447,78.83817553520203,81.74490332603455,90.97245931625366
pc_out,test_jitter0.01,0,0,TS,graspable,93887,1.784193515777588,0.24151620268821716,90.96999168395996,2.2533154115080833,90.96999168395996,94.24963593482971,95.81014513969421,96.93248271942139,98.46413135528564
pc_out,test_jitter0.01,0,0,TS,all,5827837,0.3253152593970299,0.22610515356063843,91.66266918182373,1.3830838724970818,91.66266918182373,95.43265104293823,97.59649634361267,98.69512915611267,99.55657720565796
pc_out,test_jitter0.01,0,0,TS,Mug handle,4147,6.65188655257225,0.3819993734359741,86.97853684425354,5.492988973855972,86.97853684425354,89.84730839729309,91.68173670768738,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,0,TS,Knife handle,80725,1.1879769153892994,0.1624840795993805,93.80984902381897,1.032016333192587,93.80984902381897,97.11092114448547,98.36481213569641,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,0,TS,Bag handle,2990,32.143741846084595,1.4802780151367188,54.91638779640198,53.41326594352722,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.274245619773865
pc_out,test_jitter0.01,0,0,TS,Cap peak,6025,14.14552628993988,0.5889665484428406,73.56016635894775,10.727889090776443,73.56016635894775,76.63654685020447,78.83817553520203,81.74490332603455,90.83969593048096
pc_out,test_jitter0.01,0,0,HTS,graspable,93887,1.784193515777588,0.24151620268821716,90.96999168395996,2.2533154115080833,90.96999168395996,94.24963593482971,95.81014513969421,96.93248271942139,98.46413135528564
pc_out,test_jitter0.01,0,0,HTS,all,5827837,0.3253152593970299,0.22610515356063843,91.66266918182373,1.3830838724970818,91.66266918182373,95.43265104293823,97.59649634361267,98.69512915611267,99.55657720565796
pc_out,test_jitter0.01,0,0,HTS,Mug handle,4147,6.65188655257225,0.3819993734359741,86.97853684425354,5.492988973855972,86.97853684425354,89.84730839729309,91.68173670768738,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,0,HTS,Knife handle,80725,1.1879769153892994,0.1624840795993805,93.80984902381897,1.032016333192587,93.80984902381897,97.11092114448547,98.36481213569641,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,0,HTS,Bag handle,2990,32.143741846084595,1.4802780151367188,54.91638779640198,53.41326594352722,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.274245619773865
pc_out,test_jitter0.01,0,0,HTS,Cap peak,6025,14.14552628993988,0.5889665484428406,73.56016635894775,10.727889090776443,73.56016635894775,76.63654685020447,78.83817553520203,81.74490332603455,90.83969593048096
pc_out,test_jitter0.01,0,0,RBSo,graspable,93887,1.8170911818742752,0.24165210127830505,90.96999168395996,2.251727133989334,90.96999168395996,94.26383972167969,95.81014513969421,96.93857431411743,98.46200346946716
pc_out,test_jitter0.01,0,0,RBSo,all,5827837,0.3114908002316952,0.22560246288776398,91.66266918182373,1.3771183788776398,91.66266918182373,95.47097086906433,97.60661721229553,98.69894981384277,99.55674409866333
pc_out,test_jitter0.01,0,0,RBSo,Mug handle,4147,6.6302381455898285,0.3835913836956024,86.97853684425354,5.505713447928429,86.97853684425354,89.71336483955383,91.56118035316467,93.7995195388794,95.6123411655426
pc_out,test_jitter0.01,0,0,RBSo,Knife handle,80725,1.1691885069012642,0.16223925352096558,93.80984902381897,1.0299096815288067,93.80984902381897,97.12606072425842,98.36636185646057,98.86918663978577,99.42026138305664
pc_out,test_jitter0.01,0,0,RBSo,Bag handle,2990,32.25420415401459,1.4864813089370728,54.91638779640198,53.43900918960571,54.91638779640198,54.62653040885925,53.219062089920044,49.78499710559845,42.274245619773865
pc_out,test_jitter0.01,0,0,RBSo,Cap peak,6025,14.162838459014893,0.5901903510093689,73.56016635894775,10.724257677793503,73.56016635894775,76.65498852729797,78.75518798828125,81.7686140537262,90.83969593048096
pc_out,test_jitter0.01,0,0,ISTS,graspable,93887,1.7841942608356476,0.24151472747325897,90.96999168395996,2.2430118173360825,90.96999168395996,94.25318837165833,95.82479000091553,96.95074558258057,98.48543405532837
pc_out,test_jitter0.01,0,0,ISTS,all,5827837,0.32549791503697634,0.22610314190387726,91.66266918182373,1.3830390758812428,91.66266918182373,95.43290138244629,97.5965142250061,98.69596362113953,99.55657720565796
pc_out,test_jitter0.01,0,0,ISTS,Mug handle,4147,6.651736795902252,0.381995290517807,86.97853684425354,5.488966777920723,86.97853684425354,89.84730839729309,91.77215099334717,93.90286207199097,95.6605613231659
pc_out,test_jitter0.01,0,0,ISTS,Knife handle,80725,1.1878810822963715,0.1624823808670044,93.80984902381897,1.0250138118863106,93.80984902381897,97.14258313179016,98.38184714317322,98.8603413105011,99.43512678146362
pc_out,test_jitter0.01,0,0,ISTS,Bag handle,2990,32.14371204376221,1.4802848100662231,54.91638779640198,53.54812145233154,54.91638779640198,54.589372873306274,53.30267548561096,49.68944191932678,42.274245619773865
pc_out,test_jitter0.01,0,0,ISTS,Cap peak,6025,14.145533740520477,0.5889652371406555,73.56016635894775,10.755767673254013,73.56016635894775,76.61810517311096,78.71369123458862,81.79231882095337,90.93926548957825
pc_out,test_jitter0.01,0,1,UNCAL,graspable,93887,2.0648546516895294,0.24522201716899872,90.96999168395996,2.2527823224663734,90.96999168395996,94.24845576286316,95.82212567329407,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,1,UNCAL,all,5827837,0.4377768374979496,0.2263203263282776,91.66266918182373,1.3830846175551414,91.66266918182373,95.4317569732666,97.59421944618225,98.69696497917175,99.55757260322571
pc_out,test_jitter0.01,0,1,UNCAL,Mug handle,4147,7.203330099582672,0.39522212743759155,86.97853684425354,5.49224466085434,86.97853684425354,89.84730839729309,91.65159463882446,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,1,UNCAL,Knife handle,80725,0.9028956294059753,0.16185995936393738,93.80984902381897,1.0317571461200714,93.80984902381897,97.10266590118408,98.3741044998169,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,1,UNCAL,Bag handle,2990,32.894229888916016,1.556221842765808,54.91638779640198,53.40487360954285,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.00668931007385
pc_out,test_jitter0.01,0,1,UNCAL,Cap peak,6025,14.933648705482483,0.6082859635353088,73.56016635894775,10.714836418628693,73.56016635894775,76.63654685020447,78.83817553520203,81.74490332603455,90.97245931625366
pc_out,test_jitter0.01,0,1,TS,graspable,93887,1.8116924911737442,0.24208085238933563,90.96999168395996,2.2533267736434937,90.96999168395996,94.25082206726074,95.82346081733704,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,1,TS,all,5827837,0.2604252891615033,0.22605569660663605,91.66266918182373,1.38305788859725,91.66266918182373,95.4322874546051,97.59604334831238,98.69610667228699,99.55715537071228
pc_out,test_jitter0.01,0,1,TS,Mug handle,4147,6.750687211751938,0.38416168093681335,86.97853684425354,5.492444708943367,86.97853684425354,89.84730839729309,91.71187281608582,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,1,TS,Knife handle,80725,1.1007066816091537,0.16232119500637054,93.80984902381897,1.0316064581274986,93.80984902381897,97.11780548095703,98.3741044998169,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,1,TS,Bag handle,2990,32.27649629116058,1.493005633354187,54.91638779640198,53.39704155921936,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.00668931007385
pc_out,test_jitter0.01,0,1,TS,Cap peak,6025,14.285078644752502,0.5921433568000793,73.56016635894775,10.728082805871964,73.56016635894775,76.59966349601746,78.7966787815094,81.74490332603455,90.97245931625366
pc_out,test_jitter0.01,0,1,HTS,graspable,93887,1.8116962164640427,0.2420809417963028,90.96999168395996,2.2528300061821938,90.96999168395996,94.2520022392273,95.82212567329407,96.92487716674805,98.46200346946716
pc_out,test_jitter0.01,0,1,HTS,all,5827837,0.2603723434731364,0.22605569660663605,91.66266918182373,1.3830570504069328,91.66266918182373,95.4322874546051,97.59602546691895,98.69610667228699,99.55715537071228
pc_out,test_jitter0.01,0,1,HTS,Mug handle,4147,6.750700622797012,0.38416188955307007,86.97853684425354,5.491312220692635,86.97853684425354,89.84730839729309,91.68173670768738,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,1,HTS,Knife handle,80725,1.100685354322195,0.16232115030288696,93.80984902381897,1.0317499749362469,93.80984902381897,97.12055921554565,98.3741044998169,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,1,HTS,Bag handle,2990,32.276520133018494,1.493006706237793,54.91638779640198,53.392332792282104,54.91638779640198,54.589372873306274,53.30267548561096,49.737221002578735,42.14046597480774
pc_out,test_jitter0.01,0,1,HTS,Cap peak,6025,14.28510695695877,0.5921439528465271,73.56016635894775,10.729299485683441,73.56016635894775,76.63654685020447,78.71369123458862,81.74490332603455,90.93926548957825
pc_out,test_jitter0.01,0,1,RBSo,graspable,93887,1.8901385366916656,0.2423538714647293,90.96999168395996,2.2483695298433304,90.96999168395996,94.26383972167969,95.82346081733704,96.93400859832764,98.46200346946716
pc_out,test_jitter0.01,0,1,RBSo,all,5827837,0.2005590358749032,0.2252587378025055,91.66266918182373,1.37378154322505,91.66266918182373,95.48327326774597,97.62290120124817,98.70510697364807,99.55808520317078
pc_out,test_jitter0.01,0,1,RBSo,Mug handle,4147,6.722161173820496,0.38638266921043396,86.97853684425354,5.503501743078232,86.97853684425354,89.7401511669159,91.53104424476624,93.7650740146637,95.6123411655426
pc_out,test_jitter0.01,0,1,RBSo,Knife handle,80725,1.0816683061420918,0.16184163093566895,93.80984902381897,1.0264246724545956,93.80984902381897,97.1453309059143,98.38029742240906,98.86211156845093,99.42026138305664
pc_out,test_jitter0.01,0,1,RBSo,Bag handle,2990,32.40380585193634,1.5062930583953857,54.91638779640198,53.423815965652466,54.91638779640198,54.51504588127136,53.2608687877655,49.880555272102356,41.93979799747467
pc_out,test_jitter0.01,0,1,RBSo,Cap peak,6025,14.297452569007874,0.5946996212005615,73.56016635894775,10.736171901226044,73.56016635894775,76.59966349601746,78.73443961143494,81.81602954864502,90.97245931625366
pc_out,test_jitter0.01,0,1,ISTS,graspable,93887,1.8524859100580215,0.24135978519916534,90.96999168395996,2.223941683769226,90.96999168395996,94.26383972167969,95.83277702331543,96.97965383529663,98.49608540534973
pc_out,test_jitter0.01,0,1,ISTS,all,5827837,0.4184114281088114,0.22493241727352142,91.66266918182373,1.3647589832544327,91.66266918182373,95.48170566558838,97.65588641166687,98.73349070549011,99.56669807434082
pc_out,test_jitter0.01,0,1,ISTS,Mug handle,4147,6.697870045900345,0.38271960616111755,86.97853684425354,5.472871288657188,86.97853684425354,89.7401511669159,91.65159463882446,93.7995195388794,95.7087755203247
pc_out,test_jitter0.01,0,1,ISTS,Knife handle,80725,1.0513699613511562,0.16138997673988342,93.80984902381897,1.0142162442207336,93.80984902381897,97.15359210968018,98.41591119766235,98.8709568977356,99.44007992744446
pc_out,test_jitter0.01,0,1,ISTS,Bag handle,2990,32.358160614967346,1.5016918182373047,54.91638779640198,53.739333152770996,54.91638779640198,54.62653040885925,53.2608687877655,49.880555272102356,42.274245619773865
pc_out,test_jitter0.01,0,1,ISTS,Cap peak,6025,14.247870445251465,0.5900653004646301,73.56016635894775,10.705136507749557,73.56016635894775,76.59966349601746,78.60996127128601,81.62636756896973,90.77332019805908
pc_out,test_jitter0.01,0,2,UNCAL,graspable,93887,2.0648546516895294,0.24522201716899872,90.96999168395996,2.2527823224663734,90.96999168395996,94.24845576286316,95.82212567329407,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,2,UNCAL,all,5827837,0.4377768374979496,0.2263203263282776,91.66266918182373,1.3830846175551414,91.66266918182373,95.4317569732666,97.59421944618225,98.69696497917175,99.55757260322571
pc_out,test_jitter0.01,0,2,UNCAL,Mug handle,4147,7.203330099582672,0.39522212743759155,86.97853684425354,5.49224466085434,86.97853684425354,89.84730839729309,91.65159463882446,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,2,UNCAL,Knife handle,80725,0.9028956294059753,0.16185995936393738,93.80984902381897,1.0317571461200714,93.80984902381897,97.10266590118408,98.3741044998169,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,2,UNCAL,Bag handle,2990,32.894229888916016,1.556221842765808,54.91638779640198,53.40487360954285,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.00668931007385
pc_out,test_jitter0.01,0,2,UNCAL,Cap peak,6025,14.933648705482483,0.6082859635353088,73.56016635894775,10.714836418628693,73.56016635894775,76.63654685020447,78.83817553520203,81.74490332603455,90.97245931625366
pc_out,test_jitter0.01,0,2,TS,graspable,93887,1.9619565457105637,0.24395249783992767,90.96999168395996,2.2529389709234238,90.96999168395996,94.24963593482971,95.81946730613708,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,2,TS,all,5827837,0.2525415038689971,0.22612394392490387,91.66266918182373,1.3830536045134068,91.66266918182373,95.43236494064331,97.59484529495239,98.696768283844,99.55750107765198
pc_out,test_jitter0.01,0,2,TS,Mug handle,4147,7.0365577936172485,0.39091330766677856,86.97853684425354,5.492725595831871,86.97853684425354,89.84730839729309,91.65159463882446,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,2,TS,Knife handle,80725,0.9561024606227875,0.16197237372398376,93.80984902381897,1.031610555946827,93.80984902381897,97.12193608283997,98.36171865463257,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,2,TS,Bag handle,2990,32.66474902629852,1.5319353342056274,54.91638779640198,53.40251326560974,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.00668931007385
pc_out,test_jitter0.01,0,2,TS,Cap peak,6025,14.692875742912292,0.6020158529281616,73.56016635894775,10.730580985546112,73.56016635894775,76.63654685020447,78.81742715835571,81.79231882095337,90.97245931625366
pc_out,test_jitter0.01,0,2,HTS,graspable,93887,1.9619910046458244,0.24395287036895752,90.96999168395996,2.2533388808369637,90.96999168395996,94.24726963043213,95.81280946731567,96.92792296409607,98.44282865524292
pc_out,test_jitter0.01,0,2,HTS,all,5827837,0.25261612609028816,0.22612403333187103,91.66266918182373,1.3830537907779217,91.66266918182373,95.43234705924988,97.59484529495239,98.696768283844,99.55750107765198
pc_out,test_jitter0.01,0,2,HTS,Mug handle,4147,7.036643475294113,0.39091458916664124,86.97853684425354,5.49330897629261,86.97853684425354,89.84730839729309,91.65159463882446,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,2,HTS,Knife handle,80725,0.9560591541230679,0.16197220981121063,93.80984902381897,1.0320679284632206,93.80984902381897,97.10679650306702,98.37100505828857,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,2,HTS,Bag handle,2990,32.664889097213745,1.531942367553711,54.91638779640198,53.40005159378052,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.00668931007385
pc_out,test_jitter0.01,0,2,HTS,Cap peak,6025,14.693018794059753,0.6020193696022034,73.56016635894775,10.72811633348465,73.56016635894775,76.59966349601746,78.83817553520203,81.74490332603455,90.97245931625366
pc_out,test_jitter0.01,0,2,RBSo,graspable,93887,2.0413443446159363,0.2445763200521469,90.96999168395996,2.2480515763163567,90.96999168395996,94.26620602607727,95.81946730613708,96.93248271942139,98.46200346946716
pc_out,test_jitter0.01,0,2,RBSo,all,5827837,0.1865976257249713,0.22511571645736694,91.66266918182373,1.370926946401596,91.66266918182373,95.48636078834534,97.62961268424988,98.70831370353699,99.55856800079346
pc_out,test_jitter0.01,0,2,RBSo,Mug handle,4147,7.01909139752388,0.39393481612205505,86.97853684425354,5.50333634018898,86.97853684425354,89.71336483955383,91.59131646156311,93.7995195388794,95.6123411655426
pc_out,test_jitter0.01,0,2,RBSo,Knife handle,80725,0.9871381334960461,0.16150465607643127,93.80984902381897,1.0255463421344757,93.80984902381897,97.14120626449585,98.38804006576538,98.86918663978577,99.42026138305664
pc_out,test_jitter0.01,0,2,RBSo,Bag handle,2990,32.74030387401581,1.551477074623108,54.91638779640198,53.45470309257507,54.91638779640198,54.51504588127136,53.30267548561096,49.78499710559845,42.00668931007385
pc_out,test_jitter0.01,0,2,RBSo,Cap peak,6025,14.706607162952423,0.6062257289886475,73.56016635894775,10.747723281383514,73.56016635894775,76.63654685020447,78.69294881820679,81.81602954864502,90.83969593048096
pc_out,test_jitter0.01,0,2,ISTS,graspable,93887,2.0305970683693886,0.2430824190378189,90.96999168395996,2.212115190923214,90.96999168395996,94.30762529373169,95.85674405097961,96.95683121681213,98.5301673412323
pc_out,test_jitter0.01,0,2,ISTS,all,5827837,0.5377927329391241,0.22351974248886108,91.66266918182373,1.3349203392863274,91.66266918182373,95.58149576187134,97.74146676063538,98.77925515174866,99.58210587501526
pc_out,test_jitter0.01,0,2,ISTS,Mug handle,4147,7.129582762718201,0.3885081112384796,86.97853684425354,5.258359014987946,86.97853684425354,89.68657851219177,91.89270734786987,94.10954713821411,95.80520391464233
pc_out,test_jitter0.01,0,2,ISTS,Knife handle,80725,0.8229252882301807,0.15917353332042694,93.80984902381897,0.9948779828846455,93.80984902381897,97.23617434501648,98.47320914268494,98.9045798778534,99.44751262664795
pc_out,test_jitter0.01,0,2,ISTS,Bag handle,2990,33.11038017272949,1.5528826713562012,54.91638779640198,53.46677303314209,54.91638779640198,54.70085144042969,53.219062089920044,49.880555272102356,41.67223870754242
pc_out,test_jitter0.01,0,2,ISTS,Cap peak,6025,15.205954015254974,0.6172173023223877,73.56016635894775,10.911177843809128,73.56016635894775,76.47058367729187,78.50622534751892,81.24703764915466,90.30866622924805
pc_out,test_jitter0.01,0,3,UNCAL,graspable,93887,2.0648546516895294,0.24522201716899872,90.96999168395996,2.2527823224663734,90.96999168395996,94.24845576286316,95.82212567329407,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,3,UNCAL,all,5827837,0.4377768374979496,0.2263203263282776,91.66266918182373,1.3830846175551414,91.66266918182373,95.4317569732666,97.59421944618225,98.69696497917175,99.55757260322571
pc_out,test_jitter0.01,0,3,UNCAL,Mug handle,4147,7.203330099582672,0.39522212743759155,86.97853684425354,5.49224466085434,86.97853684425354,89.84730839729309,91.65159463882446,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,3,UNCAL,Knife handle,80725,0.9028956294059753,0.16185995936393738,93.80984902381897,1.0317571461200714,93.80984902381897,97.10266590118408,98.3741044998169,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,3,UNCAL,Bag handle,2990,32.894229888916016,1.556221842765808,54.91638779640198,53.40487360954285,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.00668931007385
pc_out,test_jitter0.01,0,3,UNCAL,Cap peak,6025,14.933648705482483,0.6082859635353088,73.56016635894775,10.714836418628693,73.56016635894775,76.63654685020447,78.83817553520203,81.74490332603455,90.97245931625366
pc_out,test_jitter0.01,0,3,TS,graspable,93887,1.7523923888802528,0.24095220863819122,90.96999168395996,2.25288737565279,90.96999168395996,94.24845576286316,95.81547379493713,96.93248271942139,98.46200346946716
pc_out,test_jitter0.01,0,3,TS,all,5827837,0.40373578667640686,0.2261977195739746,91.66266918182373,1.3831106945872307,91.66266918182373,95.43409943580627,97.59647250175476,98.69402647018433,99.55671429634094
pc_out,test_jitter0.01,0,3,TS,Mug handle,4147,6.545521318912506,0.3797629177570343,86.97853684425354,5.491075292229652,86.97853684425354,89.84730839729309,91.65159463882446,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,3,TS,Knife handle,80725,1.2818673625588417,0.16268205642700195,93.80984902381897,1.031810138374567,93.80984902381897,97.11780548095703,98.36481213569641,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,3,TS,Bag handle,2990,32.00162947177887,1.4669642448425293,54.91638779640198,53.39569449424744,54.91638779640198,54.55220937728882,53.30267548561096,49.737221002578735,42.274245619773865
pc_out,test_jitter0.01,0,3,TS,Cap peak,6025,13.996084034442902,0.5856719613075256,73.56016635894775,10.723630338907242,73.56016635894775,76.63654685020447,78.69294881820679,81.7686140537262,90.87288975715637
pc_out,test_jitter0.01,0,3,HTS,graspable,93887,1.7523903399705887,0.2409525215625763,90.96999168395996,2.253320813179016,90.96999168395996,94.24845576286316,95.81680297851562,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,3,HTS,all,5827837,0.4036921076476574,0.22619767487049103,91.66266918182373,1.3831112533807755,91.66266918182373,95.43409943580627,97.59647250175476,98.69402647018433,99.55674409866333
pc_out,test_jitter0.01,0,3,HTS,Mug handle,4147,6.545622646808624,0.379764199256897,86.97853684425354,5.493306741118431,86.97853684425354,89.84730839729309,91.68173670768738,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,3,HTS,Knife handle,80725,1.2817788869142532,0.16268180310726166,93.80984902381897,1.0319380089640617,93.80984902381897,97.12331295013428,98.3741044998169,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,3,HTS,Bag handle,2990,32.001787424087524,1.4669713973999023,54.91638779640198,53.39962840080261,54.91638779640198,54.55220937728882,53.30267548561096,49.737221002578735,42.47491657733917
pc_out,test_jitter0.01,0,3,HTS,Cap peak,6025,13.996249437332153,0.5856755375862122,73.56016635894775,10.726108402013779,73.56016635894775,76.63654685020447,78.81742715835571,81.74490332603455,90.97245931625366
pc_out,test_jitter0.01,0,3,RBSo,graspable,93887,1.8363624811172485,0.24118757247924805,90.96999168395996,2.2486813366413116,90.96999168395996,94.26383972167969,95.81946730613708,96.93400859832764,98.46413135528564
pc_out,test_jitter0.01,0,3,RBSo,all,5827837,0.41463212110102177,0.22535210847854614,91.66266918182373,1.3729448430240154,91.66266918182373,95.48689126968384,97.62300848960876,98.70299696922302,99.5570182800293
pc_out,test_jitter0.01,0,3,RBSo,Mug handle,4147,6.51567280292511,0.38203781843185425,86.97853684425354,5.506059899926186,86.97853684425354,89.65979218482971,91.50090217590332,93.7650740146637,95.6123411655426
pc_out,test_jitter0.01,0,3,RBSo,Knife handle,80725,1.2589379213750362,0.1621585190296173,93.80984902381897,1.026376150548458,93.80984902381897,97.14946150779724,98.38494658470154,98.85680079460144,99.42026138305664
pc_out,test_jitter0.01,0,3,RBSo,Bag handle,2990,32.31513500213623,1.4803411960601807,54.91638779640198,53.43935489654541,54.91638779640198,54.477888345718384,53.2608687877655,49.880555272102356,42.274245619773865
pc_out,test_jitter0.01,0,3,RBSo,Cap peak,6025,14.01304006576538,0.5881496667861938,73.56016635894775,10.735023021697998,73.56016635894775,76.61810517311096,78.71369123458862,81.81602954864502,90.97245931625366
pc_out,test_jitter0.01,0,3,ISTS,graspable,93887,1.6971459612250328,0.239600270986557,90.96999168395996,2.2040098905563354,90.96999168395996,94.26857233047485,95.84342837333679,96.99182510375977,98.52590560913086
pc_out,test_jitter0.01,0,3,ISTS,all,5827837,0.5998301785439253,0.22534607350826263,91.66266918182373,1.3662338256835938,91.66266918182373,95.48302292823792,97.65533208847046,98.73420000076294,99.56295490264893
pc_out,test_jitter0.01,0,3,ISTS,Mug handle,4147,6.398070603609085,0.37564241886138916,86.97853684425354,5.546532571315765,86.97853684425354,89.71336483955383,91.62145853042603,93.7650740146637,95.6605613231659
pc_out,test_jitter0.01,0,3,ISTS,Knife handle,80725,1.0988489724695683,0.16125841438770294,93.80984902381897,1.0112656280398369,93.80984902381897,97.15359210968018,98.41436743736267,98.86918663978577,99.4499921798706
pc_out,test_jitter0.01,0,3,ISTS,Bag handle,2990,32.07044303417206,1.4626351594924927,54.91638779640198,54.08271551132202,54.91638779640198,54.62653040885925,53.2608687877655,49.92833435535431,42.14046597480774
pc_out,test_jitter0.01,0,3,ISTS,Cap peak,6025,14.125905930995941,0.5886638164520264,73.56016635894775,10.832361876964569,73.56016635894775,76.61810517311096,78.60996127128601,81.60265684127808,90.64056277275085
pc_out,test_jitter0.01,0,4,UNCAL,graspable,93887,2.0648546516895294,0.24522201716899872,90.96999168395996,2.2527823224663734,90.96999168395996,94.24845576286316,95.82212567329407,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,4,UNCAL,all,5827837,0.4377768374979496,0.2263203263282776,91.66266918182373,1.3830846175551414,91.66266918182373,95.4317569732666,97.59421944618225,98.69696497917175,99.55757260322571
pc_out,test_jitter0.01,0,4,UNCAL,Mug handle,4147,7.203330099582672,0.39522212743759155,86.97853684425354,5.49224466085434,86.97853684425354,89.84730839729309,91.65159463882446,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,4,UNCAL,Knife handle,80725,0.9028956294059753,0.16185995936393738,93.80984902381897,1.0317571461200714,93.80984902381897,97.10266590118408,98.3741044998169,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,4,UNCAL,Bag handle,2990,32.894229888916016,1.556221842765808,54.91638779640198,53.40487360954285,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.00668931007385
pc_out,test_jitter0.01,0,4,UNCAL,Cap peak,6025,14.933648705482483,0.6082859635353088,73.56016635894775,10.714836418628693,73.56016635894775,76.63654685020447,78.83817553520203,81.74490332603455,90.97245931625366
pc_out,test_jitter0.01,0,4,TS,graspable,93887,1.8119972199201584,0.2420874536037445,90.96999168395996,2.2533660754561424,90.96999168395996,94.2460834980011,95.81813216209412,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,4,TS,all,5827837,0.25984388776123524,0.2260553240776062,91.66266918182373,1.3830576092004776,91.66266918182373,95.43232917785645,97.59604334831238,98.69610667228699,99.55715537071228
pc_out,test_jitter0.01,0,4,TS,Mug handle,4147,6.751791387796402,0.38418641686439514,86.97853684425354,5.491260066628456,86.97853684425354,89.84730839729309,91.62145853042603,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,4,TS,Knife handle,80725,1.099727302789688,0.16231949627399445,93.80984902381897,1.0319704189896584,93.80984902381897,97.11642861366272,98.37565422058105,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,4,TS,Bag handle,2990,32.27798938751221,1.4931503534317017,54.91638779640198,53.393322229385376,54.91638779640198,54.51504588127136,53.30267548561096,49.737221002578735,42.40802526473999
pc_out,test_jitter0.01,0,4,TS,Cap peak,6025,14.286650717258453,0.5921795964241028,73.56016635894775,10.727472603321075,73.56016635894775,76.63654685020447,78.83817553520203,81.74490332603455,90.97245931625366
pc_out,test_jitter0.01,0,4,HTS,graspable,93887,1.8119998276233673,0.2420877367258072,90.96999168395996,2.253277413547039,90.96999168395996,94.24845576286316,95.81014513969421,96.92944288253784,98.46200346946716
pc_out,test_jitter0.01,0,4,HTS,all,5827837,0.259837438352406,0.22605536878108978,91.66266918182373,1.383058074861765,91.66266918182373,95.43234705924988,97.59604334831238,98.69610667228699,99.55715537071228
pc_out,test_jitter0.01,0,4,HTS,Mug handle,4147,6.751878559589386,0.38418760895729065,86.97853684425354,5.491824075579643,86.97853684425354,89.84730839729309,91.65159463882446,93.83397102355957,95.6123411655426
pc_out,test_jitter0.01,0,4,HTS,Knife handle,80725,1.099647767841816,0.16231928765773773,93.80984902381897,1.0319512337446213,93.80984902381897,97.1040427684784,98.36326241493225,98.85857105255127,99.42026138305664
pc_out,test_jitter0.01,0,4,HTS,Bag handle,2990,32.27813243865967,1.4931567907333374,54.91638779640198,53.41361165046692,54.91638779640198,54.55220937728882,53.30267548561096,49.68944191932678,42.00668931007385
pc_out,test_jitter0.01,0,4,HTS,Cap peak,6025,14.286795258522034,0.592182993888855,73.56016635894775,10.725725442171097,73.56016635894775,76.65498852729797,78.81742715835571,81.7686140537262,90.97245931625366
pc_out,test_jitter0.01,0,4,RBSo,graspable,93887,1.8476730212569237,0.24227303266525269,90.96999168395996,2.2514592856168747,90.96999168395996,94.26383972167969,95.81280946731567,96.91879153251648,98.46200346946716
pc_out,test_jitter0.01,0,4,RBSo,all,5827837,0.21078046411275864,0.2255275398492813,91.66266918182373,1.376847643405199,91.66266918182373,95.471853017807,97.60681390762329,98.69953989982605,99.55781102180481
pc_out,test_jitter0.01,0,4,RBSo,Mug handle,4147,6.732834130525589,0.38599497079849243,86.97853684425354,5.505071580410004,86.97853684425354,89.71336483955383,91.59131646156311,93.7995195388794,95.6123411655426
pc_out,test_jitter0.01,0,4,RBSo,Knife handle,80725,1.0765545070171356,0.1620641052722931,93.80984902381897,1.0295193642377853,93.80984902381897,97.12193608283997,98.37720394134521,98.8603413105011,99.42026138305664
pc_out,test_jitter0.01,0,4,RBSo,Bag handle,2990,32.34454095363617,1.5003893375396729,54.91638779640198,53.432369232177734,54.91638779640198,54.62653040885925,53.34448218345642,49.78499710559845,41.93979799747467
pc_out,test_jitter0.01,0,4,RBSo,Cap peak,6025,14.310552179813385,0.5936562418937683,73.56016635894775,10.729635506868362,73.56016635894775,76.61810517311096,78.7966787815094,81.79231882095337,90.67375063896179
pc_out,test_jitter0.01,0,4,ISTS,graspable,93887,1.8119845539331436,0.2420860230922699,90.96999168395996,2.244810573756695,90.96999168395996,94.25555467605591,95.81946730613708,96.93704843521118,98.48969578742981
pc_out,test_jitter0.01,0,4,ISTS,all,5827837,0.2601322252303362,0.22605323791503906,91.66266918182373,1.3830039650201797,91.66266918182373,95.43251991271973,97.59617447853088,98.6961841583252,99.55757260322571
pc_out,test_jitter0.01,0,4,ISTS,Mug handle,4147,6.7517392337322235,0.3841822147369385,86.97853684425354,5.475824698805809,86.97853684425354,89.84730839729309,91.77215099334717,93.90286207199097,95.6605613231659
pc_out,test_jitter0.01,0,4,ISTS,Knife handle,80725,1.0996799916028976,0.16231785714626312,93.80984902381897,1.0254369117319584,93.80984902381897,97.14395403862,98.38029742240906,98.86388182640076,99.4376003742218
pc_out,test_jitter0.01,0,4,ISTS,Bag handle,2990,32.277995347976685,1.49315345287323,54.91638779640198,53.39798331260681,54.91638779640198,54.62653040885925,53.30267548561096,49.68944191932678,42.20735728740692
pc_out,test_jitter0.01,0,4,ISTS,Cap peak,6025,14.286720752716064,0.5921809077262878,73.56016635894775,10.774638503789902,73.56016635894775,76.59966349601746,78.69294881820679,81.79231882095337,90.77332019805908
pc_out,test_jitter0.01,1,0,UNCAL,graspable,93887,1.909768022596836,0.24029554426670074,91.2085771560669,2.230287902057171,91.2085771560669,94.43188905715942,95.97390294075012,96.96443676948547,98.32353591918945
pc_out,test_jitter0.01,1,0,UNCAL,all,5827837,0.4068261943757534,0.22626329958438873,91.63957238197327,1.382858119904995,91.63957238197327,95.44822573661804,97.63520956039429,98.70895147323608,99.54473376274109
pc_out,test_jitter0.01,1,0,UNCAL,Mug handle,4147,6.816522777080536,0.3952289819717407,86.23101115226746,5.8561112731695175,86.23101115226746,89.63299989700317,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,0,UNCAL,Knife handle,80725,1.3771961443126202,0.1540362387895584,94.44781541824341,0.9544191882014275,94.44781541824341,97.43437767028809,98.52740168571472,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,0,UNCAL,Bag handle,2990,31.994405388832092,1.4605128765106201,58.92976522445679,50.33112168312073,58.92976522445679,58.156818151474,56.02006912231445,52.12613344192505,43.678927421569824
pc_out,test_jitter0.01,1,0,UNCAL,Cap peak,6025,17.422141134738922,0.6838350892066956,67.25311279296875,17.62619912624359,67.25311279296875,69.97971534729004,73.1535255908966,76.41062140464783,84.36774611473083
pc_out,test_jitter0.01,1,0,TS,graspable,93887,1.7486030235886574,0.2376459836959839,91.2085771560669,2.2305455058813095,91.2085771560669,94.42715644836426,95.97656726837158,96.97813391685486,98.32353591918945
pc_out,test_jitter0.01,1,0,TS,all,5827837,0.43832147493958473,0.2262507528066635,91.63957238197327,1.383037306368351,91.63957238197327,95.44906616210938,97.63692617416382,98.70922565460205,99.54360127449036
pc_out,test_jitter0.01,1,0,TS,Mug handle,4147,6.309196352958679,0.3846557140350342,86.23101115226746,5.857286229729652,86.23101115226746,89.63299989700317,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,0,TS,Knife handle,80725,1.8034836277365685,0.1550430953502655,94.44781541824341,0.9542635641992092,94.44781541824341,97.43162393569946,98.52895140647888,98.96298050880432,99.37071204185486
pc_out,test_jitter0.01,1,0,TS,Bag handle,2990,31.65345788002014,1.3993831872940063,58.92976522445679,50.327056646347046,58.92976522445679,58.11965465545654,56.061869859695435,52.221691608428955,43.81270706653595
pc_out,test_jitter0.01,1,0,TS,Cap peak,6025,16.657233238220215,0.666671097278595,67.25311279296875,17.66398549079895,67.25311279296875,69.97971534729004,73.1535255908966,76.38691663742065,84.06903743743896
pc_out,test_jitter0.01,1,0,HTS,graspable,93887,1.7486030235886574,0.2376459836959839,91.2085771560669,2.2305455058813095,91.2085771560669,94.42715644836426,95.97656726837158,96.97813391685486,98.32353591918945
pc_out,test_jitter0.01,1,0,HTS,all,5827837,0.43832147493958473,0.2262507528066635,91.63957238197327,1.383037306368351,91.63957238197327,95.44906616210938,97.63692617416382,98.70922565460205,99.54360127449036
pc_out,test_jitter0.01,1,0,HTS,Mug handle,4147,6.309196352958679,0.3846557140350342,86.23101115226746,5.857286229729652,86.23101115226746,89.63299989700317,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,0,HTS,Knife handle,80725,1.8034836277365685,0.1550430953502655,94.44781541824341,0.9542635641992092,94.44781541824341,97.43162393569946,98.52895140647888,98.96298050880432,99.37071204185486
pc_out,test_jitter0.01,1,0,HTS,Bag handle,2990,31.65345788002014,1.3993831872940063,58.92976522445679,50.327056646347046,58.92976522445679,58.11965465545654,56.061869859695435,52.221691608428955,43.81270706653595
pc_out,test_jitter0.01,1,0,HTS,Cap peak,6025,16.657233238220215,0.666671097278595,67.25311279296875,17.66398549079895,67.25311279296875,69.97971534729004,73.1535255908966,76.38691663742065,84.06903743743896
pc_out,test_jitter0.01,1,0,RBSo,graspable,93887,1.7266204580664635,0.23758573830127716,91.2085771560669,2.2320521995425224,91.2085771560669,94.43188905715942,95.96591591835022,96.9583511352539,98.32140803337097
pc_out,test_jitter0.01,1,0,RBSo,all,5827837,0.4377971403300762,0.2262645810842514,91.63957238197327,1.3833707198500633,91.63957238197327,95.45679092407227,97.62791991233826,98.70253205299377,99.54219460487366
pc_out,test_jitter0.01,1,0,RBSo,Mug handle,4147,6.2843285501003265,0.38511931896209717,86.23101115226746,5.863848328590393,86.23101115226746,89.57942724227905,91.56118035316467,93.21392178535461,95.27482986450195
pc_out,test_jitter0.01,1,0,RBSo,Knife handle,80725,1.7813626676797867,0.15499041974544525,94.44781541824341,0.9550675749778748,94.44781541824341,97.43162393569946,98.51191639900208,98.96121025085449,99.37071204185486
pc_out,test_jitter0.01,1,0,RBSo,Bag handle,2990,31.729453802108765,1.3974628448486328,58.92976522445679,50.31558871269226,58.92976522445679,58.156818151474,55.978262424468994,52.365028858184814,43.678927421569824
pc_out,test_jitter0.01,1,0,RBSo,Cap peak,6025,16.71444922685623,0.6670717000961304,67.25311279296875,17.657189071178436,67.25311279296875,69.97971534729004,73.07053804397583,76.43433213233948,84.26817655563354
pc_out,test_jitter0.01,1,0,ISTS,graspable,93887,1.7484638839960098,0.2376442551612854,91.2085771560669,2.2207411006093025,91.2085771560669,94.43898797035217,95.98056077957153,96.98269963264465,98.32353591918945
pc_out,test_jitter0.01,1,0,ISTS,all,5827837,0.4387534223496914,0.22624963521957397,91.63957238197327,1.3830062001943588,91.63957238197327,95.44914364814758,97.63692617416382,98.70929718017578,99.54363703727722
pc_out,test_jitter0.01,1,0,ISTS,Mug handle,4147,6.309117376804352,0.3846508860588074,86.23101115226746,5.8466460555791855,86.23101115226746,89.57942724227905,91.59131646156311,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,0,ISTS,Knife handle,80725,1.8033022060990334,0.15504127740859985,94.44781541824341,0.947196502238512,94.44781541824341,97.44951725006104,98.52740168571472,98.96298050880432,99.3756651878357
pc_out,test_jitter0.01,1,0,ISTS,Bag handle,2990,31.653237342834473,1.399369716644287,58.92976522445679,50.58196783065796,58.92976522445679,58.156818151474,56.02006912231445,52.31724977493286,43.81270706653595
pc_out,test_jitter0.01,1,0,ISTS,Cap peak,6025,16.657602787017822,0.6666784286499023,67.25311279296875,17.955122888088226,67.25311279296875,69.97971534729004,73.13278317451477,76.33950114250183,83.9030921459198
pc_out,test_jitter0.01,1,1,UNCAL,graspable,93887,1.909768022596836,0.24029554426670074,91.2085771560669,2.230287902057171,91.2085771560669,94.43188905715942,95.97390294075012,96.96443676948547,98.32353591918945
pc_out,test_jitter0.01,1,1,UNCAL,all,5827837,0.4068261943757534,0.22626329958438873,91.63957238197327,1.382858119904995,91.63957238197327,95.44822573661804,97.63520956039429,98.70895147323608,99.54473376274109
pc_out,test_jitter0.01,1,1,UNCAL,Mug handle,4147,6.816522777080536,0.3952289819717407,86.23101115226746,5.8561112731695175,86.23101115226746,89.63299989700317,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,1,UNCAL,Knife handle,80725,1.3771961443126202,0.1540362387895584,94.44781541824341,0.9544191882014275,94.44781541824341,97.43437767028809,98.52740168571472,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,1,UNCAL,Bag handle,2990,31.994405388832092,1.4605128765106201,58.92976522445679,50.33112168312073,58.92976522445679,58.156818151474,56.02006912231445,52.12613344192505,43.678927421569824
pc_out,test_jitter0.01,1,1,UNCAL,Cap peak,6025,17.422141134738922,0.6838350892066956,67.25311279296875,17.62619912624359,67.25311279296875,69.97971534729004,73.1535255908966,76.41062140464783,84.36774611473083
pc_out,test_jitter0.01,1,1,TS,graspable,93887,1.586921140551567,0.2358614057302475,91.2085771560669,2.2300634533166885,91.2085771560669,94.4247841835022,95.983225107193,96.96443676948547,98.32353591918945
pc_out,test_jitter0.01,1,1,TS,all,5827837,0.8359076455235481,0.22709600627422333,91.63957238197327,1.3834175653755665,91.63957238197327,95.4515278339386,97.63802289962769,98.70828986167908,99.54346418380737
pc_out,test_jitter0.01,1,1,TS,Mug handle,4147,5.799348279833794,0.37587159872055054,86.23101115226746,5.855017900466919,86.23101115226746,89.63299989700317,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,1,TS,Knife handle,80725,2.2325482219457626,0.15649987757205963,94.44781541824341,0.9541505016386509,94.44781541824341,97.43437767028809,98.52740168571472,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,1,TS,Bag handle,2990,31.325817108154297,1.345543622970581,58.92976522445679,50.3290593624115,58.92976522445679,58.156818151474,56.02006912231445,52.12613344192505,43.81270706653595
pc_out,test_jitter0.01,1,1,TS,Cap peak,6025,15.91300219297409,0.6521078944206238,67.25311279296875,17.652910947799683,67.25311279296875,69.97971534729004,73.1535255908966,76.41062140464783,84.13541913032532
pc_out,test_jitter0.01,1,1,HTS,graspable,93887,1.6033269464969635,0.2358468472957611,91.2085771560669,2.230650559067726,91.2085771560669,94.41768527030945,95.97656726837158,96.96443676948547,98.32140803337097
pc_out,test_jitter0.01,1,1,HTS,all,5827837,0.7951707579195499,0.22708454728126526,91.63957238197327,1.383457612246275,91.63957238197327,95.45062780380249,97.63765335083008,98.70883226394653,99.5441198348999
pc_out,test_jitter0.01,1,1,HTS,Mug handle,4147,5.865592509508133,0.37617620825767517,86.23101115226746,5.855491012334824,86.23101115226746,89.65979218482971,91.59131646156311,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,1,HTS,Knife handle,80725,2.1795177832245827,0.1562366634607315,94.44781541824341,0.9546150453388691,94.44781541824341,97.43024706840515,98.52275848388672,98.955899477005,99.37071204185486
pc_out,test_jitter0.01,1,1,HTS,Bag handle,2990,31.353068351745605,1.3474382162094116,58.92976522445679,50.33244490623474,58.92976522445679,58.156818151474,55.978262424468994,52.078354358673096,43.678927421569824
pc_out,test_jitter0.01,1,1,HTS,Cap peak,6025,16.041256487369537,0.654258131980896,67.25311279296875,17.659062147140503,67.25311279296875,69.97971534729004,73.19502234458923,76.31579041481018,84.16860699653625
pc_out,test_jitter0.01,1,1,RBSo,graspable,93887,1.5899281948804855,0.23586252331733704,91.2085771560669,2.2300785407423973,91.2085771560669,94.43188905715942,95.98721861839294,96.96900248527527,98.32353591918945
pc_out,test_jitter0.01,1,1,RBSo,all,5827837,0.8395826444029808,0.22692479193210602,91.63957238197327,1.3814844191074371,91.63957238197327,95.46119570732117,97.64121770858765,98.70944619178772,99.54363703727722
pc_out,test_jitter0.01,1,1,RBSo,Mug handle,4147,5.7888031005859375,0.3762414753437042,86.23101115226746,5.861400067806244,86.23101115226746,89.57942724227905,91.59131646156311,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,1,RBSo,Knife handle,80725,2.226657420396805,0.15641331672668457,94.44781541824341,0.9533046744763851,94.44781541824341,97.43713140487671,98.52895140647888,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,1,RBSo,Bag handle,2990,31.37696385383606,1.3468518257141113,58.92976522445679,50.32516121864319,58.92976522445679,58.156818151474,55.978262424468994,52.12613344192505,43.946486711502075
pc_out,test_jitter0.01,1,1,RBSo,Cap peak,6025,15.916931629180908,0.6523817181587219,67.25311279296875,17.663300037384033,67.25311279296875,69.97971534729004,73.13278317451477,76.41062140464783,84.23498272895813
pc_out,test_jitter0.01,1,1,ISTS,graspable,93887,1.2717433273792267,0.23186486959457397,91.2085771560669,2.0993582904338837,91.2085771560669,94.4898784160614,96.0844099521637,97.14246392250061,98.51951599121094
pc_out,test_jitter0.01,1,1,ISTS,all,5827837,1.311630755662918,0.22673608362674713,91.63957238197327,1.3568338006734848,91.63957238197327,95.54902911186218,97.74178862571716,98.77839684486389,99.54957365989685
pc_out,test_jitter0.01,1,1,ISTS,Mug handle,4147,5.506103113293648,0.36986929178237915,86.23101115226746,6.015190854668617,86.23101115226746,89.65979218482971,91.56118035316467,93.04168224334717,95.03375291824341
pc_out,test_jitter0.01,1,1,ISTS,Knife handle,80725,1.4802595600485802,0.15143327414989471,94.44781541824341,0.9059585630893707,94.44781541824341,97.52109050750732,98.61102104187012,98.98775815963745,99.4450330734253
pc_out,test_jitter0.01,1,1,ISTS,Bag handle,2990,30.85140585899353,1.324650764465332,58.92976522445679,52.20075845718384,58.92976522445679,58.231139183044434,56.061869859695435,51.88724398612976,43.210700154304504
pc_out,test_jitter0.01,1,1,ISTS,Cap peak,6025,16.94870889186859,0.6722146272659302,67.25311279296875,18.10203045606613,67.25311279296875,69.96127367019653,72.84232378005981,76.22095942497253,83.67076516151428
pc_out,test_jitter0.01,1,2,UNCAL,graspable,93887,1.909768022596836,0.24029554426670074,91.2085771560669,2.230287902057171,91.2085771560669,94.43188905715942,95.97390294075012,96.96443676948547,98.32353591918945
pc_out,test_jitter0.01,1,2,UNCAL,all,5827837,0.4068261943757534,0.22626329958438873,91.63957238197327,1.382858119904995,91.63957238197327,95.44822573661804,97.63520956039429,98.70895147323608,99.54473376274109
pc_out,test_jitter0.01,1,2,UNCAL,Mug handle,4147,6.816522777080536,0.3952289819717407,86.23101115226746,5.8561112731695175,86.23101115226746,89.63299989700317,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,2,UNCAL,Knife handle,80725,1.3771961443126202,0.1540362387895584,94.44781541824341,0.9544191882014275,94.44781541824341,97.43437767028809,98.52740168571472,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,2,UNCAL,Bag handle,2990,31.994405388832092,1.4605128765106201,58.92976522445679,50.33112168312073,58.92976522445679,58.156818151474,56.02006912231445,52.12613344192505,43.678927421569824
pc_out,test_jitter0.01,1,2,UNCAL,Cap peak,6025,17.422141134738922,0.6838350892066956,67.25311279296875,17.62619912624359,67.25311279296875,69.97971534729004,73.1535255908966,76.41062140464783,84.36774611473083
pc_out,test_jitter0.01,1,2,TS,graspable,93887,1.6542010009288788,0.2362641543149948,91.2085771560669,2.2309280931949615,91.2085771560669,94.43188905715942,95.97923159599304,96.96443676948547,98.32353591918945
pc_out,test_jitter0.01,1,2,TS,all,5827837,0.7012414745986462,0.2267921268939972,91.63957238197327,1.383298635482788,91.63957238197327,95.45060992240906,97.63829708099365,98.70843887329102,99.5440125465393
pc_out,test_jitter0.01,1,2,TS,Mug handle,4147,5.936465039849281,0.378072589635849,86.23101115226746,5.854849144816399,86.23101115226746,89.60621356964111,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,2,TS,Knife handle,80725,2.1170517429709435,0.15606863796710968,94.44781541824341,0.9543530642986298,94.44781541824341,97.43437767028809,98.52740168571472,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,2,TS,Bag handle,2990,31.41656517982483,1.3593595027923584,58.92976522445679,50.329768657684326,58.92976522445679,58.156818151474,55.978262424468994,52.221691608428955,43.678927421569824
pc_out,test_jitter0.01,1,2,TS,Cap peak,6025,16.110850870609283,0.6557909846305847,67.25311279296875,17.652395367622375,67.25311279296875,69.97971534729004,73.17427396774292,76.41062140464783,84.1022253036499
pc_out,test_jitter0.01,1,2,HTS,graspable,93887,1.6541967168450356,0.23626422882080078,91.2085771560669,2.230364829301834,91.2085771560669,94.42715644836426,95.97124457359314,96.96900248527527,98.32353591918945
pc_out,test_jitter0.01,1,2,HTS,all,5827837,0.7012052927166224,0.22679206728935242,91.63957238197327,1.3832980766892433,91.63957238197327,95.45060992240906,97.63829708099365,98.70843887329102,99.5440125465393
pc_out,test_jitter0.01,1,2,HTS,Mug handle,4147,5.9365492314100266,0.3780733048915863,86.23101115226746,5.854598060250282,86.23101115226746,89.60621356964111,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,2,HTS,Knife handle,80725,2.1169906482100487,0.1560683399438858,94.44781541824341,0.9543237276375294,94.44781541824341,97.43162393569946,98.52740168571472,98.95943999290466,99.37071204185486
pc_out,test_jitter0.01,1,2,HTS,Bag handle,2990,31.416597962379456,1.3593640327453613,58.92976522445679,50.31711459159851,58.92976522445679,58.156818151474,55.978262424468994,52.221691608428955,43.678927421569824
pc_out,test_jitter0.01,1,2,HTS,Cap peak,6025,16.110989451408386,0.6557934880256653,67.25311279296875,17.653554677963257,67.25311279296875,69.97971534729004,73.17427396774292,76.43433213233948,84.30136442184448
pc_out,test_jitter0.01,1,2,RBSo,graspable,93887,1.6696702688932419,0.2362939566373825,91.2085771560669,2.2299308329820633,91.2085771560669,94.4247841835022,95.98588943481445,96.98726534843445,98.32353591918945
pc_out,test_jitter0.01,1,2,RBSo,all,5827837,0.699228048324585,0.22644558548927307,91.63957238197327,1.3794902712106705,91.63957238197327,95.47009468078613,97.64552712440491,98.71054887771606,99.54428672790527
pc_out,test_jitter0.01,1,2,RBSo,Mug handle,4147,5.918886512517929,0.37894994020462036,86.23101115226746,5.868043377995491,86.23101115226746,89.57942724227905,91.56118035316467,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,2,RBSo,Knife handle,80725,2.100875601172447,0.1558806151151657,94.44781541824341,0.9535406716167927,94.44781541824341,97.44676351547241,98.52895140647888,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,2,RBSo,Bag handle,2990,31.52431845664978,1.3626714944839478,58.92976522445679,50.34553408622742,58.92976522445679,58.11965465545654,56.061869859695435,52.31724977493286,43.678927421569824
pc_out,test_jitter0.01,1,2,RBSo,Cap peak,6025,16.126133501529694,0.6565272212028503,67.25311279296875,17.655062675476074,67.25311279296875,69.97971534729004,73.09128642082214,76.41062140464783,84.20179486274719
pc_out,test_jitter0.01,1,2,ISTS,graspable,93887,1.6540072858333588,0.23626159131526947,91.2085771560669,2.2189879789948463,91.2085771560669,94.44135427474976,95.99254727363586,96.99487090110779,98.32353591918945
pc_out,test_jitter0.01,1,2,ISTS,all,5827837,0.7013144437223673,0.22679103910923004,91.63957238197327,1.3832652010023594,91.63957238197327,95.45068740844727,97.63832092285156,98.70848655700684,99.5440125465393
pc_out,test_jitter0.01,1,2,ISTS,Mug handle,4147,5.9363581240177155,0.37806785106658936,86.23101115226746,5.86090050637722,86.23101115226746,89.57942724227905,91.59131646156311,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,2,ISTS,Knife handle,80725,2.1167071536183357,0.15606589615345,94.44781541824341,0.9475310333073139,94.44781541824341,97.44814038276672,98.52585196495056,98.96475076675415,99.3756651878357
pc_out,test_jitter0.01,1,2,ISTS,Bag handle,2990,31.416282057762146,1.3593462705612183,58.92976522445679,50.63894987106323,58.92976522445679,58.156818151474,56.02006912231445,52.31724977493286,43.81270706653595
pc_out,test_jitter0.01,1,2,ISTS,Cap peak,6025,16.111359000205994,0.65579754114151,67.25311279296875,17.78099685907364,67.25311279296875,69.97971534729004,73.13278317451477,76.363205909729,84.03584957122803
pc_out,test_jitter0.01,1,3,UNCAL,graspable,93887,1.909768022596836,0.24029554426670074,91.2085771560669,2.230287902057171,91.2085771560669,94.43188905715942,95.97390294075012,96.96443676948547,98.32353591918945
pc_out,test_jitter0.01,1,3,UNCAL,all,5827837,0.4068261943757534,0.22626329958438873,91.63957238197327,1.382858119904995,91.63957238197327,95.44822573661804,97.63520956039429,98.70895147323608,99.54473376274109
pc_out,test_jitter0.01,1,3,UNCAL,Mug handle,4147,6.816522777080536,0.3952289819717407,86.23101115226746,5.8561112731695175,86.23101115226746,89.63299989700317,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,3,UNCAL,Knife handle,80725,1.3771961443126202,0.1540362387895584,94.44781541824341,0.9544191882014275,94.44781541824341,97.43437767028809,98.52740168571472,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,3,UNCAL,Bag handle,2990,31.994405388832092,1.4605128765106201,58.92976522445679,50.33112168312073,58.92976522445679,58.156818151474,56.02006912231445,52.12613344192505,43.678927421569824
pc_out,test_jitter0.01,1,3,UNCAL,Cap peak,6025,17.422141134738922,0.6838350892066956,67.25311279296875,17.62619912624359,67.25311279296875,69.97971534729004,73.1535255908966,76.41062140464783,84.36774611473083
pc_out,test_jitter0.01,1,3,TS,graspable,93887,1.5850024297833443,0.2349431812763214,91.2085771560669,2.23090760409832,91.2085771560669,94.42241787910461,95.983225107193,96.97204828262329,98.32353591918945
pc_out,test_jitter0.01,1,3,TS,all,5827837,1.2897368520498276,0.22834672033786774,91.63957238197327,1.3838627375662327,91.63957238197327,95.45062780380249,97.63799905776978,98.70753288269043,99.54308867454529
pc_out,test_jitter0.01,1,3,TS,Mug handle,4147,5.378920957446098,0.36978334188461304,86.23101115226746,5.855400487780571,86.23101115226746,89.65979218482971,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,3,TS,Knife handle,80725,2.5872189551591873,0.15798553824424744,94.44781541824341,0.9543932974338531,94.44781541824341,97.43024706840515,98.52740168571472,98.955899477005,99.37071204185486
pc_out,test_jitter0.01,1,3,TS,Bag handle,2990,31.33559823036194,1.3058913946151733,58.92976522445679,50.324440002441406,58.92976522445679,58.11965465545654,56.02006912231445,52.12613344192505,43.678927421569824
pc_out,test_jitter0.01,1,3,TS,Cap peak,6025,15.316526591777802,0.6417628526687622,67.25311279296875,17.668572068214417,67.25311279296875,69.97971534729004,73.17427396774292,76.29208564758301,84.16860699653625
pc_out,test_jitter0.01,1,3,HTS,graspable,93887,1.5850024297833443,0.2349431812763214,91.2085771560669,2.23090760409832,91.2085771560669,94.42241787910461,95.983225107193,96.97204828262329,98.32353591918945
pc_out,test_jitter0.01,1,3,HTS,all,5827837,1.2897368520498276,0.22834672033786774,91.63957238197327,1.3838627375662327,91.63957238197327,95.45062780380249,97.63799905776978,98.70753288269043,99.54308867454529
pc_out,test_jitter0.01,1,3,HTS,Mug handle,4147,5.378920957446098,0.36978334188461304,86.23101115226746,5.855400487780571,86.23101115226746,89.65979218482971,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,3,HTS,Knife handle,80725,2.5872189551591873,0.15798553824424744,94.44781541824341,0.9543932974338531,94.44781541824341,97.43024706840515,98.52740168571472,98.955899477005,99.37071204185486
pc_out,test_jitter0.01,1,3,HTS,Bag handle,2990,31.33559823036194,1.3058913946151733,58.92976522445679,50.324440002441406,58.92976522445679,58.11965465545654,56.02006912231445,52.12613344192505,43.678927421569824
pc_out,test_jitter0.01,1,3,HTS,Cap peak,6025,15.316526591777802,0.6417628526687622,67.25311279296875,17.668572068214417,67.25311279296875,69.97971534729004,73.17427396774292,76.29208564758301,84.16860699653625
pc_out,test_jitter0.01,1,3,RBSo,graspable,93887,1.5392681583762169,0.23486876487731934,91.2085771560669,2.2322911769151688,91.2085771560669,94.43662166595459,95.97124457359314,96.95226550102234,98.32140803337097
pc_out,test_jitter0.01,1,3,RBSo,all,5827837,1.3063665479421616,0.22836928069591522,91.63957238197327,1.3844680972397327,91.63957238197327,95.4643964767456,97.62144088745117,98.69706630706787,99.54054951667786
pc_out,test_jitter0.01,1,3,RBSo,Mug handle,4147,5.3994156420230865,0.3706267178058624,86.23101115226746,5.868881940841675,86.23101115226746,89.52584862709045,91.59131646156311,93.21392178535461,95.32304406166077
pc_out,test_jitter0.01,1,3,RBSo,Knife handle,80725,2.5540389120578766,0.15787245333194733,94.44781541824341,0.9552196599543095,94.44781541824341,97.42887020111084,98.51346611976624,98.96121025085449,99.37071204185486
pc_out,test_jitter0.01,1,3,RBSo,Bag handle,2990,31.228110194206238,1.3039613962173462,58.92976522445679,50.33407807350159,58.92976522445679,58.26830267906189,56.061869859695435,52.41280794143677,43.678927421569824
pc_out,test_jitter0.01,1,3,RBSo,Cap peak,6025,15.401576459407806,0.6424956321716309,67.25311279296875,17.651289701461792,67.25311279296875,69.97971534729004,73.09128642082214,76.55287384986877,84.06903743743896
pc_out,test_jitter0.01,1,3,ISTS,graspable,93887,1.38124730437994,0.23301294445991516,91.2085771560669,2.1727900952100754,91.2085771560669,94.4543719291687,96.03514671325684,97.07703590393066,98.40022325515747
pc_out,test_jitter0.01,1,3,ISTS,all,5827837,1.4369003474712372,0.22831100225448608,91.63957238197327,1.3737858273088932,91.63957238197327,95.47926783561707,97.67386317253113,98.73469471931458,99.54621195793152
pc_out,test_jitter0.01,1,3,ISTS,Mug handle,4147,5.146722495555878,0.3679374158382416,86.23101115226746,5.961956083774567,86.23101115226746,89.60621356964111,91.53104424476624,93.14502477645874,95.13018131256104
pc_out,test_jitter0.01,1,3,ISTS,Knife handle,80725,2.397051639854908,0.15649139881134033,94.44781541824341,0.9360076859593391,94.44781541824341,97.44814038276672,98.55682253837585,98.96829128265381,99.39300417900085
pc_out,test_jitter0.01,1,3,ISTS,Bag handle,2990,31.129413843154907,1.302137017250061,58.92976522445679,51.25311613082886,58.92976522445679,58.156818151474,55.978262424468994,52.078354358673096,43.61203908920288
pc_out,test_jitter0.01,1,3,ISTS,Cap peak,6025,15.279176831245422,0.6348366737365723,67.25311279296875,17.002062499523163,67.25311279296875,69.97971534729004,73.17427396774292,76.45803689956665,84.56687927246094
pc_out,test_jitter0.01,1,4,UNCAL,graspable,93887,1.909768022596836,0.24029554426670074,91.2085771560669,2.230287902057171,91.2085771560669,94.43188905715942,95.97390294075012,96.96443676948547,98.32353591918945
pc_out,test_jitter0.01,1,4,UNCAL,all,5827837,0.4068261943757534,0.22626329958438873,91.63957238197327,1.382858119904995,91.63957238197327,95.44822573661804,97.63520956039429,98.70895147323608,99.54473376274109
pc_out,test_jitter0.01,1,4,UNCAL,Mug handle,4147,6.816522777080536,0.3952289819717407,86.23101115226746,5.8561112731695175,86.23101115226746,89.63299989700317,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,4,UNCAL,Knife handle,80725,1.3771961443126202,0.1540362387895584,94.44781541824341,0.9544191882014275,94.44781541824341,97.43437767028809,98.52740168571472,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,4,UNCAL,Bag handle,2990,31.994405388832092,1.4605128765106201,58.92976522445679,50.33112168312073,58.92976522445679,58.156818151474,56.02006912231445,52.12613344192505,43.678927421569824
pc_out,test_jitter0.01,1,4,UNCAL,Cap peak,6025,17.422141134738922,0.6838350892066956,67.25311279296875,17.62619912624359,67.25311279296875,69.97971534729004,73.1535255908966,76.41062140464783,84.36774611473083
pc_out,test_jitter0.01,1,4,TS,graspable,93887,1.5655677765607834,0.2351551502943039,91.2085771560669,2.2312918677926064,91.2085771560669,94.42597031593323,95.97390294075012,96.96443676948547,98.32353591918945
pc_out,test_jitter0.01,1,4,TS,all,5827837,1.1601226404309273,0.22794905304908752,91.63957238197327,1.3837233185768127,91.63957238197327,95.45122385025024,97.63763546943665,98.7077534198761,99.54315423965454
pc_out,test_jitter0.01,1,4,TS,Mug handle,4147,5.496947467327118,0.3713971674442291,86.23101115226746,5.857838690280914,86.23101115226746,89.65979218482971,91.62145853042603,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,4,TS,Knife handle,80725,2.487560175359249,0.15754473209381104,94.44781541824341,0.9549550712108612,94.44781541824341,97.42887020111084,98.52740168571472,98.96298050880432,99.37071204185486
pc_out,test_jitter0.01,1,4,TS,Bag handle,2990,31.41053318977356,1.3166323900222778,58.92976522445679,50.32147765159607,58.92976522445679,58.156818151474,56.02006912231445,52.12613344192505,43.81270706653595
pc_out,test_jitter0.01,1,4,TS,Cap peak,6025,15.48246145248413,0.6445307731628418,67.25311279296875,17.65587031841278,67.25311279296875,69.97971534729004,73.11203479766846,76.43433213233948,84.36774611473083
pc_out,test_jitter0.01,1,4,HTS,graspable,93887,1.5654915943741798,0.23515518009662628,91.2085771560669,2.230994403362274,91.2085771560669,94.43306922912598,95.9818959236145,96.97052240371704,98.32353591918945
pc_out,test_jitter0.01,1,4,HTS,all,5827837,1.1600175872445107,0.2279488891363144,91.63957238197327,1.383722759783268,91.63957238197327,95.45122385025024,97.63763546943665,98.7077534198761,99.54315423965454
pc_out,test_jitter0.01,1,4,HTS,Mug handle,4147,5.497068166732788,0.37139812111854553,86.23101115226746,5.856899544596672,86.23101115226746,89.63299989700317,91.59131646156311,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,4,HTS,Knife handle,80725,2.4874571710824966,0.15754422545433044,94.44781541824341,0.9546317160129547,94.44781541824341,97.43437767028809,98.52740168571472,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,4,HTS,Bag handle,2990,31.410592794418335,1.316638708114624,58.92976522445679,50.32994747161865,58.92976522445679,58.082497119903564,56.02006912231445,52.221691608428955,43.745818734169006
pc_out,test_jitter0.01,1,4,HTS,Cap peak,6025,15.482677519321442,0.644534170627594,67.25311279296875,17.65061914920807,67.25311279296875,69.97971534729004,73.1535255908966,76.41062140464783,84.26817655563354
pc_out,test_jitter0.01,1,4,RBSo,graspable,93887,1.5697317197918892,0.23514661192893982,91.2085771560669,2.2298933938145638,91.2085771560669,94.43188905715942,95.9898829460144,96.97508811950684,98.32353591918945
pc_out,test_jitter0.01,1,4,RBSo,all,5827837,1.1706728488206863,0.22781822085380554,91.63957238197327,1.382134109735489,91.63957238197327,95.45995593070984,97.64068126678467,98.70846271514893,99.54329133033752
pc_out,test_jitter0.01,1,4,RBSo,Mug handle,4147,5.4872069507837296,0.3716616928577423,86.23101115226746,5.859216675162315,86.23101115226746,89.60621356964111,91.59131646156311,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,4,RBSo,Knife handle,80725,2.483844757080078,0.1574767678976059,94.44781541824341,0.9534782730042934,94.44781541824341,97.43162393569946,98.52740168571472,98.96475076675415,99.37071204185486
pc_out,test_jitter0.01,1,4,RBSo,Bag handle,2990,31.45604133605957,1.3174968957901,58.92976522445679,50.35238862037659,58.92976522445679,58.156818151474,55.978262424468994,52.31724977493286,43.745818734169006
pc_out,test_jitter0.01,1,4,RBSo,Cap peak,6025,15.483684837818146,0.6446971893310547,67.25311279296875,17.666514217853546,67.25311279296875,69.97971534729004,73.1535255908966,76.363205909729,84.26817655563354
pc_out,test_jitter0.01,1,4,ISTS,graspable,93887,1.565280742943287,0.23515290021896362,91.2085771560669,2.2193295881152153,91.2085771560669,94.43780183792114,95.9912121295929,96.99639081954956,98.32353591918945
pc_out,test_jitter0.01,1,4,ISTS,all,5827837,1.160028949379921,0.2279486060142517,91.63957238197327,1.3837063685059547,91.63957238197327,95.45120000839233,97.63767719268799,98.70782494544983,99.54326152801514
pc_out,test_jitter0.01,1,4,ISTS,Mug handle,4147,5.496830493211746,0.3713935315608978,86.23101115226746,5.865167826414108,86.23101115226746,89.60621356964111,91.59131646156311,93.24836730957031,95.32304406166077
pc_out,test_jitter0.01,1,4,ISTS,Knife handle,80725,2.4872515350580215,0.15754246711730957,94.44781541824341,0.9481673128902912,94.44781541824341,97.44263887405396,98.52585196495056,98.96298050880432,99.3756651878357
pc_out,test_jitter0.01,1,4,ISTS,Bag handle,2990,31.410229206085205,1.316617727279663,58.92976522445679,50.65591335296631,58.92976522445679,58.156818151474,56.02006912231445,52.31724977493286,43.81270706653595
pc_out,test_jitter0.01,1,4,ISTS,Cap peak,6025,15.482892096042633,0.6445360779762268,67.25311279296875,17.80730038881302,67.25311279296875,69.97971534729004,73.13278317451477,76.33950114250183,83.96946787834167
pc_out,test_jitter0.01,2,0,UNCAL,graspable,93887,4.212413728237152,0.30310842394828796,87.74697184562683,3.1358547508716583,87.74697184562683,91.37977957725525,94.22047734260559,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,0,UNCAL,all,5827837,0.5158086307346821,0.22696055471897125,91.68996810913086,1.4048037119209766,91.68996810913086,95.44798135757446,97.56668210029602,98.63374829292297,99.50660467147827
pc_out,test_jitter0.01,2,0,UNCAL,Mug handle,4147,6.981228291988373,0.4781913161277771,85.1941168308258,10.863710194826126,85.1941168308258,87.70425915718079,89.15008902549744,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,0,UNCAL,Knife handle,80725,1.3370837084949017,0.19505658745765686,91.26788377761841,1.3215784914791584,91.26788377761841,95.17156481742859,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,0,UNCAL,Bag handle,2990,37.69995868206024,1.7256906032562256,50.30100345611572,60.132426023483276,50.30100345611572,49.64697062969208,48.78762364387512,47.204968333244324,41.00334346294403
pc_out,test_jitter0.01,2,0,UNCAL,Cap peak,6025,24.882863461971283,0.9243358373641968,60.91285943984985,31.222447752952576,60.91285943984985,62.603724002838135,64.75104093551636,67.47273802757263,70.99236845970154
pc_out,test_jitter0.01,2,0,TS,graspable,93887,3.857531398534775,0.2988956570625305,87.74697184562683,3.1364351511001587,87.74697184562683,91.38333201408386,94.22180652618408,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,0,TS,all,5827837,0.16719322884455323,0.22658954560756683,91.68996810913086,1.4048940502107143,91.68996810913086,95.44809460639954,97.56715297698975,98.63632321357727,99.50564503669739
pc_out,test_jitter0.01,2,0,TS,Mug handle,4147,6.558510661125183,0.4678995609283447,85.1941168308258,10.860787332057953,85.1941168308258,87.70425915718079,89.18023109436035,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,0,TS,Knife handle,80725,1.037733443081379,0.19455303251743317,91.26788377761841,1.321998704224825,91.26788377761841,95.14541625976562,97.78104424476624,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,0,TS,Bag handle,2990,37.194132804870605,1.6681303977966309,50.30100345611572,60.11748909950256,50.30100345611572,49.72129166126251,48.78762364387512,47.15719223022461,41.00334346294403
pc_out,test_jitter0.01,2,0,TS,Cap peak,6025,24.268269538879395,0.9010846614837646,60.91285943984985,31.2668114900589,60.91285943984985,62.603724002838135,64.73029255867004,67.42532253265381,70.82642316818237
pc_out,test_jitter0.01,2,0,HTS,graspable,93887,3.857531398534775,0.2988956570625305,87.74697184562683,3.1364351511001587,87.74697184562683,91.38333201408386,94.22180652618408,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,0,HTS,all,5827837,0.16719322884455323,0.22658954560756683,91.68996810913086,1.4048940502107143,91.68996810913086,95.44809460639954,97.56715297698975,98.63632321357727,99.50564503669739
pc_out,test_jitter0.01,2,0,HTS,Mug handle,4147,6.558510661125183,0.4678995609283447,85.1941168308258,10.860787332057953,85.1941168308258,87.70425915718079,89.18023109436035,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,0,HTS,Knife handle,80725,1.037733443081379,0.19455303251743317,91.26788377761841,1.321998704224825,91.26788377761841,95.14541625976562,97.78104424476624,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,0,HTS,Bag handle,2990,37.194132804870605,1.6681303977966309,50.30100345611572,60.11748909950256,50.30100345611572,49.72129166126251,48.78762364387512,47.15719223022461,41.00334346294403
pc_out,test_jitter0.01,2,0,HTS,Cap peak,6025,24.268269538879395,0.9010846614837646,60.91285943984985,31.2668114900589,60.91285943984985,62.603724002838135,64.73029255867004,67.42532253265381,70.82642316818237
pc_out,test_jitter0.01,2,0,RBSo,graspable,93887,3.848358988761902,0.2992587089538574,87.74697184562683,3.1334131956100464,87.74697184562683,91.3785994052887,94.22580003738403,95.85520625114441,97.92519211769104
pc_out,test_jitter0.01,2,0,RBSo,all,5827837,0.07619470707140863,0.22596247494220734,91.68996810913086,1.397235319018364,91.68996810913086,95.48701047897339,97.58937358856201,98.64262342453003,99.50630068778992
pc_out,test_jitter0.01,2,0,RBSo,Mug handle,4147,6.620917469263077,0.46992701292037964,85.1941168308258,10.869204252958298,85.1941168308258,87.73104548454285,89.21036720275879,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,0,RBSo,Knife handle,80725,1.0040144436061382,0.1942979246377945,91.26788377761841,1.3186370022594929,91.26788377761841,95.18671035766602,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,0,RBSo,Bag handle,2990,37.160664796829224,1.6783509254455566,50.30100345611572,60.14466881752014,50.30100345611572,49.57264959812164,48.78762364387512,47.109413146972656,40.80267548561096
pc_out,test_jitter0.01,2,0,RBSo,Cap peak,6025,24.265766143798828,0.9036926031112671,60.91285943984985,31.20773136615753,60.91285943984985,62.51152157783508,64.4605815410614,67.49644875526428,70.9591805934906
pc_out,test_jitter0.01,2,0,ISTS,graspable,93887,3.910423070192337,0.29864344000816345,87.74697184562683,3.114675357937813,87.74697184562683,91.39752984046936,94.24577355384827,95.87498307228088,97.96779751777649
pc_out,test_jitter0.01,2,0,ISTS,all,5827837,0.3067545825615525,0.22530214488506317,91.68996810913086,1.3833649456501007,91.68996810913086,95.50430178642273,97.6385772228241,98.67973327636719,99.51552748680115
pc_out,test_jitter0.01,2,0,ISTS,Mug handle,4147,6.61015659570694,0.46558916568756104,85.1941168308258,10.628297179937363,85.1941168308258,87.75783181190491,89.21036720275879,90.2170181274414,91.03181958198547
pc_out,test_jitter0.01,2,0,ISTS,Knife handle,80725,1.1603333055973053,0.193925142288208,91.26788377761841,1.3088613748550415,91.26788377761841,95.19634246826172,97.82440066337585,98.78778457641602,99.77949857711792
pc_out,test_jitter0.01,2,0,ISTS,Bag handle,2990,37.32403516769409,1.6766386032104492,50.30100345611572,60.17045974731445,50.30100345611572,49.684131145477295,48.9130437374115,47.34830558300018,41.070231795310974
pc_out,test_jitter0.01,2,0,ISTS,Cap peak,6025,24.420204758644104,0.9029349088668823,60.91285943984985,31.255605816841125,60.91285943984985,62.52996325492859,64.48132991790771,67.42532253265381,70.92599272727966
pc_out,test_jitter0.01,2,1,UNCAL,graspable,93887,4.212413728237152,0.30310842394828796,87.74697184562683,3.1358547508716583,87.74697184562683,91.37977957725525,94.22047734260559,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,1,UNCAL,all,5827837,0.5158086307346821,0.22696055471897125,91.68996810913086,1.4048037119209766,91.68996810913086,95.44798135757446,97.56668210029602,98.63374829292297,99.50660467147827
pc_out,test_jitter0.01,2,1,UNCAL,Mug handle,4147,6.981228291988373,0.4781913161277771,85.1941168308258,10.863710194826126,85.1941168308258,87.70425915718079,89.15008902549744,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,1,UNCAL,Knife handle,80725,1.3370837084949017,0.19505658745765686,91.26788377761841,1.3215784914791584,91.26788377761841,95.17156481742859,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,1,UNCAL,Bag handle,2990,37.69995868206024,1.7256906032562256,50.30100345611572,60.132426023483276,50.30100345611572,49.64697062969208,48.78762364387512,47.204968333244324,41.00334346294403
pc_out,test_jitter0.01,2,1,UNCAL,Cap peak,6025,24.882863461971283,0.9243358373641968,60.91285943984985,31.222447752952576,60.91285943984985,62.603724002838135,64.75104093551636,67.47273802757263,70.99236845970154
pc_out,test_jitter0.01,2,1,TS,graspable,93887,3.2033927738666534,0.2928318679332733,87.74697184562683,3.1348854303359985,87.74697184562683,91.39043092727661,94.21514868736267,95.85824608802795,97.92305827140808
pc_out,test_jitter0.01,2,1,TS,all,5827837,0.7158420048654079,0.22721542418003082,91.68996810913086,1.4052961952984333,91.68996810913086,95.4471230506897,97.57022261619568,98.63516688346863,99.50406551361084
pc_out,test_jitter0.01,2,1,TS,Mug handle,4147,5.851877853274345,0.4520750343799591,85.1941168308258,10.86265817284584,85.1941168308258,87.70425915718079,89.18023109436035,90.11368155479431,90.69430828094482
pc_out,test_jitter0.01,2,1,TS,Knife handle,80725,1.1015545576810837,0.1945262849330902,91.26788377761841,1.3201836496591568,91.26788377761841,95.17707228660583,97.77794480323792,98.77362847328186,99.75472688674927
pc_out,test_jitter0.01,2,1,TS,Bag handle,2990,36.27834916114807,1.5747697353363037,50.30100345611572,60.125190019607544,50.30100345611572,49.684131145477295,48.95485043525696,47.204968333244324,40.80267548561096
pc_out,test_jitter0.01,2,1,TS,Cap peak,6025,23.161467909812927,0.86417555809021,60.91285943984985,31.30550980567932,60.91285943984985,62.52996325492859,64.7925317287445,67.52015352249146,71.12512588500977
pc_out,test_jitter0.01,2,1,HTS,graspable,93887,3.203403204679489,0.2928319275379181,87.74697184562683,3.137093037366867,87.74697184562683,91.38096570968628,94.2284643650055,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,1,HTS,all,5827837,0.7158337160944939,0.22721542418003082,91.68996810913086,1.4052966609597206,91.68996810913086,95.4471230506897,97.57022261619568,98.63516688346863,99.50406551361084
pc_out,test_jitter0.01,2,1,HTS,Mug handle,4147,5.851883813738823,0.4520750939846039,85.1941168308258,10.865069925785065,85.1941168308258,87.70425915718079,89.21036720275879,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,1,HTS,Knife handle,80725,1.1015571653842926,0.1945262849330902,91.26788377761841,1.3225330039858818,91.26788377761841,95.13165354728699,97.78568744659424,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,1,HTS,Bag handle,2990,36.278367042541504,1.574770212173462,50.30100345611572,60.130298137664795,50.30100345611572,49.684131145477295,48.7458199262619,47.204968333244324,41.00334346294403
pc_out,test_jitter0.01,2,1,HTS,Cap peak,6025,23.16148281097412,0.8641759157180786,60.91285943984985,31.256747245788574,60.91285943984985,62.58528232574463,64.70954418182373,67.49644875526428,71.09193801879883
pc_out,test_jitter0.01,2,1,RBSo,graspable,93887,3.241390362381935,0.2930455803871155,87.74697184562683,3.14020998775959,87.74697184562683,91.38569831848145,94.19784545898438,95.84912061691284,97.92519211769104
pc_out,test_jitter0.01,2,1,RBSo,all,5827837,0.7170881610363722,0.2274308204650879,91.68996810913086,1.4084992930293083,91.68996810913086,95.45211791992188,97.5468635559082,98.62169027328491,99.50262904167175
pc_out,test_jitter0.01,2,1,RBSo,Mug handle,4147,5.950327962636948,0.4520055651664734,85.1941168308258,10.878682881593704,85.1941168308258,87.73104548454285,89.15008902549744,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,1,RBSo,Knife handle,80725,1.1358954012393951,0.19495022296905518,91.26788377761841,1.324781123548746,91.26788377761841,95.15092372894287,97.76710271835327,98.76123666763306,99.75472688674927
pc_out,test_jitter0.01,2,1,RBSo,Bag handle,2990,36.35846972465515,1.570792555809021,50.30100345611572,60.12737154960632,50.30100345611572,49.64697062969208,48.95485043525696,47.0616340637207,40.93645513057709
pc_out,test_jitter0.01,2,1,RBSo,Cap peak,6025,23.221193253993988,0.8638473153114319,60.91285943984985,31.358864903450012,60.91285943984985,62.58528232574463,64.68879580497742,67.42532253265381,71.19150757789612
pc_out,test_jitter0.01,2,1,ISTS,graspable,93887,3.2057486474514008,0.2928168773651123,87.74697184562683,3.12239583581686,87.74697184562683,91.386878490448,94.227135181427,95.85216045379639,98.00187945365906
pc_out,test_jitter0.01,2,1,ISTS,all,5827837,0.7153774611651897,0.22720830142498016,91.68996810913086,1.4051256701350212,91.68996810913086,95.44727802276611,97.57047891616821,98.6354410648346,99.50430989265442
pc_out,test_jitter0.01,2,1,ISTS,Mug handle,4147,5.847682803869247,0.4519878923892975,85.1941168308258,10.883951932191849,85.1941168308258,87.70425915718079,89.18023109436035,90.11368155479431,90.69430828094482
pc_out,test_jitter0.01,2,1,ISTS,Knife handle,80725,1.1029952205717564,0.1945224404335022,91.26788377761841,1.3159822672605515,91.26788377761841,95.18945813179016,97.7748453617096,98.78601431846619,99.78197813034058
pc_out,test_jitter0.01,2,1,ISTS,Bag handle,2990,36.27760410308838,1.5745407342910767,50.30100345611572,60.342514514923096,50.30100345611572,49.72129166126251,48.82943034172058,47.204968333244324,40.80267548561096
pc_out,test_jitter0.01,2,1,ISTS,Cap peak,6025,23.16323071718216,0.8641666769981384,60.91285943984985,31.651964783668518,60.91285943984985,62.58528232574463,64.64730501174927,67.44902729988098,70.69366574287415
pc_out,test_jitter0.01,2,2,UNCAL,graspable,93887,4.212413728237152,0.30310842394828796,87.74697184562683,3.1358547508716583,87.74697184562683,91.37977957725525,94.22047734260559,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,2,UNCAL,all,5827837,0.5158086307346821,0.22696055471897125,91.68996810913086,1.4048037119209766,91.68996810913086,95.44798135757446,97.56668210029602,98.63374829292297,99.50660467147827
pc_out,test_jitter0.01,2,2,UNCAL,Mug handle,4147,6.981228291988373,0.4781913161277771,85.1941168308258,10.863710194826126,85.1941168308258,87.70425915718079,89.15008902549744,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,2,UNCAL,Knife handle,80725,1.3370837084949017,0.19505658745765686,91.26788377761841,1.3215784914791584,91.26788377761841,95.17156481742859,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,2,UNCAL,Bag handle,2990,37.69995868206024,1.7256906032562256,50.30100345611572,60.132426023483276,50.30100345611572,49.64697062969208,48.78762364387512,47.204968333244324,41.00334346294403
pc_out,test_jitter0.01,2,2,UNCAL,Cap peak,6025,24.882863461971283,0.9243358373641968,60.91285943984985,31.222447752952576,60.91285943984985,62.603724002838135,64.75104093551636,67.47273802757263,70.99236845970154
pc_out,test_jitter0.01,2,2,TS,graspable,93887,3.559979796409607,0.2958851456642151,87.74697184562683,3.136235475540161,87.74697184562683,91.37504696846008,94.21781301498413,95.84150910377502,97.92305827140808
pc_out,test_jitter0.01,2,2,TS,all,5827837,0.3420925000682473,0.22667762637138367,91.68996810913086,1.405039057135582,91.68996810913086,95.44752240180969,97.56991863250732,98.63626956939697,99.50475692749023
pc_out,test_jitter0.01,2,2,TS,Mug handle,4147,6.206634268164635,0.4602358043193817,85.1941168308258,10.861196368932724,85.1941168308258,87.70425915718079,89.15008902549744,90.11368155479431,90.69430828094482
pc_out,test_jitter0.01,2,2,TS,Knife handle,80725,1.0636381804943085,0.19440670311450958,91.26788377761841,1.3217266649007797,91.26788377761841,95.17156481742859,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,2,TS,Bag handle,2990,36.774882674217224,1.6237777471542358,50.30100345611572,60.12236475944519,50.30100345611572,49.64697062969208,48.95485043525696,47.15719223022461,40.80267548561096
pc_out,test_jitter0.01,2,2,TS,Cap peak,6025,23.76052737236023,0.8834182620048523,60.91285943984985,31.251299381256104,60.91285943984985,62.603724002838135,64.68879580497742,67.44902729988098,70.99236845970154
pc_out,test_jitter0.01,2,2,HTS,graspable,93887,3.559979796409607,0.2958851456642151,87.74697184562683,3.136235475540161,87.74697184562683,91.37504696846008,94.21781301498413,95.84150910377502,97.92305827140808
pc_out,test_jitter0.01,2,2,HTS,all,5827837,0.3420925000682473,0.22667762637138367,91.68996810913086,1.405039057135582,91.68996810913086,95.44752240180969,97.56991863250732,98.63626956939697,99.50475692749023
pc_out,test_jitter0.01,2,2,HTS,Mug handle,4147,6.206634268164635,0.4602358043193817,85.1941168308258,10.861196368932724,85.1941168308258,87.70425915718079,89.15008902549744,90.11368155479431,90.69430828094482
pc_out,test_jitter0.01,2,2,HTS,Knife handle,80725,1.0636381804943085,0.19440670311450958,91.26788377761841,1.3217266649007797,91.26788377761841,95.17156481742859,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,2,HTS,Bag handle,2990,36.774882674217224,1.6237777471542358,50.30100345611572,60.12236475944519,50.30100345611572,49.64697062969208,48.95485043525696,47.15719223022461,40.80267548561096
pc_out,test_jitter0.01,2,2,HTS,Cap peak,6025,23.76052737236023,0.8834182620048523,60.91285943984985,31.251299381256104,60.91285943984985,62.603724002838135,64.68879580497742,67.44902729988098,70.99236845970154
pc_out,test_jitter0.01,2,2,RBSo,graspable,93887,3.5651233047246933,0.2961851954460144,87.74697184562683,3.136035054922104,87.74697184562683,91.39516353607178,94.21781301498413,95.85672616958618,97.92519211769104
pc_out,test_jitter0.01,2,2,RBSo,all,5827837,0.34673537593334913,0.22625349462032318,91.68996810913086,1.3996233232319355,91.68996810913086,95.47789692878723,97.58101105690002,98.63872528076172,99.50509667396545
pc_out,test_jitter0.01,2,2,RBSo,Mug handle,4147,6.374941021203995,0.4617879092693329,85.1941168308258,10.870963335037231,85.1941168308258,87.65068054199219,89.119952917099,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,2,RBSo,Knife handle,80725,1.0364003479480743,0.1943051964044571,91.26788377761841,1.3209541328251362,91.26788377761841,95.15367150306702,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,2,RBSo,Bag handle,2990,36.76499128341675,1.6302298307418823,50.30100345611572,60.14832258224487,50.30100345611572,49.49832558631897,48.70401322841644,47.01385498046875,40.93645513057709
pc_out,test_jitter0.01,2,2,RBSo,Cap peak,6025,23.781073093414307,0.8851836323738098,60.91285943984985,31.264370679855347,60.91285943984985,62.52996325492859,64.62655663490295,67.49644875526428,70.85961103439331
pc_out,test_jitter0.01,2,2,ISTS,graspable,93887,3.589586168527603,0.29481595754623413,87.74697184562683,3.0945148319005966,87.74697184562683,91.40344858169556,94.24178004264832,95.91150283813477,98.01039695739746
pc_out,test_jitter0.01,2,2,ISTS,all,5827837,0.5151488818228245,0.22565193474292755,91.68996810913086,1.3870618306100368,91.68996810913086,95.4947292804718,97.62727618217468,98.67573976516724,99.51354265213013
pc_out,test_jitter0.01,2,2,ISTS,Mug handle,4147,6.122297793626785,0.4575761556625366,85.1941168308258,10.833702981472015,85.1941168308258,87.73104548454285,89.18023109436035,90.18257260322571,90.88717103004456
pc_out,test_jitter0.01,2,2,ISTS,Knife handle,80725,1.1248950846493244,0.19373270869255066,91.26788377761841,1.3083419762551785,91.26788377761841,95.19221186637878,97.81510829925537,98.79662990570068,99.79188442230225
pc_out,test_jitter0.01,2,2,ISTS,Bag handle,2990,36.70667111873627,1.6292667388916016,50.30100345611572,60.56584715843201,50.30100345611572,49.72129166126251,48.87123703956604,47.34830558300018,40.80267548561096
pc_out,test_jitter0.01,2,2,ISTS,Cap peak,6025,23.697829246520996,0.8748943209648132,60.91285943984985,30.59951663017273,60.91285943984985,62.58528232574463,64.60580825805664,67.59127974510193,71.29107713699341
pc_out,test_jitter0.01,2,3,UNCAL,graspable,93887,4.212413728237152,0.30310842394828796,87.74697184562683,3.1358547508716583,87.74697184562683,91.37977957725525,94.22047734260559,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,3,UNCAL,all,5827837,0.5158086307346821,0.22696055471897125,91.68996810913086,1.4048037119209766,91.68996810913086,95.44798135757446,97.56668210029602,98.63374829292297,99.50660467147827
pc_out,test_jitter0.01,2,3,UNCAL,Mug handle,4147,6.981228291988373,0.4781913161277771,85.1941168308258,10.863710194826126,85.1941168308258,87.70425915718079,89.15008902549744,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,3,UNCAL,Knife handle,80725,1.3370837084949017,0.19505658745765686,91.26788377761841,1.3215784914791584,91.26788377761841,95.17156481742859,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,3,UNCAL,Bag handle,2990,37.69995868206024,1.7256906032562256,50.30100345611572,60.132426023483276,50.30100345611572,49.64697062969208,48.78762364387512,47.204968333244324,41.00334346294403
pc_out,test_jitter0.01,2,3,UNCAL,Cap peak,6025,24.882863461971283,0.9243358373641968,60.91285943984985,31.222447752952576,60.91285943984985,62.603724002838135,64.75104093551636,67.47273802757263,70.99236845970154
pc_out,test_jitter0.01,2,3,TS,graspable,93887,3.7720240652561188,0.2979844808578491,87.74697184562683,3.1365588307380676,87.74697184562683,91.386878490448,94.22580003738403,95.85672616958618,97.92305827140808
pc_out,test_jitter0.01,2,3,TS,all,5827837,0.19171703606843948,0.22657929360866547,91.68996810913086,1.404928881675005,91.68996810913086,95.44788599014282,97.5685715675354,98.63619804382324,99.50544238090515
pc_out,test_jitter0.01,2,3,TS,Mug handle,4147,6.457553058862686,0.46561214327812195,85.1941168308258,10.860621929168701,85.1941168308258,87.70425915718079,89.18023109436035,90.11368155479431,90.5978798866272
pc_out,test_jitter0.01,2,3,TS,Knife handle,80725,0.9991929866373539,0.19448654353618622,91.26788377761841,1.3220175169408321,91.26788377761841,95.15504837036133,97.77949452400208,98.77893328666687,99.75472688674927
pc_out,test_jitter0.01,2,3,TS,Bag handle,2990,37.073200941085815,1.6550403833389282,50.30100345611572,60.120099782943726,50.30100345611572,49.64697062969208,48.78762364387512,47.109413146972656,41.00334346294403
pc_out,test_jitter0.01,2,3,TS,Cap peak,6025,24.12165254354477,0.8958471417427063,60.91285943984985,31.263846158981323,60.91285943984985,62.603724002838135,64.73029255867004,67.44902729988098,70.76004147529602
pc_out,test_jitter0.01,2,3,HTS,graspable,93887,3.7720389664173126,0.2979845106601715,87.74697184562683,3.135700896382332,87.74697184562683,91.39516353607178,94.21648383140564,95.84759473800659,97.94223308563232
pc_out,test_jitter0.01,2,3,HTS,all,5827837,0.1917159417644143,0.22657929360866547,91.68996810913086,1.4049290679395199,91.68996810913086,95.44788599014282,97.5685715675354,98.63619804382324,99.50540661811829
pc_out,test_jitter0.01,2,3,HTS,Mug handle,4147,6.457559019327164,0.46561214327812195,85.1941168308258,10.861463099718094,85.1941168308258,87.70425915718079,89.21036720275879,90.07923007011414,90.64609408378601
pc_out,test_jitter0.01,2,3,HTS,Knife handle,80725,0.9991956874728203,0.1944865584373474,91.26788377761841,1.3213643804192543,91.26788377761841,95.15504837036133,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,3,HTS,Bag handle,2990,37.07321286201477,1.6550408601760864,50.30100345611572,60.12115478515625,50.30100345611572,49.64697062969208,48.82943034172058,47.204968333244324,41.00334346294403
pc_out,test_jitter0.01,2,3,HTS,Cap peak,6025,24.121664464473724,0.895847499370575,60.91285943984985,31.257379055023193,60.91285943984985,62.56684064865112,64.7925317287445,67.47273802757263,70.99236845970154
pc_out,test_jitter0.01,2,3,RBSo,graspable,93887,3.7656620144844055,0.29826387763023376,87.74697184562683,3.1341224908828735,87.74697184562683,91.38096570968628,94.20716166496277,95.85520625114441,97.92519211769104
pc_out,test_jitter0.01,2,3,RBSo,all,5827837,0.14752834104001522,0.2260521501302719,91.68996810913086,1.3985034078359604,91.68996810913086,95.47939896583557,97.58710265159607,98.64223003387451,99.50612783432007
pc_out,test_jitter0.01,2,3,RBSo,Mug handle,4147,6.519069522619247,0.4672309458255768,85.1941168308258,10.867457836866379,85.1941168308258,87.70425915718079,89.21036720275879,90.14812707901001,90.69430828094482
pc_out,test_jitter0.01,2,3,RBSo,Knife handle,80725,0.978611409664154,0.1942712962627411,91.26788377761841,1.3191732577979565,91.26788377761841,95.18671035766602,97.78104424476624,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,3,RBSo,Bag handle,2990,37.046366930007935,1.6632453203201294,50.30100345611572,60.14150381088257,50.30100345611572,49.64697062969208,48.7458199262619,47.15719223022461,40.73578417301178
pc_out,test_jitter0.01,2,3,RBSo,Cap peak,6025,24.120940268039703,0.8978989720344543,60.91285943984985,31.225275993347168,60.91285943984985,62.51152157783508,64.56431746482849,67.52015352249146,70.9591805934906
pc_out,test_jitter0.01,2,3,ISTS,graspable,93887,3.8559146225452423,0.29717299342155457,87.74697184562683,3.088732622563839,87.74697184562683,91.402268409729,94.22979354858398,95.9054172039032,98.0146586894989
pc_out,test_jitter0.01,2,3,ISTS,all,5827837,0.3706385614350438,0.22556747496128082,91.68996810913086,1.3871481642127037,91.68996810913086,95.49286365509033,97.62616157531738,98.6752986907959,99.51474070549011
pc_out,test_jitter0.01,2,3,ISTS,Mug handle,4147,6.317061185836792,0.46142441034317017,85.1941168308258,10.83817258477211,85.1941168308258,87.75783181190491,89.18023109436035,90.18257260322571,90.83895683288574
pc_out,test_jitter0.01,2,3,ISTS,Knife handle,80725,1.1069949716329575,0.19400066137313843,91.26788377761841,1.3091118074953556,91.26788377761841,95.18395662307739,97.81355857849121,98.79662990570068,99.7943639755249
pc_out,test_jitter0.01,2,3,ISTS,Bag handle,2990,37.06768751144409,1.6553194522857666,50.30100345611572,60.51933765411377,50.30100345611572,49.72129166126251,48.87123703956604,47.34830558300018,40.80267548561096
pc_out,test_jitter0.01,2,3,ISTS,Cap peak,6025,24.16546195745468,0.8924556374549866,60.91285943984985,31.09191656112671,60.91285943984985,62.548404932022095,64.54356908798218,67.52015352249146,71.09193801879883
pc_out,test_jitter0.01,2,4,UNCAL,graspable,93887,4.212413728237152,0.30310842394828796,87.74697184562683,3.1358547508716583,87.74697184562683,91.37977957725525,94.22047734260559,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,4,UNCAL,all,5827837,0.5158086307346821,0.22696055471897125,91.68996810913086,1.4048037119209766,91.68996810913086,95.44798135757446,97.56668210029602,98.63374829292297,99.50660467147827
pc_out,test_jitter0.01,2,4,UNCAL,Mug handle,4147,6.981228291988373,0.4781913161277771,85.1941168308258,10.863710194826126,85.1941168308258,87.70425915718079,89.15008902549744,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,4,UNCAL,Knife handle,80725,1.3370837084949017,0.19505658745765686,91.26788377761841,1.3215784914791584,91.26788377761841,95.17156481742859,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,4,UNCAL,Bag handle,2990,37.69995868206024,1.7256906032562256,50.30100345611572,60.132426023483276,50.30100345611572,49.64697062969208,48.78762364387512,47.204968333244324,41.00334346294403
pc_out,test_jitter0.01,2,4,UNCAL,Cap peak,6025,24.882863461971283,0.9243358373641968,60.91285943984985,31.222447752952576,60.91285943984985,62.603724002838135,64.75104093551636,67.47273802757263,70.99236845970154
pc_out,test_jitter0.01,2,4,TS,graspable,93887,4.025174677371979,0.30079641938209534,87.74697184562683,3.135305643081665,87.74697184562683,91.38451218605042,94.20449733734131,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,4,TS,all,5827837,0.2970538102090359,0.22669705748558044,91.68996810913086,1.4048364013433456,91.68996810913086,95.44858932495117,97.56650924682617,98.63553643226624,99.5060920715332
pc_out,test_jitter0.01,2,4,TS,Mug handle,4147,6.756071746349335,0.47259581089019775,85.1941168308258,10.862484574317932,85.1941168308258,87.70425915718079,89.15008902549744,90.11368155479431,90.69430828094482
pc_out,test_jitter0.01,2,4,TS,Knife handle,80725,1.1653413996100426,0.1947437971830368,91.26788377761841,1.3200747780501842,91.26788377761841,95.23763656616211,97.7748453617096,98.76654744148254,99.75472688674927
pc_out,test_jitter0.01,2,4,TS,Bag handle,2990,37.432289123535156,1.6946512460708618,50.30100345611572,60.113078355789185,50.30100345611572,49.79561269283295,48.7458199262619,47.204968333244324,41.00334346294403
pc_out,test_jitter0.01,2,4,TS,Cap peak,6025,24.557405710220337,0.9117540717124939,60.91285943984985,31.255310773849487,60.91285943984985,62.56684064865112,64.75104093551636,67.44902729988098,70.99236845970154
pc_out,test_jitter0.01,2,4,HTS,graspable,93887,4.025174677371979,0.30079641938209534,87.74697184562683,3.135305643081665,87.74697184562683,91.38451218605042,94.20449733734131,95.84759473800659,97.92305827140808
pc_out,test_jitter0.01,2,4,HTS,all,5827837,0.2970538102090359,0.22669705748558044,91.68996810913086,1.4048364013433456,91.68996810913086,95.44858932495117,97.56650924682617,98.63553643226624,99.5060920715332
pc_out,test_jitter0.01,2,4,HTS,Mug handle,4147,6.756071746349335,0.47259581089019775,85.1941168308258,10.862484574317932,85.1941168308258,87.70425915718079,89.15008902549744,90.11368155479431,90.69430828094482
pc_out,test_jitter0.01,2,4,HTS,Knife handle,80725,1.1653413996100426,0.1947437971830368,91.26788377761841,1.3200747780501842,91.26788377761841,95.23763656616211,97.7748453617096,98.76654744148254,99.75472688674927
pc_out,test_jitter0.01,2,4,HTS,Bag handle,2990,37.432289123535156,1.6946512460708618,50.30100345611572,60.113078355789185,50.30100345611572,49.79561269283295,48.7458199262619,47.204968333244324,41.00334346294403
pc_out,test_jitter0.01,2,4,HTS,Cap peak,6025,24.557405710220337,0.9117540717124939,60.91285943984985,31.255310773849487,60.91285943984985,62.56684064865112,64.75104093551636,67.44902729988098,70.99236845970154
pc_out,test_jitter0.01,2,4,RBSo,graspable,93887,4.02151420712471,0.30128905177116394,87.74697184562683,3.1333569437265396,87.74697184562683,91.37977957725525,94.21514868736267,95.86129188537598,97.92519211769104
pc_out,test_jitter0.01,2,4,RBSo,all,5827837,0.2593636978417635,0.2260339856147766,91.68996810913086,1.3966958038508892,91.68996810913086,95.48523426055908,97.58710265159607,98.64171147346497,99.50684905052185
pc_out,test_jitter0.01,2,4,RBSo,Mug handle,4147,6.761462986469269,0.4749784767627716,85.1941168308258,10.870200395584106,85.1941168308258,87.70425915718079,89.21036720275879,90.11368155479431,90.64609408378601
pc_out,test_jitter0.01,2,4,RBSo,Knife handle,80725,1.1634464375674725,0.1945129781961441,91.26788377761841,1.3183760456740856,91.26788377761841,95.18120288848877,97.78258800506592,98.76300692558289,99.75472688674927
pc_out,test_jitter0.01,2,4,RBSo,Bag handle,2990,37.40202784538269,1.7066644430160522,50.30100345611572,60.15504598617554,50.30100345611572,49.57264959812164,48.78762364387512,47.204968333244324,40.869563817977905
pc_out,test_jitter0.01,2,4,RBSo,Cap peak,6025,24.565498530864716,0.9149212837219238,60.91285943984985,31.21297061443329,60.91285943984985,62.493085861206055,64.50207829475403,67.42532253265381,71.22469544410706
pc_out,test_jitter0.01,2,4,ISTS,graspable,93887,4.1136205196380615,0.300256609916687,87.74697184562683,3.092942386865616,87.74697184562683,91.39634966850281,94.23911571502686,95.89933156967163,98.00826907157898
pc_out,test_jitter0.01,2,4,ISTS,all,5827837,0.3587017301470041,0.22542308270931244,91.68996810913086,1.382883545011282,91.68996810913086,95.5051600933075,97.63941168785095,98.68159890174866,99.51676726341248
pc_out,test_jitter0.01,2,4,ISTS,Mug handle,4147,6.647054105997086,0.46772438287734985,85.1941168308258,10.725163668394089,85.1941168308258,87.75783181190491,89.21036720275879,90.2170181274414,90.93539118766785
pc_out,test_jitter0.01,2,4,ISTS,Knife handle,80725,1.263878308236599,0.1942243129014969,91.26788377761841,1.3084177859127522,91.26788377761841,95.1853334903717,97.8228509426117,98.79485964775085,99.78693127632141
pc_out,test_jitter0.01,2,4,ISTS,Bag handle,2990,37.418168783187866,1.6963990926742554,50.30100345611572,60.38970351219177,50.30100345611572,49.684131145477295,48.9130437374115,47.34830558300018,40.869563817977905
pc_out,test_jitter0.01,2,4,ISTS,Cap peak,6025,24.67940002679825,0.9127885103225708,60.91285943984985,31.36237859725952,60.91285943984985,62.51152157783508,64.48132991790771,67.44902729988098,70.89279890060425
pc_out,test_jitter0.02,0,0,UNCAL,graspable,93887,2.0374447107315063,0.2317320704460144,92.26090908050537,2.1369727328419685,92.26090908050537,95.23781538009644,96.37065529823303,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,0,UNCAL,all,5827837,1.782737672328949,0.3245653808116913,88.19438219070435,2.6586439460515976,88.19438219070435,92.09280014038086,94.9276864528656,96.8212902545929,98.79869222640991
pc_out,test_jitter0.02,0,0,UNCAL,Mug handle,4147,9.57256704568863,0.5273785591125488,82.08343386650085,9.46095585823059,82.08343386650085,84.89150404930115,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,0,UNCAL,Knife handle,80725,1.2346182018518448,0.11641601473093033,96.20068073272705,0.698780594393611,96.20068073272705,98.68277907371521,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,0,UNCAL,Bag handle,2990,40.44907093048096,1.8984293937683105,46.755850315093994,63.79678249359131,46.755850315093994,46.37680947780609,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,0,UNCAL,Cap peak,6025,17.407238483428955,0.746158242225647,69.06223893165588,18.803617358207703,69.06223893165588,71.19675278663635,72.92531132698059,75.24893283843994,79.98672723770142
pc_out,test_jitter0.02,0,0,TS,graspable,93887,1.840369775891304,0.22728851437568665,92.26090908050537,2.1373122930526733,92.26090908050537,95.23781538009644,96.37065529823303,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,0,TS,all,5827837,1.0286845266819,0.3214864134788513,88.19438219070435,2.658536098897457,88.19438219070435,92.09009408950806,94.92614269256592,96.82080149650574,98.79821538925171
pc_out,test_jitter0.02,0,0,TS,Mug handle,4147,8.921336382627487,0.5091220736503601,82.08343386650085,9.460509568452835,82.08343386650085,84.83793139457703,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,0,TS,Knife handle,80725,1.6604870557785034,0.11763810366392136,96.20068073272705,0.6985753308981657,96.20068073272705,98.68965744972229,99.06162619590759,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,0,TS,Bag handle,2990,39.71570134162903,1.8020092248916626,46.755850315093994,63.79438638687134,46.755850315093994,46.37680947780609,45.61036825180054,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,0,TS,Cap peak,6025,16.54669940471649,0.7209566235542297,69.06223893165588,18.827374279499054,69.06223893165588,71.17831110954285,72.92531132698059,75.1541018486023,79.88715767860413
pc_out,test_jitter0.02,0,0,HTS,graspable,93887,1.840369775891304,0.22728851437568665,92.26090908050537,2.1373122930526733,92.26090908050537,95.23781538009644,96.37065529823303,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,0,HTS,all,5827837,1.0286845266819,0.3214864134788513,88.19438219070435,2.658536098897457,88.19438219070435,92.09009408950806,94.92614269256592,96.82080149650574,98.79821538925171
pc_out,test_jitter0.02,0,0,HTS,Mug handle,4147,8.921336382627487,0.5091220736503601,82.08343386650085,9.460509568452835,82.08343386650085,84.83793139457703,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,0,HTS,Knife handle,80725,1.6604870557785034,0.11763810366392136,96.20068073272705,0.6985753308981657,96.20068073272705,98.68965744972229,99.06162619590759,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,0,HTS,Bag handle,2990,39.71570134162903,1.8020092248916626,46.755850315093994,63.79438638687134,46.755850315093994,46.37680947780609,45.61036825180054,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,0,HTS,Cap peak,6025,16.54669940471649,0.7209566235542297,69.06223893165588,18.827374279499054,69.06223893165588,71.17831110954285,72.92531132698059,75.1541018486023,79.88715767860413
pc_out,test_jitter0.02,0,0,RBSo,graspable,93887,1.874522864818573,0.227510005235672,92.26090908050537,2.1362246945500374,92.26090908050537,95.24018168449402,96.36932611465454,97.11964130401611,98.1083869934082
pc_out,test_jitter0.02,0,0,RBSo,all,5827837,0.9967654943466187,0.3205801546573639,88.19438219070435,2.64847818762064,88.19438219070435,92.14894771575928,94.95091438293457,96.82866930961609,98.79845380783081
pc_out,test_jitter0.02,0,0,RBSo,Mug handle,4147,8.882993459701538,0.5111362934112549,82.08343386650085,9.47418361902237,82.08343386650085,84.78435277938843,86.5280270576477,88.18464279174805,90.88717103004456
pc_out,test_jitter0.02,0,0,RBSo,Knife handle,80725,1.6422651708126068,0.11734721064567566,96.20068073272705,0.6970294285565615,96.20068073272705,98.6910343170166,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,0,RBSo,Bag handle,2990,39.67406451702118,1.8106318712234497,46.755850315093994,63.846516609191895,46.755850315093994,46.37680947780609,45.48494815826416,42.85714328289032,32.50836133956909
pc_out,test_jitter0.02,0,0,RBSo,Cap peak,6025,16.565093398094177,0.7226400375366211,69.06223893165588,18.843109905719757,69.06223893165588,71.17831110954285,72.92531132698059,75.17781257629395,79.85396981239319
pc_out,test_jitter0.02,0,0,ISTS,graspable,93887,1.840372197329998,0.22728709876537323,92.26090908050537,2.1258585155010223,92.26090908050537,95.24018168449402,96.38397097587585,97.13333249092102,98.11264872550964
pc_out,test_jitter0.02,0,0,ISTS,all,5827837,1.0285984724760056,0.32148346304893494,88.19438219070435,2.658461593091488,88.19438219070435,92.0902669429779,94.92639899253845,96.82077169418335,98.79838824272156
pc_out,test_jitter0.02,0,0,ISTS,Mug handle,4147,8.921152353286743,0.5091190338134766,82.08343386650085,9.473808854818344,82.08343386650085,84.83793139457703,86.55816912651062,88.15019130706787,90.98360538482666
pc_out,test_jitter0.02,0,0,ISTS,Knife handle,80725,1.6604255884885788,0.11763670295476913,96.20068073272705,0.6918107625097036,96.20068073272705,98.70067238807678,99.06162619590759,99.21250343322754,99.38805103302002
pc_out,test_jitter0.02,0,0,ISTS,Bag handle,2990,39.715614914894104,1.8020151853561401,46.755850315093994,63.97378444671631,46.755850315093994,46.41396999359131,45.652174949645996,42.95269846916199,32.50836133956909
pc_out,test_jitter0.02,0,0,ISTS,Cap peak,6025,16.546693444252014,0.7209528684616089,69.06223893165588,18.859663605690002,69.06223893165588,71.19675278663635,72.92531132698059,75.0829815864563,79.62164282798767
pc_out,test_jitter0.02,0,1,UNCAL,graspable,93887,2.0374447107315063,0.2317320704460144,92.26090908050537,2.1369727328419685,92.26090908050537,95.23781538009644,96.37065529823303,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,1,UNCAL,all,5827837,1.782737672328949,0.3245653808116913,88.19438219070435,2.6586439460515976,88.19438219070435,92.09280014038086,94.9276864528656,96.8212902545929,98.79869222640991
pc_out,test_jitter0.02,0,1,UNCAL,Mug handle,4147,9.57256704568863,0.5273785591125488,82.08343386650085,9.46095585823059,82.08343386650085,84.89150404930115,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,1,UNCAL,Knife handle,80725,1.2346182018518448,0.11641601473093033,96.20068073272705,0.698780594393611,96.20068073272705,98.68277907371521,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,1,UNCAL,Bag handle,2990,40.44907093048096,1.8984293937683105,46.755850315093994,63.79678249359131,46.755850315093994,46.37680947780609,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,1,UNCAL,Cap peak,6025,17.407238483428955,0.746158242225647,69.06223893165588,18.803617358207703,69.06223893165588,71.19675278663635,72.92531132698059,75.24893283843994,79.98672723770142
pc_out,test_jitter0.02,0,1,TS,graspable,93887,1.8712116405367851,0.22798030078411102,92.26090908050537,2.1371670067310333,92.26090908050537,95.23781538009644,96.37065529823303,97.09833860397339,98.1083869934082
pc_out,test_jitter0.02,0,1,TS,all,5827837,1.1634167283773422,0.32190966606140137,88.19438219070435,2.6585306972265244,88.19438219070435,92.09195971488953,94.92695927619934,96.82045578956604,98.79732131958008
pc_out,test_jitter0.02,0,1,TS,Mug handle,4147,9.037251770496368,0.5121278166770935,82.08343386650085,9.461796283721924,82.08343386650085,84.86471772193909,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,1,TS,Knife handle,80725,1.5838846564292908,0.11737780272960663,96.20068073272705,0.698543107137084,96.20068073272705,98.68828654289246,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,1,TS,Bag handle,2990,39.844971895217896,1.8181945085525513,46.755850315093994,63.79230618476868,46.755850315093994,46.37680947780609,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,1,TS,Cap peak,6025,16.698437929153442,0.7251233458518982,69.06223893165588,18.822093307971954,69.06223893165588,71.25207185745239,72.92531132698059,75.27264356613159,79.98672723770142
pc_out,test_jitter0.02,0,1,HTS,graspable,93887,1.8712084740400314,0.22798031568527222,92.26090908050537,2.1372510120272636,92.26090908050537,95.23781538009644,96.37065529823303,97.10898995399475,98.1083869934082
pc_out,test_jitter0.02,0,1,HTS,all,5827837,1.1634372174739838,0.32190972566604614,88.19438219070435,2.658531256020069,88.19438219070435,92.09195971488953,94.92695927619934,96.82045578956604,98.79732131958008
pc_out,test_jitter0.02,0,1,HTS,Mug handle,4147,9.03727412223816,0.5121279954910278,82.08343386650085,9.463880211114883,82.08343386650085,84.89150404930115,86.55816912651062,88.11574578285217,90.88717103004456
pc_out,test_jitter0.02,0,1,HTS,Knife handle,80725,1.5838667750358582,0.11737773567438126,96.20068073272705,0.6985461339354515,96.20068073272705,98.68965744972229,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,1,HTS,Bag handle,2990,39.84500467777252,1.8181953430175781,46.755850315093994,63.79287242889404,46.755850315093994,46.37680947780609,45.652174949645996,42.85714328289032,32.575249671936035
pc_out,test_jitter0.02,0,1,HTS,Cap peak,6025,16.69846773147583,0.7251240015029907,69.06223893165588,18.83431226015091,69.06223893165588,71.15987539291382,72.96680808067322,75.24893283843994,79.88715767860413
pc_out,test_jitter0.02,0,1,RBSo,graspable,93887,1.9446294754743576,0.22846758365631104,92.26090908050537,2.1343694999814034,92.26090908050537,95.26385068893433,96.37731313705444,97.11659550666809,98.1083869934082
pc_out,test_jitter0.02,0,1,RBSo,all,5827837,1.1036514304578304,0.3204817771911621,88.19438219070435,2.642928436398506,88.19438219070435,92.14986562728882,94.98577117919922,96.84460163116455,98.80024194717407
pc_out,test_jitter0.02,0,1,RBSo,Mug handle,4147,8.994583040475845,0.5155481696128845,82.08343386650085,9.48483869433403,82.08343386650085,84.78435277938843,86.55816912651062,88.11574578285217,90.88717103004456
pc_out,test_jitter0.02,0,1,RBSo,Knife handle,80725,1.5555407851934433,0.11689955741167068,96.20068073272705,0.6954323966056108,96.20068073272705,98.71718883514404,99.0662693977356,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,1,RBSo,Bag handle,2990,39.77079689502716,1.8345671892166138,46.755850315093994,63.831716775894165,46.755850315093994,46.41396999359131,45.44314444065094,42.80936419963837,32.50836133956909
pc_out,test_jitter0.02,0,1,RBSo,Cap peak,6025,16.70226752758026,0.7286450862884521,69.06223893165588,18.83437931537628,69.06223893165588,71.17831110954285,72.88382053375244,75.20151734352112,79.62164282798767
pc_out,test_jitter0.02,0,1,ISTS,graspable,93887,1.8063362687826157,0.2271909862756729,92.26090908050537,2.1092018112540245,92.26090908050537,95.26976943016052,96.40793800354004,97.1515953540802,98.12968969345093
pc_out,test_jitter0.02,0,1,ISTS,all,5827837,1.101955771446228,0.32019662857055664,88.19438219070435,2.6267120614647865,88.19438219070435,92.13809967041016,95.0086772441864,96.89514636993408,98.8326370716095
pc_out,test_jitter0.02,0,1,ISTS,Mug handle,4147,8.970224857330322,0.5101644396781921,82.08343386650085,9.50896367430687,82.08343386650085,84.81114506721497,86.46774888038635,88.0124032497406,90.93539118766785
pc_out,test_jitter0.02,0,1,ISTS,Knife handle,80725,1.5607754699885845,0.11665700376033783,96.20068073272705,0.6847903598099947,96.20068073272705,98.73095154762268,99.08175468444824,99.21957850456238,99.39548373222351
pc_out,test_jitter0.02,0,1,ISTS,Bag handle,2990,39.82105255126953,1.8241230249404907,46.755850315093994,64.18254971504211,46.755850315093994,46.41396999359131,45.56856155395508,42.7138090133667,32.307690382003784
pc_out,test_jitter0.02,0,1,ISTS,Cap peak,6025,16.620007157325745,0.7208907008171082,69.06223893165588,18.688014149665833,69.06223893165588,71.17831110954285,72.86307215690613,75.0829815864563,79.68802452087402
pc_out,test_jitter0.02,0,2,UNCAL,graspable,93887,2.0374447107315063,0.2317320704460144,92.26090908050537,2.1369727328419685,92.26090908050537,95.23781538009644,96.37065529823303,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,2,UNCAL,all,5827837,1.782737672328949,0.3245653808116913,88.19438219070435,2.6586439460515976,88.19438219070435,92.09280014038086,94.9276864528656,96.8212902545929,98.79869222640991
pc_out,test_jitter0.02,0,2,UNCAL,Mug handle,4147,9.57256704568863,0.5273785591125488,82.08343386650085,9.46095585823059,82.08343386650085,84.89150404930115,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,2,UNCAL,Knife handle,80725,1.2346182018518448,0.11641601473093033,96.20068073272705,0.698780594393611,96.20068073272705,98.68277907371521,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,2,UNCAL,Bag handle,2990,40.44907093048096,1.8984293937683105,46.755850315093994,63.79678249359131,46.755850315093994,46.37680947780609,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,2,UNCAL,Cap peak,6025,17.407238483428955,0.746158242225647,69.06223893165588,18.803617358207703,69.06223893165588,71.19675278663635,72.92531132698059,75.24893283843994,79.98672723770142
pc_out,test_jitter0.02,0,2,TS,graspable,93887,1.9414771348237991,0.23023194074630737,92.26090908050537,2.1372944116592407,92.26090908050537,95.23781538009644,96.37464880943298,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,2,TS,all,5827837,1.554118748754263,0.32344213128089905,88.19438219070435,2.6585645973682404,88.19438219070435,92.09221005439758,94.92698311805725,96.82025909423828,98.79862666130066
pc_out,test_jitter0.02,0,2,TS,Mug handle,4147,9.374502301216125,0.5214592814445496,82.08343386650085,9.461509436368942,82.08343386650085,84.83793139457703,86.55816912651062,88.18464279174805,90.88717103004456
pc_out,test_jitter0.02,0,2,TS,Knife handle,80725,1.3629808090627193,0.11672397702932358,96.20068073272705,0.6986733991652727,96.20068073272705,98.68277907371521,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,2,TS,Bag handle,2990,40.22414982318878,1.8676339387893677,46.755850315093994,63.78898620605469,46.755850315093994,46.339648962020874,45.652174949645996,42.90492236614227,32.64214098453522
pc_out,test_jitter0.02,0,2,TS,Cap peak,6025,17.143413424491882,0.7380127906799316,69.06223893165588,18.835805356502533,69.06223893165588,71.17831110954285,72.90456295013428,75.24893283843994,79.98672723770142
pc_out,test_jitter0.02,0,2,HTS,graspable,93887,1.9414836540818214,0.2302321046590805,92.26090908050537,2.1369947120547295,92.26090908050537,95.23781538009644,96.37065529823303,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,2,HTS,all,5827837,1.5542156994342804,0.3234425485134125,88.19438219070435,2.658565156161785,88.19438219070435,92.09221005439758,94.92698311805725,96.82025909423828,98.79862666130066
pc_out,test_jitter0.02,0,2,HTS,Mug handle,4147,9.374606609344482,0.5214608311653137,82.08343386650085,9.460101276636124,82.08343386650085,84.89150404930115,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,2,HTS,Knife handle,80725,1.362928282469511,0.11672364920377731,96.20068073272705,0.698579428717494,96.20068073272705,98.68277907371521,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,2,HTS,Bag handle,2990,40.22427201271057,1.867638349533081,46.755850315093994,63.79609704017639,46.755850315093994,46.37680947780609,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,2,HTS,Cap peak,6025,17.14356541633606,0.7380165457725525,69.06223893165588,18.83418709039688,69.06223893165588,71.17831110954285,72.92531132698059,75.20151734352112,79.78758811950684
pc_out,test_jitter0.02,0,2,RBSo,graspable,93887,2.0226726308465004,0.23106937110424042,92.26090908050537,2.1330950781702995,92.26090908050537,95.26029825210571,96.38663530349731,97.11812138557434,98.10625910758972
pc_out,test_jitter0.02,0,2,RBSo,all,5827837,1.4706172049045563,0.3216911554336548,88.19438219070435,2.63813566416502,88.19438219070435,92.16475486755371,94.99662518501282,96.8569278717041,98.80212545394897
pc_out,test_jitter0.02,0,2,RBSo,Mug handle,4147,9.346377104520798,0.5261221528053284,82.08343386650085,9.485531598329544,82.08343386650085,84.81114506721497,86.46774888038635,88.21908831596375,90.93539118766785
pc_out,test_jitter0.02,0,2,RBSo,Knife handle,80725,1.3306118547916412,0.11620192229747772,96.20068073272705,0.6944089662283659,96.20068073272705,98.71718883514404,99.06316995620728,99.20896291732788,99.38557147979736
pc_out,test_jitter0.02,0,2,RBSo,Bag handle,2990,40.12085497379303,1.8916785717010498,46.755850315093994,63.85229825973511,46.755850315093994,46.339648962020874,45.52675485610962,42.76158809661865,32.44147002696991
pc_out,test_jitter0.02,0,2,RBSo,Cap peak,6025,17.144902050495148,0.7429147362709045,69.06223893165588,18.824048340320587,69.06223893165588,71.14143371582031,72.92531132698059,74.98815059661865,79.58845496177673
pc_out,test_jitter0.02,0,2,ISTS,graspable,93887,2.031043730676174,0.2299521416425705,92.26090908050537,2.108883485198021,92.26090908050537,95.30763626098633,96.40260934829712,97.11507558822632,98.15738201141357
pc_out,test_jitter0.02,0,2,ISTS,all,5827837,1.9382009282708168,0.3207426071166992,88.19438219070435,2.5664377957582474,88.19438219070435,92.26664304733276,95.1708734035492,97.01714515686035,98.88043999671936
pc_out,test_jitter0.02,0,2,ISTS,Mug handle,4147,9.514394402503967,0.5211880207061768,82.08343386650085,9.324311465024948,82.08343386650085,84.70398783683777,86.58830523490906,88.0468487739563,91.46576523780823
pc_out,test_jitter0.02,0,2,ISTS,Knife handle,80725,1.214474719017744,0.11413514614105225,96.20068073272705,0.6752111483365297,96.20068073272705,98.78738522529602,99.10498261451721,99.2213487625122,99.39796328544617
pc_out,test_jitter0.02,0,2,ISTS,Bag handle,2990,40.55401384830475,1.898960828781128,46.755850315093994,64.10169005393982,46.755850315093994,46.26532793045044,45.31772434711456,42.61825084686279,31.906354427337646
pc_out,test_jitter0.02,0,2,ISTS,Cap peak,6025,17.737561464309692,0.7529790997505188,69.06223893165588,18.892374634742737,69.06223893165588,71.04923129081726,72.57261276245117,74.91702437400818,79.09061312675476
pc_out,test_jitter0.02,0,3,UNCAL,graspable,93887,2.0374447107315063,0.2317320704460144,92.26090908050537,2.1369727328419685,92.26090908050537,95.23781538009644,96.37065529823303,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,3,UNCAL,all,5827837,1.782737672328949,0.3245653808116913,88.19438219070435,2.6586439460515976,88.19438219070435,92.09280014038086,94.9276864528656,96.8212902545929,98.79869222640991
pc_out,test_jitter0.02,0,3,UNCAL,Mug handle,4147,9.57256704568863,0.5273785591125488,82.08343386650085,9.46095585823059,82.08343386650085,84.89150404930115,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,3,UNCAL,Knife handle,80725,1.2346182018518448,0.11641601473093033,96.20068073272705,0.698780594393611,96.20068073272705,98.68277907371521,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,3,UNCAL,Bag handle,2990,40.44907093048096,1.8984293937683105,46.755850315093994,63.79678249359131,46.755850315093994,46.37680947780609,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,3,UNCAL,Cap peak,6025,17.407238483428955,0.746158242225647,69.06223893165588,18.803617358207703,69.06223893165588,71.19675278663635,72.92531132698059,75.24893283843994,79.98672723770142
pc_out,test_jitter0.02,0,3,TS,graspable,93887,1.8320344388484955,0.22658999264240265,92.26090908050537,2.13716309517622,92.26090908050537,95.24018168449402,96.36666178703308,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,3,TS,all,5827837,0.8837852627038956,0.32108771800994873,88.19438219070435,2.6585660874843597,88.19438219070435,92.09136962890625,94.92644667625427,96.81640863418579,98.79831671714783
pc_out,test_jitter0.02,0,3,TS,Mug handle,4147,8.796891570091248,0.5060033798217773,82.08343386650085,9.460633248090744,82.08343386650085,84.89150404930115,86.55816912651062,88.11574578285217,90.88717103004456
pc_out,test_jitter0.02,0,3,TS,Knife handle,80725,1.7431015148758888,0.11793681234121323,96.20068073272705,0.6986312568187714,96.20068073272705,98.68277907371521,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,3,TS,Bag handle,2990,39.577510952949524,1.7850667238235474,46.755850315093994,63.79128098487854,46.755850315093994,46.37680947780609,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,3,TS,Cap peak,6025,16.384494304656982,0.71662437915802,69.06223893165588,18.824240565299988,69.06223893165588,71.17831110954285,72.96680808067322,75.24893283843994,79.98672723770142
pc_out,test_jitter0.02,0,3,HTS,graspable,93887,1.832028292119503,0.2265901267528534,92.26090908050537,2.137211337685585,92.26090908050537,95.23781538009644,96.37065529823303,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,3,HTS,all,5827837,0.8839039131999016,0.3210880756378174,88.19438219070435,2.6585666462779045,88.19438219070435,92.09131598472595,94.9264645576477,96.81640863418579,98.79831671714783
pc_out,test_jitter0.02,0,3,HTS,Mug handle,4147,8.797004073858261,0.5060049295425415,82.08343386650085,9.461318701505661,82.08343386650085,84.89150404930115,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,3,HTS,Knife handle,80725,1.7430376261472702,0.1179364025592804,96.20068073272705,0.6985373795032501,96.20068073272705,98.68553280830383,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,3,HTS,Bag handle,2990,39.577651023864746,1.7850712537765503,46.755850315093994,63.792383670806885,46.755850315093994,46.37680947780609,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,3,HTS,Cap peak,6025,16.384664177894592,0.7166281938552856,69.06223893165588,18.840503692626953,69.06223893165588,71.21519446372986,72.92531132698059,75.20151734352112,79.88715767860413
pc_out,test_jitter0.02,0,3,RBSo,graspable,93887,1.8846400082111359,0.22703896462917328,92.26090908050537,2.134324610233307,92.26090908050537,95.26029825210571,96.37464880943298,97.10442423820496,98.1083869934082
pc_out,test_jitter0.02,0,3,RBSo,all,5827837,0.8193111978471279,0.31961315870285034,88.19438219070435,2.641528658568859,88.19438219070435,92.15556383132935,94.9885368347168,96.84178233146667,98.80048036575317
pc_out,test_jitter0.02,0,3,RBSo,Mug handle,4147,8.74609649181366,0.5095028877258301,82.08343386650085,9.489066153764725,82.08343386650085,84.78435277938843,86.55816912651062,88.11574578285217,90.88717103004456
pc_out,test_jitter0.02,0,3,RBSo,Knife handle,80725,1.711174100637436,0.11741149425506592,96.20068073272705,0.6953219417482615,96.20068073272705,98.71443510055542,99.06471967697144,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,3,RBSo,Bag handle,2990,39.495649933815,1.8015371561050415,46.755850315093994,63.83787393569946,46.755850315093994,46.37680947780609,45.40133774280548,42.90492236614227,32.44147002696991
pc_out,test_jitter0.02,0,3,RBSo,Cap peak,6025,16.391588747501373,0.7200765013694763,69.06223893165588,18.836364150047302,69.06223893165588,71.21519446372986,72.92531132698059,75.17781257629395,79.85396981239319
pc_out,test_jitter0.02,0,3,ISTS,graspable,93887,1.7009977251291275,0.22470739483833313,92.26090908050537,2.086438238620758,92.26090908050537,95.27568221092224,96.42391204833984,97.1515953540802,98.1786847114563
pc_out,test_jitter0.02,0,3,ISTS,all,5827837,0.9113209322094917,0.32025763392448425,88.19438219070435,2.632548287510872,88.19438219070435,92.14143753051758,95.00636458396912,96.88761830329895,98.82323145866394
pc_out,test_jitter0.02,0,3,ISTS,Mug handle,4147,8.607245981693268,0.5007532835006714,82.08343386650085,9.607552736997604,82.08343386650085,84.81114506721497,86.46774888038635,88.0124032497406,90.83895683288574
pc_out,test_jitter0.02,0,3,ISTS,Knife handle,80725,1.6461500898003578,0.11654717475175858,96.20068073272705,0.6795438472181559,96.20068073272705,98.72957468032837,99.08175468444824,99.21957850456238,99.40043687820435
pc_out,test_jitter0.02,0,3,ISTS,Bag handle,2990,39.500612020492554,1.7718031406402588,46.755850315093994,64.48038816452026,46.755850315093994,46.41396999359131,45.52675485610962,42.666029930114746,32.24080204963684
pc_out,test_jitter0.02,0,3,ISTS,Cap peak,6025,16.46120399236679,0.716102659702301,69.06223893165588,18.982194364070892,69.06223893165588,71.19675278663635,72.8215754032135,74.964439868927,79.55526113510132
pc_out,test_jitter0.02,0,4,UNCAL,graspable,93887,2.0374447107315063,0.2317320704460144,92.26090908050537,2.1369727328419685,92.26090908050537,95.23781538009644,96.37065529823303,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,4,UNCAL,all,5827837,1.782737672328949,0.3245653808116913,88.19438219070435,2.6586439460515976,88.19438219070435,92.09280014038086,94.9276864528656,96.8212902545929,98.79869222640991
pc_out,test_jitter0.02,0,4,UNCAL,Mug handle,4147,9.57256704568863,0.5273785591125488,82.08343386650085,9.46095585823059,82.08343386650085,84.89150404930115,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,4,UNCAL,Knife handle,80725,1.2346182018518448,0.11641601473093033,96.20068073272705,0.698780594393611,96.20068073272705,98.68277907371521,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,4,UNCAL,Bag handle,2990,40.44907093048096,1.8984293937683105,46.755850315093994,63.79678249359131,46.755850315093994,46.37680947780609,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,4,UNCAL,Cap peak,6025,17.407238483428955,0.746158242225647,69.06223893165588,18.803617358207703,69.06223893165588,71.19675278663635,72.92531132698059,75.24893283843994,79.98672723770142
pc_out,test_jitter0.02,0,4,TS,graspable,93887,1.8715526908636093,0.22798828780651093,92.26090908050537,2.137310244143009,92.26090908050537,95.23781538009644,96.37598395347595,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,4,TS,all,5827837,1.1649291031062603,0.3219147026538849,88.19438219070435,2.658531814813614,88.19438219070435,92.09190607070923,94.92695927619934,96.82047963142395,98.79732131958008
pc_out,test_jitter0.02,0,4,TS,Mug handle,4147,9.03855785727501,0.5121620297431946,82.08343386650085,9.459879994392395,82.08343386650085,84.86471772193909,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,4,TS,Knife handle,80725,1.5830248594284058,0.11737498641014099,96.20068073272705,0.6986228283494711,96.20068073272705,98.68553280830383,99.06007647514343,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,4,TS,Bag handle,2990,39.846426248550415,1.8183785676956177,46.755850315093994,63.7909471988678,46.755850315093994,46.41396999359131,45.652174949645996,42.85714328289032,32.575249671936035
pc_out,test_jitter0.02,0,4,TS,Cap peak,6025,16.700147092342377,0.7251707911491394,69.06223893165588,18.830300867557526,69.06223893165588,71.19675278663635,72.92531132698059,75.1541018486023,79.88715767860413
pc_out,test_jitter0.02,0,4,HTS,graspable,93887,1.8715504556894302,0.22798840701580048,92.26090908050537,2.1369298920035362,92.26090908050537,95.23781538009644,96.37065529823303,97.10137844085693,98.1083869934082
pc_out,test_jitter0.02,0,4,HTS,all,5827837,1.1650330387055874,0.32191506028175354,88.19438219070435,2.6585305109620094,88.19438219070435,92.09190607070923,94.92695927619934,96.82047963142395,98.79732131958008
pc_out,test_jitter0.02,0,4,HTS,Mug handle,4147,9.038662165403366,0.512163519859314,82.08343386650085,9.463439881801605,82.08343386650085,84.89150404930115,86.55816912651062,88.15019130706787,90.88717103004456
pc_out,test_jitter0.02,0,4,HTS,Knife handle,80725,1.582966186106205,0.11737462133169174,96.20068073272705,0.6984246894717216,96.20068073272705,98.68553280830383,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,4,HTS,Bag handle,2990,39.846569299697876,1.8183828592300415,46.755850315093994,63.7890100479126,46.755850315093994,46.451133489608765,45.652174949645996,42.90492236614227,32.575249671936035
pc_out,test_jitter0.02,0,4,HTS,Cap peak,6025,16.700299084186554,0.7251743674278259,69.06223893165588,18.825295567512512,69.06223893165588,71.17831110954285,72.92531132698059,75.24893283843994,79.98672723770142
pc_out,test_jitter0.02,0,4,RBSo,graspable,93887,1.908629760146141,0.22827066481113434,92.26090908050537,2.1361060440540314,92.26090908050537,95.24018168449402,96.37331962585449,97.11507558822632,98.1083869934082
pc_out,test_jitter0.02,0,4,RBSo,all,5827837,1.1366186663508415,0.32098153233528137,88.19438219070435,2.648060582578182,88.19438219070435,92.15155839920044,94.95229125022888,96.82888984680176,98.79807829856873
pc_out,test_jitter0.02,0,4,RBSo,Mug handle,4147,9.002672135829926,0.5144620537757874,82.08343386650085,9.477526694536209,82.08343386650085,84.78435277938843,86.5280270576477,88.11574578285217,90.88717103004456
pc_out,test_jitter0.02,0,4,RBSo,Knife handle,80725,1.5609441325068474,0.11706512421369553,96.20068073272705,0.6970172747969627,96.20068073272705,98.68965744972229,99.06316995620728,99.20719265937805,99.38557147979736
pc_out,test_jitter0.02,0,4,RBSo,Bag handle,2990,39.807844161987305,1.8283604383468628,46.755850315093994,63.84645104408264,46.755850315093994,46.37680947780609,45.48494815826416,42.80936419963837,32.50836133956909
pc_out,test_jitter0.02,0,4,RBSo,Cap peak,6025,16.725823283195496,0.727185845375061,69.06223893165588,18.833619356155396,69.06223893165588,71.19675278663635,72.92531132698059,75.27264356613159,79.98672723770142
pc_out,test_jitter0.02,0,4,ISTS,graspable,93887,1.86357032507658,0.2278800904750824,92.26090908050537,2.126759849488735,92.26090908050537,95.2425479888916,96.37598395347595,97.11964130401611,98.11477661132812
pc_out,test_jitter0.02,0,4,ISTS,all,5827837,1.1645087972283363,0.3216567933559418,88.19438219070435,2.6531580835580826,88.19438219070435,92.10010170936584,94.93789672851562,96.831214427948,98.80449175834656
pc_out,test_jitter0.02,0,4,ISTS,Mug handle,4147,9.031398594379425,0.5118557810783386,82.08343386650085,9.456954151391983,82.08343386650085,84.83793139457703,86.55816912651062,88.15019130706787,91.03181958198547
pc_out,test_jitter0.02,0,4,ISTS,Knife handle,80725,1.579243689775467,0.11725686490535736,96.20068073272705,0.6911438889801502,96.20068073272705,98.70067238807678,99.06007647514343,99.21250343322754,99.38557147979736
pc_out,test_jitter0.02,0,4,ISTS,Bag handle,2990,39.84435200691223,1.8187224864959717,46.755850315093994,63.971662521362305,46.755850315093994,46.41396999359131,45.652174949645996,42.95269846916199,32.50836133956909
pc_out,test_jitter0.02,0,4,ISTS,Cap peak,6025,16.707848012447357,0.7251071333885193,69.06223893165588,18.90270859003067,69.06223893165588,71.15987539291382,72.92531132698059,75.0829815864563,79.62164282798767
pc_out,test_jitter0.02,1,0,UNCAL,graspable,93887,1.6974737867712975,0.2523793578147888,90.77507853507996,2.547190338373184,90.77507853507996,94.04489994049072,95.63307166099548,96.53382897377014,97.8974997997284
pc_out,test_jitter0.02,1,0,UNCAL,all,5827837,1.0329803451895714,0.3151661157608032,88.51491212844849,2.567901089787483,88.51491212844849,92.41456985473633,95.2246904373169,96.98792695999146,98.72861504554749
pc_out,test_jitter0.02,1,0,UNCAL,Mug handle,4147,10.139354318380356,0.5762142539024353,80.08198738098145,11.976375430822372,80.08198738098145,82.5341522693634,84.74984765052795,86.18670701980591,88.13886046409607
pc_out,test_jitter0.02,1,0,UNCAL,Knife handle,80725,1.95094533264637,0.1331065446138382,95.24063467979431,0.648206053301692,95.24063467979431,98.12120199203491,98.91761541366577,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,0,UNCAL,Bag handle,2990,42.96976923942566,1.8488024473190308,45.88628709316254,63.01842927932739,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,0,UNCAL,Cap peak,6025,21.481963992118835,0.8352919220924377,60.58090925216675,32.8792542219162,60.58090925216675,62.56684064865112,64.62655663490295,67.23566055297852,72.08762168884277
pc_out,test_jitter0.02,1,0,TS,graspable,93887,1.4290520921349525,0.24954237043857574,90.77507853507996,2.547207847237587,90.77507853507996,94.02596354484558,95.63174247741699,96.53382897377014,97.8974997997284
pc_out,test_jitter0.02,1,0,TS,all,5827837,0.36409911699593067,0.31357836723327637,88.51491212844849,2.567621134221554,88.51491212844849,92.41466522216797,95.22363543510437,96.98376059532166,98.72978329658508
pc_out,test_jitter0.02,1,0,TS,Mug handle,4147,9.550352394580841,0.5595614314079285,80.08198738098145,11.97383627295494,80.08198738098145,82.5341522693634,84.74984765052795,86.11781001091003,88.13886046409607
pc_out,test_jitter0.02,1,0,TS,Knife handle,80725,2.4092156440019608,0.1353626847267151,95.24063467979431,0.6476669572293758,95.24063467979431,98.13909530639648,98.91606569290161,99.27620887756348,99.75720047950745
pc_out,test_jitter0.02,1,0,TS,Bag handle,2990,42.3342764377594,1.766518235206604,45.88628709316254,63.02112936973572,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.247490763664246
pc_out,test_jitter0.02,1,0,TS,Cap peak,6025,20.613884925842285,0.8131520748138428,60.58090925216675,32.95080363750458,60.58090925216675,62.41932511329651,64.60580825805664,67.14082956314087,72.15400338172913
pc_out,test_jitter0.02,1,0,HTS,graspable,93887,1.4290520921349525,0.24954237043857574,90.77507853507996,2.547207847237587,90.77507853507996,94.02596354484558,95.63174247741699,96.53382897377014,97.8974997997284
pc_out,test_jitter0.02,1,0,HTS,all,5827837,0.36409911699593067,0.31357836723327637,88.51491212844849,2.567621134221554,88.51491212844849,92.41466522216797,95.22363543510437,96.98376059532166,98.72978329658508
pc_out,test_jitter0.02,1,0,HTS,Mug handle,4147,9.550352394580841,0.5595614314079285,80.08198738098145,11.97383627295494,80.08198738098145,82.5341522693634,84.74984765052795,86.11781001091003,88.13886046409607
pc_out,test_jitter0.02,1,0,HTS,Knife handle,80725,2.4092156440019608,0.1353626847267151,95.24063467979431,0.6476669572293758,95.24063467979431,98.13909530639648,98.91606569290161,99.27620887756348,99.75720047950745
pc_out,test_jitter0.02,1,0,HTS,Bag handle,2990,42.3342764377594,1.766518235206604,45.88628709316254,63.02112936973572,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.247490763664246
pc_out,test_jitter0.02,1,0,HTS,Cap peak,6025,20.613884925842285,0.8131520748138428,60.58090925216675,32.95080363750458,60.58090925216675,62.41932511329651,64.60580825805664,67.14082956314087,72.15400338172913
pc_out,test_jitter0.02,1,0,RBSo,graspable,93887,1.441747508943081,0.2495327740907669,90.77507853507996,2.54945270717144,90.77507853507996,94.03898119926453,95.6477165222168,96.52774333953857,97.8974997997284
pc_out,test_jitter0.02,1,0,RBSo,all,5827837,0.369493430480361,0.3135967552661896,88.51491212844849,2.566964365541935,88.51491212844849,92.45075583457947,95.21968960762024,96.97162508964539,98.72583746910095
pc_out,test_jitter0.02,1,0,RBSo,Mug handle,4147,9.641003608703613,0.5595484375953674,80.08198738098145,11.981763690710068,80.08198738098145,82.5341522693634,84.65943336486816,86.2211525440216,88.13886046409607
pc_out,test_jitter0.02,1,0,RBSo,Knife handle,80725,2.4002088233828545,0.13536272943019867,95.24063467979431,0.6488439161330462,95.24063467979431,98.11156988143921,98.89748692512512,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,0,RBSo,Bag handle,2990,42.36270487308502,1.7647881507873535,45.88628709316254,63.028717041015625,45.88628709316254,45.00185549259186,43.85451376438141,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,0,RBSo,Cap peak,6025,20.681320130825043,0.8138695955276489,60.58090925216675,32.94779658317566,60.58090925216675,62.493085861206055,64.54356908798218,67.14082956314087,72.08762168884277
pc_out,test_jitter0.02,1,0,ISTS,graspable,93887,1.4289792627096176,0.24954043328762054,90.77507853507996,2.5333434343338013,90.77507853507996,94.05436515808105,95.66103219985962,96.5307891368866,97.90815114974976
pc_out,test_jitter0.02,1,0,ISTS,all,5827837,0.36425075959414244,0.3135770857334137,88.51491212844849,2.5675540789961815,88.51491212844849,92.41474270820618,95.22368311882019,96.98505997657776,98.72981905937195
pc_out,test_jitter0.02,1,0,ISTS,Mug handle,4147,9.5502108335495,0.5595554709434509,80.08198738098145,11.99607327580452,80.08198738098145,82.45378732681274,84.8101258277893,86.15226149559021,88.13886046409607
pc_out,test_jitter0.02,1,0,ISTS,Knife handle,80725,2.4090923368930817,0.13536125421524048,95.24063467979431,0.6411748472601175,95.24063467979431,98.13909530639648,98.9300012588501,99.2832899093628,99.7596800327301
pc_out,test_jitter0.02,1,0,ISTS,Bag handle,2990,42.33423471450806,1.7664986848831177,45.88628709316254,63.29832673072815,45.88628709316254,45.00185549259186,43.89632046222687,42.14046895503998,34.247490763664246
pc_out,test_jitter0.02,1,0,ISTS,Cap peak,6025,20.614197850227356,0.8131549954414368,60.58090925216675,33.34935903549194,60.58090925216675,62.45620250701904,64.52282071113586,67.09341406822205,71.85529470443726
pc_out,test_jitter0.02,1,1,UNCAL,graspable,93887,1.6974737867712975,0.2523793578147888,90.77507853507996,2.547190338373184,90.77507853507996,94.04489994049072,95.63307166099548,96.53382897377014,97.8974997997284
pc_out,test_jitter0.02,1,1,UNCAL,all,5827837,1.0329803451895714,0.3151661157608032,88.51491212844849,2.567901089787483,88.51491212844849,92.41456985473633,95.2246904373169,96.98792695999146,98.72861504554749
pc_out,test_jitter0.02,1,1,UNCAL,Mug handle,4147,10.139354318380356,0.5762142539024353,80.08198738098145,11.976375430822372,80.08198738098145,82.5341522693634,84.74984765052795,86.18670701980591,88.13886046409607
pc_out,test_jitter0.02,1,1,UNCAL,Knife handle,80725,1.95094533264637,0.1331065446138382,95.24063467979431,0.648206053301692,95.24063467979431,98.12120199203491,98.91761541366577,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,1,UNCAL,Bag handle,2990,42.96976923942566,1.8488024473190308,45.88628709316254,63.01842927932739,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,1,UNCAL,Cap peak,6025,21.481963992118835,0.8352919220924377,60.58090925216675,32.8792542219162,60.58090925216675,62.56684064865112,64.62655663490295,67.23566055297852,72.08762168884277
pc_out,test_jitter0.02,1,1,TS,graspable,93887,1.401210017502308,0.2476302832365036,90.77507853507996,2.546825632452965,90.77507853507996,94.03898119926453,95.64105868339539,96.52013778686523,97.8974997997284
pc_out,test_jitter0.02,1,1,TS,all,5827837,0.504529569298029,0.31312206387519836,88.51491212844849,2.567601017653942,88.51491212844849,92.41397976875305,95.22355198860168,96.98569774627686,98.73026609420776
pc_out,test_jitter0.02,1,1,TS,Mug handle,4147,8.952584862709045,0.5453805327415466,80.08198738098145,11.977674067020416,80.08198738098145,82.5341522693634,84.6895694732666,86.11781001091003,88.18707466125488
pc_out,test_jitter0.02,1,1,TS,Knife handle,80725,2.870800532400608,0.13798032701015472,95.24063467979431,0.6478565279394388,95.24063467979431,98.11707735061646,98.91142249107361,99.26736354827881,99.75720047950745
pc_out,test_jitter0.02,1,1,TS,Bag handle,2990,41.55266284942627,1.6937731504440308,45.88628709316254,63.02003264427185,45.88628709316254,45.039018988609314,43.89632046222687,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,1,TS,Cap peak,6025,19.781020283699036,0.7941457629203796,60.58090925216675,32.94577598571777,60.58090925216675,62.56684064865112,64.62655663490295,67.23566055297852,72.08762168884277
pc_out,test_jitter0.02,1,1,HTS,graspable,93887,1.3469302095472813,0.2476300448179245,90.77507853507996,2.547932229936123,90.77507853507996,94.03898119926453,95.6463873386383,96.53535485267639,97.8974997997284
pc_out,test_jitter0.02,1,1,HTS,all,5827837,0.4954866599291563,0.3131901025772095,88.51491212844849,2.567041479051113,88.51491212844849,92.41426587104797,95.2233374118805,96.9858169555664,98.73098731040955
pc_out,test_jitter0.02,1,1,HTS,Mug handle,4147,9.038873016834259,0.5458328723907471,80.08198738098145,11.974785476922989,80.08198738098145,82.5341522693634,84.74984765052795,86.18670701980591,88.13886046409607
pc_out,test_jitter0.02,1,1,HTS,Knife handle,80725,2.8124265372753143,0.13766475021839142,95.24063467979431,0.64814118668437,95.24063467979431,98.11983108520508,98.91761541366577,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,1,HTS,Bag handle,2990,41.655778884887695,1.6963005065917969,45.88628709316254,63.01589012145996,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,1,HTS,Cap peak,6025,19.939380884170532,0.7968047857284546,60.58090925216675,32.94619917869568,60.58090925216675,62.52996325492859,64.64730501174927,67.16453433036804,72.08762168884277
pc_out,test_jitter0.02,1,1,RBSo,graspable,93887,1.406393013894558,0.24763190746307373,90.77507853507996,2.5472598150372505,90.77507853507996,94.03424859046936,95.62774896621704,96.521657705307,97.8974997997284
pc_out,test_jitter0.02,1,1,RBSo,all,5827837,0.4994313698261976,0.31278976798057556,88.51491212844849,2.5634052231907845,88.51491212844849,92.42902398109436,95.23298740386963,96.9900131225586,98.73088002204895
pc_out,test_jitter0.02,1,1,RBSo,Mug handle,4147,8.947280049324036,0.5458447337150574,80.08198738098145,11.980743706226349,80.08198738098145,82.5341522693634,84.74984765052795,86.11781001091003,88.23529481887817
pc_out,test_jitter0.02,1,1,RBSo,Knife handle,80725,2.863849885761738,0.13786423206329346,95.24063467979431,0.6470632273703814,95.24063467979431,98.12808632850647,98.91297221183777,99.27266836166382,99.75720047950745
pc_out,test_jitter0.02,1,1,RBSo,Bag handle,2990,41.53872728347778,1.6956063508987427,45.88628709316254,63.023388385772705,45.88628709316254,45.039018988609314,43.89632046222687,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,1,RBSo,Cap peak,6025,19.782602787017822,0.7944973707199097,60.58090925216675,32.948556542396545,60.58090925216675,62.548404932022095,64.64730501174927,67.25936532020569,71.92167639732361
pc_out,test_jitter0.02,1,1,ISTS,graspable,93887,1.2395013123750687,0.2421502321958542,90.77507853507996,2.354202978312969,90.77507853507996,94.11235451698303,95.81547379493713,96.6981589794159,98.1935977935791
pc_out,test_jitter0.02,1,1,ISTS,all,5827837,1.3716593384742737,0.31310492753982544,88.51491212844849,2.5115910917520523,88.51491212844849,92.54078269004822,95.42039036750793,97.13855981826782,98.7605333328247
pc_out,test_jitter0.02,1,1,ISTS,Mug handle,4147,8.411341905593872,0.5332844853401184,80.08198738098145,12.601105868816376,80.08198738098145,82.40021467208862,84.41832661628723,86.04891896247864,87.7531349658966
pc_out,test_jitter0.02,1,1,ISTS,Knife handle,80725,2.272525057196617,0.13315840065479279,95.24063467979431,0.6113842129707336,95.24063467979431,98.1927752494812,99.00278449058533,99.33815002441406,99.77949857711792
pc_out,test_jitter0.02,1,1,ISTS,Bag handle,2990,41.92050099372864,1.6444580554962158,45.88628709316254,65.25564193725586,45.88628709316254,44.74173188209534,43.520066142082214,41.90157651901245,33.244144916534424
pc_out,test_jitter0.02,1,1,ISTS,Cap peak,6025,20.768576860427856,0.8061555624008179,60.58090925216675,33.703139424324036,60.58090925216675,62.493085861206055,64.29460644721985,66.99857711791992,71.39064073562622
pc_out,test_jitter0.02,1,2,UNCAL,graspable,93887,1.6974737867712975,0.2523793578147888,90.77507853507996,2.547190338373184,90.77507853507996,94.04489994049072,95.63307166099548,96.53382897377014,97.8974997997284
pc_out,test_jitter0.02,1,2,UNCAL,all,5827837,1.0329803451895714,0.3151661157608032,88.51491212844849,2.567901089787483,88.51491212844849,92.41456985473633,95.2246904373169,96.98792695999146,98.72861504554749
pc_out,test_jitter0.02,1,2,UNCAL,Mug handle,4147,10.139354318380356,0.5762142539024353,80.08198738098145,11.976375430822372,80.08198738098145,82.5341522693634,84.74984765052795,86.18670701980591,88.13886046409607
pc_out,test_jitter0.02,1,2,UNCAL,Knife handle,80725,1.95094533264637,0.1331065446138382,95.24063467979431,0.648206053301692,95.24063467979431,98.12120199203491,98.91761541366577,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,2,UNCAL,Bag handle,2990,42.96976923942566,1.8488024473190308,45.88628709316254,63.01842927932739,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,2,UNCAL,Cap peak,6025,21.481963992118835,0.8352919220924377,60.58090925216675,32.8792542219162,60.58090925216675,62.56684064865112,64.62655663490295,67.23566055297852,72.08762168884277
pc_out,test_jitter0.02,1,2,TS,graspable,93887,1.3741688802838326,0.24806217849254608,90.77507853507996,2.5481771677732468,90.77507853507996,94.0295159816742,95.6397294998169,96.51861190795898,97.8974997997284
pc_out,test_jitter0.02,1,2,TS,all,5827837,0.40457332506775856,0.31314408779144287,88.51491212844849,2.5675874203443527,88.51491212844849,92.41430163383484,95.22331357002258,96.9851553440094,98.72995615005493
pc_out,test_jitter0.02,1,2,TS,Mug handle,4147,9.10644680261612,0.5489712953567505,80.08198738098145,11.97672113776207,80.08198738098145,82.5341522693634,84.74984765052795,86.11781001091003,88.13886046409607
pc_out,test_jitter0.02,1,2,TS,Knife handle,80725,2.7465486899018288,0.13724525272846222,95.24063467979431,0.6478866096585989,95.24063467979431,98.12533259391785,98.91606569290161,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,2,TS,Bag handle,2990,41.72634482383728,1.7124673128128052,45.88628709316254,63.00853490829468,45.88628709316254,45.039018988609314,43.89632046222687,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,2,TS,Cap peak,6025,20.00131607055664,0.7989757657051086,60.58090925216675,32.94091820716858,60.58090925216675,62.56684064865112,64.62655663490295,67.23566055297852,72.08762168884277
pc_out,test_jitter0.02,1,2,HTS,graspable,93887,1.3741238042712212,0.24806223809719086,90.77507853507996,2.547158859670162,90.77507853507996,94.05081868171692,95.64105868339539,96.52470350265503,97.8974997997284
pc_out,test_jitter0.02,1,2,HTS,all,5827837,0.4045629408210516,0.31314414739608765,88.51491212844849,2.567586675286293,88.51491212844849,92.41430163383484,95.22331357002258,96.98513150215149,98.7299919128418
pc_out,test_jitter0.02,1,2,HTS,Mug handle,4147,9.106533229351044,0.5489721298217773,80.08198738098145,11.976105719804764,80.08198738098145,82.50736594200134,84.77998971939087,86.18670701980591,88.13886046409607
pc_out,test_jitter0.02,1,2,HTS,Knife handle,80725,2.746487222611904,0.13724493980407715,95.24063467979431,0.6477816961705685,95.24063467979431,98.12670946121216,98.91606569290161,99.27974939346313,99.75720047950745
pc_out,test_jitter0.02,1,2,HTS,Bag handle,2990,41.726452112197876,1.7124714851379395,45.88628709316254,63.007134199142456,45.88628709316254,45.039018988609314,43.85451376438141,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,2,HTS,Cap peak,6025,20.00146210193634,0.7989785075187683,60.58090925216675,32.95346200466156,60.58090925216675,62.56684064865112,64.48132991790771,67.23566055297852,72.05443382263184
pc_out,test_jitter0.02,1,2,RBSo,graspable,93887,1.3835608027875423,0.24809491634368896,90.77507853507996,2.5463180616497993,90.77507853507996,94.0531849861145,95.64105868339539,96.53382897377014,97.8974997997284
pc_out,test_jitter0.02,1,2,RBSo,all,5827837,0.3790849819779396,0.3124791979789734,88.51491212844849,2.5592494755983353,88.51491212844849,92.44804978370667,95.24624347686768,96.99336886405945,98.73091578483582
pc_out,test_jitter0.02,1,2,RBSo,Mug handle,4147,9.100502729415894,0.5501033067703247,80.08198738098145,11.99159324169159,80.08198738098145,82.45378732681274,84.6895694732666,86.18670701980591,88.13886046409607
pc_out,test_jitter0.02,1,2,RBSo,Knife handle,80725,2.727850154042244,0.1369839310646057,95.24063467979431,0.6465712562203407,95.24063467979431,98.12808632850647,98.92380833625793,99.26913380622864,99.75720047950745
pc_out,test_jitter0.02,1,2,RBSo,Bag handle,2990,41.70316457748413,1.7170747518539429,45.88628709316254,63.049834966659546,45.88628709316254,45.00185549259186,43.77090334892273,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,2,RBSo,Cap peak,6025,20.012685656547546,0.7999218702316284,60.58090925216675,32.95893669128418,60.58090925216675,62.41932511329651,64.56431746482849,67.21194982528687,71.88848853111267
pc_out,test_jitter0.02,1,2,ISTS,graspable,93887,1.3739137910306454,0.24805928766727448,90.77507853507996,2.531307563185692,90.77507853507996,94.05673742294312,95.66236138343811,96.54144048690796,97.9060173034668
pc_out,test_jitter0.02,1,2,ISTS,all,5827837,0.4051854833960533,0.3131429851055145,88.51491212844849,2.5675198063254356,88.51491212844849,92.41432547569275,95.22342085838318,96.98535203933716,98.73077869415283
pc_out,test_jitter0.02,1,2,ISTS,Mug handle,4147,9.106247127056122,0.5489645600318909,80.08198738098145,12.017450481653214,80.08198738098145,82.45378732681274,84.77998971939087,86.15226149559021,88.13886046409607
pc_out,test_jitter0.02,1,2,ISTS,Knife handle,80725,2.746308594942093,0.13724303245544434,95.24063467979431,0.6411153823137283,95.24063467979431,98.13909530639648,98.9300012588501,99.2832899093628,99.75720047950745
pc_out,test_jitter0.02,1,2,ISTS,Bag handle,2990,41.72638952732086,1.7124431133270264,45.88628709316254,63.32181096076965,45.88628709316254,45.00185549259186,43.89632046222687,42.14046895503998,34.247490763664246
pc_out,test_jitter0.02,1,2,ISTS,Cap peak,6025,20.001748204231262,0.7989773750305176,60.58090925216675,33.220550417900085,60.58090925216675,62.493085861206055,64.56431746482849,67.11711883544922,71.95486426353455
pc_out,test_jitter0.02,1,3,UNCAL,graspable,93887,1.6974737867712975,0.2523793578147888,90.77507853507996,2.547190338373184,90.77507853507996,94.04489994049072,95.63307166099548,96.53382897377014,97.8974997997284
pc_out,test_jitter0.02,1,3,UNCAL,all,5827837,1.0329803451895714,0.3151661157608032,88.51491212844849,2.567901089787483,88.51491212844849,92.41456985473633,95.2246904373169,96.98792695999146,98.72861504554749
pc_out,test_jitter0.02,1,3,UNCAL,Mug handle,4147,10.139354318380356,0.5762142539024353,80.08198738098145,11.976375430822372,80.08198738098145,82.5341522693634,84.74984765052795,86.18670701980591,88.13886046409607
pc_out,test_jitter0.02,1,3,UNCAL,Knife handle,80725,1.95094533264637,0.1331065446138382,95.24063467979431,0.648206053301692,95.24063467979431,98.12120199203491,98.91761541366577,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,3,UNCAL,Bag handle,2990,42.96976923942566,1.8488024473190308,45.88628709316254,63.01842927932739,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,3,UNCAL,Cap peak,6025,21.481963992118835,0.8352919220924377,60.58090925216675,32.8792542219162,60.58090925216675,62.56684064865112,64.62655663490295,67.23566055297852,72.08762168884277
pc_out,test_jitter0.02,1,3,TS,graspable,93887,1.4608701691031456,0.24664302170276642,90.77507853507996,2.5474611669778824,90.77507853507996,94.04489994049072,95.62907814979553,96.51709198951721,97.8974997997284
pc_out,test_jitter0.02,1,3,TS,all,5827837,0.9589370340108871,0.31347009539604187,88.51491212844849,2.5677869096398354,88.51491212844849,92.41241812705994,95.2233612537384,96.9851553440094,98.72930645942688
pc_out,test_jitter0.02,1,3,TS,Mug handle,4147,8.484213799238205,0.5352798700332642,80.08198738098145,11.971601098775864,80.08198738098145,82.40021467208862,84.74984765052795,86.15226149559021,88.13886046409607
pc_out,test_jitter0.02,1,3,TS,Knife handle,80725,3.2523807138204575,0.1403626799583435,95.24063467979431,0.6477002985775471,95.24063467979431,98.11707735061646,98.92071485519409,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,3,TS,Bag handle,2990,41.02584719657898,1.6400073766708374,45.88628709316254,63.014596700668335,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.31437909603119
pc_out,test_jitter0.02,1,3,TS,Cap peak,6025,19.12168562412262,0.7804762125015259,60.58090925216675,32.94453024864197,60.58090925216675,62.548404932022095,64.5850658416748,67.14082956314087,71.85529470443726
pc_out,test_jitter0.02,1,3,HTS,graspable,93887,1.4608701691031456,0.24664302170276642,90.77507853507996,2.5474611669778824,90.77507853507996,94.04489994049072,95.62907814979553,96.51709198951721,97.8974997997284
pc_out,test_jitter0.02,1,3,HTS,all,5827837,0.9589370340108871,0.31347009539604187,88.51491212844849,2.5677869096398354,88.51491212844849,92.41241812705994,95.2233612537384,96.9851553440094,98.72930645942688
pc_out,test_jitter0.02,1,3,HTS,Mug handle,4147,8.484213799238205,0.5352798700332642,80.08198738098145,11.971601098775864,80.08198738098145,82.40021467208862,84.74984765052795,86.15226149559021,88.13886046409607
pc_out,test_jitter0.02,1,3,HTS,Knife handle,80725,3.2523807138204575,0.1403626799583435,95.24063467979431,0.6477002985775471,95.24063467979431,98.11707735061646,98.92071485519409,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,3,HTS,Bag handle,2990,41.02584719657898,1.6400073766708374,45.88628709316254,63.014596700668335,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.31437909603119
pc_out,test_jitter0.02,1,3,HTS,Cap peak,6025,19.12168562412262,0.7804762125015259,60.58090925216675,32.94453024864197,60.58090925216675,62.548404932022095,64.5850658416748,67.14082956314087,71.85529470443726
pc_out,test_jitter0.02,1,3,RBSo,graspable,93887,1.4296336099505424,0.24664521217346191,90.77507853507996,2.5503037497401237,90.77507853507996,94.05081868171692,95.63174247741699,96.51557207107544,97.8974997997284
pc_out,test_jitter0.02,1,3,RBSo,all,5827837,0.9828763082623482,0.31344568729400635,88.51491212844849,2.566743642091751,88.51491212844849,92.46907830238342,95.21098136901855,96.95939421653748,98.72374534606934
pc_out,test_jitter0.02,1,3,RBSo,Mug handle,4147,8.45586359500885,0.5355421900749207,80.08198738098145,11.98824942111969,80.08198738098145,82.48057961463928,84.59915518760681,86.08336448669434,88.13886046409607
pc_out,test_jitter0.02,1,3,RBSo,Knife handle,80725,3.2344482839107513,0.14031179249286652,95.24063467979431,0.6491451058536768,95.24063467979431,98.12257885932922,98.9067792892456,99.26736354827881,99.75720047950745
pc_out,test_jitter0.02,1,3,RBSo,Bag handle,2990,41.02562665939331,1.6386440992355347,45.88628709316254,63.01351189613342,45.88628709316254,44.890373945236206,43.77090334892273,42.18824803829193,34.5150500535965
pc_out,test_jitter0.02,1,3,RBSo,Cap peak,6025,19.223198294639587,0.7816880941390991,60.58090925216675,32.99766182899475,60.58090925216675,62.52996325492859,64.48132991790771,67.23566055297852,71.98805212974548
pc_out,test_jitter0.02,1,3,ISTS,graspable,93887,1.4607226476073265,0.2466396689414978,90.77507853507996,2.530173771083355,90.77507853507996,94.06620264053345,95.66769003868103,96.55513167381287,97.89962768554688
pc_out,test_jitter0.02,1,3,ISTS,all,5827837,0.9591828100383282,0.3134697675704956,88.51491212844849,2.5677483528852463,88.51491212844849,92.4124538898468,95.22344470024109,96.98525667190552,98.72944355010986
pc_out,test_jitter0.02,1,3,ISTS,Mug handle,4147,8.483824878931046,0.5352749228477478,80.08198738098145,12.041609734296799,80.08198738098145,82.45378732681274,84.77998971939087,86.15226149559021,88.13886046409607
pc_out,test_jitter0.02,1,3,ISTS,Knife handle,80725,3.252137079834938,0.14036041498184204,95.24063467979431,0.641601113602519,95.24063467979431,98.14322590827942,98.93310070037842,99.2832899093628,99.75720047950745
pc_out,test_jitter0.02,1,3,ISTS,Bag handle,2990,41.02570414543152,1.6399893760681152,45.88628709316254,63.328903913497925,45.88628709316254,45.00185549259186,43.89632046222687,42.14046895503998,34.38127040863037
pc_out,test_jitter0.02,1,3,ISTS,Cap peak,6025,19.121676683425903,0.7804666757583618,60.58090925216675,33.04128348827362,60.58090925216675,62.51152157783508,64.60580825805664,67.23566055297852,71.98805212974548
pc_out,test_jitter0.02,1,4,UNCAL,graspable,93887,1.6974737867712975,0.2523793578147888,90.77507853507996,2.547190338373184,90.77507853507996,94.04489994049072,95.63307166099548,96.53382897377014,97.8974997997284
pc_out,test_jitter0.02,1,4,UNCAL,all,5827837,1.0329803451895714,0.3151661157608032,88.51491212844849,2.567901089787483,88.51491212844849,92.41456985473633,95.2246904373169,96.98792695999146,98.72861504554749
pc_out,test_jitter0.02,1,4,UNCAL,Mug handle,4147,10.139354318380356,0.5762142539024353,80.08198738098145,11.976375430822372,80.08198738098145,82.5341522693634,84.74984765052795,86.18670701980591,88.13886046409607
pc_out,test_jitter0.02,1,4,UNCAL,Knife handle,80725,1.95094533264637,0.1331065446138382,95.24063467979431,0.648206053301692,95.24063467979431,98.12120199203491,98.91761541366577,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,4,UNCAL,Bag handle,2990,42.96976923942566,1.8488024473190308,45.88628709316254,63.01842927932739,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.1806024312973
pc_out,test_jitter0.02,1,4,UNCAL,Cap peak,6025,21.481963992118835,0.8352919220924377,60.58090925216675,32.8792542219162,60.58090925216675,62.56684064865112,64.62655663490295,67.23566055297852,72.08762168884277
pc_out,test_jitter0.02,1,4,TS,graspable,93887,1.43541619181633,0.24687150120735168,90.77507853507996,2.548225037753582,90.77507853507996,94.04016733169556,95.6463873386383,96.5034008026123,97.8974997997284
pc_out,test_jitter0.02,1,4,TS,all,5827837,0.8223290555179119,0.3133121132850647,88.51491212844849,2.567710168659687,88.51491212844849,92.41170883178711,95.22269368171692,96.9852089881897,98.72947335243225
pc_out,test_jitter0.02,1,4,TS,Mug handle,4147,8.615189790725708,0.5379844307899475,80.08198738098145,11.976837366819382,80.08198738098145,82.45378732681274,84.8101258277893,86.15226149559021,88.13886046409607
pc_out,test_jitter0.02,1,4,TS,Knife handle,80725,3.145163878798485,0.13967518508434296,95.24063467979431,0.6480075884610415,95.24063467979431,98.12395572662354,98.91761541366577,99.27443861961365,99.75720047950745
pc_out,test_jitter0.02,1,4,TS,Bag handle,2990,41.17288589477539,1.6545886993408203,45.88628709316254,63.01524043083191,45.88628709316254,45.039018988609314,43.979933857917786,42.18824803829193,34.38127040863037
pc_out,test_jitter0.02,1,4,TS,Cap peak,6025,19.304387271404266,0.7841497659683228,60.58090925216675,32.972902059555054,60.58090925216675,62.51152157783508,64.4605815410614,67.16453433036804,72.05443382263184
pc_out,test_jitter0.02,1,4,HTS,graspable,93887,1.4353398233652115,0.2468714863061905,90.77507853507996,2.547193691134453,90.77507853507996,94.0531849861145,95.64105868339539,96.53535485267639,97.8974997997284
pc_out,test_jitter0.02,1,4,HTS,all,5827837,0.8222279138863087,0.3133121132850647,88.51491212844849,2.5677090510725975,88.51491212844849,92.41172671318054,95.22247910499573,96.9852089881897,98.72947335243225
pc_out,test_jitter0.02,1,4,HTS,Mug handle,4147,8.615320175886154,0.5379855036735535,80.08198738098145,11.976369470357895,80.08198738098145,82.5341522693634,84.71971154212952,86.18670701980591,88.13886046409607
pc_out,test_jitter0.02,1,4,HTS,Knife handle,80725,3.145073354244232,0.13967463374137878,95.24063467979431,0.6477319169789553,95.24063467979431,98.12257885932922,98.91761541366577,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,4,HTS,Bag handle,2990,41.17304086685181,1.6545946598052979,45.88628709316254,63.011908531188965,45.88628709316254,45.039018988609314,43.93812716007233,42.18824803829193,34.247490763664246
pc_out,test_jitter0.02,1,4,HTS,Cap peak,6025,19.304615259170532,0.7841535806655884,60.58090925216675,32.9586923122406,60.58090925216675,62.56684064865112,64.52282071113586,67.11711883544922,71.98805212974548
pc_out,test_jitter0.02,1,4,RBSo,graspable,93887,1.439397968351841,0.2468627244234085,90.77507853507996,2.5468170642852783,90.77507853507996,94.03306841850281,95.65437436103821,96.5307891368866,97.8974997997284
pc_out,test_jitter0.02,1,4,RBSo,all,5827837,0.8343307301402092,0.31305214762687683,88.51491212844849,2.564251609146595,88.51491212844849,92.42885112762451,95.23279666900635,96.9883918762207,98.72971773147583
pc_out,test_jitter0.02,1,4,RBSo,Mug handle,4147,8.609360456466675,0.5383070707321167,80.08198738098145,11.981887370347977,80.08198738098145,82.50736594200134,84.65943336486816,86.08336448669434,88.13886046409607
pc_out,test_jitter0.02,1,4,RBSo,Knife handle,80725,3.1406834721565247,0.1395871341228485,95.24063467979431,0.6471169181168079,95.24063467979431,98.12533259391785,98.90987277030945,99.27089810371399,99.75720047950745
pc_out,test_jitter0.02,1,4,RBSo,Bag handle,2990,41.16003215312958,1.6558096408843994,45.88628709316254,63.027411699295044,45.88628709316254,45.039018988609314,43.89632046222687,42.18824803829193,34.247490763664246
pc_out,test_jitter0.02,1,4,RBSo,Cap peak,6025,19.30341124534607,0.7843647599220276,60.58090925216675,32.94519782066345,60.58090925216675,62.51152157783508,64.64730501174927,67.14082956314087,72.05443382263184
pc_out,test_jitter0.02,1,4,ISTS,graspable,93887,1.435172464698553,0.2468690276145935,90.77507853507996,2.5312254205346107,90.77507853507996,94.05555129051208,95.6636905670166,96.54600620269775,97.90176153182983
pc_out,test_jitter0.02,1,4,ISTS,all,5827837,0.8224939927458763,0.31331196427345276,88.51491212844849,2.5676721706986427,88.51491212844849,92.41176843643188,95.22282481193542,96.98523283004761,98.72944355010986
pc_out,test_jitter0.02,1,4,ISTS,Mug handle,4147,8.614996820688248,0.5379784107208252,80.08198738098145,12.029161304235458,80.08198738098145,82.42700099945068,84.8101258277893,86.15226149559021,88.13886046409607
pc_out,test_jitter0.02,1,4,ISTS,Knife handle,80725,3.144969418644905,0.13967348635196686,95.24063467979431,0.6415292620658875,95.24063467979431,98.1404721736908,98.93155097961426,99.28506016731262,99.75720047950745
pc_out,test_jitter0.02,1,4,ISTS,Bag handle,2990,41.17290675640106,1.6545631885528564,45.88628709316254,63.33997845649719,45.88628709316254,45.00185549259186,43.89632046222687,42.14046895503998,34.31437909603119
pc_out,test_jitter0.02,1,4,ISTS,Cap peak,6025,19.30474042892456,0.7841507196426392,60.58090925216675,33.24668109416962,60.58090925216675,62.51152157783508,64.54356908798218,67.11711883544922,71.88848853111267
pc_out,test_jitter0.02,2,0,UNCAL,graspable,93887,5.998653545975685,0.37349873781204224,85.13425588607788,4.638209566473961,85.13425588607788,88.58448266983032,91.32339358329773,93.42219233512878,96.56612277030945
pc_out,test_jitter0.02,2,0,UNCAL,all,5827837,1.314572524279356,0.3114013671875,88.58293294906616,2.541707828640938,88.58293294906616,92.47397780418396,95.21216154098511,96.96189761161804,98.76139163970947
pc_out,test_jitter0.02,2,0,UNCAL,Mug handle,4147,9.364588558673859,0.6063275933265686,80.73306083679199,16.954781115055084,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,0,UNCAL,Knife handle,80725,2.278679609298706,0.2256678193807602,89.80737328529358,1.7513787373900414,89.80737328529358,93.69743466377258,96.5654969215393,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,0,UNCAL,Bag handle,2990,47.409242391586304,1.9942431449890137,42.10702180862427,64.00483250617981,42.10702180862427,40.5425488948822,39.21404778957367,38.222646713256836,31.906354427337646
pc_out,test_jitter0.02,2,0,UNCAL,Cap peak,6025,33.83348286151886,1.3896116018295288,46.904563903808594,69.99990940093994,46.904563903808594,46.96662127971649,46.16182744503021,44.54717934131622,36.574843525886536
pc_out,test_jitter0.02,2,0,TS,graspable,93887,5.614479258656502,0.3672071397304535,85.13425588607788,4.639473184943199,85.13425588607788,88.57264518737793,91.31540656089783,93.41610670089722,96.56612277030945
pc_out,test_jitter0.02,2,0,TS,all,5827837,0.8081914857029915,0.30994898080825806,88.58293294906616,2.542278915643692,88.58293294906616,92.4735426902771,95.2102541923523,96.959787607193,98.75929951667786
pc_out,test_jitter0.02,2,0,TS,Mug handle,4147,8.93823578953743,0.5926703214645386,80.73306083679199,16.949135065078735,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,0,TS,Knife handle,80725,1.9229304045438766,0.2245127409696579,89.80737328529358,1.752167008817196,89.80737328529358,93.69743466377258,96.5438187122345,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,0,TS,Bag handle,2990,46.91583812236786,1.9250051975250244,42.10702180862427,64.00266289710999,42.10702180862427,40.505388379096985,39.25585150718689,38.222646713256836,31.906354427337646
pc_out,test_jitter0.02,2,0,TS,Cap peak,6025,33.19811224937439,1.3508079051971436,46.904563903808594,70.04576921463013,46.904563903808594,46.96662127971649,45.99585235118866,44.286394119262695,36.50846481323242
pc_out,test_jitter0.02,2,0,HTS,graspable,93887,5.614479258656502,0.3672071397304535,85.13425588607788,4.639473184943199,85.13425588607788,88.57264518737793,91.31540656089783,93.41610670089722,96.56612277030945
pc_out,test_jitter0.02,2,0,HTS,all,5827837,0.8081914857029915,0.30994898080825806,88.58293294906616,2.542278915643692,88.58293294906616,92.4735426902771,95.2102541923523,96.959787607193,98.75929951667786
pc_out,test_jitter0.02,2,0,HTS,Mug handle,4147,8.93823578953743,0.5926703214645386,80.73306083679199,16.949135065078735,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,0,HTS,Knife handle,80725,1.9229304045438766,0.2245127409696579,89.80737328529358,1.752167008817196,89.80737328529358,93.69743466377258,96.5438187122345,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,0,HTS,Bag handle,2990,46.91583812236786,1.9250051975250244,42.10702180862427,64.00266289710999,42.10702180862427,40.505388379096985,39.25585150718689,38.222646713256836,31.906354427337646
pc_out,test_jitter0.02,2,0,HTS,Cap peak,6025,33.19811224937439,1.3508079051971436,46.904563903808594,70.04576921463013,46.904563903808594,46.96662127971649,45.99585235118866,44.286394119262695,36.50846481323242
pc_out,test_jitter0.02,2,0,RBSo,graspable,93887,5.600138008594513,0.3679458498954773,85.13425588607788,4.637684300541878,85.13425588607788,88.59631419181824,91.33803844451904,93.42219233512878,96.55547142028809
pc_out,test_jitter0.02,2,0,RBSo,all,5827837,0.7541833911091089,0.3088642954826355,88.58293294906616,2.5283854454755783,88.58293294906616,92.52764582633972,95.25718688964844,96.98177576065063,98.76166582107544
pc_out,test_jitter0.02,2,0,RBSo,Mug handle,4147,9.198401123285294,0.5957598686218262,80.73306083679199,16.974514722824097,80.73306083679199,82.74846076965332,83.99638533592224,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,0,RBSo,Knife handle,80725,1.914445124566555,0.22433339059352875,89.80737328529358,1.749434508383274,89.80737328529358,93.70431900024414,96.56394720077515,98.30820560455322,99.61845874786377
pc_out,test_jitter0.02,2,0,RBSo,Bag handle,2990,46.849748492240906,1.9376031160354614,42.10702180862427,64.05490040779114,42.10702180862427,40.43106436729431,38.963210582733154,38.17486763000488,31.906354427337646
pc_out,test_jitter0.02,2,0,RBSo,Cap peak,6025,33.15688967704773,1.3563435077667236,46.904563903808594,70.0182318687439,46.904563903808594,46.96662127971649,45.95435857772827,44.33380961418152,36.64122223854065
pc_out,test_jitter0.02,2,0,ISTS,graspable,93887,5.661141872406006,0.367184579372406,85.13425588607788,4.617578163743019,85.13425588607788,88.60933184623718,91.33138060569763,93.44501495361328,96.58103585243225
pc_out,test_jitter0.02,2,0,ISTS,all,5827837,0.8822299540042877,0.30826351046562195,88.58293294906616,2.5017764419317245,88.58293294906616,92.53069758415222,95.31181454658508,97.0539927482605,98.80236983299255
pc_out,test_jitter0.02,2,0,ISTS,Mug handle,4147,8.945553004741669,0.5922966003417969,80.73306083679199,16.884276270866394,80.73306083679199,82.74846076965332,84.11693572998047,84.67103242874146,86.64416670799255
pc_out,test_jitter0.02,2,0,ISTS,Knife handle,80725,1.9636338576674461,0.22390255331993103,89.80737328529358,1.7390904948115349,89.80737328529358,93.6988115310669,96.5794324874878,98.33828806877136,99.62341785430908
pc_out,test_jitter0.02,2,0,ISTS,Bag handle,2990,46.92762494087219,1.9350184202194214,42.10702180862427,64.11857008934021,42.10702180862427,40.393903851509094,38.921403884887695,37.935978174209595,32.107022404670715
pc_out,test_jitter0.02,2,0,ISTS,Cap peak,6025,33.33432972431183,1.3539196252822876,46.904563903808594,70.204097032547,46.904563903808594,46.96662127971649,45.91286480426788,44.14414465427399,36.574843525886536
pc_out,test_jitter0.02,2,1,UNCAL,graspable,93887,5.998653545975685,0.37349873781204224,85.13425588607788,4.638209566473961,85.13425588607788,88.58448266983032,91.32339358329773,93.42219233512878,96.56612277030945
pc_out,test_jitter0.02,2,1,UNCAL,all,5827837,1.314572524279356,0.3114013671875,88.58293294906616,2.541707828640938,88.58293294906616,92.47397780418396,95.21216154098511,96.96189761161804,98.76139163970947
pc_out,test_jitter0.02,2,1,UNCAL,Mug handle,4147,9.364588558673859,0.6063275933265686,80.73306083679199,16.954781115055084,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,1,UNCAL,Knife handle,80725,2.278679609298706,0.2256678193807602,89.80737328529358,1.7513787373900414,89.80737328529358,93.69743466377258,96.5654969215393,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,1,UNCAL,Bag handle,2990,47.409242391586304,1.9942431449890137,42.10702180862427,64.00483250617981,42.10702180862427,40.5425488948822,39.21404778957367,38.222646713256836,31.906354427337646
pc_out,test_jitter0.02,2,1,UNCAL,Cap peak,6025,33.83348286151886,1.3896116018295288,46.904563903808594,69.99990940093994,46.904563903808594,46.96662127971649,46.16182744503021,44.54717934131622,36.574843525886536
pc_out,test_jitter0.02,2,1,TS,graspable,93887,4.908662661910057,0.3577815592288971,85.13425588607788,4.637543857097626,85.13425588607788,88.6069655418396,91.33936762809753,93.41914653778076,96.54056429862976
pc_out,test_jitter0.02,2,1,TS,all,5827837,0.400418508797884,0.3089759349822998,88.58293294906616,2.5436492636799812,88.58293294906616,92.47411489486694,95.20853757858276,96.95716500282288,98.75637888908386
pc_out,test_jitter0.02,2,1,TS,Mug handle,4147,8.360625803470612,0.5713735222816467,80.73306083679199,16.954851150512695,80.73306083679199,82.72166848182678,84.17721390724182,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,1,TS,Knife handle,80725,1.6882004216313362,0.22348444163799286,89.80737328529358,1.7500445246696472,89.80737328529358,93.69606375694275,96.5654969215393,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,1,TS,Bag handle,2990,46.01731300354004,1.8125114440917969,42.10702180862427,64.00032043457031,42.10702180862427,40.5425488948822,39.17224109172821,38.222646713256836,31.839463114738464
pc_out,test_jitter0.02,2,1,TS,Cap peak,6025,32.07930028438568,1.288193702697754,46.904563903808594,70.0534999370575,46.904563903808594,46.96662127971649,46.18257284164429,44.54717934131622,36.574843525886536
pc_out,test_jitter0.02,2,1,HTS,graspable,93887,4.908662661910057,0.3577815592288971,85.13425588607788,4.637543857097626,85.13425588607788,88.6069655418396,91.33936762809753,93.41914653778076,96.54056429862976
pc_out,test_jitter0.02,2,1,HTS,all,5827837,0.400418508797884,0.3089759349822998,88.58293294906616,2.5436492636799812,88.58293294906616,92.47411489486694,95.20853757858276,96.95716500282288,98.75637888908386
pc_out,test_jitter0.02,2,1,HTS,Mug handle,4147,8.360625803470612,0.5713735222816467,80.73306083679199,16.954851150512695,80.73306083679199,82.72166848182678,84.17721390724182,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,1,HTS,Knife handle,80725,1.6882004216313362,0.22348444163799286,89.80737328529358,1.7500445246696472,89.80737328529358,93.69606375694275,96.5654969215393,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,1,HTS,Bag handle,2990,46.01731300354004,1.8125114440917969,42.10702180862427,64.00032043457031,42.10702180862427,40.5425488948822,39.17224109172821,38.222646713256836,31.839463114738464
pc_out,test_jitter0.02,2,1,HTS,Cap peak,6025,32.07930028438568,1.288193702697754,46.904563903808594,70.0534999370575,46.904563903808594,46.96662127971649,46.18257284164429,44.54717934131622,36.574843525886536
pc_out,test_jitter0.02,2,1,RBSo,graspable,93887,4.951038956642151,0.3578871786594391,85.13425588607788,4.644083231687546,85.13425588607788,88.5868489742279,91.33138060569763,93.4084951877594,96.56612277030945
pc_out,test_jitter0.02,2,1,RBSo,all,5827837,0.39925980381667614,0.3094354569911957,88.58293294906616,2.55025215446949,88.58293294906616,92.49317646026611,95.17154097557068,96.92228436470032,98.74913692474365
pc_out,test_jitter0.02,2,1,RBSo,Mug handle,4147,8.28854963183403,0.5708667039871216,80.73306083679199,16.96425825357437,80.73306083679199,82.72166848182678,84.11693572998047,84.73992943763733,86.25843524932861
pc_out,test_jitter0.02,2,1,RBSo,Knife handle,80725,1.755451038479805,0.22392357885837555,89.80737328529358,1.7546037212014198,89.80737328529358,93.70431900024414,96.54226899147034,98.30289483070374,99.61845874786377
pc_out,test_jitter0.02,2,1,RBSo,Bag handle,2990,46.14607095718384,1.808536171913147,42.10702180862427,64.02537822723389,42.10702180862427,40.393903851509094,39.13043439388275,38.12709152698517,31.839463114738464
pc_out,test_jitter0.02,2,1,RBSo,Cap peak,6025,32.21346735954285,1.2862763404846191,46.904563903808594,70.10671496391296,46.904563903808594,46.96662127971649,45.871371030807495,44.23897862434387,36.44208610057831
pc_out,test_jitter0.02,2,1,ISTS,graspable,93887,4.9216389656066895,0.3575383722782135,85.13425588607788,4.618778824806213,85.13425588607788,88.59750032424927,91.33005142211914,93.43436360359192,96.57890796661377
pc_out,test_jitter0.02,2,1,ISTS,all,5827837,0.43520028702914715,0.3089466392993927,88.58293294906616,2.541319839656353,88.58293294906616,92.47710704803467,95.21868228912354,96.96311950683594,98.75905513763428
pc_out,test_jitter0.02,2,1,ISTS,Mug handle,4147,8.320501446723938,0.5704085230827332,80.73306083679199,17.034976184368134,80.73306083679199,82.77524709701538,84.14707779884338,84.63658690452576,86.40308380126953
pc_out,test_jitter0.02,2,1,ISTS,Knife handle,80725,1.704057864844799,0.22349029779434204,89.80737328529358,1.7473464831709862,89.80737328529358,93.7001883983612,96.55775427818298,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,1,ISTS,Bag handle,2990,46.00016474723816,1.8091275691986084,42.10702180862427,64.19432163238525,42.10702180862427,40.43106436729431,39.21404778957367,38.222646713256836,31.97324275970459
pc_out,test_jitter0.02,2,1,ISTS,Cap peak,6025,32.08705186843872,1.286668300628662,46.904563903808594,70.19112706184387,46.904563903808594,46.98506295681,45.975103974342346,44.19156014919281,36.44208610057831
pc_out,test_jitter0.02,2,2,UNCAL,graspable,93887,5.998653545975685,0.37349873781204224,85.13425588607788,4.638209566473961,85.13425588607788,88.58448266983032,91.32339358329773,93.42219233512878,96.56612277030945
pc_out,test_jitter0.02,2,2,UNCAL,all,5827837,1.314572524279356,0.3114013671875,88.58293294906616,2.541707828640938,88.58293294906616,92.47397780418396,95.21216154098511,96.96189761161804,98.76139163970947
pc_out,test_jitter0.02,2,2,UNCAL,Mug handle,4147,9.364588558673859,0.6063275933265686,80.73306083679199,16.954781115055084,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,2,UNCAL,Knife handle,80725,2.278679609298706,0.2256678193807602,89.80737328529358,1.7513787373900414,89.80737328529358,93.69743466377258,96.5654969215393,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,2,UNCAL,Bag handle,2990,47.409242391586304,1.9942431449890137,42.10702180862427,64.00483250617981,42.10702180862427,40.5425488948822,39.21404778957367,38.222646713256836,31.906354427337646
pc_out,test_jitter0.02,2,2,UNCAL,Cap peak,6025,33.83348286151886,1.3896116018295288,46.904563903808594,69.99990940093994,46.904563903808594,46.96662127971649,46.16182744503021,44.54717934131622,36.574843525886536
pc_out,test_jitter0.02,2,2,TS,graspable,93887,5.293054133653641,0.36259812116622925,85.13425588607788,4.6388890594244,85.13425588607788,88.57264518737793,91.32738709449768,93.42219233512878,96.56612277030945
pc_out,test_jitter0.02,2,2,TS,all,5827837,0.3809449030086398,0.30925244092941284,88.58293294906616,2.5428596884012222,88.58293294906616,92.4731969833374,95.20954489707947,96.96076512336731,98.75789284706116
pc_out,test_jitter0.02,2,2,TS,Mug handle,4147,8.64236056804657,0.5824101567268372,80.73306083679199,16.952495276927948,80.73306083679199,82.77524709701538,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,2,TS,Knife handle,80725,1.721094362437725,0.2238815277814865,89.80737328529358,1.751505397260189,89.80737328529358,93.68917942047119,96.57168984413147,98.30466508865356,99.61845874786377
pc_out,test_jitter0.02,2,2,TS,Bag handle,2990,46.50530219078064,1.8715946674346924,42.10702180862427,64.00796175003052,42.10702180862427,40.505388379096985,39.25585150718689,38.222646713256836,31.906354427337646
pc_out,test_jitter0.02,2,2,TS,Cap peak,6025,32.68100619316101,1.321010708808899,46.904563903808594,70.04993557929993,46.904563903808594,46.96662127971649,45.93361020088196,44.570887088775635,36.44208610057831
pc_out,test_jitter0.02,2,2,HTS,graspable,93887,5.293019488453865,0.36259782314300537,85.13425588607788,4.640465974807739,85.13425588607788,88.58211636543274,91.3407027721405,93.41914653778076,96.56612277030945
pc_out,test_jitter0.02,2,2,HTS,all,5827837,0.38090203888714314,0.30925241112709045,88.58293294906616,2.542860247194767,88.58293294906616,92.47313737869263,95.20956873893738,96.96076512336731,98.75789284706116
pc_out,test_jitter0.02,2,2,HTS,Mug handle,4147,8.642331510782242,0.5824098587036133,80.73306083679199,16.9543594121933,80.73306083679199,82.77524709701538,84.14707779884338,84.67103242874146,86.35486960411072
pc_out,test_jitter0.02,2,2,HTS,Knife handle,80725,1.721072942018509,0.22388142347335815,89.80737328529358,1.7530322074890137,89.80737328529358,93.69743466377258,96.56704068183899,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,2,HTS,Bag handle,2990,46.50525152683258,1.871592402458191,42.10702180862427,64.00279998779297,42.10702180862427,40.5425488948822,39.21404778957367,38.222646713256836,31.906354427337646
pc_out,test_jitter0.02,2,2,HTS,Cap peak,6025,32.68094062805176,1.321008563041687,46.904563903808594,70.04280686378479,46.904563903808594,46.96662127971649,46.16182744503021,44.4997638463974,36.34251654148102
pc_out,test_jitter0.02,2,2,RBSo,graspable,93887,5.2945442497730255,0.3631294071674347,85.13425588607788,4.639913514256477,85.13425588607788,88.61051797866821,91.32738709449768,93.4480607509613,96.56399488449097
pc_out,test_jitter0.02,2,2,RBSo,all,5827837,0.35448018461465836,0.30852144956588745,88.58293294906616,2.5332599878311157,88.58293294906616,92.52162575721741,95.2349603176117,96.96829319000244,98.7588882446289
pc_out,test_jitter0.02,2,2,RBSo,Mug handle,4147,8.774766325950623,0.5844069719314575,80.73306083679199,16.96678400039673,80.73306083679199,82.72166848182678,84.14707779884338,84.67103242874146,86.40308380126953
pc_out,test_jitter0.02,2,2,RBSo,Knife handle,80725,1.6922557726502419,0.2238115519285202,89.80737328529358,1.7507195472717285,89.80737328529358,93.69743466377258,96.56084775924683,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,2,RBSo,Bag handle,2990,46.458542346954346,1.8799569606781006,42.10702180862427,64.0574038028717,42.10702180862427,40.393903851509094,39.08862769603729,38.079312443733215,31.97324275970459
pc_out,test_jitter0.02,2,2,RBSo,Cap peak,6025,32.68387317657471,1.3247027397155762,46.904563903808594,70.02227902412415,46.904563903808594,46.96662127971649,45.91286480426788,44.35751736164093,36.375707387924194
pc_out,test_jitter0.02,2,2,ISTS,graspable,93887,5.266642197966576,0.36108124256134033,85.13425588607788,4.592204838991165,85.13425588607788,88.60341310501099,91.33670926094055,93.45871210098267,96.65559530258179
pc_out,test_jitter0.02,2,2,ISTS,all,5827837,0.41675413958728313,0.3077395558357239,88.58293294906616,2.5097714737057686,88.58293294906616,92.52093434333801,95.291006565094,97.03665971755981,98.79677295684814
pc_out,test_jitter0.02,2,2,ISTS,Mug handle,4147,8.41875970363617,0.5798256993293762,80.73306083679199,17.17815101146698,80.73306083679199,82.77524709701538,84.08679962158203,84.60214138031006,86.40308380126953
pc_out,test_jitter0.02,2,2,ISTS,Knife handle,80725,1.7331374809145927,0.22324521839618683,89.80737328529358,1.7409631982445717,89.80737328529358,93.69468688964844,96.57014012336731,98.33298325538635,99.62589144706726
pc_out,test_jitter0.02,2,2,ISTS,Bag handle,2990,46.36725187301636,1.8680768013000488,42.10702180862427,64.41969871520996,42.10702180862427,40.43106436729431,38.963210582733154,37.98375427722931,32.107022404670715
pc_out,test_jitter0.02,2,2,ISTS,Cap peak,6025,32.52068758010864,1.3094233274459839,46.904563903808594,70.11240720748901,46.904563903808594,46.96662127971649,45.89211642742157,44.23897862434387,36.60803437232971
pc_out,test_jitter0.02,2,3,UNCAL,graspable,93887,5.998653545975685,0.37349873781204224,85.13425588607788,4.638209566473961,85.13425588607788,88.58448266983032,91.32339358329773,93.42219233512878,96.56612277030945
pc_out,test_jitter0.02,2,3,UNCAL,all,5827837,1.314572524279356,0.3114013671875,88.58293294906616,2.541707828640938,88.58293294906616,92.47397780418396,95.21216154098511,96.96189761161804,98.76139163970947
pc_out,test_jitter0.02,2,3,UNCAL,Mug handle,4147,9.364588558673859,0.6063275933265686,80.73306083679199,16.954781115055084,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,3,UNCAL,Knife handle,80725,2.278679609298706,0.2256678193807602,89.80737328529358,1.7513787373900414,89.80737328529358,93.69743466377258,96.5654969215393,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,3,UNCAL,Bag handle,2990,47.409242391586304,1.9942431449890137,42.10702180862427,64.00483250617981,42.10702180862427,40.5425488948822,39.21404778957367,38.222646713256836,31.906354427337646
pc_out,test_jitter0.02,2,3,UNCAL,Cap peak,6025,33.83348286151886,1.3896116018295288,46.904563903808594,69.99990940093994,46.904563903808594,46.96662127971649,46.16182744503021,44.54717934131622,36.574843525886536
pc_out,test_jitter0.02,2,3,TS,graspable,93887,5.522046238183975,0.365823894739151,85.13425588607788,4.640523344278336,85.13425588607788,88.58329653739929,91.31540656089783,93.42219233512878,96.56612277030945
pc_out,test_jitter0.02,2,3,TS,all,5827837,0.6856675259768963,0.30970266461372375,88.58293294906616,2.542443200945854,88.58293294906616,92.47365593910217,95.20984888076782,96.96034789085388,98.75867962837219
pc_out,test_jitter0.02,2,3,TS,Mug handle,4147,8.851669728755951,0.5896170139312744,80.73306083679199,16.951537132263184,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,3,TS,Knife handle,80725,1.8371017649769783,0.2243015170097351,89.80737328529358,1.7527345567941666,89.80737328529358,93.70294213294983,96.53761982917786,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,3,TS,Bag handle,2990,46.79756164550781,1.9092477560043335,42.10702180862427,64.00476098060608,42.10702180862427,40.505388379096985,39.25585150718689,38.222646713256836,32.17391073703766
pc_out,test_jitter0.02,2,3,TS,Cap peak,6025,33.04808735847473,1.3420042991638184,46.904563903808594,70.04573941230774,46.904563903808594,46.96662127971649,45.975103974342346,44.31010186672211,36.574843525886536
pc_out,test_jitter0.02,2,3,HTS,graspable,93887,5.522057041525841,0.36582398414611816,85.13425588607788,4.639089480042458,85.13425588607788,88.56199383735657,91.31141304969788,93.43132376670837,96.56612277030945
pc_out,test_jitter0.02,2,3,HTS,all,5827837,0.6856744177639484,0.30970266461372375,88.58293294906616,2.5424418970942497,88.58293294906616,92.4736738204956,95.20984888076782,96.96032404899597,98.75871539115906
pc_out,test_jitter0.02,2,3,HTS,Mug handle,4147,8.851678669452667,0.5896170735359192,80.73306083679199,16.95636212825775,80.73306083679199,82.74846076965332,84.17721390724182,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,3,HTS,Knife handle,80725,1.8371077254414558,0.2243015468120575,89.80737328529358,1.7522668465971947,89.80737328529358,93.70294213294983,96.56239748001099,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,3,HTS,Bag handle,2990,46.797576546669006,1.9092482328414917,42.10702180862427,63.99685740470886,42.10702180862427,40.5425488948822,39.21404778957367,38.222646713256836,32.107022404670715
pc_out,test_jitter0.02,2,3,HTS,Cap peak,6025,33.048105239868164,1.342004656791687,46.904563903808594,70.040762424469,46.904563903808594,46.96662127971649,46.120333671569824,44.286394119262695,36.574843525886536
pc_out,test_jitter0.02,2,3,RBSo,graspable,93887,5.5115073919296265,0.3664071261882782,85.13425588607788,4.6377792954444885,85.13425588607788,88.59631419181824,91.33404493331909,93.42371225357056,96.56612277030945
pc_out,test_jitter0.02,2,3,RBSo,all,5827837,0.6426970474421978,0.3088042140007019,88.58293294906616,2.530832588672638,88.58293294906616,92.51962304115295,95.24976015090942,96.97763323783875,98.76115322113037
pc_out,test_jitter0.02,2,3,RBSo,Mug handle,4147,9.013500064611435,0.5920992493629456,80.73306083679199,16.96663200855255,80.73306083679199,82.74846076965332,84.02652144432068,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,3,RBSo,Knife handle,80725,1.8313918262720108,0.22414784133434296,89.80737328529358,1.749725267291069,89.80737328529358,93.70156526565552,96.56239748001099,98.30820560455322,99.61845874786377
pc_out,test_jitter0.02,2,3,RBSo,Bag handle,2990,46.74371778964996,1.9193679094314575,42.10702180862427,64.04469609260559,42.10702180862427,40.43106436729431,39.25585150718689,38.079312443733215,31.906354427337646
pc_out,test_jitter0.02,2,3,RBSo,Cap peak,6025,33.016398549079895,1.346421718597412,46.904563903808594,70.02695202827454,46.904563903808594,46.96662127971649,45.95435857772827,44.286394119262695,36.64122223854065
pc_out,test_jitter0.02,2,3,ISTS,graspable,93887,5.5535681545734406,0.364502489566803,85.13425588607788,4.57993820309639,85.13425588607788,88.6010468006134,91.33537411689758,93.46327185630798,96.67050242424011
pc_out,test_jitter0.02,2,3,ISTS,all,5827837,0.658505829051137,0.30840691924095154,88.58293294906616,2.511567436158657,88.58293294906616,92.5186276435852,95.29088139533997,97.03479409217834,98.79299998283386
pc_out,test_jitter0.02,2,3,ISTS,Mug handle,4147,8.761486411094666,0.5854975581169128,80.73306083679199,17.181825637817383,80.73306083679199,82.77524709701538,84.05665755271912,84.60214138031006,86.40308380126953
pc_out,test_jitter0.02,2,3,ISTS,Knife handle,80725,1.8899181857705116,0.2239207625389099,89.80737328529358,1.741822250187397,89.80737328529358,93.69193315505981,96.56859040260315,98.3294427394867,99.62341785430908
pc_out,test_jitter0.02,2,3,ISTS,Bag handle,2990,46.647799015045166,1.9010963439941406,42.10702180862427,64.43727612495422,42.10702180862427,40.43106436729431,39.00501728057861,37.98375427722931,32.04013407230377
pc_out,test_jitter0.02,2,3,ISTS,Cap peak,6025,33.01531970500946,1.3333951234817505,46.904563903808594,70.1529324054718,46.904563903808594,46.96662127971649,45.871371030807495,44.19156014919281,36.574843525886536
pc_out,test_jitter0.02,2,4,UNCAL,graspable,93887,5.998653545975685,0.37349873781204224,85.13425588607788,4.638209566473961,85.13425588607788,88.58448266983032,91.32339358329773,93.42219233512878,96.56612277030945
pc_out,test_jitter0.02,2,4,UNCAL,all,5827837,1.314572524279356,0.3114013671875,88.58293294906616,2.541707828640938,88.58293294906616,92.47397780418396,95.21216154098511,96.96189761161804,98.76139163970947
pc_out,test_jitter0.02,2,4,UNCAL,Mug handle,4147,9.364588558673859,0.6063275933265686,80.73306083679199,16.954781115055084,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,4,UNCAL,Knife handle,80725,2.278679609298706,0.2256678193807602,89.80737328529358,1.7513787373900414,89.80737328529358,93.69743466377258,96.5654969215393,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,4,UNCAL,Bag handle,2990,47.409242391586304,1.9942431449890137,42.10702180862427,64.00483250617981,42.10702180862427,40.5425488948822,39.21404778957367,38.222646713256836,31.906354427337646
pc_out,test_jitter0.02,2,4,UNCAL,Cap peak,6025,33.83348286151886,1.3896116018295288,46.904563903808594,69.99990940093994,46.904563903808594,46.96662127971649,46.16182744503021,44.54717934131622,36.574843525886536
pc_out,test_jitter0.02,2,4,TS,graspable,93887,5.795849487185478,0.3700651228427887,85.13425588607788,4.6380456537008286,85.13425588607788,88.63891959190369,91.31540656089783,93.42067241668701,96.56186699867249
pc_out,test_jitter0.02,2,4,TS,all,5827837,1.0478459298610687,0.3105461597442627,88.58293294906616,2.541987970471382,88.58293294906616,92.47357845306396,95.21151781082153,96.96089029312134,98.76046180725098
pc_out,test_jitter0.02,2,4,TS,Mug handle,4147,9.139985591173172,0.598917543888092,80.73306083679199,16.956770420074463,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,4,TS,Knife handle,80725,2.0910773426294327,0.22500072419643402,89.80737328529358,1.7500070855021477,89.80737328529358,93.70156526565552,96.53452634811401,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,4,TS,Bag handle,2990,47.14842438697815,1.9569170475006104,42.10702180862427,64.0025794506073,42.10702180862427,40.5425488948822,39.21404778957367,38.222646713256836,31.839463114738464
pc_out,test_jitter0.02,2,4,TS,Cap peak,6025,33.49568247795105,1.3686683177947998,46.904563903808594,70.02988457679749,46.904563903808594,46.98506295681,46.09958529472351,44.14414465427399,36.475273966789246
pc_out,test_jitter0.02,2,4,HTS,graspable,93887,5.795849487185478,0.3700651228427887,85.13425588607788,4.6380456537008286,85.13425588607788,88.63891959190369,91.31540656089783,93.42067241668701,96.56186699867249
pc_out,test_jitter0.02,2,4,HTS,all,5827837,1.0478459298610687,0.3105461597442627,88.58293294906616,2.541987970471382,88.58293294906616,92.47357845306396,95.21151781082153,96.96089029312134,98.76046180725098
pc_out,test_jitter0.02,2,4,HTS,Mug handle,4147,9.139985591173172,0.598917543888092,80.73306083679199,16.956770420074463,80.73306083679199,82.74846076965332,84.20735597610474,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,4,HTS,Knife handle,80725,2.0910773426294327,0.22500072419643402,89.80737328529358,1.7500070855021477,89.80737328529358,93.70156526565552,96.53452634811401,98.3064353466034,99.61845874786377
pc_out,test_jitter0.02,2,4,HTS,Bag handle,2990,47.14842438697815,1.9569170475006104,42.10702180862427,64.0025794506073,42.10702180862427,40.5425488948822,39.21404778957367,38.222646713256836,31.839463114738464
pc_out,test_jitter0.02,2,4,HTS,Cap peak,6025,33.49568247795105,1.3686683177947998,46.904563903808594,70.02988457679749,46.904563903808594,46.98506295681,46.09958529472351,44.14414465427399,36.475273966789246
pc_out,test_jitter0.02,2,4,RBSo,graspable,93887,5.787132680416107,0.3710078299045563,85.13425588607788,4.637731611728668,85.13425588607788,88.58802914619446,91.3486897945404,93.42219233512878,96.56399488449097
pc_out,test_jitter0.02,2,4,RBSo,all,5827837,0.9965505450963974,0.30942440032958984,88.58293294906616,2.5272969156503677,88.58293294906616,92.53180623054504,95.25874853134155,96.98027968406677,98.76338243484497
pc_out,test_jitter0.02,2,4,RBSo,Mug handle,4147,9.307223558425903,0.6025371551513672,80.73306083679199,16.9716477394104,80.73306083679199,82.69488215446472,84.05665755271912,84.67103242874146,86.3066554069519
pc_out,test_jitter0.02,2,4,RBSo,Knife handle,80725,2.088361047208309,0.22487172484397888,89.80737328529358,1.749362237751484,89.80737328529358,93.69743466377258,96.55930399894714,98.30820560455322,99.61845874786377
pc_out,test_jitter0.02,2,4,RBSo,Bag handle,2990,47.080934047698975,1.9716885089874268,42.10702180862427,64.06614780426025,42.10702180862427,40.43106436729431,38.963210582733154,38.17486763000488,31.906354427337646
pc_out,test_jitter0.02,2,4,RBSo,Cap peak,6025,33.46736133098602,1.3752650022506714,46.904563903808594,70.00816464424133,46.904563903808594,46.96662127971649,45.95435857772827,44.35751736164093,36.475273966789246
pc_out,test_jitter0.02,2,4,ISTS,graspable,93887,5.853676050901413,0.3693194091320038,85.13425588607788,4.585377126932144,85.13425588607788,88.6010468006134,91.32738709449768,93.45566630363464,96.65559530258179
pc_out,test_jitter0.02,2,4,ISTS,all,5827837,1.101446058601141,0.30896231532096863,88.58293294906616,2.5032823905348778,88.58293294906616,92.53169298171997,95.31340003013611,97.0539391040802,98.79831671714783
pc_out,test_jitter0.02,2,4,ISTS,Mug handle,4147,9.01324525475502,0.5952363610267639,80.73306083679199,17.05697327852249,80.73306083679199,82.72166848182678,84.08679962158203,84.60214138031006,86.54773235321045
pc_out,test_jitter0.02,2,4,ISTS,Knife handle,80725,2.16134674847126,0.22458350658416748,89.80737328529358,1.7402514815330505,89.80737328529358,93.69331002235413,96.57478332519531,98.33828806877136,99.62341785430908
pc_out,test_jitter0.02,2,4,ISTS,Bag handle,2990,47.084978222846985,1.9546452760696411,42.10702180862427,64.33179378509521,42.10702180862427,40.35674333572388,38.921403884887695,37.88819909095764,32.107022404670715
pc_out,test_jitter0.02,2,4,ISTS,Cap peak,6025,33.574482798576355,1.3662995100021362,46.904563903808594,70.19128203392029,46.904563903808594,46.96662127971649,45.871371030807495,44.14414465427399,36.5416556596756
pc_out,test_jitter0.04,0,0,UNCAL,graspable,93887,3.8297317922115326,0.27983182668685913,90.78146815299988,2.7932967990636826,90.78146815299988,94.08987164497375,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,0,UNCAL,all,5827837,7.087637484073639,0.5753222107887268,79.86933588981628,7.165750116109848,79.86933588981628,83.4908664226532,86.82335019111633,89.85085487365723,94.41658854484558
pc_out,test_jitter0.04,0,0,UNCAL,Mug handle,4147,20.154675841331482,1.05731999874115,66.12008810043335,36.11047565937042,66.12008810043335,67.15778112411499,68.11332106590271,68.0675208568573,66.34522676467896
pc_out,test_jitter0.04,0,0,UNCAL,Knife handle,80725,0.5454529076814651,0.09787479043006897,96.78166508674622,0.49171759746968746,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,0,UNCAL,Bag handle,2990,62.35005855560303,2.9188122749328613,26.05351209640503,90.25144577026367,26.05351209640503,23.560014367103577,20.40133774280548,17.295747995376587,7.491638511419296
pc_out,test_jitter0.04,0,0,UNCAL,Cap peak,6025,21.05623483657837,0.8729750514030457,59.48547720909119,34.769877791404724,59.48547720909119,61.220723390579224,62.63485550880432,63.679468631744385,66.91005825996399
pc_out,test_jitter0.04,0,0,TS,graspable,93887,3.3942557871341705,0.27170586585998535,90.78146815299988,2.7938932180404663,90.78146815299988,94.09223794937134,95.68499326705933,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,0,TS,all,5827837,6.213860213756561,0.5610630512237549,79.86933588981628,7.154207676649094,79.86933588981628,83.50126147270203,86.84387803077698,89.85707759857178,94.44071650505066
pc_out,test_jitter0.04,0,0,TS,Mug handle,4147,19.33780610561371,1.0136929750442505,66.12008810043335,36.108168959617615,66.12008810043335,67.15778112411499,68.08318495750427,67.99862384796143,66.39344096183777
pc_out,test_jitter0.04,0,0,TS,Knife handle,80725,0.9101215749979019,0.09855988621711731,96.78166508674622,0.4915999248623848,96.78166508674622,98.93741607666016,99.27221536636353,99.40185546875,99.61845874786377
pc_out,test_jitter0.04,0,0,TS,Bag handle,2990,61.67027950286865,2.759176015853882,26.05351209640503,90.2536928653717,26.05351209640503,23.560014367103577,20.48494964838028,17.2001913189888,7.4247486889362335
pc_out,test_jitter0.04,0,0,TS,Cap peak,6025,20.081913471221924,0.8464198708534241,59.48547720909119,34.825319051742554,59.48547720909119,61.165404319763184,62.63485550880432,63.72688412666321,66.54497385025024
pc_out,test_jitter0.04,0,0,HTS,graspable,93887,3.394278883934021,0.27170586585998535,90.78146815299988,2.793862670660019,90.78146815299988,94.09223794937134,95.68366408348083,96.50187492370605,97.33086824417114
pc_out,test_jitter0.04,0,0,HTS,all,5827837,6.213918700814247,0.5610637664794922,79.86933588981628,7.154207676649094,79.86933588981628,83.50126147270203,86.84391975402832,89.85707759857178,94.44075226783752
pc_out,test_jitter0.04,0,0,HTS,Mug handle,4147,19.33787763118744,1.0136935710906982,66.12008810043335,36.110442876815796,66.12008810043335,67.05062985420227,68.11332106590271,68.03306937217712,66.44166111946106
pc_out,test_jitter0.04,0,0,HTS,Knife handle,80725,0.9101055562496185,0.09855979681015015,96.78166508674622,0.49168351106345654,96.78166508674622,98.93878698348999,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,0,HTS,Bag handle,2990,61.67033910751343,2.7591750621795654,26.05351209640503,90.25533199310303,26.05351209640503,23.560014367103577,20.40133774280548,17.295747995376587,7.4247486889362335
pc_out,test_jitter0.04,0,0,HTS,Cap peak,6025,20.082002878189087,0.8464215993881226,59.48547720909119,34.81941223144531,59.48547720909119,61.202287673950195,62.61410713195801,63.77429962158203,66.57816171646118
pc_out,test_jitter0.04,0,0,RBSo,graspable,93887,3.4041307866573334,0.2722756564617157,90.78146815299988,2.7939604595303535,90.78146815299988,94.09815669059753,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,0,RBSo,all,5827837,6.165887415409088,0.5603453516960144,79.86933588981628,7.144609838724136,79.86933588981628,83.54173302650452,86.87227964401245,89.87115025520325,94.4415032863617
pc_out,test_jitter0.04,0,0,RBSo,Mug handle,4147,19.24644708633423,1.0173444747924805,66.12008810043335,36.14859580993652,66.12008810043335,67.07741618156433,68.08318495750427,68.1364119052887,66.39344096183777
pc_out,test_jitter0.04,0,0,RBSo,Knife handle,80725,0.890485942363739,0.0983896404504776,96.78166508674622,0.4911241587251425,96.78166508674622,98.94567131996155,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,0,RBSo,Bag handle,2990,61.60249710083008,2.773230791091919,26.05351209640503,90.34020900726318,26.05351209640503,23.411370813846588,20.234113931655884,17.05685704946518,7.4247486889362335
pc_out,test_jitter0.04,0,0,RBSo,Cap peak,6025,20.0911745429039,0.8480917811393738,59.48547720909119,34.82045829296112,59.48547720909119,61.220723390579224,62.697094678878784,63.703179359436035,66.84368252754211
pc_out,test_jitter0.04,0,0,ISTS,graspable,93887,3.394268825650215,0.2717048227787018,90.78146815299988,2.78400219976902,90.78146815299988,94.10170316696167,95.68233489990234,96.5262234210968,97.35856056213379
pc_out,test_jitter0.04,0,0,ISTS,all,5827837,6.213763356208801,0.5610593557357788,79.86933588981628,7.1541279554367065,79.86933588981628,83.50135684013367,86.84418201446533,89.85734581947327,94.44109201431274
pc_out,test_jitter0.04,0,0,ISTS,Mug handle,4147,19.337499141693115,1.0136890411376953,66.12008810043335,36.2384557723999,66.12008810043335,67.10420250892639,68.14345717430115,68.03306937217712,66.34522676467896
pc_out,test_jitter0.04,0,0,ISTS,Knife handle,80725,0.9100810624659061,0.09855899214744568,96.78166508674622,0.48745847307145596,96.78166508674622,98.94154071807861,99.27376508712769,99.40893650054932,99.62589144706726
pc_out,test_jitter0.04,0,0,ISTS,Bag handle,2990,61.670124530792236,2.759182929992676,26.05351209640503,90.32105207443237,26.05351209640503,23.560014367103577,20.192307233810425,17.152412235736847,7.290969789028168
pc_out,test_jitter0.04,0,0,ISTS,Cap peak,6025,20.081882178783417,0.8464151620864868,59.48547720909119,34.96246039867401,59.48547720909119,61.0547661781311,62.67634630203247,63.703179359436035,66.5117859840393
pc_out,test_jitter0.04,0,1,UNCAL,graspable,93887,3.8297317922115326,0.27983182668685913,90.78146815299988,2.7932967990636826,90.78146815299988,94.08987164497375,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,1,UNCAL,all,5827837,7.087637484073639,0.5753222107887268,79.86933588981628,7.165750116109848,79.86933588981628,83.4908664226532,86.82335019111633,89.85085487365723,94.41658854484558
pc_out,test_jitter0.04,0,1,UNCAL,Mug handle,4147,20.154675841331482,1.05731999874115,66.12008810043335,36.11047565937042,66.12008810043335,67.15778112411499,68.11332106590271,68.0675208568573,66.34522676467896
pc_out,test_jitter0.04,0,1,UNCAL,Knife handle,80725,0.5454529076814651,0.09787479043006897,96.78166508674622,0.49171759746968746,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,1,UNCAL,Bag handle,2990,62.35005855560303,2.9188122749328613,26.05351209640503,90.25144577026367,26.05351209640503,23.560014367103577,20.40133774280548,17.295747995376587,7.491638511419296
pc_out,test_jitter0.04,0,1,UNCAL,Cap peak,6025,21.05623483657837,0.8729750514030457,59.48547720909119,34.769877791404724,59.48547720909119,61.220723390579224,62.63485550880432,63.679468631744385,66.91005825996399
pc_out,test_jitter0.04,0,1,TS,graspable,93887,3.4723442047834396,0.27302253246307373,90.78146815299988,2.7936767786741257,90.78146815299988,94.09933686256409,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,1,TS,all,5827837,6.369029730558395,0.5633641481399536,79.86933588981628,7.15622678399086,79.86933588981628,83.50076079368591,86.8406593799591,89.854896068573,94.4369375705719
pc_out,test_jitter0.04,0,1,TS,Mug handle,4147,19.48133111000061,1.0209742784500122,66.12008810043335,36.11443638801575,66.12008810043335,67.15778112411499,68.08318495750427,68.03306937217712,66.34522676467896
pc_out,test_jitter0.04,0,1,TS,Knife handle,80725,0.8441220968961716,0.09839425981044769,96.78166508674622,0.49170032143592834,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,1,TS,Bag handle,2990,61.79000735282898,2.7860236167907715,26.05351209640503,90.24807214736938,26.05351209640503,23.560014367103577,20.40133774280548,17.295747995376587,7.491638511419296
pc_out,test_jitter0.04,0,1,TS,Cap peak,6025,20.251768827438354,0.8508214354515076,59.48547720909119,34.813421964645386,59.48547720909119,61.18384599685669,62.67634630203247,63.703179359436035,66.77730083465576
pc_out,test_jitter0.04,0,1,HTS,graspable,93887,3.4723524004220963,0.27302253246307373,90.78146815299988,2.793581038713455,90.78146815299988,94.09933686256409,95.67567706108093,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,1,HTS,all,5827837,6.3690513372421265,0.5633644461631775,79.86933588981628,7.156228274106979,79.86933588981628,83.50078463554382,86.8406593799591,89.854896068573,94.4369375705719
pc_out,test_jitter0.04,0,1,HTS,Mug handle,4147,19.48135495185852,1.0209745168685913,66.12008810043335,36.11045777797699,66.12008810043335,67.18456745147705,68.11332106590271,68.101966381073,66.44166111946106
pc_out,test_jitter0.04,0,1,HTS,Knife handle,80725,0.8441167883574963,0.09839421510696411,96.78166508674622,0.49166567623615265,96.78166508674622,98.9401638507843,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,1,HTS,Bag handle,2990,61.79002523422241,2.7860236167907715,26.05351209640503,90.2532696723938,26.05351209640503,23.560014367103577,20.40133774280548,17.295747995376587,7.491638511419296
pc_out,test_jitter0.04,0,1,HTS,Cap peak,6025,20.25180459022522,0.8508220911026001,59.48547720909119,34.81850326061249,59.48547720909119,61.165404319763184,62.697094678878784,63.79801034927368,66.77730083465576
pc_out,test_jitter0.04,0,1,RBSo,graspable,93887,3.4875277429819107,0.2741697430610657,90.78146815299988,2.793075144290924,90.78146815299988,94.08987164497375,95.6863284111023,96.50187492370605,97.33086824417114
pc_out,test_jitter0.04,0,1,RBSo,all,5827837,6.273244321346283,0.5618301033973694,79.86933588981628,7.138651609420776,79.86933588981628,83.54039788246155,86.90575957298279,89.90034461021423,94.43814158439636
pc_out,test_jitter0.04,0,1,RBSo,Mug handle,4147,19.337669014930725,1.028506875038147,66.12008810043335,36.19701266288757,66.12008810043335,67.13099479675293,68.2037353515625,67.86083579063416,66.39344096183777
pc_out,test_jitter0.04,0,1,RBSo,Knife handle,80725,0.8087863214313984,0.09807842969894409,96.78166508674622,0.4904060624539852,96.78166508674622,98.94980192184448,99.27221536636353,99.40185546875,99.6085524559021
pc_out,test_jitter0.04,0,1,RBSo,Bag handle,2990,61.689293384552,2.8143856525421143,26.05351209640503,90.3616189956665,26.05351209640503,23.52285385131836,20.108695328235626,17.05685704946518,7.491638511419296
pc_out,test_jitter0.04,0,1,RBSo,Cap peak,6025,20.19171416759491,0.8536702990531921,59.48547720909119,34.81784462928772,59.48547720909119,61.18384599685669,62.73859143257141,63.869136571884155,66.8104887008667
pc_out,test_jitter0.04,0,1,ISTS,graspable,93887,3.459995985031128,0.2721954882144928,90.78146815299988,2.767542377114296,90.78146815299988,94.1088080406189,95.72227597236633,96.54144048690796,97.381991147995
pc_out,test_jitter0.04,0,1,ISTS,all,5827837,6.259156763553619,0.560348629951477,79.86933588981628,7.108304649591446,79.86933588981628,83.53123068809509,86.90869808197021,89.95392918586731,94.50547099113464
pc_out,test_jitter0.04,0,1,ISTS,Mug handle,4147,19.308409094810486,1.017880916595459,66.12008810043335,36.81073486804962,66.12008810043335,67.07741618156433,68.2037353515625,68.101966381073,66.24879240989685
pc_out,test_jitter0.04,0,1,ISTS,Knife handle,80725,0.8333791047334671,0.09788891673088074,96.78166508674622,0.4828718025237322,96.78166508674622,98.95668029785156,99.27840828895569,99.41778182983398,99.63332414627075
pc_out,test_jitter0.04,0,1,ISTS,Bag handle,2990,61.65958642959595,2.7900209426879883,26.05351209640503,90.4442548751831,26.05351209640503,23.560014367103577,20.108695328235626,16.91352128982544,7.224079966545105
pc_out,test_jitter0.04,0,1,ISTS,Cap peak,6025,20.09657174348831,0.8448494672775269,59.48547720909119,34.8292350769043,59.48547720909119,61.14696264266968,62.67634630203247,63.679468631744385,66.5117859840393
pc_out,test_jitter0.04,0,2,UNCAL,graspable,93887,3.8297317922115326,0.27983182668685913,90.78146815299988,2.7932967990636826,90.78146815299988,94.08987164497375,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,2,UNCAL,all,5827837,7.087637484073639,0.5753222107887268,79.86933588981628,7.165750116109848,79.86933588981628,83.4908664226532,86.82335019111633,89.85085487365723,94.41658854484558
pc_out,test_jitter0.04,0,2,UNCAL,Mug handle,4147,20.154675841331482,1.05731999874115,66.12008810043335,36.11047565937042,66.12008810043335,67.15778112411499,68.11332106590271,68.0675208568573,66.34522676467896
pc_out,test_jitter0.04,0,2,UNCAL,Knife handle,80725,0.5454529076814651,0.09787479043006897,96.78166508674622,0.49171759746968746,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,2,UNCAL,Bag handle,2990,62.35005855560303,2.9188122749328613,26.05351209640503,90.25144577026367,26.05351209640503,23.560014367103577,20.40133774280548,17.295747995376587,7.491638511419296
pc_out,test_jitter0.04,0,2,UNCAL,Cap peak,6025,21.05623483657837,0.8729750514030457,59.48547720909119,34.769877791404724,59.48547720909119,61.220723390579224,62.63485550880432,63.679468631744385,66.91005825996399
pc_out,test_jitter0.04,0,2,TS,graspable,93887,3.698096051812172,0.27716580033302307,90.78146815299988,2.7936840429902077,90.78146815299988,94.09105777740479,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,2,TS,all,5827837,6.821326911449432,0.5706295371055603,79.86933588981628,7.162217795848846,79.86933588981628,83.49624276161194,86.82916760444641,89.85406160354614,94.42149996757507
pc_out,test_jitter0.04,0,2,TS,Mug handle,4147,19.90346908569336,1.0433224439620972,66.12008810043335,36.11506223678589,66.12008810043335,67.10420250892639,68.11332106590271,68.0675208568573,66.48987531661987
pc_out,test_jitter0.04,0,2,TS,Knife handle,80725,0.6547939963638783,0.09801819175481796,96.78166508674622,0.4916819278150797,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,2,TS,Bag handle,2990,62.14141845703125,2.867903470993042,26.05351209640503,90.25301933288574,26.05351209640503,23.560014367103577,20.275919139385223,17.247968912124634,7.491638511419296
pc_out,test_jitter0.04,0,2,TS,Cap peak,6025,20.75463980436325,0.8644081950187683,59.48547720909119,34.834128618240356,59.48547720909119,61.220723390579224,62.7178430557251,63.703179359436035,66.8104887008667
pc_out,test_jitter0.04,0,2,HTS,graspable,93887,3.6981485784053802,0.2771659195423126,90.78146815299988,2.793426625430584,90.78146815299988,94.09933686256409,95.67967057228088,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,2,HTS,all,5827837,6.821431219577789,0.5706309676170349,79.86933588981628,7.162217795848846,79.86933588981628,83.49624276161194,86.82916760444641,89.85416293144226,94.42149996757507
pc_out,test_jitter0.04,0,2,HTS,Mug handle,4147,19.903597235679626,1.0433238744735718,66.12008810043335,36.10738515853882,66.12008810043335,67.15778112411499,68.11332106590271,68.101966381073,66.34522676467896
pc_out,test_jitter0.04,0,2,HTS,Knife handle,80725,0.6547451019287109,0.09801803529262543,96.78166508674622,0.49163149669766426,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,2,HTS,Bag handle,2990,62.141525745391846,2.8679018020629883,26.05351209640503,90.25042653083801,26.05351209640503,23.560014367103577,20.44314295053482,17.295747995376587,7.491638511419296
pc_out,test_jitter0.04,0,2,HTS,Cap peak,6025,20.7548126578331,0.8644117712974548,59.48547720909119,34.8079115152359,59.48547720909119,61.220723390579224,62.7178430557251,63.703179359436035,66.91005825996399
pc_out,test_jitter0.04,0,2,RBSo,graspable,93887,3.714337572455406,0.2788894474506378,90.78146815299988,2.7927489951252937,90.78146815299988,94.09933686256409,95.68898677825928,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,2,RBSo,all,5827837,6.691817939281464,0.5688842535018921,79.86933588981628,7.139087468385696,79.86933588981628,83.5547387599945,86.898273229599,89.9124026298523,94.42904591560364
pc_out,test_jitter0.04,0,2,RBSo,Mug handle,4147,19.80776935815811,1.0540237426757812,66.12008810043335,36.232998967170715,66.12008810043335,67.05062985420227,68.17359924316406,68.0675208568573,66.24879240989685
pc_out,test_jitter0.04,0,2,RBSo,Knife handle,80725,0.614761421456933,0.09769266098737717,96.78166508674622,0.489959167316556,96.78166508674622,98.9511787891388,99.27221536636353,99.40539598464966,99.6085524559021
pc_out,test_jitter0.04,0,2,RBSo,Bag handle,2990,62.125301361083984,2.908409357070923,26.05351209640503,90.40063619613647,26.05351209640503,23.37421029806137,20.025083422660828,17.009077966213226,7.4247486889362335
pc_out,test_jitter0.04,0,2,RBSo,Cap peak,6025,20.679137110710144,0.8681613802909851,59.48547720909119,34.79791879653931,59.48547720909119,61.23916506767273,62.655603885650635,63.703179359436035,66.57816171646118
pc_out,test_jitter0.04,0,2,ISTS,graspable,93887,3.9186280220746994,0.2786029279232025,90.78146815299988,2.7622731402516365,90.78146815299988,94.12537217140198,95.7329273223877,96.55817747116089,97.38411903381348
pc_out,test_jitter0.04,0,2,ISTS,all,5827837,7.33896940946579,0.5746344923973083,79.86933588981628,7.044289261102676,79.86933588981628,83.60648155212402,87.05574870109558,90.1084840297699,94.59350109100342
pc_out,test_jitter0.04,0,2,ISTS,Mug handle,4147,20.11878192424774,1.0498073101043701,66.12008810043335,37.20117211341858,66.12008810043335,67.10420250892639,68.11332106590271,68.23975443840027,66.10414385795593
pc_out,test_jitter0.04,0,2,ISTS,Knife handle,80725,0.5444478709250689,0.09632974117994308,96.78166508674622,0.4755113273859024,96.78166508674622,98.97870421409607,99.29389357566833,99.43370819091797,99.63332414627075
pc_out,test_jitter0.04,0,2,ISTS,Bag handle,2990,62.5693678855896,2.9214444160461426,26.05351209640503,90.74047207832336,26.05351209640503,23.337048292160034,19.439798593521118,16.34018123149872,6.488294154405594
pc_out,test_jitter0.04,0,2,ISTS,Cap peak,6025,21.5059831738472,0.8783909678459167,59.48547720909119,34.94112491607666,59.48547720909119,61.0363245010376,62.67634630203247,63.703179359436035,66.31264686584473
pc_out,test_jitter0.04,0,3,UNCAL,graspable,93887,3.8297317922115326,0.27983182668685913,90.78146815299988,2.7932967990636826,90.78146815299988,94.08987164497375,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,3,UNCAL,all,5827837,7.087637484073639,0.5753222107887268,79.86933588981628,7.165750116109848,79.86933588981628,83.4908664226532,86.82335019111633,89.85085487365723,94.41658854484558
pc_out,test_jitter0.04,0,3,UNCAL,Mug handle,4147,20.154675841331482,1.05731999874115,66.12008810043335,36.11047565937042,66.12008810043335,67.15778112411499,68.11332106590271,68.0675208568573,66.34522676467896
pc_out,test_jitter0.04,0,3,UNCAL,Knife handle,80725,0.5454529076814651,0.09787479043006897,96.78166508674622,0.49171759746968746,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,3,UNCAL,Bag handle,2990,62.35005855560303,2.9188122749328613,26.05351209640503,90.25144577026367,26.05351209640503,23.560014367103577,20.40133774280548,17.295747995376587,7.491638511419296
pc_out,test_jitter0.04,0,3,UNCAL,Cap peak,6025,21.05623483657837,0.8729750514030457,59.48547720909119,34.769877791404724,59.48547720909119,61.220723390579224,62.63485550880432,63.679468631744385,66.91005825996399
pc_out,test_jitter0.04,0,3,TS,graspable,93887,3.3101528882980347,0.27035006880760193,90.78146815299988,2.793559804558754,90.78146815299988,94.08987164497375,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,3,TS,all,5827837,6.047436594963074,0.5586978197097778,79.86933588981628,7.152114808559418,79.86933588981628,83.50251913070679,86.84538006782532,89.86124396324158,94.44390535354614
pc_out,test_jitter0.04,0,3,TS,Mug handle,4147,19.184610247612,1.0060901641845703,66.12008810043335,36.108043789863586,66.12008810043335,67.18456745147705,68.14345717430115,68.0675208568573,66.34522676467896
pc_out,test_jitter0.04,0,3,TS,Knife handle,80725,0.9814879857003689,0.09875747561454773,96.78166508674622,0.4916427657008171,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,3,TS,Bag handle,2990,61.54232621192932,2.7310473918914795,26.05351209640503,90.25349617004395,26.05351209640503,23.560014367103577,20.44314295053482,17.247968912124634,7.558528333902359
pc_out,test_jitter0.04,0,3,TS,Cap peak,6025,19.90123689174652,0.8418377637863159,59.48547720909119,34.804767370224,59.48547720909119,61.202287673950195,62.67634630203247,63.75059485435486,66.91005825996399
pc_out,test_jitter0.04,0,3,HTS,graspable,93887,3.310203179717064,0.2703501284122467,90.78146815299988,2.793409675359726,90.78146815299988,94.09105777740479,95.68499326705933,96.50492072105408,97.33299612998962
pc_out,test_jitter0.04,0,3,HTS,all,5827837,6.047563627362251,0.5586991906166077,79.86933588981628,7.152117043733597,79.86933588981628,83.50249528884888,86.84535622596741,89.86124396324158,94.44386959075928
pc_out,test_jitter0.04,0,3,HTS,Mug handle,4147,19.184759259223938,1.0060914754867554,66.12008810043335,36.10360026359558,66.12008810043335,67.15778112411499,68.11332106590271,68.101966381073,66.39344096183777
pc_out,test_jitter0.04,0,3,HTS,Knife handle,80725,0.9814548306167126,0.09875727444887161,96.78166508674622,0.4916108213365078,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,3,HTS,Bag handle,2990,61.542439460754395,2.731045722961426,26.05351209640503,90.25307297706604,26.05351209640503,23.560014367103577,20.48494964838028,17.2001913189888,7.692307233810425
pc_out,test_jitter0.04,0,3,HTS,Cap peak,6025,19.901427626609802,0.8418413996696472,59.48547720909119,34.824901819229126,59.48547720909119,61.18384599685669,62.63485550880432,63.65576386451721,66.67773127555847
pc_out,test_jitter0.04,0,3,RBSo,graspable,93887,3.3272814005613327,0.2714640200138092,90.78146815299988,2.7930738404393196,90.78146815299988,94.08750534057617,95.67967057228088,96.50644063949585,97.33086824417114
pc_out,test_jitter0.04,0,3,RBSo,all,5827837,5.944957956671715,0.5571337342262268,79.86933588981628,7.133106887340546,79.86933588981628,83.55277180671692,86.90826892852783,89.9118185043335,94.44712996482849
pc_out,test_jitter0.04,0,3,RBSo,Mug handle,4147,19.02623474597931,1.013697624206543,66.12008810043335,36.20752990245819,66.12008810043335,67.05062985420227,68.14345717430115,67.86083579063416,66.39344096183777
pc_out,test_jitter0.04,0,3,RBSo,Knife handle,80725,0.9427853859961033,0.09840008616447449,96.78166508674622,0.49032517708837986,96.78166508674622,98.94429445266724,99.2691159248352,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,3,RBSo,Bag handle,2990,61.43152713775635,2.759516716003418,26.05351209640503,90.37051796913147,26.05351209640503,23.448531329631805,20.108695328235626,17.05685704946518,7.491638511419296
pc_out,test_jitter0.04,0,3,RBSo,Cap peak,6025,19.84391212463379,0.8446202278137207,59.48547720909119,34.82083976268768,59.48547720909119,61.14696264266968,62.75933384895325,63.79801034927368,66.71091914176941
pc_out,test_jitter0.04,0,3,ISTS,graspable,93887,3.259968012571335,0.2627328932285309,90.78146815299988,2.61662844568491,90.78146815299988,94.14786100387573,95.82346081733704,96.66468501091003,97.57797122001648
pc_out,test_jitter0.04,0,3,ISTS,all,5827837,5.77283538877964,0.5532147884368896,79.86933588981628,7.074891775846481,79.86933588981628,83.58352780342102,87.00321912765503,90.04548192024231,94.54682469367981
pc_out,test_jitter0.04,0,3,ISTS,Mug handle,4147,18.15914362668991,0.963880717754364,66.12008810043335,38.626474142074585,66.12008810043335,67.10420250892639,68.11332106590271,68.101966381073,65.9112811088562
pc_out,test_jitter0.04,0,3,ISTS,Knife handle,80725,1.0276335291564465,0.09722888469696045,96.78166508674622,0.4723363555967808,96.78166508674622,98.98008108139038,99.30318593978882,99.44255948066711,99.63332414627075
pc_out,test_jitter0.04,0,3,ISTS,Bag handle,2990,61.23842000961304,2.6102352142333984,26.05351209640503,90.83901047706604,26.05351209640503,23.411370813846588,19.690635800361633,16.38796031475067,6.15384615957737
pc_out,test_jitter0.04,0,3,ISTS,Cap peak,6025,19.77524906396866,0.8326281905174255,59.48547720909119,35.56252419948578,59.48547720909119,61.0363245010376,62.63485550880432,63.63205313682556,66.37902855873108
pc_out,test_jitter0.04,0,4,UNCAL,graspable,93887,3.8297317922115326,0.27983182668685913,90.78146815299988,2.7932967990636826,90.78146815299988,94.08987164497375,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,4,UNCAL,all,5827837,7.087637484073639,0.5753222107887268,79.86933588981628,7.165750116109848,79.86933588981628,83.4908664226532,86.82335019111633,89.85085487365723,94.41658854484558
pc_out,test_jitter0.04,0,4,UNCAL,Mug handle,4147,20.154675841331482,1.05731999874115,66.12008810043335,36.11047565937042,66.12008810043335,67.15778112411499,68.11332106590271,68.0675208568573,66.34522676467896
pc_out,test_jitter0.04,0,4,UNCAL,Knife handle,80725,0.5454529076814651,0.09787479043006897,96.78166508674622,0.49171759746968746,96.78166508674622,98.94429445266724,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,4,UNCAL,Bag handle,2990,62.35005855560303,2.9188122749328613,26.05351209640503,90.25144577026367,26.05351209640503,23.560014367103577,20.40133774280548,17.295747995376587,7.491638511419296
pc_out,test_jitter0.04,0,4,UNCAL,Cap peak,6025,21.05623483657837,0.8729750514030457,59.48547720909119,34.769877791404724,59.48547720909119,61.220723390579224,62.63485550880432,63.679468631744385,66.91005825996399
pc_out,test_jitter0.04,0,4,TS,graspable,93887,3.473210334777832,0.2730376124382019,90.78146815299988,2.7939656749367714,90.78146815299988,94.09105777740479,95.67301273345947,96.49578928947449,97.33086824417114
pc_out,test_jitter0.04,0,4,TS,all,5827837,6.370774656534195,0.5633905529975891,79.86933588981628,7.1562498807907104,79.86933588981628,83.50080251693726,86.84070706367493,89.85496759414673,94.43697333335876
pc_out,test_jitter0.04,0,4,TS,Mug handle,4147,19.482947885990143,1.0210572481155396,66.12008810043335,36.110109090805054,66.12008810043335,67.10420250892639,68.11332106590271,68.0675208568573,66.39344096183777
pc_out,test_jitter0.04,0,4,TS,Knife handle,80725,0.8433866314589977,0.09839250147342682,96.78166508674622,0.4917228128761053,96.78166508674622,98.93878698348999,99.27066564559937,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,4,TS,Bag handle,2990,61.79136037826538,2.7863287925720215,26.05351209640503,90.25429487228394,26.05351209640503,23.560014367103577,20.44314295053482,17.2001913189888,7.491638511419296
pc_out,test_jitter0.04,0,4,TS,Cap peak,6025,20.253683626651764,0.8508715033531189,59.48547720909119,34.82184708118439,59.48547720909119,61.257606744766235,62.63485550880432,63.75059485435486,66.5117859840393
pc_out,test_jitter0.04,0,4,HTS,graspable,93887,3.4732554107904434,0.2730376720428467,90.78146815299988,2.793709561228752,90.78146815299988,94.09460425376892,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,4,HTS,all,5827837,6.370881944894791,0.563391923904419,79.86933588981628,7.156249135732651,79.86933588981628,83.50076079368591,86.84070706367493,89.85496759414673,94.43700909614563
pc_out,test_jitter0.04,0,4,HTS,Mug handle,4147,19.48307752609253,1.0210583209991455,66.12008810043335,36.10999882221222,66.12008810043335,67.13099479675293,68.08318495750427,68.1364119052887,66.44166111946106
pc_out,test_jitter0.04,0,4,HTS,Knife handle,80725,0.8433468639850616,0.09839233011007309,96.78166508674622,0.4917246289551258,96.78166508674622,98.9401638507843,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,4,HTS,Bag handle,2990,61.7914617061615,2.786327362060547,26.05351209640503,90.25352001190186,26.05351209640503,23.560014367103577,20.48494964838028,17.247968912124634,7.491638511419296
pc_out,test_jitter0.04,0,4,HTS,Cap peak,6025,20.253857970237732,0.8508748412132263,59.48547720909119,34.82256531715393,59.48547720909119,61.202287673950195,62.655603885650635,63.703179359436035,66.97643995285034
pc_out,test_jitter0.04,0,4,RBSo,graspable,93887,3.4865684807300568,0.2737204432487488,90.78146815299988,2.793795056641102,90.78146815299988,94.08513903617859,95.68366408348083,96.5079665184021,97.33086824417114
pc_out,test_jitter0.04,0,4,RBSo,all,5827837,6.326563656330109,0.5627498626708984,79.86933588981628,7.146354019641876,79.86933588981628,83.54295492172241,86.87137365341187,89.86727595329285,94.4364607334137
pc_out,test_jitter0.04,0,4,RBSo,Mug handle,4147,19.392533600330353,1.025305986404419,66.12008810043335,36.14736497402191,66.12008810043335,67.07741618156433,68.08318495750427,67.99862384796143,66.34522676467896
pc_out,test_jitter0.04,0,4,RBSo,Knife handle,80725,0.8202827535569668,0.09821496903896332,96.78166508674622,0.49118748866021633,96.78166508674622,98.94154071807861,99.27221536636353,99.40362572669983,99.6085524559021
pc_out,test_jitter0.04,0,4,RBSo,Bag handle,2990,61.72471046447754,2.802615165710449,26.05351209640503,90.34455418586731,26.05351209640503,23.448531329631805,20.192307233810425,17.009077966213226,7.290969789028168
pc_out,test_jitter0.04,0,4,RBSo,Cap peak,6025,20.27088552713394,0.8528836369514465,59.48547720909119,34.81473922729492,59.48547720909119,61.202287673950195,62.7178430557251,63.72688412666321,66.91005825996399
pc_out,test_jitter0.04,0,4,ISTS,graspable,93887,3.5203885287046432,0.2728435695171356,90.78146815299988,2.775360830128193,90.78146815299988,94.10407543182373,95.69963812828064,96.5307891368866,97.36921191215515
pc_out,test_jitter0.04,0,4,ISTS,all,5827837,6.43000453710556,0.5626584887504578,79.86933588981628,7.113844156265259,79.86933588981628,83.53031277656555,86.90344095230103,89.94628190994263,94.49765086174011
pc_out,test_jitter0.04,0,4,ISTS,Mug handle,4147,19.51725035905838,1.0206915140151978,66.12008810043335,36.59360110759735,66.12008810043335,67.10420250892639,68.2037353515625,68.1364119052887,66.24879240989685
pc_out,test_jitter0.04,0,4,ISTS,Knife handle,80725,0.7988280616700649,0.09782516211271286,96.78166508674622,0.4837616812437773,96.78166508674622,98.95393252372742,99.27685856819153,99.4124710559845,99.62837100028992
pc_out,test_jitter0.04,0,4,ISTS,Bag handle,2990,61.842942237854004,2.7955710887908936,26.05351209640503,90.41714072227478,26.05351209640503,23.560014367103577,20.150502026081085,16.961300373077393,7.224079966545105
pc_out,test_jitter0.04,0,4,ISTS,Cap peak,6025,20.371735095977783,0.8511143326759338,59.48547720909119,34.926193952560425,59.48547720909119,61.110085248947144,62.655603885650635,63.63205313682556,66.5117859840393
pc_out,test_jitter0.04,1,0,UNCAL,graspable,93887,2.4515006691217422,0.2649931311607361,90.41933417320251,2.9748214408755302,90.41933417320251,93.8306987285614,95.48661708831787,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,0,UNCAL,all,5827837,5.248795449733734,0.5376935005187988,80.49409985542297,6.9730497896671295,80.49409985542297,84.087735414505,87.33295202255249,90.21327495574951,94.48773264884949
pc_out,test_jitter0.04,1,0,UNCAL,Mug handle,4147,15.712052583694458,0.7869462966918945,72.12442755699158,21.159106492996216,72.12442755699158,74.01553392410278,76.03978514671326,77.57492661476135,80.52073121070862
pc_out,test_jitter0.04,1,0,UNCAL,Knife handle,80725,2.002183720469475,0.11076772212982178,96.28120064735413,0.5122897680848837,96.28120064735413,98.81078600883484,99.23969507217407,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,0,UNCAL,Bag handle,2990,53.91449332237244,2.2698581218719482,34.5150500535965,81.63392543792725,34.5150500535965,32.14418292045593,30.05852699279785,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,0,UNCAL,Cap peak,6025,25.265082716941833,0.9771526455879211,52.21576690673828,49.57154393196106,52.21576690673828,53.29153537750244,53.423237800598145,54.76529598236084,55.09459376335144
pc_out,test_jitter0.04,1,0,TS,graspable,93887,1.952226459980011,0.26113981008529663,90.41933417320251,2.9753971844911575,90.41933417320251,93.80466341972351,95.48661708831787,96.33145928382874,97.4608063697815
pc_out,test_jitter0.04,1,0,TS,all,5827837,4.4378504157066345,0.5287966728210449,80.49409985542297,6.965454667806625,80.49409985542297,84.09349322319031,87.338787317276,90.22016525268555,94.50132250785828
pc_out,test_jitter0.04,1,0,TS,Mug handle,4147,15.036824345588684,0.7615240812301636,72.12442755699158,21.16132825613022,72.12442755699158,73.96196126937866,76.00964307785034,77.57492661476135,80.4725170135498
pc_out,test_jitter0.04,1,0,TS,Knife handle,80725,2.4563536047935486,0.11337883025407791,96.28120064735413,0.5122045520693064,96.28120064735413,98.80803227424622,99.23815131187439,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,0,TS,Bag handle,2990,53.24639081954956,2.1661431789398193,34.5150500535965,81.63843750953674,34.5150500535965,32.0698618888855,29.974916577339172,27.568084001541138,18.26086938381195
pc_out,test_jitter0.04,1,0,TS,Cap peak,6025,24.395164847373962,0.9510901570320129,52.21576690673828,49.661970138549805,52.21576690673828,53.273093700408936,53.44398617744446,54.528212547302246,54.9286425113678
pc_out,test_jitter0.04,1,0,HTS,graspable,93887,1.952226459980011,0.26113981008529663,90.41933417320251,2.9753971844911575,90.41933417320251,93.80466341972351,95.48661708831787,96.33145928382874,97.4608063697815
pc_out,test_jitter0.04,1,0,HTS,all,5827837,4.4378504157066345,0.5287966728210449,80.49409985542297,6.965454667806625,80.49409985542297,84.09349322319031,87.338787317276,90.22016525268555,94.50132250785828
pc_out,test_jitter0.04,1,0,HTS,Mug handle,4147,15.036824345588684,0.7615240812301636,72.12442755699158,21.16132825613022,72.12442755699158,73.96196126937866,76.00964307785034,77.57492661476135,80.4725170135498
pc_out,test_jitter0.04,1,0,HTS,Knife handle,80725,2.4563536047935486,0.11337883025407791,96.28120064735413,0.5122045520693064,96.28120064735413,98.80803227424622,99.23815131187439,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,0,HTS,Bag handle,2990,53.24639081954956,2.1661431789398193,34.5150500535965,81.63843750953674,34.5150500535965,32.0698618888855,29.974916577339172,27.568084001541138,18.26086938381195
pc_out,test_jitter0.04,1,0,HTS,Cap peak,6025,24.395164847373962,0.9510901570320129,52.21576690673828,49.661970138549805,52.21576690673828,53.273093700408936,53.44398617744446,54.528212547302246,54.9286425113678
pc_out,test_jitter0.04,1,0,RBSo,graspable,93887,1.9645694643259048,0.261218398809433,90.41933417320251,2.978687174618244,90.41933417320251,93.81176233291626,95.46265602111816,96.33145928382874,97.4608063697815
pc_out,test_jitter0.04,1,0,RBSo,all,5827837,4.470436275005341,0.5291652083396912,80.49409985542297,6.964241713285446,80.49409985542297,84.14317965507507,87.35386729240417,90.19903540611267,94.48549747467041
pc_out,test_jitter0.04,1,0,RBSo,Mug handle,4147,15.137988328933716,0.7618116140365601,72.12442755699158,21.147719025611877,72.12442755699158,73.881596326828,75.91922879219055,77.54048109054565,80.56895136833191
pc_out,test_jitter0.04,1,0,RBSo,Knife handle,80725,2.459964156150818,0.11343827843666077,96.28120064735413,0.5136981140822172,96.28120064735413,98.79426956176758,99.23040866851807,99.42663311958313,99.68039989471436
pc_out,test_jitter0.04,1,0,RBSo,Bag handle,2990,53.26942205429077,2.1649458408355713,34.5150500535965,81.65981769561768,34.5150500535965,31.995540857315063,29.765886068344116,27.520304918289185,18.46153736114502
pc_out,test_jitter0.04,1,0,RBSo,Cap peak,6025,24.498578906059265,0.9519145488739014,52.21576690673828,49.69613254070282,52.21576690673828,53.29153537750244,53.38174104690552,54.48079705238342,54.89545464515686
pc_out,test_jitter0.04,1,0,ISTS,graspable,93887,1.9522640854120255,0.26113787293434143,90.41933417320251,2.9603615403175354,90.41933417320251,93.82359385490417,95.48928141593933,96.33297920227051,97.4608063697815
pc_out,test_jitter0.04,1,0,ISTS,all,5827837,4.437984526157379,0.5287954807281494,80.49409985542297,6.965348124504089,80.49409985542297,84.09391045570374,87.3389184474945,90.2209222316742,94.50138807296753
pc_out,test_jitter0.04,1,0,ISTS,Mug handle,4147,15.036673843860626,0.7615157961845398,72.12442755699158,21.262578666210175,72.12442755699158,73.93516898155212,75.9795069694519,77.50602960586548,80.42430281639099
pc_out,test_jitter0.04,1,0,ISTS,Knife handle,80725,2.456318214535713,0.11337803304195404,96.28120064735413,0.5072750616818666,96.28120064735413,98.8149106502533,99.23969507217407,99.44432973861694,99.68039989471436
pc_out,test_jitter0.04,1,0,ISTS,Bag handle,2990,53.246307373046875,2.1661148071289062,34.5150500535965,81.8402111530304,34.5150500535965,32.0698618888855,29.974916577339172,27.568084001541138,17.9933100938797
pc_out,test_jitter0.04,1,0,ISTS,Cap peak,6025,24.395406246185303,0.951090395450592,52.21576690673828,50.0160813331604,52.21576690673828,53.217774629592896,53.38174104690552,54.33855056762695,54.79588508605957
pc_out,test_jitter0.04,1,1,UNCAL,graspable,93887,2.4515006691217422,0.2649931311607361,90.41933417320251,2.9748214408755302,90.41933417320251,93.8306987285614,95.48661708831787,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,1,UNCAL,all,5827837,5.248795449733734,0.5376935005187988,80.49409985542297,6.9730497896671295,80.49409985542297,84.087735414505,87.33295202255249,90.21327495574951,94.48773264884949
pc_out,test_jitter0.04,1,1,UNCAL,Mug handle,4147,15.712052583694458,0.7869462966918945,72.12442755699158,21.159106492996216,72.12442755699158,74.01553392410278,76.03978514671326,77.57492661476135,80.52073121070862
pc_out,test_jitter0.04,1,1,UNCAL,Knife handle,80725,2.002183720469475,0.11076772212982178,96.28120064735413,0.5122897680848837,96.28120064735413,98.81078600883484,99.23969507217407,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,1,UNCAL,Bag handle,2990,53.91449332237244,2.2698581218719482,34.5150500535965,81.63392543792725,34.5150500535965,32.14418292045593,30.05852699279785,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,1,UNCAL,Cap peak,6025,25.265082716941833,0.9771526455879211,52.21576690673828,49.57154393196106,52.21576690673828,53.29153537750244,53.423237800598145,54.76529598236084,55.09459376335144
pc_out,test_jitter0.04,1,1,TS,graspable,93887,1.4506728388369083,0.25834256410598755,90.41933417320251,2.975146472454071,90.41933417320251,93.8306987285614,95.49461007118225,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,1,TS,all,5827837,3.6357909440994263,0.5218868255615234,80.49409985542297,6.958365440368652,80.49409985542297,84.09446477890015,87.34897375106812,90.22369384765625,94.50499415397644
pc_out,test_jitter0.04,1,1,TS,Mug handle,4147,14.376720786094666,0.7395285964012146,72.12442755699158,21.158458292484283,72.12442755699158,74.01553392410278,75.94936490058899,77.57492661476135,80.52073121070862
pc_out,test_jitter0.04,1,1,TS,Knife handle,80725,2.9182538390159607,0.1163480132818222,96.28120064735413,0.5123137030750513,96.28120064735413,98.81078600883484,99.23969507217407,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,1,TS,Bag handle,2990,52.59214639663696,2.0742411613464355,34.5150500535965,81.6398561000824,34.5150500535965,32.14418292045593,30.05852699279785,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,1,TS,Cap peak,6025,23.573076725006104,0.9284661412239075,52.21576690673828,49.66179132461548,52.21576690673828,53.29153537750244,53.38174104690552,54.385966062545776,54.69631552696228
pc_out,test_jitter0.04,1,1,HTS,graspable,93887,1.5133148059248924,0.2583593726158142,90.41933417320251,2.9750900343060493,90.41933417320251,93.82241368293762,95.48395872116089,96.33450508117676,97.4608063697815
pc_out,test_jitter0.04,1,1,HTS,all,5827837,3.73728945851326,0.5225305557250977,80.49409985542297,6.957323849201202,80.49409985542297,84.0955138206482,87.3484194278717,90.2241587638855,94.50602531433105
pc_out,test_jitter0.04,1,1,HTS,Mug handle,4147,14.481061697006226,0.7403342723846436,72.12442755699158,21.157313883304596,72.12442755699158,73.96196126937866,75.9795069694519,77.60937213897705,80.42430281639099
pc_out,test_jitter0.04,1,1,HTS,Knife handle,80725,2.86702960729599,0.11601811647415161,96.28120064735413,0.512106716632843,96.28120064735413,98.81078600883484,99.23815131187439,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,1,HTS,Bag handle,2990,52.69420146942139,2.0762650966644287,34.5150500535965,81.63522481918335,34.5150500535965,32.14418292045593,30.10033369064331,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,1,HTS,Cap peak,6025,23.734137415885925,0.9315895438194275,52.21576690673828,49.65338706970215,52.21576690673828,53.162455558776855,53.48547697067261,54.78900074958801,54.9286425113678
pc_out,test_jitter0.04,1,1,RBSo,graspable,93887,1.4552469365298748,0.25838789343833923,90.41933417320251,2.976108342409134,90.41933417320251,93.83306503295898,95.47463655471802,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,1,RBSo,all,5827837,3.612983599305153,0.5214586853981018,80.49409985542297,6.951548904180527,80.49409985542297,84.11419987678528,87.36789226531982,90.23501873016357,94.50814723968506
pc_out,test_jitter0.04,1,1,RBSo,Mug handle,4147,14.350920915603638,0.7403090000152588,72.12442755699158,21.179619431495667,72.12442755699158,73.96196126937866,76.10005736351013,77.50602960586548,80.4725170135498
pc_out,test_jitter0.04,1,1,RBSo,Knife handle,80725,2.909957990050316,0.11623013764619827,96.28120064735413,0.5118430592119694,96.28120064735413,98.81216287612915,99.23969507217407,99.42663311958313,99.68039989471436
pc_out,test_jitter0.04,1,1,RBSo,Bag handle,2990,52.567893266677856,2.0769054889678955,34.5150500535965,81.67142271995544,34.5150500535965,32.0698618888855,29.974916577339172,27.568084001541138,18.26086938381195
pc_out,test_jitter0.04,1,1,RBSo,Cap peak,6025,23.571433126926422,0.9288929104804993,52.21576690673828,49.65788722038269,52.21576690673828,53.29153537750244,53.38174104690552,54.670459032058716,55.19416332244873
pc_out,test_jitter0.04,1,1,ISTS,graspable,93887,1.7037151381373405,0.2522066533565521,90.41933417320251,2.742387354373932,90.41933417320251,93.84962916374207,95.67301273345947,96.56578302383423,97.76329398155212
pc_out,test_jitter0.04,1,1,ISTS,all,5827837,3.812800347805023,0.521904706954956,80.49409985542297,6.862938404083252,80.49409985542297,84.1895043849945,87.52736449241638,90.44241905212402,94.65015530586243
pc_out,test_jitter0.04,1,1,ISTS,Mug handle,4147,13.659241795539856,0.7162254452705383,72.12442755699158,22.936584055423737,72.12442755699158,73.90838265419006,75.88908672332764,76.9548773765564,79.26711440086365
pc_out,test_jitter0.04,1,1,ISTS,Knife handle,80725,2.6875250041484833,0.11349450051784515,96.28120064735413,0.48063378781080246,96.28120064735413,98.88373613357544,99.30318593978882,99.4814932346344,99.70765113830566
pc_out,test_jitter0.04,1,1,ISTS,Bag handle,2990,52.33489274978638,1.981231451034546,34.5150500535965,83.26637148857117,34.5150500535965,31.846895813941956,29.347825050354004,26.708075404167175,17.123745381832123
pc_out,test_jitter0.04,1,1,ISTS,Cap peak,6025,24.41493570804596,0.9332798719406128,52.21576690673828,50.892096757888794,52.21576690673828,53.14401388168335,53.319501876831055,54.385966062545776,54.56355810165405
pc_out,test_jitter0.04,1,2,UNCAL,graspable,93887,2.4515006691217422,0.2649931311607361,90.41933417320251,2.9748214408755302,90.41933417320251,93.8306987285614,95.48661708831787,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,2,UNCAL,all,5827837,5.248795449733734,0.5376935005187988,80.49409985542297,6.9730497896671295,80.49409985542297,84.087735414505,87.33295202255249,90.21327495574951,94.48773264884949
pc_out,test_jitter0.04,1,2,UNCAL,Mug handle,4147,15.712052583694458,0.7869462966918945,72.12442755699158,21.159106492996216,72.12442755699158,74.01553392410278,76.03978514671326,77.57492661476135,80.52073121070862
pc_out,test_jitter0.04,1,2,UNCAL,Knife handle,80725,2.002183720469475,0.11076772212982178,96.28120064735413,0.5122897680848837,96.28120064735413,98.81078600883484,99.23969507217407,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,2,UNCAL,Bag handle,2990,53.91449332237244,2.2698581218719482,34.5150500535965,81.63392543792725,34.5150500535965,32.14418292045593,30.05852699279785,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,2,UNCAL,Cap peak,6025,25.265082716941833,0.9771526455879211,52.21576690673828,49.57154393196106,52.21576690673828,53.29153537750244,53.423237800598145,54.76529598236084,55.09459376335144
pc_out,test_jitter0.04,1,2,TS,graspable,93887,1.585555076599121,0.2590004801750183,90.41933417320251,2.976296842098236,90.41933417320251,93.82951259613037,95.46664953231812,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,2,TS,all,5827837,3.8503970950841904,0.5235673189163208,80.49409985542297,6.960204988718033,80.49409985542297,84.0952455997467,87.34687566757202,90.22293090820312,94.50327754020691
pc_out,test_jitter0.04,1,2,TS,Mug handle,4147,14.552530646324158,0.7451339960098267,72.12442755699158,21.159744262695312,72.12442755699158,74.01553392410278,76.0699212551117,77.57492661476135,80.52073121070862
pc_out,test_jitter0.04,1,2,TS,Knife handle,80725,2.7935152873396873,0.1155187115073204,96.28120064735413,0.5122439470142126,96.28120064735413,98.81078600883484,99.23969507217407,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,2,TS,Bag handle,2990,52.76649594306946,2.09787917137146,34.5150500535965,81.64173364639282,34.5150500535965,32.14418292045593,30.05852699279785,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,2,TS,Cap peak,6025,23.78937005996704,0.934240996837616,52.21576690673828,49.638599157333374,52.21576690673828,53.2362163066864,53.423237800598145,54.528212547302246,54.9286425113678
pc_out,test_jitter0.04,1,2,HTS,graspable,93887,1.5856077894568443,0.2590005397796631,90.41933417320251,2.975554019212723,90.41933417320251,93.8247799873352,95.48528790473938,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,2,HTS,all,5827837,3.850490227341652,0.5235679149627686,80.49409985542297,6.960201263427734,80.49409985542297,84.09522771835327,87.34687566757202,90.22293090820312,94.50327754020691
pc_out,test_jitter0.04,1,2,HTS,Mug handle,4147,14.552614092826843,0.7451348900794983,72.12442755699158,21.15756720304489,72.12442755699158,73.98874759674072,76.03978514671326,77.57492661476135,80.52073121070862
pc_out,test_jitter0.04,1,2,HTS,Knife handle,80725,2.7934741228818893,0.11551842093467712,96.28120064735413,0.5123265087604523,96.28120064735413,98.81078600883484,99.23969507217407,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,2,HTS,Bag handle,2990,52.76658535003662,2.097881555557251,34.5150500535965,81.64605498313904,34.5150500535965,32.0698618888855,30.01672327518463,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,2,HTS,Cap peak,6025,23.789505660533905,0.9342436790466309,52.21576690673828,49.678835272789,52.21576690673828,53.25465202331543,53.34025025367737,54.385966062545776,54.79588508605957
pc_out,test_jitter0.04,1,2,RBSo,graspable,93887,1.599632203578949,0.25913405418395996,90.41933417320251,2.9759544879198074,90.41933417320251,93.83543133735657,95.49593925476074,96.32689356803894,97.4608063697815
pc_out,test_jitter0.04,1,2,RBSo,all,5827837,3.809688240289688,0.5227758884429932,80.49409985542297,6.946741044521332,80.49409985542297,84.13507342338562,87.38468885421753,90.24513959884644,94.5098340511322
pc_out,test_jitter0.04,1,2,RBSo,Mug handle,4147,14.504632353782654,0.7470104098320007,72.12442755699158,21.19951993227005,72.12442755699158,73.881596326828,75.9795069694519,77.43713855743408,80.42430281639099
pc_out,test_jitter0.04,1,2,RBSo,Knife handle,80725,2.772068977355957,0.11525024473667145,96.28120064735413,0.5116614047437906,96.28120064735413,98.81353974342346,99.23660159111023,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,2,RBSo,Bag handle,2990,52.7218222618103,2.1044228076934814,34.5150500535965,81.70210123062134,34.5150500535965,32.0698618888855,29.724079370498657,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,2,RBSo,Cap peak,6025,23.794052004814148,0.9353806972503662,52.21576690673828,49.676889181137085,52.21576690673828,53.29153537750244,53.464728593826294,54.528212547302246,55.09459376335144
pc_out,test_jitter0.04,1,2,ISTS,graspable,93887,1.5856362879276276,0.2589977979660034,90.41933417320251,2.9593273997306824,90.41933417320251,93.82951259613037,95.50392627716064,96.33450508117676,97.4608063697815
pc_out,test_jitter0.04,1,2,ISTS,all,5827837,3.8504596799612045,0.5235658288002014,80.49409985542297,6.9600991904735565,80.49409985542297,84.0951919555664,87.34676837921143,90.22300839424133,94.50327754020691
pc_out,test_jitter0.04,1,2,ISTS,Mug handle,4147,14.552339911460876,0.745124101638794,72.12442755699158,21.28581702709198,72.12442755699158,73.93516898155212,75.94936490058899,77.50602960586548,80.42430281639099
pc_out,test_jitter0.04,1,2,ISTS,Knife handle,80725,2.7934320271015167,0.11551754176616669,96.28120064735413,0.507078506052494,96.28120064735413,98.8149106502533,99.23969507217407,99.44963455200195,99.68039989471436
pc_out,test_jitter0.04,1,2,ISTS,Bag handle,2990,52.766406536102295,2.0978426933288574,34.5150500535965,81.84927701950073,34.5150500535965,32.0698618888855,29.974916577339172,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,2,ISTS,Cap peak,6025,23.789699375629425,0.9342396259307861,52.21576690673828,49.96904134750366,52.21576690673828,53.273093700408936,53.34025025367737,54.45709228515625,54.829078912734985
pc_out,test_jitter0.04,1,3,UNCAL,graspable,93887,2.4515006691217422,0.2649931311607361,90.41933417320251,2.9748214408755302,90.41933417320251,93.8306987285614,95.48661708831787,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,3,UNCAL,all,5827837,5.248795449733734,0.5376935005187988,80.49409985542297,6.9730497896671295,80.49409985542297,84.087735414505,87.33295202255249,90.21327495574951,94.48773264884949
pc_out,test_jitter0.04,1,3,UNCAL,Mug handle,4147,15.712052583694458,0.7869462966918945,72.12442755699158,21.159106492996216,72.12442755699158,74.01553392410278,76.03978514671326,77.57492661476135,80.52073121070862
pc_out,test_jitter0.04,1,3,UNCAL,Knife handle,80725,2.002183720469475,0.11076772212982178,96.28120064735413,0.5122897680848837,96.28120064735413,98.81078600883484,99.23969507217407,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,3,UNCAL,Bag handle,2990,53.91449332237244,2.2698581218719482,34.5150500535965,81.63392543792725,34.5150500535965,32.14418292045593,30.05852699279785,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,3,UNCAL,Cap peak,6025,25.265082716941833,0.9771526455879211,52.21576690673828,49.57154393196106,52.21576690673828,53.29153537750244,53.423237800598145,54.76529598236084,55.09459376335144
pc_out,test_jitter0.04,1,3,TS,graspable,93887,1.1968654580414295,0.25671178102493286,90.41933417320251,2.976069040596485,90.41933417320251,93.81768107414246,95.47463655471802,96.33145928382874,97.4608063697815
pc_out,test_jitter0.04,1,3,TS,all,5827837,2.983180619776249,0.5174612402915955,80.49409985542297,6.9528162479400635,80.49409985542297,84.09358859062195,87.3496413230896,90.22666215896606,94.51268315315247
pc_out,test_jitter0.04,1,3,TS,Mug handle,4147,13.84516954421997,0.7236044406890869,72.12442755699158,21.162700653076172,72.12442755699158,74.01553392410278,76.03978514671326,77.54048109054565,80.52073121070862
pc_out,test_jitter0.04,1,3,TS,Knife handle,80725,3.3029425889253616,0.11901868134737015,96.28120064735413,0.5124205723404884,96.28120064735413,98.80527853965759,99.23660159111023,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,3,TS,Bag handle,2990,52.064526081085205,2.0061678886413574,34.5150500535965,81.63740634918213,34.5150500535965,32.14418292045593,30.01672327518463,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,3,TS,Cap peak,6025,22.93047606945038,0.9120143055915833,52.21576690673828,49.659669399261475,52.21576690673828,53.217774629592896,53.44398617744446,54.694169759750366,55.09459376335144
pc_out,test_jitter0.04,1,3,HTS,graspable,93887,1.1968654580414295,0.25671178102493286,90.41933417320251,2.976069040596485,90.41933417320251,93.81768107414246,95.47463655471802,96.33145928382874,97.4608063697815
pc_out,test_jitter0.04,1,3,HTS,all,5827837,2.983180619776249,0.5174612402915955,80.49409985542297,6.9528162479400635,80.49409985542297,84.09358859062195,87.3496413230896,90.22666215896606,94.51268315315247
pc_out,test_jitter0.04,1,3,HTS,Mug handle,4147,13.84516954421997,0.7236044406890869,72.12442755699158,21.162700653076172,72.12442755699158,74.01553392410278,76.03978514671326,77.54048109054565,80.52073121070862
pc_out,test_jitter0.04,1,3,HTS,Knife handle,80725,3.3029425889253616,0.11901868134737015,96.28120064735413,0.5124205723404884,96.28120064735413,98.80527853965759,99.23660159111023,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,3,HTS,Bag handle,2990,52.064526081085205,2.0061678886413574,34.5150500535965,81.63740634918213,34.5150500535965,32.14418292045593,30.01672327518463,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,3,HTS,Cap peak,6025,22.93047606945038,0.9120143055915833,52.21576690673828,49.659669399261475,52.21576690673828,53.217774629592896,53.44398617744446,54.694169759750366,55.09459376335144
pc_out,test_jitter0.04,1,3,RBSo,graspable,93887,1.1838499456644058,0.2568644881248474,90.41933417320251,2.9804278165102005,90.41933417320251,93.80939602851868,95.47064304351807,96.3238537311554,97.4608063697815
pc_out,test_jitter0.04,1,3,RBSo,all,5827837,3.0306363478302956,0.5179305076599121,80.49409985542297,6.951625645160675,80.49409985542297,84.16462540626526,87.36883997917175,90.19765853881836,94.4915771484375
pc_out,test_jitter0.04,1,3,RBSo,Mug handle,4147,13.95527720451355,0.724326491355896,72.12442755699158,21.14526331424713,72.12442755699158,73.881596326828,75.8589506149292,77.54048109054565,80.56895136833191
pc_out,test_jitter0.04,1,3,RBSo,Knife handle,80725,3.2922539860010147,0.11906196922063828,96.28120064735413,0.5140800029039383,96.28120064735413,98.79564642906189,99.23040866851807,99.4248628616333,99.68039989471436
pc_out,test_jitter0.04,1,3,RBSo,Bag handle,2990,52.08689570426941,2.006016731262207,34.5150500535965,81.68296813964844,34.5150500535965,31.846895813941956,29.724079370498657,27.568084001541138,18.595317006111145
pc_out,test_jitter0.04,1,3,RBSo,Cap peak,6025,23.082706332206726,0.9133924245834351,52.21576690673828,49.74539577960968,52.21576690673828,53.25465202331543,53.423237800598145,54.59933876991272,54.96183633804321
pc_out,test_jitter0.04,1,3,ISTS,graspable,93887,1.1968896724283695,0.25670894980430603,90.41933417320251,2.9593966901302338,90.41933417320251,93.83543133735657,95.52656412124634,96.33450508117676,97.4608063697815
pc_out,test_jitter0.04,1,3,ISTS,all,5827837,2.9829954728484154,0.517458975315094,80.49409985542297,6.952747702598572,80.49409985542297,84.09352898597717,87.34966516494751,90.22678136825562,94.51282024383545
pc_out,test_jitter0.04,1,3,ISTS,Mug handle,4147,13.844823837280273,0.723596453666687,72.12442755699158,21.306538581848145,72.12442755699158,73.93516898155212,75.94936490058899,77.43713855743408,80.42430281639099
pc_out,test_jitter0.04,1,3,ISTS,Knife handle,80725,3.302871808409691,0.11901755630970001,96.28120064735413,0.507284514605999,96.28120064735413,98.81628751754761,99.23969507217407,99.44786429405212,99.68039989471436
pc_out,test_jitter0.04,1,3,ISTS,Bag handle,2990,52.0642876625061,2.0061404705047607,34.5150500535965,81.85579180717468,34.5150500535965,32.0698618888855,29.974916577339172,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,3,ISTS,Cap peak,6025,22.93039709329605,0.912004292011261,52.21576690673828,49.84109401702881,52.21576690673828,53.25465202331543,53.38174104690552,54.57562804222107,54.9286425113678
pc_out,test_jitter0.04,1,4,UNCAL,graspable,93887,2.4515006691217422,0.2649931311607361,90.41933417320251,2.9748214408755302,90.41933417320251,93.8306987285614,95.48661708831787,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,4,UNCAL,all,5827837,5.248795449733734,0.5376935005187988,80.49409985542297,6.9730497896671295,80.49409985542297,84.087735414505,87.33295202255249,90.21327495574951,94.48773264884949
pc_out,test_jitter0.04,1,4,UNCAL,Mug handle,4147,15.712052583694458,0.7869462966918945,72.12442755699158,21.159106492996216,72.12442755699158,74.01553392410278,76.03978514671326,77.57492661476135,80.52073121070862
pc_out,test_jitter0.04,1,4,UNCAL,Knife handle,80725,2.002183720469475,0.11076772212982178,96.28120064735413,0.5122897680848837,96.28120064735413,98.81078600883484,99.23969507217407,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,4,UNCAL,Bag handle,2990,53.91449332237244,2.2698581218719482,34.5150500535965,81.63392543792725,34.5150500535965,32.14418292045593,30.05852699279785,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,4,UNCAL,Cap peak,6025,25.265082716941833,0.9771526455879211,52.21576690673828,49.57154393196106,52.21576690673828,53.29153537750244,53.423237800598145,54.76529598236084,55.09459376335144
pc_out,test_jitter0.04,1,4,TS,graspable,93887,1.2346001341938972,0.2571137249469757,90.41933417320251,2.9767831787467003,90.41933417320251,93.82714629173279,95.48795223236084,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,4,TS,all,5827837,3.165685385465622,0.518598735332489,80.49409985542297,6.954336911439896,80.49409985542297,84.0934157371521,87.34968304634094,90.22318124771118,94.50876712799072
pc_out,test_jitter0.04,1,4,TS,Mug handle,4147,13.9932781457901,0.7278928756713867,72.12442755699158,21.161629259586334,72.12442755699158,73.98874759674072,76.0699212551117,77.60937213897705,80.4725170135498
pc_out,test_jitter0.04,1,4,TS,Knife handle,80725,3.194623440504074,0.1182503029704094,96.28120064735413,0.5125228781253099,96.28120064735413,98.81353974342346,99.24124479293823,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,4,TS,Bag handle,2990,52.21160650253296,2.0246429443359375,34.5150500535965,81.63822293281555,34.5150500535965,32.107022404670715,30.05852699279785,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,4,TS,Cap peak,6025,23.10784012079239,0.9164525270462036,52.21576690673828,49.68711733818054,52.21576690673828,53.29153537750244,53.464728593826294,54.62304353713989,54.79588508605957
pc_out,test_jitter0.04,1,4,HTS,graspable,93887,1.2346446514129639,0.2571137249469757,90.41933417320251,2.9754294082522392,90.41933417320251,93.82714629173279,95.47597169876099,96.32993936538696,97.4608063697815
pc_out,test_jitter0.04,1,4,HTS,all,5827837,3.165823221206665,0.5185994505882263,80.49409985542297,6.954336166381836,80.49409985542297,84.0934157371521,87.34968304634094,90.22396206855774,94.50880289077759
pc_out,test_jitter0.04,1,4,HTS,Mug handle,4147,13.993415236473083,0.7278940677642822,72.12442755699158,21.159754693508148,72.12442755699158,73.96196126937866,76.0699212551117,77.54048109054565,80.3760826587677
pc_out,test_jitter0.04,1,4,HTS,Knife handle,80725,3.1945548951625824,0.11824985593557358,96.28120064735413,0.5122346337884665,96.28120064735413,98.81078600883484,99.23815131187439,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,4,HTS,Bag handle,2990,52.211737632751465,2.024646520614624,34.5150500535965,81.64586424827576,34.5150500535965,32.14418292045593,30.05852699279785,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,4,HTS,Cap peak,6025,23.108044266700745,0.9164562821388245,52.21576690673828,49.654653668403625,52.21576690673828,53.217774629592896,53.44398617744446,54.528212547302246,54.89545464515686
pc_out,test_jitter0.04,1,4,RBSo,graspable,93887,1.2357794679701328,0.2571365535259247,90.41933417320251,2.9764877632260323,90.41933417320251,93.82004737854004,95.47863006591797,96.32537364959717,97.4608063697815
pc_out,test_jitter0.04,1,4,RBSo,all,5827837,3.144814446568489,0.5182473063468933,80.49409985542297,6.948716193437576,80.49409985542297,84.10882353782654,87.36634850502014,90.23264050483704,94.51220035552979
pc_out,test_jitter0.04,1,4,RBSo,Mug handle,4147,13.970860838890076,0.728443443775177,72.12442755699158,21.174944937229156,72.12442755699158,73.90838265419006,75.9795069694519,77.57492661476135,80.52073121070862
pc_out,test_jitter0.04,1,4,RBSo,Knife handle,80725,3.1890351325273514,0.11816148459911346,96.28120064735413,0.5119512788951397,96.28120064735413,98.81078600883484,99.23969507217407,99.42840337753296,99.68039989471436
pc_out,test_jitter0.04,1,4,RBSo,Bag handle,2990,52.190518379211426,2.0264618396759033,34.5150500535965,81.66877627372742,34.5150500535965,32.03270137310028,30.01672327518463,27.568084001541138,18.327759206295013
pc_out,test_jitter0.04,1,4,RBSo,Cap peak,6025,23.104245960712433,0.9167166948318481,52.21576690673828,49.6701717376709,52.21576690673828,53.273093700408936,53.423237800598145,54.76529598236084,54.89545464515686
pc_out,test_jitter0.04,1,4,ISTS,graspable,93887,1.2346127070486546,0.25711143016815186,90.41933417320251,2.958938479423523,90.41933417320251,93.82833242416382,95.5079197883606,96.33450508117676,97.4608063697815
pc_out,test_jitter0.04,1,4,ISTS,all,5827837,3.165728971362114,0.518598198890686,80.49409985542297,6.954275816679001,80.49409985542297,84.09337997436523,87.3497486114502,90.22570252418518,94.50883865356445
pc_out,test_jitter0.04,1,4,ISTS,Mug handle,4147,13.993129134178162,0.7278833389282227,72.12442755699158,21.290162205696106,72.12442755699158,73.96196126937866,75.94936490058899,77.50602960586548,80.42430281639099
pc_out,test_jitter0.04,1,4,ISTS,Knife handle,80725,3.1945839524269104,0.11824967712163925,96.28120064735413,0.5072190891951323,96.28120064735413,98.8149106502533,99.23969507217407,99.44963455200195,99.68039989471436
pc_out,test_jitter0.04,1,4,ISTS,Bag handle,2990,52.21152305603027,2.0246055126190186,34.5150500535965,81.8494975566864,34.5150500535965,32.107022404670715,29.974916577339172,27.568084001541138,18.193979561328888
pc_out,test_jitter0.04,1,4,ISTS,Cap peak,6025,23.108097910881042,0.9164506196975708,52.21576690673828,49.9755322933197,52.21576690673828,53.19933295249939,53.36099863052368,54.528212547302246,54.829078912734985
pc_out,test_jitter0.04,2,0,UNCAL,graspable,93887,10.106471180915833,0.534707248210907,80.32954335212708,9.657185524702072,80.32954335212708,83.46726298332214,86.16828918457031,88.63833546638489,92.17365384101868
pc_out,test_jitter0.04,2,0,UNCAL,all,5827837,5.332782492041588,0.5180985331535339,81.37633204460144,6.485728174448013,81.37633204460144,84.91457104682922,88.08192610740662,90.86313843727112,95.026695728302
pc_out,test_jitter0.04,2,0,UNCAL,Mug handle,4147,17.545226216316223,0.9184180498123169,69.13431286811829,30.46114444732666,69.13431286811829,70.39914131164551,72.03134298324585,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,0,UNCAL,Knife handle,80725,3.693687543272972,0.2858523726463318,87.62713074684143,2.8319496661424637,87.62713074684143,91.30662083625793,94.09568905830383,96.30141258239746,98.80087971687317
pc_out,test_jitter0.04,2,0,UNCAL,Bag handle,2990,66.14524126052856,2.987614154815674,23.47826063632965,90.9401535987854,23.47826063632965,20.364175736904144,17.182274162769318,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,0,UNCAL,Cap peak,6025,63.766640424728394,2.3875479698181152,18.473029136657715,94.85888481140137,18.473029136657715,15.93213975429535,12.240663915872574,7.633949816226959,1.7922338098287582
pc_out,test_jitter0.04,2,0,TS,graspable,93887,9.697085618972778,0.5225558280944824,80.32954335212708,9.659810364246368,80.32954335212708,83.45897793769836,86.09639406204224,88.63985538482666,92.17365384101868
pc_out,test_jitter0.04,2,0,TS,all,5827837,4.7411516308784485,0.511111855506897,81.37633204460144,6.481000781059265,81.37633204460144,84.92093682289124,88.09007406234741,90.86397290229797,95.03551721572876
pc_out,test_jitter0.04,2,0,TS,Mug handle,4147,17.01188087463379,0.8947317600250244,69.13431286811829,30.45659065246582,69.13431286811829,70.39914131164551,72.06148505210876,73.23458790779114,73.8669216632843
pc_out,test_jitter0.04,2,0,TS,Knife handle,80725,3.3001646399497986,0.2830688953399658,87.62713074684143,2.8334278613328934,87.62713074684143,91.30386710166931,94.097238779068,96.32441401481628,98.80087971687317
pc_out,test_jitter0.04,2,0,TS,Bag handle,2990,65.70277214050293,2.8774187564849854,23.47826063632965,90.93829989433289,23.47826063632965,20.252694189548492,17.182274162769318,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,0,TS,Cap peak,6025,63.25095891952515,2.3064775466918945,18.473029136657715,94.864022731781,18.473029136657715,15.987460315227509,12.157676368951797,7.705073803663254,1.7590442672371864
pc_out,test_jitter0.04,2,0,HTS,graspable,93887,9.697085618972778,0.5225558280944824,80.32954335212708,9.659810364246368,80.32954335212708,83.45897793769836,86.09639406204224,88.63985538482666,92.17365384101868
pc_out,test_jitter0.04,2,0,HTS,all,5827837,4.7411516308784485,0.511111855506897,81.37633204460144,6.481000781059265,81.37633204460144,84.92093682289124,88.09007406234741,90.86397290229797,95.03551721572876
pc_out,test_jitter0.04,2,0,HTS,Mug handle,4147,17.01188087463379,0.8947317600250244,69.13431286811829,30.45659065246582,69.13431286811829,70.39914131164551,72.06148505210876,73.23458790779114,73.8669216632843
pc_out,test_jitter0.04,2,0,HTS,Knife handle,80725,3.3001646399497986,0.2830688953399658,87.62713074684143,2.8334278613328934,87.62713074684143,91.30386710166931,94.097238779068,96.32441401481628,98.80087971687317
pc_out,test_jitter0.04,2,0,HTS,Bag handle,2990,65.70277214050293,2.8774187564849854,23.47826063632965,90.93829989433289,23.47826063632965,20.252694189548492,17.182274162769318,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,0,HTS,Cap peak,6025,63.25095891952515,2.3064775466918945,18.473029136657715,94.864022731781,18.473029136657715,15.987460315227509,12.157676368951797,7.705073803663254,1.7590442672371864
pc_out,test_jitter0.04,2,0,RBSo,graspable,93887,9.676367044448853,0.5243188738822937,80.32954335212708,9.65961068868637,80.32954335212708,83.44359397888184,86.14698648452759,88.64137530326843,92.17365384101868
pc_out,test_jitter0.04,2,0,RBSo,all,5827837,4.66073602437973,0.5099528431892395,81.37633204460144,6.461082398891449,81.37633204460144,84.96444821357727,88.15279006958008,90.91117978096008,95.04560232162476
pc_out,test_jitter0.04,2,0,RBSo,Mug handle,4147,16.88418537378311,0.8992173075675964,69.13431286811829,30.52057921886444,69.13431286811829,70.31877636909485,72.06148505210876,73.06235432624817,73.72227311134338
pc_out,test_jitter0.04,2,0,RBSo,Knife handle,80725,3.292763978242874,0.28307676315307617,87.62713074684143,2.8286321088671684,87.62713074684143,91.30662083625793,94.11581754684448,96.30317687988281,98.80831241607666
pc_out,test_jitter0.04,2,0,RBSo,Bag handle,2990,65.7408356666565,2.8986260890960693,23.47826063632965,91.0443127155304,23.47826063632965,20.14121115207672,16.806019842624664,14.381271600723267,8.026755601167679
pc_out,test_jitter0.04,2,0,RBSo,Cap peak,6025,63.17683458328247,2.3202340602874756,18.473029136657715,94.93093490600586,18.473029136657715,15.895260870456696,12.053941935300827,7.539118081331253,1.6262860968708992
pc_out,test_jitter0.04,2,0,ISTS,graspable,93887,9.738532453775406,0.5234102010726929,80.32954335212708,9.652858227491379,80.32954335212708,83.44596028327942,86.15497350692749,88.60790133476257,92.18856692314148
pc_out,test_jitter0.04,2,0,ISTS,all,5827837,4.816610738635063,0.5097572207450867,81.37633204460144,6.417069584131241,81.37633204460144,84.95969772338867,88.17503452301025,90.99016189575195,95.13915777206421
pc_out,test_jitter0.04,2,0,ISTS,Mug handle,4147,17.00117290019989,0.8963431715965271,69.13431286811829,30.824068188667297,69.13431286811829,70.39914131164551,72.00120687484741,72.9245662689209,73.57762455940247
pc_out,test_jitter0.04,2,0,ISTS,Knife handle,80725,3.3450067043304443,0.2825013995170593,87.62713074684143,2.8133945539593697,87.62713074684143,91.31487607955933,94.14059519767761,96.3314950466156,98.83804321289062
pc_out,test_jitter0.04,2,0,ISTS,Bag handle,2990,65.78859686851501,2.893967390060425,23.47826063632965,91.10968708992004,23.47826063632965,20.17837166786194,16.847826540470123,14.14237916469574,8.026755601167679
pc_out,test_jitter0.04,2,0,ISTS,Cap peak,6025,63.32566738128662,2.31807279586792,18.473029136657715,94.99455690383911,18.473029136657715,15.913701057434082,12.012448161840439,7.349454611539841,1.5267176553606987
pc_out,test_jitter0.04,2,1,UNCAL,graspable,93887,10.106471180915833,0.534707248210907,80.32954335212708,9.657185524702072,80.32954335212708,83.46726298332214,86.16828918457031,88.63833546638489,92.17365384101868
pc_out,test_jitter0.04,2,1,UNCAL,all,5827837,5.332782492041588,0.5180985331535339,81.37633204460144,6.485728174448013,81.37633204460144,84.91457104682922,88.08192610740662,90.86313843727112,95.026695728302
pc_out,test_jitter0.04,2,1,UNCAL,Mug handle,4147,17.545226216316223,0.9184180498123169,69.13431286811829,30.46114444732666,69.13431286811829,70.39914131164551,72.03134298324585,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,1,UNCAL,Knife handle,80725,3.693687543272972,0.2858523726463318,87.62713074684143,2.8319496661424637,87.62713074684143,91.30662083625793,94.09568905830383,96.30141258239746,98.80087971687317
pc_out,test_jitter0.04,2,1,UNCAL,Bag handle,2990,66.14524126052856,2.987614154815674,23.47826063632965,90.9401535987854,23.47826063632965,20.364175736904144,17.182274162769318,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,1,UNCAL,Cap peak,6025,63.766640424728394,2.3875479698181152,18.473029136657715,94.85888481140137,18.473029136657715,15.93213975429535,12.240663915872574,7.633949816226959,1.7922338098287582
pc_out,test_jitter0.04,2,1,TS,graspable,93887,8.945819735527039,0.5035682916641235,80.32954335212708,9.65646579861641,80.32954335212708,83.45779180526733,86.17228269577026,88.6474609375,92.1715259552002
pc_out,test_jitter0.04,2,1,TS,all,5827837,3.6574050784111023,0.5011446475982666,81.37633204460144,6.472577899694443,81.37633204460144,84.92435216903687,88.09264898300171,90.86343050003052,95.04536390304565
pc_out,test_jitter0.04,2,1,TS,Mug handle,4147,16.054315865039825,0.8569188714027405,69.13431286811829,30.461281538009644,69.13431286811829,70.39914131164551,72.03134298324585,73.20014238357544,73.77049326896667
pc_out,test_jitter0.04,2,1,TS,Knife handle,80725,2.574310265481472,0.2794452905654907,87.62713074684143,2.8297796845436096,87.62713074684143,91.32038354873657,94.097238779068,96.31556868553162,98.80087971687317
pc_out,test_jitter0.04,2,1,TS,Bag handle,2990,64.89686965942383,2.6976304054260254,23.47826063632965,90.93703031539917,23.47826063632965,20.364175736904144,17.224080860614777,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,1,TS,Cap peak,6025,62.33543157577515,2.1743967533111572,18.473029136657715,94.86527442932129,18.473029136657715,15.93213975429535,12.240663915872574,7.681366056203842,1.7590442672371864
pc_out,test_jitter0.04,2,1,HTS,graspable,93887,8.945819735527039,0.5035682916641235,80.32954335212708,9.65646579861641,80.32954335212708,83.45779180526733,86.17228269577026,88.6474609375,92.1715259552002
pc_out,test_jitter0.04,2,1,HTS,all,5827837,3.6574050784111023,0.5011446475982666,81.37633204460144,6.472577899694443,81.37633204460144,84.92435216903687,88.09264898300171,90.86343050003052,95.04536390304565
pc_out,test_jitter0.04,2,1,HTS,Mug handle,4147,16.054315865039825,0.8569188714027405,69.13431286811829,30.461281538009644,69.13431286811829,70.39914131164551,72.03134298324585,73.20014238357544,73.77049326896667
pc_out,test_jitter0.04,2,1,HTS,Knife handle,80725,2.574310265481472,0.2794452905654907,87.62713074684143,2.8297796845436096,87.62713074684143,91.32038354873657,94.097238779068,96.31556868553162,98.80087971687317
pc_out,test_jitter0.04,2,1,HTS,Bag handle,2990,64.89686965942383,2.6976304054260254,23.47826063632965,90.93703031539917,23.47826063632965,20.364175736904144,17.224080860614777,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,1,HTS,Cap peak,6025,62.33543157577515,2.1743967533111572,18.473029136657715,94.86527442932129,18.473029136657715,15.93213975429535,12.240663915872574,7.681366056203842,1.7590442672371864
pc_out,test_jitter0.04,2,1,RBSo,graspable,93887,8.98875743150711,0.5032014846801758,80.32954335212708,9.659599512815475,80.32954335212708,83.45069289207458,86.15230917930603,88.6428952217102,92.16726422309875
pc_out,test_jitter0.04,2,1,RBSo,all,5827837,3.7429720163345337,0.502349853515625,81.37633204460144,6.487476080656052,81.37633204460144,84.95790958404541,88.0580723285675,90.79856872558594,95.01904249191284
pc_out,test_jitter0.04,2,1,RBSo,Mug handle,4147,16.16731286048889,0.8557932376861572,69.13431286811829,30.423325300216675,69.13431286811829,70.39914131164551,71.8806505203247,73.37237596511841,73.72227311134338
pc_out,test_jitter0.04,2,1,RBSo,Knife handle,80725,2.612135000526905,0.27973833680152893,87.62713074684143,2.8346914798021317,87.62713074684143,91.29698872566223,94.097238779068,96.3084876537323,98.80087971687317
pc_out,test_jitter0.04,2,1,RBSo,Bag handle,2990,65.05337953567505,2.6900124549865723,23.47826063632965,90.95960855484009,23.47826063632965,20.14121115207672,17.09866225719452,14.476828277111053,8.160535246133804
pc_out,test_jitter0.04,2,1,RBSo,Cap peak,6025,62.464845180511475,2.1693098545074463,18.473029136657715,94.82451677322388,18.473029136657715,15.876820683479309,12.074688822031021,7.657657563686371,1.8254231661558151
pc_out,test_jitter0.04,2,1,ISTS,graspable,93887,8.922670036554337,0.498969167470932,80.32954335212708,9.482698887586594,80.32954335212708,83.45069289207458,86.17627620697021,88.67180943489075,92.31637716293335
pc_out,test_jitter0.04,2,1,ISTS,all,5827837,3.6177121102809906,0.500188410282135,81.37633204460144,6.44536092877388,81.37633204460144,84.93771553039551,88.12670707702637,90.92206358909607,95.09440660476685
pc_out,test_jitter0.04,2,1,ISTS,Mug handle,4147,15.72188138961792,0.8448100686073303,69.13431286811829,31.176233291625977,69.13431286811829,70.39914131164551,72.00120687484741,73.13124537467957,73.62584471702576
pc_out,test_jitter0.04,2,1,ISTS,Knife handle,80725,2.582048438489437,0.27916067838668823,87.62713074684143,2.8245557099580765,87.62713074684143,91.31487607955933,94.12046670913696,96.29964232444763,98.83309006690979
pc_out,test_jitter0.04,2,1,ISTS,Bag handle,2990,64.67615962028503,2.6466736793518066,23.47826063632965,91.12882614135742,23.47826063632965,20.327015221118927,17.05685555934906,14.381271600723267,7.7591970562934875
pc_out,test_jitter0.04,2,1,ISTS,Cap peak,6025,62.20322847366333,2.1401638984680176,18.473029136657715,94.95587944984436,18.473029136657715,15.93213975429535,12.053941935300827,7.444286346435547,1.493528112769127
pc_out,test_jitter0.04,2,2,UNCAL,graspable,93887,10.106471180915833,0.534707248210907,80.32954335212708,9.657185524702072,80.32954335212708,83.46726298332214,86.16828918457031,88.63833546638489,92.17365384101868
pc_out,test_jitter0.04,2,2,UNCAL,all,5827837,5.332782492041588,0.5180985331535339,81.37633204460144,6.485728174448013,81.37633204460144,84.91457104682922,88.08192610740662,90.86313843727112,95.026695728302
pc_out,test_jitter0.04,2,2,UNCAL,Mug handle,4147,17.545226216316223,0.9184180498123169,69.13431286811829,30.46114444732666,69.13431286811829,70.39914131164551,72.03134298324585,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,2,UNCAL,Knife handle,80725,3.693687543272972,0.2858523726463318,87.62713074684143,2.8319496661424637,87.62713074684143,91.30662083625793,94.09568905830383,96.30141258239746,98.80087971687317
pc_out,test_jitter0.04,2,2,UNCAL,Bag handle,2990,66.14524126052856,2.987614154815674,23.47826063632965,90.9401535987854,23.47826063632965,20.364175736904144,17.182274162769318,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,2,UNCAL,Cap peak,6025,63.766640424728394,2.3875479698181152,18.473029136657715,94.85888481140137,18.473029136657715,15.93213975429535,12.240663915872574,7.633949816226959,1.7922338098287582
pc_out,test_jitter0.04,2,2,TS,graspable,93887,9.354811906814575,0.5134139060974121,80.32954335212708,9.658046811819077,80.32954335212708,83.46015810966492,86.16828918457031,88.64898681640625,92.17365384101868
pc_out,test_jitter0.04,2,2,TS,all,5827837,4.247083142399788,0.5061468482017517,81.37633204460144,6.47711455821991,81.37633204460144,84.92303490638733,88.09189796447754,90.86357951164246,95.03932595252991
pc_out,test_jitter0.04,2,2,TS,Mug handle,4147,16.57225489616394,0.8766681551933289,69.13431286811829,30.466920137405396,69.13431286811829,70.42592763900757,72.03134298324585,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,2,TS,Knife handle,80725,2.9700450599193573,0.28119733929634094,87.62713074684143,2.8320306912064552,87.62713074684143,91.2928581237793,94.10808086395264,96.32618427276611,98.80087971687317
pc_out,test_jitter0.04,2,2,TS,Bag handle,2990,65.33464193344116,2.7921814918518066,23.47826063632965,90.94186425209045,23.47826063632965,20.327015221118927,17.182274162769318,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,2,TS,Cap peak,6025,62.82907724380493,2.243828773498535,18.473029136657715,94.86286044120789,18.473029136657715,16.005900502204895,12.074688822031021,7.657657563686371,1.6926651820540428
pc_out,test_jitter0.04,2,2,HTS,graspable,93887,9.354786574840546,0.5134136080741882,80.32954335212708,9.657882153987885,80.32954335212708,83.46726298332214,86.18026971817017,88.64137530326843,92.16300845146179
pc_out,test_jitter0.04,2,2,HTS,all,5827837,4.247042164206505,0.5061465501785278,81.37633204460144,6.477116793394089,81.37633204460144,84.92298126220703,88.09192180633545,90.86365103721619,95.03932595252991
pc_out,test_jitter0.04,2,2,HTS,Mug handle,4147,16.57220721244812,0.876667857170105,69.13431286811829,30.4628849029541,69.13431286811829,70.39914131164551,72.03134298324585,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,2,HTS,Knife handle,80725,2.9700133949518204,0.2811972200870514,87.62713074684143,2.8317512944340706,87.62713074684143,91.30111336708069,94.09568905830383,96.30141258239746,98.80087971687317
pc_out,test_jitter0.04,2,2,HTS,Bag handle,2990,65.33460021018982,2.7921814918518066,23.47826063632965,90.93836545944214,23.47826063632965,20.364175736904144,17.09866225719452,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,2,HTS,Cap peak,6025,62.82903552055359,2.2438268661499023,18.473029136657715,94.86712217330933,18.473029136657715,15.913701057434082,12.199170142412186,7.657657563686371,1.7590442672371864
pc_out,test_jitter0.04,2,2,RBSo,graspable,93887,9.352687746286392,0.5145085453987122,80.32954335212708,9.660077095031738,80.32954335212708,83.4542453289032,86.14831566810608,88.63072395324707,92.1715259552002
pc_out,test_jitter0.04,2,2,RBSo,all,5827837,4.210222512483597,0.5055596232414246,81.37633204460144,6.465080380439758,81.37633204460144,84.97018814086914,88.12550902366638,90.88208675384521,95.04351019859314
pc_out,test_jitter0.04,2,2,RBSo,Mug handle,4147,16.486072540283203,0.8796774744987488,69.13431286811829,30.507197976112366,69.13431286811829,70.39914131164551,71.8806505203247,72.9590117931366,73.72227311134338
pc_out,test_jitter0.04,2,2,RBSo,Knife handle,80725,2.976525202393532,0.28119418025016785,87.62713074684143,2.830388955771923,87.62713074684143,91.32176041603088,94.097238779068,96.29964232444763,98.77610802650452
pc_out,test_jitter0.04,2,2,RBSo,Bag handle,2990,65.4041588306427,2.805551052093506,23.47826063632965,91.03167653083801,23.47826063632965,20.104050636291504,17.05685555934906,14.333492517471313,8.026755601167679
pc_out,test_jitter0.04,2,2,RBSo,Cap peak,6025,62.81685829162598,2.252223014831543,18.473029136657715,94.8915958404541,18.473029136657715,15.93213975429535,12.053941935300827,7.467994838953018,1.659475639462471
pc_out,test_jitter0.04,2,2,ISTS,graspable,93887,8.886323869228363,0.5038918852806091,80.32954335212708,9.648483246564865,80.32954335212708,83.4625244140625,86.14964485168457,88.66724371910095,92.38241910934448
pc_out,test_jitter0.04,2,2,ISTS,all,5827837,3.2340452075004578,0.4954123795032501,81.37633204460144,6.3499100506305695,81.37633204460144,85.00669598579407,88.25557231903076,91.09434485435486,95.24674415588379
pc_out,test_jitter0.04,2,2,ISTS,Mug handle,4147,15.383389592170715,0.8590040802955627,69.13431286811829,32.36790597438812,69.13431286811829,70.47950625419617,71.91078662872314,72.71788120269775,72.90260195732117
pc_out,test_jitter0.04,2,2,ISTS,Knife handle,80725,2.576993964612484,0.277969092130661,87.62713074684143,2.8057636693120003,87.62713074684143,91.31212830543518,94.16537284851074,96.33857011795044,98.86282086372375
pc_out,test_jitter0.04,2,2,ISTS,Bag handle,2990,64.78646993637085,2.7386369705200195,23.47826063632965,91.42096042633057,23.47826063632965,20.28985470533371,16.55518412590027,13.807931542396545,7.491638511419296
pc_out,test_jitter0.04,2,2,ISTS,Cap peak,6025,61.930543184280396,2.1774322986602783,18.473029136657715,95.16550302505493,18.473029136657715,15.839940309524536,11.639004200696945,6.899004429578781,0.9293063543736935
pc_out,test_jitter0.04,2,3,UNCAL,graspable,93887,10.106471180915833,0.534707248210907,80.32954335212708,9.657185524702072,80.32954335212708,83.46726298332214,86.16828918457031,88.63833546638489,92.17365384101868
pc_out,test_jitter0.04,2,3,UNCAL,all,5827837,5.332782492041588,0.5180985331535339,81.37633204460144,6.485728174448013,81.37633204460144,84.91457104682922,88.08192610740662,90.86313843727112,95.026695728302
pc_out,test_jitter0.04,2,3,UNCAL,Mug handle,4147,17.545226216316223,0.9184180498123169,69.13431286811829,30.46114444732666,69.13431286811829,70.39914131164551,72.03134298324585,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,3,UNCAL,Knife handle,80725,3.693687543272972,0.2858523726463318,87.62713074684143,2.8319496661424637,87.62713074684143,91.30662083625793,94.09568905830383,96.30141258239746,98.80087971687317
pc_out,test_jitter0.04,2,3,UNCAL,Bag handle,2990,66.14524126052856,2.987614154815674,23.47826063632965,90.9401535987854,23.47826063632965,20.364175736904144,17.182274162769318,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,3,UNCAL,Cap peak,6025,63.766640424728394,2.3875479698181152,18.473029136657715,94.85888481140137,18.473029136657715,15.93213975429535,12.240663915872574,7.633949816226959,1.7922338098287582
pc_out,test_jitter0.04,2,3,TS,graspable,93887,9.598639607429504,0.51983642578125,80.32954335212708,9.660865366458893,80.32954335212708,83.4684431552887,86.1310064792633,88.58507871627808,92.16513633728027
pc_out,test_jitter0.04,2,3,TS,all,5827837,4.5989930629730225,0.5096063017845154,81.37633204460144,6.479880213737488,81.37633204460144,84.9225401878357,88.08979392051697,90.86311459541321,95.03767490386963
pc_out,test_jitter0.04,2,3,TS,Mug handle,4147,16.884851455688477,0.8893827795982361,69.13431286811829,30.459070205688477,69.13431286811829,70.42592763900757,72.06148505210876,73.23458790779114,73.8669216632843
pc_out,test_jitter0.04,2,3,TS,Knife handle,80725,3.205310180783272,0.2824902832508087,87.62713074684143,2.8341930359601974,87.62713074684143,91.30524396896362,94.10808086395264,96.28017544746399,98.80087971687317
pc_out,test_jitter0.04,2,3,TS,Bag handle,2990,65.59672355651855,2.8522934913635254,23.47826063632965,90.94060063362122,23.47826063632965,20.327015221118927,17.182274162769318,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,3,TS,Cap peak,6025,63.12877535820007,2.2880051136016846,18.473029136657715,94.86358761787415,18.473029136657715,15.987460315227509,12.157676368951797,7.657657563686371,1.7922338098287582
pc_out,test_jitter0.04,2,3,HTS,graspable,93887,9.598646312952042,0.5198364853858948,80.32954335212708,9.65648666024208,80.32954335212708,83.45779180526733,86.153644323349,88.63224387168884,92.17365384101868
pc_out,test_jitter0.04,2,3,HTS,all,5827837,4.5989990234375,0.5096063017845154,81.37633204460144,6.479879468679428,81.37633204460144,84.92248058319092,88.08979392051697,90.86311459541321,95.03767490386963
pc_out,test_jitter0.04,2,3,HTS,Mug handle,4147,16.884860396385193,0.8893827795982361,69.13431286811829,30.458220839500427,69.13431286811829,70.39914131164551,72.0916211605072,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,3,HTS,Knife handle,80725,3.2053187489509583,0.2824903130531311,87.62713074684143,2.8306061401963234,87.62713074684143,91.31350517272949,94.10033822059631,96.27840518951416,98.80087971687317
pc_out,test_jitter0.04,2,3,HTS,Bag handle,2990,65.59672951698303,2.8522934913635254,23.47826063632965,90.93888401985168,23.47826063632965,20.327015221118927,17.09866225719452,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,3,HTS,Cap peak,6025,63.12878131866455,2.2880055904388428,18.473029136657715,94.86852884292603,18.473029136657715,15.93213975429535,12.199170142412186,7.610242068767548,1.7258547246456146
pc_out,test_jitter0.04,2,3,RBSo,graspable,93887,9.58283320069313,0.5212397575378418,80.32954335212708,9.658975154161453,80.32954335212708,83.44477415084839,86.1696183681488,88.64442110061646,92.17365384101868
pc_out,test_jitter0.04,2,3,RBSo,all,5827837,4.534642398357391,0.5086519718170166,81.37633204460144,6.463286280632019,81.37633204460144,84.95829105377197,88.14374208450317,90.90242981910706,95.0452983379364
pc_out,test_jitter0.04,2,3,RBSo,Mug handle,4147,16.780859231948853,0.8929818868637085,69.13431286811829,30.516505241394043,69.13431286811829,70.34556269645691,72.06148505210876,73.06235432624817,73.72227311134338
pc_out,test_jitter0.04,2,3,RBSo,Knife handle,80725,3.2004736363887787,0.28248360753059387,87.62713074684143,2.828921005129814,87.62713074684143,91.30937457084656,94.10343170166016,96.30494713783264,98.80087971687317
pc_out,test_jitter0.04,2,3,RBSo,Bag handle,2990,65.65128564834595,2.8693509101867676,23.47826063632965,91.02761149406433,23.47826063632965,20.104050636291504,16.806019842624664,14.333492517471313,8.026755601167679
pc_out,test_jitter0.04,2,3,RBSo,Cap peak,6025,63.0707323551178,2.299020290374756,18.473029136657715,94.91985440254211,18.473029136657715,15.895260870456696,12.074688822031021,7.586534321308136,1.6926651820540428
pc_out,test_jitter0.04,2,3,ISTS,graspable,93887,9.577412903308868,0.5173702836036682,80.32954335212708,9.583168476819992,80.32954335212708,83.45187306404114,86.15230917930603,88.6428952217102,92.26312637329102
pc_out,test_jitter0.04,2,3,ISTS,all,5827837,4.5182280242443085,0.5072112679481506,81.37633204460144,6.4285434782505035,81.37633204460144,84.9522054195404,88.15557956695557,90.96160531044006,95.11990547180176
pc_out,test_jitter0.04,2,3,ISTS,Mug handle,4147,16.63482040166855,0.8829296827316284,69.13431286811829,31.130757927894592,69.13431286811829,70.39914131164551,71.9710648059845,72.9934573173523,73.57762455940247
pc_out,test_jitter0.04,2,3,ISTS,Knife handle,80725,3.2069656997919083,0.281840980052948,87.62713074684143,2.819186821579933,87.62713074684143,91.30937457084656,94.12665963172913,96.31202816963196,98.83556365966797
pc_out,test_jitter0.04,2,3,ISTS,Bag handle,2990,65.44306874275208,2.8329014778137207,23.47826063632965,91.15167260169983,23.47826063632965,20.17837166786194,16.889631748199463,14.14237916469574,7.7591970562934875
pc_out,test_jitter0.04,2,3,ISTS,Cap peak,6025,63.035380840301514,2.272338390350342,18.473029136657715,94.98502016067505,18.473029136657715,15.93213975429535,11.97095438838005,7.420578598976135,1.493528112769127
pc_out,test_jitter0.04,2,4,UNCAL,graspable,93887,10.106471180915833,0.534707248210907,80.32954335212708,9.657185524702072,80.32954335212708,83.46726298332214,86.16828918457031,88.63833546638489,92.17365384101868
pc_out,test_jitter0.04,2,4,UNCAL,all,5827837,5.332782492041588,0.5180985331535339,81.37633204460144,6.485728174448013,81.37633204460144,84.91457104682922,88.08192610740662,90.86313843727112,95.026695728302
pc_out,test_jitter0.04,2,4,UNCAL,Mug handle,4147,17.545226216316223,0.9184180498123169,69.13431286811829,30.46114444732666,69.13431286811829,70.39914131164551,72.03134298324585,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,4,UNCAL,Knife handle,80725,3.693687543272972,0.2858523726463318,87.62713074684143,2.8319496661424637,87.62713074684143,91.30662083625793,94.09568905830383,96.30141258239746,98.80087971687317
pc_out,test_jitter0.04,2,4,UNCAL,Bag handle,2990,66.14524126052856,2.987614154815674,23.47826063632965,90.9401535987854,23.47826063632965,20.364175736904144,17.182274162769318,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,4,UNCAL,Cap peak,6025,63.766640424728394,2.3875479698181152,18.473029136657715,94.85888481140137,18.473029136657715,15.93213975429535,12.240663915872574,7.633949816226959,1.7922338098287582
pc_out,test_jitter0.04,2,4,TS,graspable,93887,9.890319406986237,0.5281166434288025,80.32954335212708,9.657638520002365,80.32954335212708,83.45661163330078,86.15763783454895,88.54095339775085,92.17365384101868
pc_out,test_jitter0.04,2,4,TS,all,5827837,5.020315945148468,0.5142593383789062,81.37633204460144,6.483214348554611,81.37633204460144,84.9159836769104,88.0869448184967,90.86382389068604,95.03112435340881
pc_out,test_jitter0.04,2,4,TS,Mug handle,4147,17.262595891952515,0.9056126475334167,69.13431286811829,30.459383130073547,69.13431286811829,70.42592763900757,72.03134298324585,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,4,TS,Knife handle,80725,3.4860942512750626,0.2843046486377716,87.62713074684143,2.831243723630905,87.62713074684143,91.33414626121521,94.12046670913696,96.30141258239746,98.79840016365051
pc_out,test_jitter0.04,2,4,TS,Bag handle,2990,65.91132879257202,2.928248167037964,23.47826063632965,90.93948006629944,23.47826063632965,20.40133774280548,17.14046746492386,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,4,TS,Cap peak,6025,63.49281072616577,2.3438615798950195,18.473029136657715,94.87051367759705,18.473029136657715,15.913701057434082,12.11618259549141,7.586534321308136,1.6926651820540428
pc_out,test_jitter0.04,2,4,HTS,graspable,93887,9.890319406986237,0.5281166434288025,80.32954335212708,9.657638520002365,80.32954335212708,83.45661163330078,86.15763783454895,88.54095339775085,92.17365384101868
pc_out,test_jitter0.04,2,4,HTS,all,5827837,5.020315945148468,0.5142593383789062,81.37633204460144,6.483214348554611,81.37633204460144,84.9159836769104,88.0869448184967,90.86382389068604,95.03112435340881
pc_out,test_jitter0.04,2,4,HTS,Mug handle,4147,17.262595891952515,0.9056126475334167,69.13431286811829,30.459383130073547,69.13431286811829,70.42592763900757,72.03134298324585,73.23458790779114,73.77049326896667
pc_out,test_jitter0.04,2,4,HTS,Knife handle,80725,3.4860942512750626,0.2843046486377716,87.62713074684143,2.831243723630905,87.62713074684143,91.33414626121521,94.12046670913696,96.30141258239746,98.79840016365051
pc_out,test_jitter0.04,2,4,HTS,Bag handle,2990,65.91132879257202,2.928248167037964,23.47826063632965,90.93948006629944,23.47826063632965,20.40133774280548,17.14046746492386,14.524605870246887,8.026755601167679
pc_out,test_jitter0.04,2,4,HTS,Cap peak,6025,63.49281072616577,2.3438615798950195,18.473029136657715,94.87051367759705,18.473029136657715,15.913701057434082,12.11618259549141,7.586534321308136,1.6926651820540428
pc_out,test_jitter0.04,2,4,RBSo,graspable,93887,9.874683618545532,0.5302505493164062,80.32954335212708,9.659867733716965,80.32954335212708,83.44477415084839,86.1616313457489,88.67637515068054,92.17365384101868
pc_out,test_jitter0.04,2,4,RBSo,all,5827837,4.943573847413063,0.5131954550743103,81.37633204460144,6.462482362985611,81.37633204460144,84.97012853622437,88.15454840660095,90.91005325317383,95.04001140594482
pc_out,test_jitter0.04,2,4,RBSo,Mug handle,4147,17.13155061006546,0.9108513593673706,69.13431286811829,30.530187487602234,69.13431286811829,70.34556269645691,72.03134298324585,72.9245662689209,73.72227311134338
pc_out,test_jitter0.04,2,4,RBSo,Knife handle,80725,3.484782576560974,0.2844005227088928,87.62713074684143,2.827948145568371,87.62713074684143,91.32176041603088,94.12201642990112,96.32972478866577,98.80335927009583
pc_out,test_jitter0.04,2,4,RBSo,Bag handle,2990,65.9839391708374,2.953007936477661,23.47826063632965,91.0566508769989,23.47826063632965,19.992567598819733,16.806019842624664,14.381271600723267,8.026755601167679
pc_out,test_jitter0.04,2,4,RBSo,Cap peak,6025,63.42873573303223,2.3599355220794678,18.473029136657715,94.93563175201416,18.473029136657715,15.876820683479309,12.033195048570633,7.515410333871841,1.7258547246456146
pc_out,test_jitter0.04,2,4,ISTS,graspable,93887,9.909528493881226,0.5268574953079224,80.32954335212708,9.572160243988037,80.32954335212708,83.44477415084839,86.15497350692749,88.63985538482666,92.25247502326965
pc_out,test_jitter0.04,2,4,ISTS,all,5827837,5.049122124910355,0.5125083923339844,81.37633204460144,6.422140449285507,81.37633204460144,84.95829105377197,88.17226886749268,90.98432660102844,95.1299250125885
pc_out,test_jitter0.04,2,4,ISTS,Mug handle,4147,17.063966393470764,0.9011806845664978,69.13431286811829,31.075188517570496,69.13431286811829,70.39914131164551,71.9710648059845,72.89011478424072,73.48119616508484
pc_out,test_jitter0.04,2,4,ISTS,Knife handle,80725,3.5249311476945877,0.28375253081321716,87.62713074684143,2.8163179755210876,87.62713074684143,91.31350517272949,94.13904547691345,96.31379842758179,98.83804321289062
pc_out,test_jitter0.04,2,4,ISTS,Bag handle,2990,65.93943238258362,2.9200499057769775,23.47826063632965,91.16250872612,23.47826063632965,20.17837166786194,16.847826540470123,14.046822488307953,7.892976701259613
pc_out,test_jitter0.04,2,4,ISTS,Cap peak,6025,63.48241567611694,2.3387560844421387,18.473029136657715,95.00095248222351,18.473029136657715,15.913701057434082,12.012448161840439,7.349454611539841,1.5267176553606987
pc_out,test_dropout0.5,0,0,UNCAL,graspable,46709,2.0572369918227196,0.17628206312656403,93.59010457992554,1.0318216867744923,93.59010457992554,96.49373292922974,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,0,UNCAL,all,2913915,0.6613511592149734,0.17741961777210236,93.50966215133667,0.8560706861317158,93.50966215133667,97.05390930175781,98.65472912788391,99.32702779769897,99.80878233909607
pc_out,test_dropout0.5,0,0,UNCAL,Mug handle,2075,6.091851741075516,0.3507099449634552,87.71084547042847,5.042633414268494,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,0,UNCAL,Knife handle,40117,0.7945951074361801,0.09377224743366241,96.92898392677307,0.3383979434147477,96.92898392677307,98.79798293113708,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,0,UNCAL,Bag handle,1474,26.974892616271973,1.185482144355774,62.279510498046875,46.044257283210754,62.279510498046875,62.17030882835388,60.338979959487915,59.689921140670776,56.30936026573181
pc_out,test_dropout0.5,0,0,UNCAL,Cap peak,3043,19.978567957878113,0.6562516093254089,68.74794960021973,10.644719749689102,68.74794960021973,71.55896425247192,76.01643204689026,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,0,TS,graspable,46709,1.6955666244029999,0.17319642007350922,93.59010457992554,1.0321233421564102,93.59010457992554,96.49373292922974,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,0,TS,all,2913915,0.1809264998883009,0.17675280570983887,93.50966215133667,0.8564679883420467,93.50966215133667,97.05325961112976,98.65310192108154,99.32663440704346,99.80761408805847
pc_out,test_dropout0.5,0,0,TS,Mug handle,2075,5.603677406907082,0.33956608176231384,87.71084547042847,5.041478201746941,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,0,TS,Knife handle,40117,0.9208774194121361,0.09442412853240967,96.92898392677307,0.33846034202724695,96.92898392677307,98.81460070610046,99.457848072052,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,0,TS,Bag handle,1474,26.4650821685791,1.1332271099090576,62.279510498046875,46.04845941066742,62.279510498046875,62.17030882835388,60.338979959487915,59.689921140670776,56.30936026573181
pc_out,test_dropout0.5,0,0,TS,Cap peak,3043,19.255271553993225,0.6332048177719116,68.74794960021973,10.646938532590866,68.74794960021973,71.59547209739685,76.01643204689026,82.26184844970703,93.62680315971375
pc_out,test_dropout0.5,0,0,HTS,graspable,46709,1.6955666244029999,0.17319642007350922,93.59010457992554,1.0321233421564102,93.59010457992554,96.49373292922974,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,0,HTS,all,2913915,0.1809264998883009,0.17675280570983887,93.50966215133667,0.8564679883420467,93.50966215133667,97.05325961112976,98.65310192108154,99.32663440704346,99.80761408805847
pc_out,test_dropout0.5,0,0,HTS,Mug handle,2075,5.603677406907082,0.33956608176231384,87.71084547042847,5.041478201746941,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,0,HTS,Knife handle,40117,0.9208774194121361,0.09442412853240967,96.92898392677307,0.33846034202724695,96.92898392677307,98.81460070610046,99.457848072052,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,0,HTS,Bag handle,1474,26.4650821685791,1.1332271099090576,62.279510498046875,46.04845941066742,62.279510498046875,62.17030882835388,60.338979959487915,59.689921140670776,56.30936026573181
pc_out,test_dropout0.5,0,0,HTS,Cap peak,3043,19.255271553993225,0.6332048177719116,68.74794960021973,10.646938532590866,68.74794960021973,71.59547209739685,76.01643204689026,82.26184844970703,93.62680315971375
pc_out,test_dropout0.5,0,0,RBSo,graspable,46709,1.7175417393445969,0.17341727018356323,93.59010457992554,1.0323508642613888,93.59010457992554,96.47232294082642,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,0,RBSo,all,2913915,0.1586149912327528,0.17668943107128143,93.50966215133667,0.855199433863163,93.50966215133667,97.05882668495178,98.65434169769287,99.32771325111389,99.80795979499817
pc_out,test_dropout0.5,0,0,RBSo,Mug handle,2075,5.501430481672287,0.34180691838264465,87.71084547042847,5.07015734910965,87.71084547042847,91.43468737602234,93.85542273521423,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,0,RBSo,Knife handle,40117,0.9022358804941177,0.09426066279411316,96.92898392677307,0.3377570305019617,96.92898392677307,98.80352020263672,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,0,RBSo,Bag handle,1474,26.577934622764587,1.1381531953811646,62.279510498046875,46.07175588607788,62.279510498046875,62.094950675964355,60.254234075546265,59.593021869659424,56.30936026573181
pc_out,test_dropout0.5,0,0,RBSo,Cap peak,3043,19.26417201757431,0.6348358392715454,68.74794960021973,10.666361451148987,68.74794960021973,71.48594260215759,75.97536444664001,82.07414746284485,93.75820755958557
pc_out,test_dropout0.5,0,0,ISTS,graspable,46709,1.6955692321062088,0.17319566011428833,93.59010457992554,1.0281101800501347,93.59010457992554,96.47707939147949,98.14814925193787,99.12223815917969,99.66602325439453
pc_out,test_dropout0.5,0,0,ISTS,all,2913915,0.18081801244989038,0.17675192654132843,93.50966215133667,0.8564612828195095,93.50966215133667,97.05329537391663,98.65314364433289,99.32658672332764,99.80761408805847
pc_out,test_dropout0.5,0,0,ISTS,Mug handle,2075,5.603520572185516,0.33956417441368103,87.71084547042847,5.038347095251083,87.71084547042847,91.59528613090515,93.85542273521423,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,0,ISTS,Knife handle,40117,0.9207992814481258,0.09442324936389923,96.92898392677307,0.3369558369740844,96.92898392677307,98.81460070610046,99.46407675743103,99.76141452789307,99.94516372680664
pc_out,test_dropout0.5,0,0,ISTS,Bag handle,1474,26.46499276161194,1.133232593536377,62.279510498046875,46.245986223220825,62.279510498046875,62.094950675964355,60.338979959487915,59.78682041168213,56.30936026573181
pc_out,test_dropout0.5,0,0,ISTS,Cap peak,3043,19.25525814294815,0.6332032680511475,68.74794960021973,10.651815682649612,68.74794960021973,71.55896425247192,75.97536444664001,82.12107419967651,93.88961791992188
pc_out,test_dropout0.5,0,1,UNCAL,graspable,46709,2.0572369918227196,0.17628206312656403,93.59010457992554,1.0318216867744923,93.59010457992554,96.49373292922974,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,1,UNCAL,all,2913915,0.6613511592149734,0.17741961777210236,93.50966215133667,0.8560706861317158,93.50966215133667,97.05390930175781,98.65472912788391,99.32702779769897,99.80878233909607
pc_out,test_dropout0.5,0,1,UNCAL,Mug handle,2075,6.091851741075516,0.3507099449634552,87.71084547042847,5.042633414268494,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,1,UNCAL,Knife handle,40117,0.7945951074361801,0.09377224743366241,96.92898392677307,0.3383979434147477,96.92898392677307,98.79798293113708,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,1,UNCAL,Bag handle,1474,26.974892616271973,1.185482144355774,62.279510498046875,46.044257283210754,62.279510498046875,62.17030882835388,60.338979959487915,59.689921140670776,56.30936026573181
pc_out,test_dropout0.5,0,1,UNCAL,Cap peak,3043,19.978567957878113,0.6562516093254089,68.74794960021973,10.644719749689102,68.74794960021973,71.55896425247192,76.01643204689026,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,1,TS,graspable,46709,1.751885935664177,0.17366549372673035,93.59010457992554,1.031791791319847,93.59010457992554,96.48659825325012,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,1,TS,all,2913915,0.2667403779923916,0.1767977625131607,93.50966215133667,0.8563834242522717,93.50966215133667,97.0529556274414,98.65353107452393,99.32648539543152,99.80775117874146
pc_out,test_dropout0.5,0,1,TS,Mug handle,2075,5.691345781087875,0.3413839042186737,87.71084547042847,5.042528733611107,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,1,TS,Knife handle,40117,0.858817808330059,0.09426674246788025,96.92898392677307,0.3382139140740037,96.92898392677307,98.79798293113708,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,1,TS,Bag handle,1474,26.578348875045776,1.1419508457183838,62.279510498046875,46.02746069431305,62.279510498046875,62.17030882835388,60.593217611312866,59.593021869659424,56.30936026573181
pc_out,test_dropout0.5,0,1,TS,Cap peak,3043,19.383594393730164,0.6370145082473755,68.74794960021973,10.64513698220253,68.74794960021973,71.55896425247192,76.0574996471405,82.1679949760437,93.429696559906
pc_out,test_dropout0.5,0,1,HTS,graspable,46709,1.7518877983093262,0.17366550862789154,93.59010457992554,1.0319150052964687,93.59010457992554,96.4913547039032,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,1,HTS,all,2913915,0.266744801774621,0.1767977625131607,93.50966215133667,0.8563832379877567,93.50966215133667,97.0529556274414,98.65353107452393,99.3264377117157,99.80775117874146
pc_out,test_dropout0.5,0,1,HTS,Mug handle,2075,5.6913502514362335,0.34138402342796326,87.71084547042847,5.042468011379242,87.71084547042847,91.54175519943237,93.85542273521423,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,1,HTS,Knife handle,40117,0.8588158525526524,0.09426672756671906,96.92898392677307,0.3384972922503948,96.92898392677307,98.80906343460083,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,1,HTS,Bag handle,1474,26.578354835510254,1.1419514417648315,62.279510498046875,46.012064814567566,62.279510498046875,62.17030882835388,60.67796349525452,59.88371968269348,56.30936026573181
pc_out,test_dropout0.5,0,1,HTS,Cap peak,3043,19.38360184431076,0.6370148062705994,68.74794960021973,10.649937391281128,68.74794960021973,71.59547209739685,75.97536444664001,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,1,RBSo,graspable,46709,1.8774693831801414,0.17416530847549438,93.59010457992554,1.0324806906282902,93.59010457992554,96.47232294082642,98.13209176063538,99.12223815917969,99.67458844184875
pc_out,test_dropout0.5,0,1,RBSo,all,2913915,0.22736717946827412,0.17664934694766998,93.50966215133667,0.8540644310414791,93.50966215133667,97.06515669822693,98.65618944168091,99.32888746261597,99.8085081577301
pc_out,test_dropout0.5,0,1,RBSo,Mug handle,2075,5.708900839090347,0.3444664776325226,87.71084547042847,5.080476775765419,87.71084547042847,91.54175519943237,93.85542273521423,95.18238306045532,96.3391125202179
pc_out,test_dropout0.5,0,1,RBSo,Knife handle,40117,0.8277286775410175,0.09405552595853806,96.92898392677307,0.337139330804348,96.92898392677307,98.80629181861877,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,1,RBSo,Bag handle,1474,26.659628748893738,1.1521819829940796,62.279510498046875,46.09573781490326,62.279510498046875,62.094950675964355,60.338979959487915,59.593021869659424,56.30936026573181
pc_out,test_dropout0.5,0,1,RBSo,Cap peak,3043,19.365252554416656,0.6404134035110474,68.74794960021973,10.70672795176506,68.74794960021973,71.522456407547,75.97536444664001,82.02722072601318,93.62680315971375
pc_out,test_dropout0.5,0,1,ISTS,graspable,46709,1.7706602811813354,0.17310239374637604,93.59010457992554,1.0191542096436024,93.59010457992554,96.48183584213257,98.16955924034119,99.15587902069092,99.67886805534363
pc_out,test_dropout0.5,0,1,ISTS,all,2913915,0.22494567092508078,0.17631246149539948,93.50966215133667,0.8515553548932076,93.50966215133667,97.0746099948883,98.66918921470642,99.33310747146606,99.8085081577301
pc_out,test_dropout0.5,0,1,ISTS,Mug handle,2075,5.71565106511116,0.34071585536003113,87.71084547042847,5.031806603074074,87.71084547042847,91.59528613090515,93.97590756416321,95.38885354995728,96.3391125202179
pc_out,test_dropout0.5,0,1,ISTS,Knife handle,40117,0.8188150823116302,0.0937652662396431,96.92898392677307,0.33497288823127747,96.92898392677307,98.81182909011841,99.46719408035278,99.76853132247925,99.94516372680664
pc_out,test_dropout0.5,0,1,ISTS,Bag handle,1474,26.436489820480347,1.1462876796722412,62.279510498046875,46.482449769973755,62.279510498046875,62.17030882835388,60.338979959487915,59.78682041168213,55.49525022506714
pc_out,test_dropout0.5,0,1,ISTS,Cap peak,3043,19.337251782417297,0.6333373785018921,68.74794960021973,10.608144849538803,68.74794960021973,71.63198590278625,75.97536444664001,82.07414746284485,93.75820755958557
pc_out,test_dropout0.5,0,2,UNCAL,graspable,46709,2.0572369918227196,0.17628206312656403,93.59010457992554,1.0318216867744923,93.59010457992554,96.49373292922974,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,2,UNCAL,all,2913915,0.6613511592149734,0.17741961777210236,93.50966215133667,0.8560706861317158,93.50966215133667,97.05390930175781,98.65472912788391,99.32702779769897,99.80878233909607
pc_out,test_dropout0.5,0,2,UNCAL,Mug handle,2075,6.091851741075516,0.3507099449634552,87.71084547042847,5.042633414268494,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,2,UNCAL,Knife handle,40117,0.7945951074361801,0.09377224743366241,96.92898392677307,0.3383979434147477,96.92898392677307,98.79798293113708,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,2,UNCAL,Bag handle,1474,26.974892616271973,1.185482144355774,62.279510498046875,46.044257283210754,62.279510498046875,62.17030882835388,60.338979959487915,59.689921140670776,56.30936026573181
pc_out,test_dropout0.5,0,2,UNCAL,Cap peak,3043,19.978567957878113,0.6562516093254089,68.74794960021973,10.644719749689102,68.74794960021973,71.55896425247192,76.01643204689026,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,2,TS,graspable,46709,1.963186264038086,0.1752236783504486,93.59010457992554,1.0317600332200527,93.59010457992554,96.49373292922974,98.12673926353455,99.09471273422241,99.67458844184875
pc_out,test_dropout0.5,0,2,TS,all,2913915,0.5173987243324518,0.17710696160793304,93.50966215133667,0.8561722934246063,93.50966215133667,97.05325961112976,98.654043674469,99.32658672332764,99.80843663215637
pc_out,test_dropout0.5,0,2,TS,Mug handle,2075,5.944492667913437,0.3470720052719116,87.71084547042847,5.0436388701200485,87.71084547042847,91.59528613090515,93.79518032073975,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,2,TS,Knife handle,40117,0.7908402942121029,0.09390908479690552,96.92898392677307,0.33835049252957106,96.92898392677307,98.80629181861877,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,2,TS,Bag handle,1474,26.7711341381073,1.1687201261520386,62.279510498046875,46.027132868766785,62.279510498046875,62.17030882835388,60.338979959487915,59.593021869659424,56.30936026573181
pc_out,test_dropout0.5,0,2,TS,Cap peak,3043,19.75795030593872,0.6488019824028015,68.74794960021973,10.648376494646072,68.74794960021973,71.70500159263611,76.01643204689026,82.12107419967651,93.75820755958557
pc_out,test_dropout0.5,0,2,HTS,graspable,46709,1.9632454961538315,0.1752242147922516,93.59010457992554,1.0318952612578869,93.59010457992554,96.50324583053589,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,2,HTS,all,2913915,0.5174638703465462,0.1771070808172226,93.50966215133667,0.8561722002923489,93.50966215133667,97.05325961112976,98.654043674469,99.32658672332764,99.80843663215637
pc_out,test_dropout0.5,0,2,HTS,Mug handle,2075,5.944579839706421,0.34707319736480713,87.71084547042847,5.042721331119537,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,2,HTS,Knife handle,40117,0.7908239960670471,0.09390900284051895,96.92898392677307,0.3385283285751939,96.92898392677307,98.81182909011841,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,2,HTS,Bag handle,1474,26.771265268325806,1.1687273979187012,62.279510498046875,46.02796137332916,62.279510498046875,62.17030882835388,60.338979959487915,59.689921140670776,56.30936026573181
pc_out,test_dropout0.5,0,2,HTS,Cap peak,3043,19.75809782743454,0.6488069295883179,68.74794960021973,10.647620260715485,68.74794960021973,71.55896425247192,76.01643204689026,82.26184844970703,93.69250535964966
pc_out,test_dropout0.5,0,2,RBSo,graspable,46709,2.033941075205803,0.1760144680738449,93.59010457992554,1.0330263525247574,93.59010457992554,96.45567536354065,98.13209176063538,99.11000728607178,99.67458844184875
pc_out,test_dropout0.5,0,2,RBSo,all,2913915,0.4461454227566719,0.17695891857147217,93.50966215133667,0.8532855659723282,93.50966215133667,97.06694483757019,98.65661859512329,99.32987093925476,99.80960488319397
pc_out,test_dropout0.5,0,2,RBSo,Mug handle,2075,5.8366186916828156,0.3509107232093811,87.71084547042847,5.084660649299622,87.71084547042847,91.43468737602234,93.79518032073975,95.18238306045532,96.3391125202179
pc_out,test_dropout0.5,0,2,RBSo,Knife handle,40117,0.8456683717668056,0.09374348819255829,96.92898392677307,0.33706272952258587,96.92898392677307,98.80352020263672,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,2,RBSo,Bag handle,1474,27.250561118125916,1.18376624584198,62.279510498046875,46.12336456775665,62.279510498046875,62.094950675964355,60.338979959487915,59.593021869659424,56.30936026573181
pc_out,test_dropout0.5,0,2,RBSo,Cap peak,3043,19.73438262939453,0.6532177925109863,68.74794960021973,10.725344717502594,68.74794960021973,71.48594260215759,75.89322924613953,81.79258704185486,93.62680315971375
pc_out,test_dropout0.5,0,2,ISTS,graspable,46709,2.0570144057273865,0.17656779289245605,93.59010457992554,1.0314691811800003,93.59010457992554,96.39620184898376,98.11603426933289,99.14364814758301,99.70027804374695
pc_out,test_dropout0.5,0,2,ISTS,all,2913915,0.630621425807476,0.1766347736120224,93.50966215133667,0.8471247740089893,93.50966215133667,97.09615707397461,98.6706018447876,99.33394193649292,99.8141348361969
pc_out,test_dropout0.5,0,2,ISTS,Mug handle,2075,5.989977344870567,0.3474051058292389,87.71084547042847,4.871587827801704,87.71084547042847,91.43468737602234,94.03614401817322,95.25120854377747,96.62813544273376
pc_out,test_dropout0.5,0,2,ISTS,Knife handle,40117,0.7062488701194525,0.0927584245800972,96.92898392677307,0.3299494506791234,96.92898392677307,98.80906343460083,99.46719408035278,99.76497292518616,99.95014667510986
pc_out,test_dropout0.5,0,2,ISTS,Bag handle,1474,27.011144161224365,1.1884126663208008,62.279510498046875,46.335166692733765,62.279510498046875,62.24566698074341,59.99999642372131,59.01162624359131,54.681140184402466
pc_out,test_dropout0.5,0,2,ISTS,Cap peak,3043,20.30539959669113,0.6748369336128235,68.74794960021973,11.058951169252396,68.74794960021973,71.59547209739685,75.89322924613953,81.0417652130127,92.96977519989014
pc_out,test_dropout0.5,0,3,UNCAL,graspable,46709,2.0572369918227196,0.17628206312656403,93.59010457992554,1.0318216867744923,93.59010457992554,96.49373292922974,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,3,UNCAL,all,2913915,0.6613511592149734,0.17741961777210236,93.50966215133667,0.8560706861317158,93.50966215133667,97.05390930175781,98.65472912788391,99.32702779769897,99.80878233909607
pc_out,test_dropout0.5,0,3,UNCAL,Mug handle,2075,6.091851741075516,0.3507099449634552,87.71084547042847,5.042633414268494,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,3,UNCAL,Knife handle,40117,0.7945951074361801,0.09377224743366241,96.92898392677307,0.3383979434147477,96.92898392677307,98.79798293113708,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,3,UNCAL,Bag handle,1474,26.974892616271973,1.185482144355774,62.279510498046875,46.044257283210754,62.279510498046875,62.17030882835388,60.338979959487915,59.689921140670776,56.30936026573181
pc_out,test_dropout0.5,0,3,UNCAL,Cap peak,3043,19.978567957878113,0.6562516093254089,68.74794960021973,10.644719749689102,68.74794960021973,71.55896425247192,76.01643204689026,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,3,TS,graspable,46709,1.6343694180250168,0.1727287620306015,93.59010457992554,1.0319586843252182,93.59010457992554,96.49373292922974,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,3,TS,all,2913915,0.08827293640933931,0.17673783004283905,93.50966215133667,0.8565646596252918,93.50966215133667,97.05367684364319,98.652583360672,99.3267834186554,99.80720281600952
pc_out,test_dropout0.5,0,3,TS,Mug handle,2075,5.50919771194458,0.33768823742866516,87.71084547042847,5.042923986911774,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,3,TS,Knife handle,40117,0.9880145080387592,0.09461188316345215,96.92898392677307,0.3384230425581336,96.92898392677307,98.80629181861877,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,3,TS,Bag handle,1474,26.343262195587158,1.1241168975830078,62.279510498046875,46.02112174034119,62.279510498046875,62.17030882835388,60.508471727371216,59.593021869659424,56.30936026573181
pc_out,test_dropout0.5,0,3,TS,Cap peak,3043,19.11773532629013,0.6292445659637451,68.74794960021973,10.647521913051605,68.74794960021973,71.59547209739685,76.01643204689026,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,3,HTS,graspable,46709,1.6344228759407997,0.1727292388677597,93.59010457992554,1.0319563560187817,93.59010457992554,96.51038646697998,98.12138676643372,99.11306500434875,99.67458844184875
pc_out,test_dropout0.5,0,3,HTS,all,2913915,0.08832133025862277,0.17673784494400024,93.50966215133667,0.8565648458898067,93.50966215133667,97.05371856689453,98.65254163742065,99.3267834186554,99.80720281600952
pc_out,test_dropout0.5,0,3,HTS,Mug handle,2075,5.509293079376221,0.3376893699169159,87.71084547042847,5.041050165891647,87.71084547042847,91.54175519943237,93.91566514968872,95.32002806663513,96.3391125202179
pc_out,test_dropout0.5,0,3,HTS,Knife handle,40117,0.9879511781036854,0.09461172670125961,96.92898392677307,0.3385766176506877,96.92898392677307,98.79798293113708,99.46096539497375,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,3,HTS,Bag handle,1474,26.34339928627014,1.12412428855896,62.279510498046875,46.01138532161713,62.279510498046875,62.17030882835388,60.67796349525452,59.78682041168213,56.30936026573181
pc_out,test_dropout0.5,0,3,HTS,Cap peak,3043,19.117899239063263,0.6292495727539062,68.74794960021973,10.649815946817398,68.74794960021973,71.55896425247192,76.01643204689026,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,3,RBSo,graspable,46709,1.7123490571975708,0.17319518327713013,93.59010457992554,1.0327722877264023,93.59010457992554,96.46994471549988,98.12941551208496,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,3,RBSo,all,2913915,0.109350576531142,0.1766078919172287,93.50966215133667,0.8541101589798927,93.50966215133667,97.0649242401123,98.65550398826599,99.32776093482971,99.80795979499817
pc_out,test_dropout0.5,0,3,RBSo,Mug handle,2075,5.503923445940018,0.34114497900009155,87.71084547042847,5.089373886585236,87.71084547042847,91.4882242679596,93.85542273521423,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,3,RBSo,Knife handle,40117,0.9538060985505581,0.09435025602579117,96.92898392677307,0.3370350692421198,96.92898392677307,98.81182909011841,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,3,RBSo,Bag handle,1474,26.50502324104309,1.1344988346099854,62.279510498046875,46.10888957977295,62.279510498046875,62.094950675964355,60.338979959487915,59.593021869659424,56.30936026573181
pc_out,test_dropout0.5,0,3,RBSo,Cap peak,3043,19.101202487945557,0.6324671506881714,68.74794960021973,10.705012828111649,68.74794960021973,71.522456407547,75.93429684638977,82.07414746284485,93.62680315971375
pc_out,test_dropout0.5,0,3,ISTS,graspable,46709,1.6770772635936737,0.1721806526184082,93.59010457992554,1.0151500813663006,93.59010457992554,96.47470116615295,98.16420674324036,99.16505813598633,99.70027804374695
pc_out,test_dropout0.5,0,3,ISTS,all,2913915,0.22349818609654903,0.17644163966178894,93.50966215133667,0.8524089120328426,93.50966215133667,97.07274436950684,98.66335391998291,99.33546185493469,99.80603456497192
pc_out,test_dropout0.5,0,3,ISTS,Mug handle,2075,5.332135409116745,0.33418387174606323,87.71084547042847,5.104600638151169,87.71084547042847,91.54175519943237,93.91566514968872,95.32002806663513,96.3391125202179
pc_out,test_dropout0.5,0,3,ISTS,Knife handle,40117,0.915463175624609,0.09401919692754745,96.92898392677307,0.3364725736901164,96.92898392677307,98.80906343460083,99.46407675743103,99.75429177284241,99.94516372680664
pc_out,test_dropout0.5,0,3,ISTS,Bag handle,1474,26.313793659210205,1.1202268600463867,62.279510498046875,46.72102928161621,62.279510498046875,62.17030882835388,60.338979959487915,59.78682041168213,55.35956621170044
pc_out,test_dropout0.5,0,3,ISTS,Cap peak,3043,19.189655780792236,0.632918655872345,68.74794960021973,10.747618228197098,68.74794960021973,71.59547209739685,75.97536444664001,81.69873356819153,93.49539875984192
pc_out,test_dropout0.5,0,4,UNCAL,graspable,46709,2.0572369918227196,0.17628206312656403,93.59010457992554,1.0318216867744923,93.59010457992554,96.49373292922974,98.12673926353455,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,4,UNCAL,all,2913915,0.6613511592149734,0.17741961777210236,93.50966215133667,0.8560706861317158,93.50966215133667,97.05390930175781,98.65472912788391,99.32702779769897,99.80878233909607
pc_out,test_dropout0.5,0,4,UNCAL,Mug handle,2075,6.091851741075516,0.3507099449634552,87.71084547042847,5.042633414268494,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,4,UNCAL,Knife handle,40117,0.7945951074361801,0.09377224743366241,96.92898392677307,0.3383979434147477,96.92898392677307,98.79798293113708,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,4,UNCAL,Bag handle,1474,26.974892616271973,1.185482144355774,62.279510498046875,46.044257283210754,62.279510498046875,62.17030882835388,60.338979959487915,59.689921140670776,56.30936026573181
pc_out,test_dropout0.5,0,4,UNCAL,Cap peak,3043,19.978567957878113,0.6562516093254089,68.74794960021973,10.644719749689102,68.74794960021973,71.55896425247192,76.01643204689026,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,4,TS,graspable,46709,1.7525091767311096,0.1736709177494049,93.59010457992554,1.0317420586943626,93.59010457992554,96.51514291763306,98.1374442577362,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,4,TS,all,2913915,0.26771684642881155,0.17679843306541443,93.50966215133667,0.8563823066651821,93.50966215133667,97.0529556274414,98.65353107452393,99.3264377117157,99.80775117874146
pc_out,test_dropout0.5,0,4,TS,Mug handle,2075,5.692332983016968,0.3414047062397003,87.71084547042847,5.041495710611343,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,4,TS,Knife handle,40117,0.8581222034990788,0.09426506608724594,96.92898392677307,0.33836811780929565,96.92898392677307,98.80629181861877,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,4,TS,Bag handle,1474,26.579618453979492,1.1420501470565796,62.279510498046875,46.01021409034729,62.279510498046875,62.17030882835388,60.338979959487915,59.88371968269348,56.30936026573181
pc_out,test_dropout0.5,0,4,TS,Cap peak,3043,19.38503384590149,0.637057900428772,68.74794960021973,10.648360848426819,68.74794960021973,71.55896425247192,76.01643204689026,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,4,HTS,graspable,46709,1.7525676637887955,0.1736714094877243,93.59010457992554,1.0320072062313557,93.59010457992554,96.50324583053589,98.13209176063538,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,4,HTS,all,2913915,0.26779486797749996,0.176798477768898,93.50966215133667,0.8563827723264694,93.50966215133667,97.0529556274414,98.65353107452393,99.3264377117157,99.80775117874146
pc_out,test_dropout0.5,0,4,HTS,Mug handle,2075,5.692419409751892,0.34140583872795105,87.71084547042847,5.042323097586632,87.71084547042847,91.54175519943237,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,4,HTS,Knife handle,40117,0.8580640889704227,0.09426494687795639,96.92898392677307,0.3384950803592801,96.92898392677307,98.79521131515503,99.46719408035278,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,4,HTS,Bag handle,1474,26.57974362373352,1.142057180404663,62.279510498046875,46.04834318161011,62.279510498046875,62.17030882835388,60.338979959487915,59.593021869659424,56.30936026573181
pc_out,test_dropout0.5,0,4,HTS,Cap peak,3043,19.38517838716507,0.6370626091957092,68.74794960021973,10.647343844175339,68.74794960021973,71.55896425247192,75.97536444664001,82.26184844970703,93.75820755958557
pc_out,test_dropout0.5,0,4,RBSo,graspable,46709,1.832207664847374,0.1739398092031479,93.59010457992554,1.0324258357286453,93.59010457992554,96.48422002792358,98.11068177223206,99.10694360733032,99.67458844184875
pc_out,test_dropout0.5,0,4,RBSo,all,2913915,0.23855287581682205,0.176736518740654,93.50966215133667,0.8550766855478287,93.50966215133667,97.05935716629028,98.65434169769287,99.32795763015747,99.8081624507904
pc_out,test_dropout0.5,0,4,RBSo,Mug handle,2075,5.587945878505707,0.3438747227191925,87.71084547042847,5.071236938238144,87.71084547042847,91.43468737602234,93.91566514968872,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,4,RBSo,Knife handle,40117,0.8362198248505592,0.09409446269273758,96.92898392677307,0.337834469974041,96.92898392677307,98.80629181861877,99.46096539497375,99.76497292518616,99.94516372680664
pc_out,test_dropout0.5,0,4,RBSo,Bag handle,1474,26.694154739379883,1.14773428440094,62.279510498046875,46.08270227909088,62.279510498046875,62.17030882835388,60.423725843429565,59.593021869659424,56.30936026573181
pc_out,test_dropout0.5,0,4,RBSo,Cap peak,3043,19.399622082710266,0.6389966011047363,68.74794960021973,10.665121674537659,68.74794960021973,71.522456407547,75.97536444664001,82.07414746284485,93.75820755958557
pc_out,test_dropout0.5,0,4,ISTS,graspable,46709,1.7524905502796173,0.1736706793308258,93.59010457992554,1.0299489833414555,93.59010457992554,96.47470116615295,98.14814925193787,99.12529587745667,99.67030882835388
pc_out,test_dropout0.5,0,4,ISTS,all,2913915,0.26764050126075745,0.1767975389957428,93.50966215133667,0.8563709445297718,93.50966215133667,97.05302715301514,98.65365624427795,99.32639002799988,99.80782270431519
pc_out,test_dropout0.5,0,4,ISTS,Mug handle,2075,5.692262947559357,0.34140264987945557,87.71084547042847,5.030683800578117,87.71084547042847,91.59528613090515,93.85542273521423,95.25120854377747,96.3391125202179
pc_out,test_dropout0.5,0,4,ISTS,Knife handle,40117,0.858075451105833,0.09426431357860565,96.92898392677307,0.3370031248778105,96.92898392677307,98.81182909011841,99.46407675743103,99.76141452789307,99.94516372680664
pc_out,test_dropout0.5,0,4,ISTS,Bag handle,1474,26.579535007476807,1.142054796218872,62.279510498046875,46.16812765598297,62.279510498046875,62.094950675964355,60.423725843429565,59.78682041168213,56.30936026573181
pc_out,test_dropout0.5,0,4,ISTS,Cap peak,3043,19.38513219356537,0.6370631456375122,68.74794960021973,10.674207657575607,68.74794960021973,71.522456407547,75.97536444664001,82.12107419967651,93.75820755958557
pc_out,test_dropout0.5,1,0,UNCAL,graspable,46709,2.1115874871611595,0.16137798130512238,93.84915232658386,0.8802058175206184,93.84915232658386,97.2025990486145,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,0,UNCAL,all,2913915,0.7107487879693508,0.1781703233718872,93.47912073135376,0.8649387396872044,93.47912073135376,97.02755808830261,98.66039156913757,99.3341863155365,99.78585839271545
pc_out,test_dropout0.5,1,0,UNCAL,Mug handle,2075,5.221005156636238,0.3367686867713928,89.01205062866211,5.385526642203331,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,0,UNCAL,Knife handle,40117,0.5816142540425062,0.07247615605592728,97.74160981178284,0.21336718928068876,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,0,UNCAL,Bag handle,1474,33.03973078727722,1.3255313634872437,54.27408218383789,51.5886127948761,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.44505023956299
pc_out,test_dropout0.5,1,0,UNCAL,Cap peak,3043,19.371110200881958,0.6499013304710388,65.00164270401001,15.280413627624512,65.00164270401001,67.57940649986267,72.23819494247437,77.89770364761353,87.97634243965149
pc_out,test_dropout0.5,1,0,TS,graspable,46709,1.798824965953827,0.15888667106628418,93.84915232658386,0.8804081007838249,93.84915232658386,97.20735549926758,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,0,TS,all,2913915,0.3077083732932806,0.17744769155979156,93.47912073135376,0.8654017932713032,93.47912073135376,97.02546000480652,98.65854978561401,99.33192729949951,99.78531002998352
pc_out,test_dropout0.5,1,0,TS,Mug handle,2075,4.764924570918083,0.328229159116745,89.01205062866211,5.387124791741371,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,0,TS,Knife handle,40117,0.7862932048738003,0.0731223076581955,97.74160981178284,0.21349166054278612,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,0,TS,Bag handle,1474,32.275158166885376,1.2731759548187256,54.27408218383789,51.566946506500244,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,0,TS,Cap peak,3043,18.654392659664154,0.6343256831169128,65.00164270401001,15.296567976474762,65.00164270401001,67.57940649986267,72.23819494247437,77.94463038444519,87.97634243965149
pc_out,test_dropout0.5,1,0,HTS,graspable,46709,1.798824965953827,0.15888667106628418,93.84915232658386,0.8804081007838249,93.84915232658386,97.20735549926758,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,0,HTS,all,2913915,0.3077083732932806,0.17744769155979156,93.47912073135376,0.8654017932713032,93.47912073135376,97.02546000480652,98.65854978561401,99.33192729949951,99.78531002998352
pc_out,test_dropout0.5,1,0,HTS,Mug handle,2075,4.764924570918083,0.328229159116745,89.01205062866211,5.387124791741371,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,0,HTS,Knife handle,40117,0.7862932048738003,0.0731223076581955,97.74160981178284,0.21349166054278612,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,0,HTS,Bag handle,1474,32.275158166885376,1.2731759548187256,54.27408218383789,51.566946506500244,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,0,HTS,Cap peak,3043,18.654392659664154,0.6343256831169128,65.00164270401001,15.296567976474762,65.00164270401001,67.57940649986267,72.23819494247437,77.94463038444519,87.97634243965149
pc_out,test_dropout0.5,1,0,RBSo,graspable,46709,1.800810918211937,0.1589396744966507,93.84915232658386,0.8807539008557796,93.84915232658386,97.20735549926758,98.56561422348022,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,0,RBSo,all,2913915,0.3108267206698656,0.17749625444412231,93.47912073135376,0.8655526675283909,93.47912073135376,97.02755808830261,98.65773320198059,99.3309497833252,99.78496432304382
pc_out,test_dropout0.5,1,0,RBSo,Mug handle,2075,4.86031174659729,0.32938507199287415,89.01205062866211,5.406924709677696,89.01205062866211,92.07708835601807,94.27710771560669,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,0,RBSo,Knife handle,40117,0.787869282066822,0.07306023687124252,97.74160981178284,0.21321712993085384,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,0,RBSo,Bag handle,1474,32.30205476284027,1.2737277746200562,54.27408218383789,51.56111717224121,54.27408218383789,54.10700440406799,54.915255308151245,55.91084957122803,56.58073425292969
pc_out,test_dropout0.5,1,0,RBSo,Cap peak,3043,18.715552985668182,0.6349020004272461,65.00164270401001,15.292450785636902,65.00164270401001,67.57940649986267,72.23819494247437,77.89770364761353,88.04205060005188
pc_out,test_dropout0.5,1,0,ISTS,graspable,46709,1.8502887338399887,0.15885472297668457,93.84915232658386,0.8722390048205853,93.84915232658386,97.21686840057373,98.57364296913147,99.21092987060547,99.68315362930298
pc_out,test_dropout0.5,1,0,ISTS,all,2913915,0.35171343479305506,0.17714007198810577,93.47912073135376,0.8608357980847359,93.47912073135376,97.04395532608032,98.67047667503357,99.34119582176208,99.78599548339844
pc_out,test_dropout0.5,1,0,ISTS,Mug handle,2075,4.663460701704025,0.325820654630661,89.01205062866211,5.324707552790642,89.01205062866211,92.02355146408081,94.0963864326477,95.32002806663513,95.95375657081604
pc_out,test_dropout0.5,1,0,ISTS,Knife handle,40117,0.7493214681744576,0.07281596213579178,97.74160981178284,0.21294283214956522,97.74160981178284,99.3380606174469,99.6977686882019,99.82550740242004,99.96510148048401
pc_out,test_dropout0.5,1,0,ISTS,Bag handle,1474,32.284778356552124,1.2681374549865723,54.27408218383789,51.6845166683197,54.27408218383789,54.4084370136261,55.084747076034546,55.62015771865845,56.17367625236511
pc_out,test_dropout0.5,1,0,ISTS,Cap peak,3043,18.91569346189499,0.6419568061828613,65.00164270401001,15.539467334747314,65.00164270401001,67.57940649986267,72.15605974197388,77.6630699634552,87.77923583984375
pc_out,test_dropout0.5,1,1,UNCAL,graspable,46709,2.1115874871611595,0.16137798130512238,93.84915232658386,0.8802058175206184,93.84915232658386,97.2025990486145,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,1,UNCAL,all,2913915,0.7107487879693508,0.1781703233718872,93.47912073135376,0.8649387396872044,93.47912073135376,97.02755808830261,98.66039156913757,99.3341863155365,99.78585839271545
pc_out,test_dropout0.5,1,1,UNCAL,Mug handle,2075,5.221005156636238,0.3367686867713928,89.01205062866211,5.385526642203331,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,1,UNCAL,Knife handle,40117,0.5816142540425062,0.07247615605592728,97.74160981178284,0.21336718928068876,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,1,UNCAL,Bag handle,1474,33.03973078727722,1.3255313634872437,54.27408218383789,51.5886127948761,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.44505023956299
pc_out,test_dropout0.5,1,1,UNCAL,Cap peak,3043,19.371110200881958,0.6499013304710388,65.00164270401001,15.280413627624512,65.00164270401001,67.57940649986267,72.23819494247437,77.89770364761353,87.97634243965149
pc_out,test_dropout0.5,1,1,TS,graspable,46709,1.4787830412387848,0.15711930394172668,93.84915232658386,0.8802013471722603,93.84915232658386,97.2025990486145,98.56026768684387,99.20787215232849,99.67030882835388
pc_out,test_dropout0.5,1,1,TS,all,2913915,0.14648566721007228,0.17744658887386322,93.47912073135376,0.8659734390676022,93.47912073135376,97.02439308166504,98.65829348564148,99.33134317398071,99.78564977645874
pc_out,test_dropout0.5,1,1,TS,Mug handle,2075,4.304241016507149,0.3212188184261322,89.01205062866211,5.386032536625862,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,1,TS,Knife handle,40117,1.0540308430790901,0.0741172805428505,97.74160981178284,0.21338530350476503,97.74160981178284,99.33251738548279,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,1,TS,Bag handle,1474,31.530368328094482,1.2272021770477295,54.27408218383789,51.55784487724304,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,1,TS,Cap peak,3043,17.957042157649994,0.6211296916007996,65.00164270401001,15.29686450958252,65.00164270401001,67.57940649986267,72.23819494247437,77.85077691078186,88.04205060005188
pc_out,test_dropout0.5,1,1,HTS,graspable,46709,1.5076706185936928,0.15728214383125305,93.84915232658386,0.8803285658359528,93.84915232658386,97.20022082328796,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,1,HTS,all,2913915,0.14309205580502748,0.17746131122112274,93.47912073135376,0.8660968393087387,93.47912073135376,97.02458381652832,98.6575186252594,99.3309497833252,99.7854471206665
pc_out,test_dropout0.5,1,1,HTS,Mug handle,2075,4.3542467057704926,0.32107964158058167,89.01205062866211,5.387681350111961,89.01205062866211,92.18415021896362,94.33735013008118,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,1,HTS,Knife handle,40117,1.0355019941926003,0.07408439368009567,97.74160981178284,0.21337459329515696,97.74160981178284,99.32698011398315,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,1,HTS,Bag handle,1474,31.64505660533905,1.2294389009475708,54.27408218383789,51.57803297042847,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.71641826629639
pc_out,test_dropout0.5,1,1,HTS,Cap peak,3043,18.063905835151672,0.6230742335319519,65.00164270401001,15.301123261451721,65.00164270401001,67.57940649986267,72.23819494247437,77.89770364761353,87.77923583984375
pc_out,test_dropout0.5,1,1,RBSo,graspable,46709,1.4802570454776287,0.15715758502483368,93.84915232658386,0.8806073106825352,93.84915232658386,97.2025990486145,98.54956269264221,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,1,RBSo,all,2913915,0.15327604487538338,0.1774025410413742,93.47912073135376,0.8653251454234123,93.47912073135376,97.02892899513245,98.65996241569519,99.33168292045593,99.78578686714172
pc_out,test_dropout0.5,1,1,RBSo,Mug handle,2075,4.281113296747208,0.32188087701797485,89.01205062866211,5.3968992084264755,89.01205062866211,92.18415021896362,94.33735013008118,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,1,RBSo,Knife handle,40117,1.0494365356862545,0.07406027615070343,97.74160981178284,0.2131849294528365,97.74160981178284,99.33528900146484,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,1,RBSo,Bag handle,1474,31.506624817848206,1.2284495830535889,54.27408218383789,51.59545540809631,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.58073425292969
pc_out,test_dropout0.5,1,1,RBSo,Cap peak,3043,17.95588582754135,0.6214132905006409,65.00164270401001,15.31936526298523,65.00164270401001,67.57940649986267,72.23819494247437,77.85077691078186,87.97634243965149
pc_out,test_dropout0.5,1,1,ISTS,graspable,46709,1.7561567947268486,0.1564166396856308,93.84915232658386,0.8295325562357903,93.84915232658386,97.2549319267273,98.62449169158936,99.25069212913513,99.76022243499756
pc_out,test_dropout0.5,1,1,ISTS,all,2913915,0.6608872674405575,0.1779009997844696,93.47912073135376,0.8630008436739445,93.47912073135376,97.05520272254944,98.6634373664856,99.33506846427917,99.77041482925415
pc_out,test_dropout0.5,1,1,ISTS,Mug handle,2075,3.749525174498558,0.31450212001800537,89.01205062866211,5.48115186393261,89.01205062866211,91.64882302284241,93.97590756416321,95.11355757713318,95.95375657081604
pc_out,test_dropout0.5,1,1,ISTS,Knife handle,40117,0.7553269155323505,0.07290326058864594,97.74160981178284,0.21645661909133196,97.74160981178284,99.37129616737366,99.68842267990112,99.81839060783386,99.95014667510986
pc_out,test_dropout0.5,1,1,ISTS,Bag handle,1474,31.450223922729492,1.2080605030059814,54.27408218383789,52.67370343208313,54.27408218383789,54.4084370136261,55.084747076034546,55.523258447647095,55.22388219833374
pc_out,test_dropout0.5,1,1,ISTS,Cap peak,3043,18.767037987709045,0.6402008533477783,65.00164270401001,15.300732851028442,65.00164270401001,67.50639081001282,71.90965414047241,77.28766202926636,87.84493803977966
pc_out,test_dropout0.5,1,2,UNCAL,graspable,46709,2.1115874871611595,0.16137798130512238,93.84915232658386,0.8802058175206184,93.84915232658386,97.2025990486145,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,2,UNCAL,all,2913915,0.7107487879693508,0.1781703233718872,93.47912073135376,0.8649387396872044,93.47912073135376,97.02755808830261,98.66039156913757,99.3341863155365,99.78585839271545
pc_out,test_dropout0.5,1,2,UNCAL,Mug handle,2075,5.221005156636238,0.3367686867713928,89.01205062866211,5.385526642203331,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,2,UNCAL,Knife handle,40117,0.5816142540425062,0.07247615605592728,97.74160981178284,0.21336718928068876,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,2,UNCAL,Bag handle,1474,33.03973078727722,1.3255313634872437,54.27408218383789,51.5886127948761,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.44505023956299
pc_out,test_dropout0.5,1,2,UNCAL,Cap peak,3043,19.371110200881958,0.6499013304710388,65.00164270401001,15.280413627624512,65.00164270401001,67.57940649986267,72.23819494247437,77.89770364761353,87.97634243965149
pc_out,test_dropout0.5,1,2,TS,graspable,46709,1.5654459595680237,0.15752921998500824,93.84915232658386,0.8804516866803169,93.84915232658386,97.2025990486145,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,2,TS,all,2913915,0.11410444276407361,0.17738187313079834,93.47912073135376,0.86580915376544,93.47912073135376,97.02481031417847,98.65734577178955,99.33153986930847,99.7854471206665
pc_out,test_dropout0.5,1,2,TS,Mug handle,2075,4.428119957447052,0.3229660987854004,89.01205062866211,5.385292693972588,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,2,TS,Knife handle,40117,0.9811052121222019,0.07381821423768997,97.74160981178284,0.21352630574256182,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,2,TS,Bag handle,1474,31.728443503379822,1.2389864921569824,54.27408218383789,51.56363248825073,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,2,TS,Cap peak,3043,18.14246028661728,0.624464750289917,65.00164270401001,15.29419869184494,65.00164270401001,67.57940649986267,72.23819494247437,77.89770364761353,87.84493803977966
pc_out,test_dropout0.5,1,2,HTS,graspable,46709,1.5654820948839188,0.15752948820590973,93.84915232658386,0.8802955970168114,93.84915232658386,97.21686840057373,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,2,HTS,all,2913915,0.11407833080738783,0.17738187313079834,93.47912073135376,0.8658090606331825,93.47912073135376,97.02481031417847,98.65734577178955,99.33153986930847,99.7854471206665
pc_out,test_dropout0.5,1,2,HTS,Mug handle,2075,4.42819707095623,0.322966605424881,89.01205062866211,5.385686457157135,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,2,HTS,Knife handle,40117,0.9810691699385643,0.07381809502840042,97.74160981178284,0.21338406950235367,97.74160981178284,99.32975172996521,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,2,HTS,Bag handle,1474,31.728595495224,1.2389922142028809,54.27408218383789,51.57055854797363,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,2,HTS,Cap peak,3043,18.14260482788086,0.6244673132896423,65.00164270401001,15.290993452072144,65.00164270401001,67.57940649986267,72.23819494247437,77.85077691078186,87.97634243965149
pc_out,test_dropout0.5,1,2,RBSo,graspable,46709,1.5713140368461609,0.15763498842716217,93.84915232658386,0.8803986944258213,93.84915232658386,97.2287654876709,98.57364296913147,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,2,RBSo,all,2913915,0.10714277159422636,0.17730706930160522,93.47912073135376,0.8645996451377869,93.47912073135376,97.03194499015808,98.66001009941101,99.33295845985413,99.78572130203247
pc_out,test_dropout0.5,1,2,RBSo,Mug handle,2075,4.44105826318264,0.32443860173225403,89.01205062866211,5.405275523662567,89.01205062866211,91.97002053260803,94.27710771560669,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,2,RBSo,Knife handle,40117,0.969233550131321,0.07369482517242432,97.74160981178284,0.21301733795553446,97.74160981178284,99.33528900146484,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,2,RBSo,Bag handle,1474,31.685733795166016,1.242091178894043,54.27408218383789,51.60086154937744,54.27408218383789,54.4084370136261,54.915255308151245,55.81395626068115,56.44505023956299
pc_out,test_dropout0.5,1,2,RBSo,Cap peak,3043,18.14665198326111,0.6252070665359497,65.00164270401001,15.294820070266724,65.00164270401001,67.57940649986267,71.95072174072266,77.85077691078186,87.97634243965149
pc_out,test_dropout0.5,1,2,ISTS,graspable,46709,1.5656419098377228,0.15752899646759033,93.84915232658386,0.8785363286733627,93.84915232658386,97.23114371299744,98.57364296913147,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,2,ISTS,all,2913915,0.11418357025831938,0.17738117277622223,93.47912073135376,0.8658042177557945,93.47912073135376,97.02485203742981,98.65743517875671,99.33153986930847,99.7854471206665
pc_out,test_dropout0.5,1,2,ISTS,Mug handle,2075,4.428111016750336,0.3229620158672333,89.01205062866211,5.392933264374733,89.01205062866211,92.18415021896362,94.33735013008118,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,2,ISTS,Knife handle,40117,0.9809426032006741,0.07381729036569595,97.74160981178284,0.21385629661381245,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.96011853218079
pc_out,test_dropout0.5,1,2,ISTS,Bag handle,1474,31.72893226146698,1.2389827966690063,54.27408218383789,51.63618326187134,54.27408218383789,54.4084370136261,55.169492959976196,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,2,ISTS,Cap peak,3043,18.143154680728912,0.6244782209396362,65.00164270401001,15.374237298965454,65.00164270401001,67.57940649986267,72.15605974197388,77.75692343711853,87.84493803977966
pc_out,test_dropout0.5,1,3,UNCAL,graspable,46709,2.1115874871611595,0.16137798130512238,93.84915232658386,0.8802058175206184,93.84915232658386,97.2025990486145,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,3,UNCAL,all,2913915,0.7107487879693508,0.1781703233718872,93.47912073135376,0.8649387396872044,93.47912073135376,97.02755808830261,98.66039156913757,99.3341863155365,99.78585839271545
pc_out,test_dropout0.5,1,3,UNCAL,Mug handle,2075,5.221005156636238,0.3367686867713928,89.01205062866211,5.385526642203331,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,3,UNCAL,Knife handle,40117,0.5816142540425062,0.07247615605592728,97.74160981178284,0.21336718928068876,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,3,UNCAL,Bag handle,1474,33.03973078727722,1.3255313634872437,54.27408218383789,51.5886127948761,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.44505023956299
pc_out,test_dropout0.5,1,3,UNCAL,Cap peak,3043,19.371110200881958,0.6499013304710388,65.00164270401001,15.280413627624512,65.00164270401001,67.57940649986267,72.23819494247437,77.89770364761353,87.97634243965149
pc_out,test_dropout0.5,1,3,TS,graspable,46709,1.2103255838155746,0.15613381564617157,93.84915232658386,0.8805275894701481,93.84915232658386,97.22400903701782,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,3,TS,all,2913915,0.48918910324573517,0.17791756987571716,93.47912073135376,0.8665308356285095,93.47912073135376,97.02466130256653,98.65756034851074,99.32987093925476,99.78537559509277
pc_out,test_dropout0.5,1,3,TS,Mug handle,2075,3.943333774805069,0.3164275884628296,89.01205062866211,5.3820013999938965,89.01205062866211,92.18415021896362,94.45783495903015,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,3,TS,Knife handle,40117,1.2818504124879837,0.0751681849360466,97.74160981178284,0.21350642200559378,97.74160981178284,99.33251738548279,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,3,TS,Bag handle,1474,30.932852625846863,1.1934329271316528,54.27408218383789,51.56857371330261,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,3,TS,Cap peak,3043,17.397738993167877,0.6117729544639587,65.00164270401001,15.299922227859497,65.00164270401001,67.54289865493774,72.11499214172363,77.85077691078186,88.04205060005188
pc_out,test_dropout0.5,1,3,HTS,graspable,46709,1.2103255838155746,0.15613381564617157,93.84915232658386,0.8805275894701481,93.84915232658386,97.22400903701782,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,3,HTS,all,2913915,0.48918910324573517,0.17791756987571716,93.47912073135376,0.8665308356285095,93.47912073135376,97.02466130256653,98.65756034851074,99.32987093925476,99.78537559509277
pc_out,test_dropout0.5,1,3,HTS,Mug handle,2075,3.943333774805069,0.3164275884628296,89.01205062866211,5.3820013999938965,89.01205062866211,92.18415021896362,94.45783495903015,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,3,HTS,Knife handle,40117,1.2818504124879837,0.0751681849360466,97.74160981178284,0.21350642200559378,97.74160981178284,99.33251738548279,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,3,HTS,Bag handle,1474,30.932852625846863,1.1934329271316528,54.27408218383789,51.56857371330261,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,3,HTS,Cap peak,3043,17.397738993167877,0.6117729544639587,65.00164270401001,15.299922227859497,65.00164270401001,67.54289865493774,72.11499214172363,77.85077691078186,88.04205060005188
pc_out,test_dropout0.5,1,3,RBSo,graspable,46709,1.2145621702075005,0.1562492698431015,93.84915232658386,0.8810021914541721,93.84915232658386,97.21686840057373,98.56294393539429,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,3,RBSo,all,2913915,0.4858112893998623,0.17802302539348602,93.47912073135376,0.86700189858675,93.47912073135376,97.02115058898926,98.65185618400574,99.32908415794373,99.78469014167786
pc_out,test_dropout0.5,1,3,RBSo,Mug handle,2075,3.960944712162018,0.318268358707428,89.01205062866211,5.41868731379509,89.01205062866211,91.862952709198,94.27710771560669,95.18238306045532,95.85741758346558
pc_out,test_dropout0.5,1,3,RBSo,Knife handle,40117,1.2815995141863823,0.0750780999660492,97.74160981178284,0.2131892368197441,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,3,RBSo,Bag handle,1474,30.95487356185913,1.1947096586227417,54.27408218383789,51.54173970222473,54.27408218383789,54.10700440406799,54.576271772384644,55.91084957122803,56.58073425292969
pc_out,test_dropout0.5,1,3,RBSo,Cap peak,3043,17.4874946475029,0.6128591299057007,65.00164270401001,15.28858095407486,65.00164270401001,67.57940649986267,72.11499214172363,77.8038501739502,87.97634243965149
pc_out,test_dropout0.5,1,3,ISTS,graspable,46709,1.210489496588707,0.15613201260566711,93.84915232658386,0.8764548227190971,93.84915232658386,97.25731015205383,98.5789954662323,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,3,ISTS,all,2913915,0.4892489407211542,0.17791730165481567,93.47912073135376,0.8665308356285095,93.47912073135376,97.02473878860474,98.65760207176208,99.32987093925476,99.7854471206665
pc_out,test_dropout0.5,1,3,ISTS,Mug handle,2075,3.943070024251938,0.3164249658584595,89.01205062866211,5.409390851855278,89.01205062866211,92.18415021896362,94.33735013008118,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,3,ISTS,Knife handle,40117,1.281663402915001,0.07516703754663467,97.74160981178284,0.21371955517679453,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.96510148048401
pc_out,test_dropout0.5,1,3,ISTS,Bag handle,1474,30.932900309562683,1.193426251411438,54.27408218383789,51.67428255081177,54.27408218383789,54.4084370136261,55.169492959976196,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,3,ISTS,Cap peak,3043,17.397847771644592,0.6117653846740723,65.00164270401001,15.223078429698944,65.00164270401001,67.57940649986267,72.19712734222412,77.89770364761353,87.97634243965149
pc_out,test_dropout0.5,1,4,UNCAL,graspable,46709,2.1115874871611595,0.16137798130512238,93.84915232658386,0.8802058175206184,93.84915232658386,97.2025990486145,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,4,UNCAL,all,2913915,0.7107487879693508,0.1781703233718872,93.47912073135376,0.8649387396872044,93.47912073135376,97.02755808830261,98.66039156913757,99.3341863155365,99.78585839271545
pc_out,test_dropout0.5,1,4,UNCAL,Mug handle,2075,5.221005156636238,0.3367686867713928,89.01205062866211,5.385526642203331,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,4,UNCAL,Knife handle,40117,0.5816142540425062,0.07247615605592728,97.74160981178284,0.21336718928068876,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,4,UNCAL,Bag handle,1474,33.03973078727722,1.3255313634872437,54.27408218383789,51.5886127948761,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.44505023956299
pc_out,test_dropout0.5,1,4,UNCAL,Cap peak,3043,19.371110200881958,0.6499013304710388,65.00164270401001,15.280413627624512,65.00164270401001,67.57940649986267,72.23819494247437,77.89770364761353,87.97634243965149
pc_out,test_dropout0.5,1,4,TS,graspable,46709,1.2861070223152637,0.15637099742889404,93.84915232658386,0.8801795542240143,93.84915232658386,97.21449017524719,98.56829047203064,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,4,TS,all,2913915,0.38870389107614756,0.1777454912662506,93.47912073135376,0.866366270929575,93.47912073135376,97.02439308166504,98.6578643321991,99.32987093925476,99.78558421134949
pc_out,test_dropout0.5,1,4,TS,Mug handle,2075,4.045010358095169,0.31769078969955444,89.01205062866211,5.385575443506241,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,4,TS,Knife handle,40117,1.2172404676675797,0.07485344260931015,97.74160981178284,0.2134880516678095,97.74160981178284,99.33528900146484,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,4,TS,Bag handle,1474,31.09912872314453,1.2025723457336426,54.27408218383789,51.532238721847534,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,4,TS,Cap peak,3043,17.553386092185974,0.6142746210098267,65.00164270401001,15.287594497203827,65.00164270401001,67.50639081001282,72.11499214172363,77.89770364761353,87.97634243965149
pc_out,test_dropout0.5,1,4,HTS,graspable,46709,1.2861886993050575,0.1563713252544403,93.84915232658386,0.8804529905319214,93.84915232658386,97.20973372459412,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,4,HTS,all,2913915,0.38860803470015526,0.17774540185928345,93.47912073135376,0.8663663640618324,93.47912073135376,97.02439308166504,98.6578643321991,99.32987093925476,99.78558421134949
pc_out,test_dropout0.5,1,4,HTS,Mug handle,2075,4.04512882232666,0.3176913559436798,89.01205062866211,5.385550856590271,89.01205062866211,92.18415021896362,94.39759254455566,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,4,HTS,Knife handle,40117,1.2171799317002296,0.07485321909189224,97.74160981178284,0.21357934456318617,97.74160981178284,99.32975172996521,99.70399737358093,99.82194900512695,99.97009038925171
pc_out,test_dropout0.5,1,4,HTS,Bag handle,1474,31.099361181259155,1.202580451965332,54.27408218383789,51.56073570251465,54.27408218383789,54.483795166015625,55.000001192092896,55.81395626068115,56.44505023956299
pc_out,test_dropout0.5,1,4,HTS,Cap peak,3043,17.553599178791046,0.6142783164978027,65.00164270401001,15.292778611183167,65.00164270401001,67.57940649986267,72.23819494247437,77.85077691078186,87.97634243965149
pc_out,test_dropout0.5,1,4,RBSo,graspable,46709,1.2865821830928326,0.15639296174049377,93.84915232658386,0.8805946446955204,93.84915232658386,97.19546437263489,98.56026768684387,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,4,RBSo,all,2913915,0.4008696414530277,0.17771460115909576,93.47912073135376,0.8658305741846561,93.47912073135376,97.02767133712769,98.65931868553162,99.3303120136261,99.78572130203247
pc_out,test_dropout0.5,1,4,RBSo,Mug handle,2075,4.0896497666835785,0.3181978762149811,89.01205062866211,5.393267050385475,89.01205062866211,92.18415021896362,94.33735013008118,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,4,RBSo,Knife handle,40117,1.2141344137489796,0.07480815052986145,97.74160981178284,0.21334548946470022,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.97009038925171
pc_out,test_dropout0.5,1,4,RBSo,Bag handle,1474,31.078150868415833,1.2034162282943726,54.27408218383789,51.575642824172974,54.27408218383789,54.4084370136261,55.000001192092896,55.81395626068115,56.44505023956299
pc_out,test_dropout0.5,1,4,RBSo,Cap peak,3043,17.550665140151978,0.6144543290138245,65.00164270401001,15.311351418495178,65.00164270401001,67.57940649986267,72.23819494247437,77.85077691078186,87.97634243965149
pc_out,test_dropout0.5,1,4,ISTS,graspable,46709,1.2862841598689556,0.15637080371379852,93.84915232658386,0.8785054087638855,93.84915232658386,97.23590016365051,98.56829047203064,99.20481443405151,99.67030882835388
pc_out,test_dropout0.5,1,4,ISTS,all,2913915,0.3885476849973202,0.177745059132576,93.47912073135376,0.8663665503263474,93.47912073135376,97.02439308166504,98.6578643321991,99.32991862297058,99.78558421134949
pc_out,test_dropout0.5,1,4,ISTS,Mug handle,2075,4.044925048947334,0.31768760085105896,89.01205062866211,5.39906807243824,89.01205062866211,92.18415021896362,94.33735013008118,95.25120854377747,95.85741758346558
pc_out,test_dropout0.5,1,4,ISTS,Knife handle,40117,1.2171081267297268,0.07485274970531464,97.74160981178284,0.2139916643500328,97.74160981178284,99.3380606174469,99.70399737358093,99.82550740242004,99.96011853218079
pc_out,test_dropout0.5,1,4,ISTS,Bag handle,1474,31.099528074264526,1.2025666236877441,54.27408218383789,51.645463705062866,54.27408218383789,54.4084370136261,55.169492959976196,55.81395626068115,56.30936026573181
pc_out,test_dropout0.5,1,4,ISTS,Cap peak,3043,17.55397319793701,0.6142855286598206,65.00164270401001,15.388455986976624,65.00164270401001,67.57940649986267,72.15605974197388,77.85077691078186,87.84493803977966
pc_out,test_dropout0.5,2,0,UNCAL,graspable,46709,2.208665758371353,0.18840575218200684,93.39956045150757,1.1990215629339218,93.39956045150757,96.22255563735962,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,0,UNCAL,all,2913915,0.6815912202000618,0.17673881351947784,93.50650310516357,0.8517790585756302,93.50650310516357,97.07807898521423,98.71127009391785,99.36320781707764,99.80130195617676
pc_out,test_dropout0.5,2,0,UNCAL,Mug handle,2075,3.926471620798111,0.2908860146999359,90.8433735370636,3.940306231379509,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,0,UNCAL,Knife handle,40117,1.0351810604333878,0.09383141994476318,96.96886539459229,0.3473780816420913,96.96886539459229,98.80352020263672,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,0,UNCAL,Bag handle,1474,28.07488739490509,1.420953631401062,59.76933836936951,57.75819420814514,59.76933836936951,59.60813760757446,58.898305892944336,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,0,UNCAL,Cap peak,3043,23.05024266242981,0.7682995200157166,64.37726020812988,17.38629639148712,64.37726020812988,67.06827282905579,71.37577533721924,75.36367774009705,86.26806735992432
pc_out,test_dropout0.5,2,0,TS,graspable,46709,2.0109590142965317,0.18580631911754608,93.39956045150757,1.1992809362709522,93.39956045150757,96.21304273605347,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,0,TS,all,2913915,0.37067318335175514,0.1761612892150879,93.50650310516357,0.851893238723278,93.50650310516357,97.08036780357361,98.71019721031189,99.36320781707764,99.80075359344482
pc_out,test_dropout0.5,2,0,TS,Mug handle,2075,3.63590270280838,0.2860436737537384,90.8433735370636,3.9394088089466095,90.8433735370636,93.46895217895508,94.51807141304016,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,0,TS,Knife handle,40117,1.0312027297914028,0.09410544484853745,96.96886539459229,0.34749964252114296,96.96886539459229,98.81460070610046,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,0,TS,Bag handle,1474,27.597925066947937,1.3763116598129272,59.76933836936951,57.743120193481445,59.76933836936951,59.68349575996399,58.983051776885986,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,0,TS,Cap peak,3043,22.50874638557434,0.7497124671936035,64.37726020812988,17.40478426218033,64.37726020812988,67.06827282905579,71.33470177650452,75.31675100326538,86.2023651599884
pc_out,test_dropout0.5,2,0,HTS,graspable,46709,2.0109590142965317,0.18580631911754608,93.39956045150757,1.1992809362709522,93.39956045150757,96.21304273605347,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,0,HTS,all,2913915,0.37067318335175514,0.1761612892150879,93.50650310516357,0.851893238723278,93.50650310516357,97.08036780357361,98.71019721031189,99.36320781707764,99.80075359344482
pc_out,test_dropout0.5,2,0,HTS,Mug handle,2075,3.63590270280838,0.2860436737537384,90.8433735370636,3.9394088089466095,90.8433735370636,93.46895217895508,94.51807141304016,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,0,HTS,Knife handle,40117,1.0312027297914028,0.09410544484853745,96.96886539459229,0.34749964252114296,96.96886539459229,98.81460070610046,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,0,HTS,Bag handle,1474,27.597925066947937,1.3763116598129272,59.76933836936951,57.743120193481445,59.76933836936951,59.68349575996399,58.983051776885986,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,0,HTS,Cap peak,3043,22.50874638557434,0.7497124671936035,64.37726020812988,17.40478426218033,64.37726020812988,67.06827282905579,71.33470177650452,75.31675100326538,86.2023651599884
pc_out,test_dropout0.5,2,0,RBSo,graspable,46709,2.0705634728074074,0.18629243969917297,93.39956045150757,1.200125552713871,93.39956045150757,96.20590209960938,97.69321084022522,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,0,RBSo,all,2913915,0.32567745074629784,0.17602746188640594,93.50650310516357,0.8499272167682648,93.50650310516357,97.08807468414307,98.71487021446228,99.36443567276001,99.80095624923706
pc_out,test_dropout0.5,2,0,RBSo,Mug handle,2075,3.841909021139145,0.2883320748806,90.8433735370636,3.9627451449632645,90.8433735370636,93.30834746360779,94.51807141304016,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,0,RBSo,Knife handle,40117,1.058914139866829,0.09400133043527603,96.96886539459229,0.3466690191999078,96.96886539459229,98.81460070610046,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,0,RBSo,Bag handle,1474,27.75813639163971,1.3855451345443726,59.76933836936951,57.79227018356323,59.76933836936951,59.60813760757446,58.898305892944336,57.26743936538696,50.610584020614624
pc_out,test_dropout0.5,2,0,RBSo,Cap peak,3043,22.480937838554382,0.7525136470794678,64.37726020812988,17.45975911617279,64.37726020812988,67.14129447937012,71.04722857475281,75.1290500164032,86.33376955986023
pc_out,test_dropout0.5,2,0,ISTS,graspable,46709,1.9975999370217323,0.1859566867351532,93.39956045150757,1.1958234943449497,93.39956045150757,96.19638919830322,97.70391583442688,98.67571592330933,99.55469965934753
pc_out,test_dropout0.5,2,0,ISTS,all,2913915,0.3854314563795924,0.17568698525428772,93.50650310516357,0.8461560122668743,93.50650310516357,97.10115194320679,98.72890114784241,99.37031865119934,99.80294704437256
pc_out,test_dropout0.5,2,0,ISTS,Mug handle,2075,3.4223370254039764,0.28525274991989136,90.8433735370636,3.8679372519254684,90.8433735370636,93.30834746360779,94.45783495903015,95.52649855613708,97.20616936683655
pc_out,test_dropout0.5,2,0,ISTS,Knife handle,40117,1.0194201953709126,0.09368210285902023,96.96886539459229,0.3446498652920127,96.96886539459229,98.8201379776001,99.43603873252869,99.80770349502563,99.90029335021973
pc_out,test_dropout0.5,2,0,ISTS,Bag handle,1474,27.596241235733032,1.383967399597168,59.76933836936951,57.893943786621094,59.76933836936951,59.60813760757446,58.983051776885986,57.26743936538696,50.74626803398132
pc_out,test_dropout0.5,2,0,ISTS,Cap peak,3043,22.645923495292664,0.7544325590133667,64.37726020812988,17.398691177368164,64.37726020812988,67.06827282905579,71.21149897575378,75.17597675323486,86.0709547996521
pc_out,test_dropout0.5,2,1,UNCAL,graspable,46709,2.208665758371353,0.18840575218200684,93.39956045150757,1.1990215629339218,93.39956045150757,96.22255563735962,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,1,UNCAL,all,2913915,0.6815912202000618,0.17673881351947784,93.50650310516357,0.8517790585756302,93.50650310516357,97.07807898521423,98.71127009391785,99.36320781707764,99.80130195617676
pc_out,test_dropout0.5,2,1,UNCAL,Mug handle,2075,3.926471620798111,0.2908860146999359,90.8433735370636,3.940306231379509,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,1,UNCAL,Knife handle,40117,1.0351810604333878,0.09383141994476318,96.96886539459229,0.3473780816420913,96.96886539459229,98.80352020263672,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,1,UNCAL,Bag handle,1474,28.07488739490509,1.420953631401062,59.76933836936951,57.75819420814514,59.76933836936951,59.60813760757446,58.898305892944336,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,1,UNCAL,Cap peak,3043,23.05024266242981,0.7682995200157166,64.37726020812988,17.38629639148712,64.37726020812988,67.06827282905579,71.37577533721924,75.36367774009705,86.26806735992432
pc_out,test_dropout0.5,2,1,TS,graspable,46709,1.5698350965976715,0.18225087225437164,93.39956045150757,1.199394091963768,93.39956045150757,96.22017741203308,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,1,TS,all,2913915,0.2299413550645113,0.17616938054561615,93.50650310516357,0.8522945456206799,93.50650310516357,97.08029627799988,98.7108826637268,99.36164021492004,99.79979395866394
pc_out,test_dropout0.5,2,1,TS,Mug handle,2075,3.0975135043263435,0.2790704667568207,90.8433735370636,3.941919654607773,90.8433735370636,93.41541528701782,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,1,TS,Knife handle,40117,1.295628771185875,0.09520014375448227,96.96886539459229,0.3474458819255233,96.96886539459229,98.80075454711914,99.43292140960693,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,1,TS,Bag handle,1474,26.421165466308594,1.3042086362838745,59.76933836936951,57.763099670410156,59.76933836936951,59.60813760757446,58.983051776885986,57.17054009437561,50.610584020614624
pc_out,test_dropout0.5,2,1,TS,Cap peak,3043,21.524471044540405,0.7203868627548218,64.37726020812988,17.408527433872223,64.37726020812988,66.99525713920593,71.25256657600403,75.36367774009705,86.26806735992432
pc_out,test_dropout0.5,2,1,HTS,graspable,46709,1.569836214184761,0.18225091695785522,93.39956045150757,1.1996463872492313,93.39956045150757,96.21779918670654,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,1,HTS,all,2913915,0.22993921302258968,0.17616936564445496,93.50650310516357,0.8522944524884224,93.50650310516357,97.08029627799988,98.71079921722412,99.36164021492004,99.79979395866394
pc_out,test_dropout0.5,2,1,HTS,Mug handle,2075,3.097515180706978,0.27907049655914307,90.8433735370636,3.9386656135320663,90.8433735370636,93.46895217895508,94.51807141304016,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,1,HTS,Knife handle,40117,1.2956258840858936,0.09520012885332108,96.96886539459229,0.34762441646307707,96.96886539459229,98.79521131515503,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,1,HTS,Bag handle,1474,26.42117440700531,1.3042092323303223,59.76933836936951,57.75229334831238,59.76933836936951,59.60813760757446,58.898305892944336,57.364338636398315,50.610584020614624
pc_out,test_dropout0.5,2,1,HTS,Cap peak,3043,21.52448743581772,0.7203872203826904,64.37726020812988,17.404840886592865,64.37726020812988,67.10478663444519,71.33470177650452,75.36367774009705,86.26806735992432
pc_out,test_dropout0.5,2,1,RBSo,graspable,46709,1.5377583913505077,0.18202605843544006,93.39956045150757,1.1989202350378036,93.39956045150757,96.21542096138,97.68518209457397,98.65736365318298,99.53328967094421
pc_out,test_dropout0.5,2,1,RBSo,all,2913915,0.23110350593924522,0.17629927396774292,93.50650310516357,0.8536173030734062,93.50650310516357,97.07159996032715,98.70590567588806,99.3588924407959,99.79841709136963
pc_out,test_dropout0.5,2,1,RBSo,Mug handle,2075,3.0797677114605904,0.2798534035682678,90.8433735370636,3.953002020716667,90.8433735370636,93.41541528701782,94.51807141304016,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,1,RBSo,Knife handle,40117,1.289201993495226,0.09508638828992844,96.96886539459229,0.3474894678220153,96.96886539459229,98.81182909011841,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,1,RBSo,Bag handle,1474,27.09803581237793,1.3006057739257812,59.76933836936951,57.74174928665161,59.76933836936951,59.60813760757446,59.15254354476929,57.07364082336426,50.74626803398132
pc_out,test_dropout0.5,2,1,RBSo,Cap peak,3043,21.599029004573822,0.7196470499038696,64.37726020812988,17.35927313566208,64.37726020812988,67.14129447937012,71.29363417625427,75.64523816108704,86.26806735992432
pc_out,test_dropout0.5,2,1,ISTS,graspable,46709,1.5694446861743927,0.18224216997623444,93.39956045150757,1.1962796561419964,93.39956045150757,96.20828032493591,97.68518209457397,98.66347908973694,99.55042004585266
pc_out,test_dropout0.5,2,1,ISTS,all,2913915,0.23129091132432222,0.17616550624370575,93.50650310516357,0.8522509597241879,93.50650310516357,97.08029627799988,98.71084094047546,99.3617832660675,99.79972243309021
pc_out,test_dropout0.5,2,1,ISTS,Mug handle,2075,3.094269707798958,0.2790375053882599,90.8433735370636,3.949521481990814,90.8433735370636,93.41541528701782,94.45783495903015,95.38885354995728,97.20616936683655
pc_out,test_dropout0.5,2,1,ISTS,Knife handle,40117,1.2944459915161133,0.09519306570291519,96.96886539459229,0.3469581715762615,96.96886539459229,98.81182909011841,99.42980408668518,99.7934639453888,99.90029335021973
pc_out,test_dropout0.5,2,1,ISTS,Bag handle,1474,26.41924023628235,1.3040293455123901,59.76933836936951,57.92222619056702,59.76933836936951,59.60813760757446,59.06779766082764,57.17054009437561,50.610584020614624
pc_out,test_dropout0.5,2,1,ISTS,Cap peak,3043,21.526865661144257,0.7204559445381165,64.37726020812988,17.64914095401764,64.37726020812988,67.03176498413086,71.29363417625427,75.31675100326538,85.80814599990845
pc_out,test_dropout0.5,2,2,UNCAL,graspable,46709,2.208665758371353,0.18840575218200684,93.39956045150757,1.1990215629339218,93.39956045150757,96.22255563735962,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,2,UNCAL,all,2913915,0.6815912202000618,0.17673881351947784,93.50650310516357,0.8517790585756302,93.50650310516357,97.07807898521423,98.71127009391785,99.36320781707764,99.80130195617676
pc_out,test_dropout0.5,2,2,UNCAL,Mug handle,2075,3.926471620798111,0.2908860146999359,90.8433735370636,3.940306231379509,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,2,UNCAL,Knife handle,40117,1.0351810604333878,0.09383141994476318,96.96886539459229,0.3473780816420913,96.96886539459229,98.80352020263672,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,2,UNCAL,Bag handle,1474,28.07488739490509,1.420953631401062,59.76933836936951,57.75819420814514,59.76933836936951,59.60813760757446,58.898305892944336,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,2,UNCAL,Cap peak,3043,23.05024266242981,0.7682995200157166,64.37726020812988,17.38629639148712,64.37726020812988,67.06827282905579,71.37577533721924,75.36367774009705,86.26806735992432
pc_out,test_dropout0.5,2,2,TS,graspable,46709,1.7861098051071167,0.18400436639785767,93.39956045150757,1.1994138360023499,93.39956045150757,96.21542096138,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,2,TS,all,2913915,0.1048658974468708,0.17600317299365997,93.50650310516357,0.8520493283867836,93.50650310516357,97.08079099655151,98.71140122413635,99.36223030090332,99.7998595237732
pc_out,test_dropout0.5,2,2,TS,Mug handle,2075,3.246528282761574,0.28258153796195984,90.8433735370636,3.9393603801727295,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,2,TS,Knife handle,40117,1.071118377149105,0.09451401233673096,96.96886539459229,0.3474348457530141,96.96886539459229,98.80906343460083,99.43292140960693,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,2,TS,Bag handle,1474,27.19992697238922,1.3420077562332153,59.76933836936951,57.75144696235657,59.76933836936951,59.60813760757446,58.898305892944336,57.17054009437561,50.610584020614624
pc_out,test_dropout0.5,2,2,TS,Cap peak,3043,22.05870896577835,0.7356442809104919,64.37726020812988,17.39535629749298,64.37726020812988,66.99525713920593,71.33470177650452,75.50445795059204,86.26806735992432
pc_out,test_dropout0.5,2,2,HTS,graspable,46709,1.7861098051071167,0.18400436639785767,93.39956045150757,1.1994138360023499,93.39956045150757,96.21542096138,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,2,HTS,all,2913915,0.1048658974468708,0.17600317299365997,93.50650310516357,0.8520493283867836,93.50650310516357,97.08079099655151,98.71140122413635,99.36223030090332,99.7998595237732
pc_out,test_dropout0.5,2,2,HTS,Mug handle,2075,3.246528282761574,0.28258153796195984,90.8433735370636,3.9393603801727295,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,2,HTS,Knife handle,40117,1.071118377149105,0.09451401233673096,96.96886539459229,0.3474348457530141,96.96886539459229,98.80906343460083,99.43292140960693,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,2,HTS,Bag handle,1474,27.19992697238922,1.3420077562332153,59.76933836936951,57.75144696235657,59.76933836936951,59.60813760757446,58.898305892944336,57.17054009437561,50.610584020614624
pc_out,test_dropout0.5,2,2,HTS,Cap peak,3043,22.05870896577835,0.7356442809104919,64.37726020812988,17.39535629749298,64.37726020812988,66.99525713920593,71.33470177650452,75.50445795059204,86.26806735992432
pc_out,test_dropout0.5,2,2,RBSo,graspable,46709,1.8088338896632195,0.18420596420764923,93.39956045150757,1.1991454288363457,93.39956045150757,96.21779918670654,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,2,RBSo,all,2913915,0.09779767133295536,0.1759345978498459,93.50650310516357,0.8507149294018745,93.50650310516357,97.08327054977417,98.71320128440857,99.36281442642212,99.7998595237732
pc_out,test_dropout0.5,2,2,RBSo,Mug handle,2075,3.65322083234787,0.2845897376537323,90.8433735370636,3.962307423353195,90.8433735370636,93.30834746360779,94.45783495903015,95.38885354995728,97.20616936683655
pc_out,test_dropout0.5,2,2,RBSo,Knife handle,40117,1.0550529696047306,0.09432388842105865,96.96886539459229,0.34657404758036137,96.96886539459229,98.81460070610046,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,2,RBSo,Bag handle,1474,27.409279346466064,1.347286581993103,59.76933836936951,57.7816367149353,59.76933836936951,59.60813760757446,58.983051776885986,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,2,RBSo,Cap peak,3043,22.07602858543396,0.7373183369636536,64.37726020812988,17.413216829299927,64.37726020812988,67.10478663444519,71.25256657600403,75.31675100326538,86.33376955986023
pc_out,test_dropout0.5,2,2,ISTS,graspable,46709,1.7776474356651306,0.18309557437896729,93.39956045150757,1.181268598884344,93.39956045150757,96.2415874004364,97.73335456848145,98.7032413482666,99.56754446029663
pc_out,test_dropout0.5,2,2,ISTS,all,2913915,0.19039979670196772,0.17555592954158783,93.50650310516357,0.8472921326756477,93.50650310516357,97.10012078285217,98.73160123825073,99.36659336090088,99.80020523071289
pc_out,test_dropout0.5,2,2,ISTS,Mug handle,2075,3.1091202050447464,0.2818339467048645,90.8433735370636,3.9998814463615417,90.8433735370636,93.36188435554504,94.45783495903015,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,2,ISTS,Knife handle,40117,1.0219041258096695,0.09401088207960129,96.96886539459229,0.34546307288110256,96.96886539459229,98.8201379776001,99.43603873252869,99.79702234268188,99.8953104019165
pc_out,test_dropout0.5,2,2,ISTS,Bag handle,1474,27.06160545349121,1.346755862236023,59.76933836936951,58.0836296081543,59.76933836936951,59.60813760757446,59.15254354476929,57.26743936538696,50.610584020614624
pc_out,test_dropout0.5,2,2,ISTS,Cap peak,3043,21.972191333770752,0.7265374660491943,64.37726020812988,16.497384011745453,64.37726020812988,67.10478663444519,71.37577533721924,75.36367774009705,86.66228652000427
pc_out,test_dropout0.5,2,3,UNCAL,graspable,46709,2.208665758371353,0.18840575218200684,93.39956045150757,1.1990215629339218,93.39956045150757,96.22255563735962,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,3,UNCAL,all,2913915,0.6815912202000618,0.17673881351947784,93.50650310516357,0.8517790585756302,93.50650310516357,97.07807898521423,98.71127009391785,99.36320781707764,99.80130195617676
pc_out,test_dropout0.5,2,3,UNCAL,Mug handle,2075,3.926471620798111,0.2908860146999359,90.8433735370636,3.940306231379509,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,3,UNCAL,Knife handle,40117,1.0351810604333878,0.09383141994476318,96.96886539459229,0.3473780816420913,96.96886539459229,98.80352020263672,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,3,UNCAL,Bag handle,1474,28.07488739490509,1.420953631401062,59.76933836936951,57.75819420814514,59.76933836936951,59.60813760757446,58.898305892944336,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,3,UNCAL,Cap peak,3043,23.05024266242981,0.7682995200157166,64.37726020812988,17.38629639148712,64.37726020812988,67.06827282905579,71.37577533721924,75.36367774009705,86.26806735992432
pc_out,test_dropout0.5,2,3,TS,graspable,46709,1.9133679568767548,0.1852549910545349,93.39956045150757,1.1995665729045868,93.39956045150757,96.20828032493591,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,3,TS,all,2913915,0.29472592286765575,0.17608672380447388,93.50650310516357,0.851930771023035,93.50650310516357,97.08101749420166,98.71097207069397,99.36257004737854,99.80047941207886
pc_out,test_dropout0.5,2,3,TS,Mug handle,2075,3.4458667039871216,0.2849958837032318,90.8433735370636,3.938872739672661,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,3,TS,Knife handle,40117,1.01022869348526,0.0942068099975586,96.96886539459229,0.34762274008244276,96.96886539459229,98.80629181861877,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,3,TS,Bag handle,1474,27.48335301876068,1.3661783933639526,59.76933836936951,57.75121450424194,59.76933836936951,59.68349575996399,58.983051776885986,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,3,TS,Cap peak,3043,22.379043698310852,0.7455363273620605,64.37726020812988,17.396628856658936,64.37726020812988,67.06827282905579,71.25256657600403,75.45753121376038,86.26806735992432
pc_out,test_dropout0.5,2,3,HTS,graspable,46709,1.913369819521904,0.1852550059556961,93.39956045150757,1.1994309723377228,93.39956045150757,96.21779918670654,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,3,HTS,all,2913915,0.29473043978214264,0.17608672380447388,93.50650310516357,0.8519310504198074,93.50650310516357,97.08101749420166,98.71097207069397,99.3624746799469,99.80047941207886
pc_out,test_dropout0.5,2,3,HTS,Mug handle,2075,3.4458737820386887,0.2849959433078766,90.8433735370636,3.9414621889591217,90.8433735370636,93.46895217895508,94.45783495903015,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,3,HTS,Knife handle,40117,1.0102356784045696,0.094206802546978,96.96886539459229,0.3474852768704295,96.96886539459229,98.80629181861877,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,3,HTS,Bag handle,1474,27.483367919921875,1.3661787509918213,59.76933836936951,57.73947238922119,59.76933836936951,59.60813760757446,59.06779766082764,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,3,HTS,Cap peak,3043,22.37905114889145,0.7455366253852844,64.37726020812988,17.402493953704834,64.37726020812988,67.06827282905579,71.25256657600403,75.36367774009705,86.26806735992432
pc_out,test_dropout0.5,2,3,RBSo,graspable,46709,2.014845237135887,0.18563535809516907,93.39956045150757,1.2001944705843925,93.39956045150757,96.20590209960938,97.69321084022522,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,3,RBSo,all,2913915,0.26097800582647324,0.17596770823001862,93.50650310516357,0.8502410724759102,93.50650310516357,97.08719253540039,98.71474504470825,99.36345219612122,99.80089068412781
pc_out,test_dropout0.5,2,3,RBSo,Mug handle,2075,3.7745021283626556,0.2868817150592804,90.8433735370636,3.9603255689144135,90.8433735370636,93.30834746360779,94.57831382751465,95.38885354995728,97.20616936683655
pc_out,test_dropout0.5,2,3,RBSo,Knife handle,40117,1.0316211730241776,0.09411150217056274,96.96886539459229,0.346950301900506,96.96886539459229,98.80352020263672,99.43292140960693,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,3,RBSo,Bag handle,1474,27.638179063796997,1.373598337173462,59.76933836936951,57.77842402458191,59.76933836936951,59.60813760757446,58.983051776885986,57.26743936538696,50.474900007247925
pc_out,test_dropout0.5,2,3,RBSo,Cap peak,3043,22.35771268606186,0.7477512359619141,64.37726020812988,17.441140115261078,64.37726020812988,67.06827282905579,71.25256657600403,75.1290500164032,86.00525259971619
pc_out,test_dropout0.5,2,3,ISTS,graspable,46709,1.9263122230768204,0.18456631898880005,93.39956045150757,1.1839891783893108,93.39956045150757,96.21542096138,97.71997332572937,98.68794679641724,99.57610964775085
pc_out,test_dropout0.5,2,3,ISTS,all,2913915,0.25901717599481344,0.17563655972480774,93.50650310516357,0.8472164161503315,93.50650310516357,97.0990538597107,98.72885942459106,99.36977624893188,99.80040788650513
pc_out,test_dropout0.5,2,3,ISTS,Mug handle,2075,3.2302677631378174,0.2832350730895996,90.8433735370636,3.994954749941826,90.8433735370636,93.36188435554504,94.45783495903015,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,3,ISTS,Knife handle,40117,1.0264143347740173,0.09375429898500443,96.96886539459229,0.345737487077713,96.96886539459229,98.8201379776001,99.43292140960693,99.78989958763123,99.90029335021973
pc_out,test_dropout0.5,2,3,ISTS,Bag handle,1474,27.34323740005493,1.3644734621047974,59.76933836936951,58.0866813659668,59.76933836936951,59.60813760757446,59.15254354476929,57.26743936538696,50.474900007247925
pc_out,test_dropout0.5,2,3,ISTS,Cap peak,3043,22.377270460128784,0.7429576516151428,64.37726020812988,17.015273869037628,64.37726020812988,67.10478663444519,71.25256657600403,75.2698302268982,86.26806735992432
pc_out,test_dropout0.5,2,4,UNCAL,graspable,46709,2.208665758371353,0.18840575218200684,93.39956045150757,1.1990215629339218,93.39956045150757,96.22255563735962,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,4,UNCAL,all,2913915,0.6815912202000618,0.17673881351947784,93.50650310516357,0.8517790585756302,93.50650310516357,97.07807898521423,98.71127009391785,99.36320781707764,99.80130195617676
pc_out,test_dropout0.5,2,4,UNCAL,Mug handle,2075,3.926471620798111,0.2908860146999359,90.8433735370636,3.940306231379509,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,4,UNCAL,Knife handle,40117,1.0351810604333878,0.09383141994476318,96.96886539459229,0.3473780816420913,96.96886539459229,98.80352020263672,99.42980408668518,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,4,UNCAL,Bag handle,1474,28.07488739490509,1.420953631401062,59.76933836936951,57.75819420814514,59.76933836936951,59.60813760757446,58.898305892944336,57.07364082336426,50.610584020614624
pc_out,test_dropout0.5,2,4,UNCAL,Cap peak,3043,23.05024266242981,0.7682995200157166,64.37726020812988,17.38629639148712,64.37726020812988,67.06827282905579,71.37577533721924,75.36367774009705,86.26806735992432
pc_out,test_dropout0.5,2,4,TS,graspable,46709,2.1054212003946304,0.18696996569633484,93.39956045150757,1.1999789625406265,93.39956045150757,96.2011456489563,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,4,TS,all,2913915,0.5181546323001385,0.17637890577316284,93.50650310516357,0.8518300019204617,93.50650310516357,97.07949161529541,98.71101379394531,99.36320781707764,99.80116486549377
pc_out,test_dropout0.5,2,4,TS,Mug handle,2075,3.774445503950119,0.28822898864746094,90.8433735370636,3.9402909576892853,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,4,TS,Knife handle,40117,1.0386157780885696,0.09394583106040955,96.96886539459229,0.3478377126157284,96.96886539459229,98.80075454711914,99.43915009498596,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,4,TS,Bag handle,1474,27.82297432422638,1.3968638181686401,59.76933836936951,57.756710052490234,59.76933836936951,59.60813760757446,58.898305892944336,57.17054009437561,50.610584020614624
pc_out,test_dropout0.5,2,4,TS,Cap peak,3043,22.763916850090027,0.758232593536377,64.37726020812988,17.396479845046997,64.37726020812988,67.10478663444519,71.29363417625427,75.50445795059204,86.26806735992432
pc_out,test_dropout0.5,2,4,HTS,graspable,46709,2.1054212003946304,0.18696996569633484,93.39956045150757,1.1999789625406265,93.39956045150757,96.2011456489563,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,4,HTS,all,2913915,0.5181546323001385,0.17637890577316284,93.50650310516357,0.8518300019204617,93.50650310516357,97.07949161529541,98.71101379394531,99.36320781707764,99.80116486549377
pc_out,test_dropout0.5,2,4,HTS,Mug handle,2075,3.774445503950119,0.28822898864746094,90.8433735370636,3.9402909576892853,90.8433735370636,93.46895217895508,94.57831382751465,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,4,HTS,Knife handle,40117,1.0386157780885696,0.09394583106040955,96.96886539459229,0.3478377126157284,96.96886539459229,98.80075454711914,99.43915009498596,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,4,HTS,Bag handle,1474,27.82297432422638,1.3968638181686401,59.76933836936951,57.756710052490234,59.76933836936951,59.60813760757446,58.898305892944336,57.17054009437561,50.610584020614624
pc_out,test_dropout0.5,2,4,HTS,Cap peak,3043,22.763916850090027,0.758232593536377,64.37726020812988,17.396479845046997,64.37726020812988,67.10478663444519,71.29363417625427,75.50445795059204,86.26806735992432
pc_out,test_dropout0.5,2,4,RBSo,graspable,46709,2.172387018799782,0.1875557154417038,93.39956045150757,1.2003667652606964,93.39956045150757,96.20352387428284,97.68785834312439,98.66653680801392,99.53328967094421
pc_out,test_dropout0.5,2,4,RBSo,all,2913915,0.4640525206923485,0.1762569397687912,93.50650310516357,0.849789846688509,93.50650310516357,97.08811044692993,98.71461391448975,99.36492443084717,99.80123043060303
pc_out,test_dropout0.5,2,4,RBSo,Mug handle,2075,3.863062337040901,0.2909889817237854,90.8433735370636,3.9661701768636703,90.8433735370636,93.20128560066223,94.51807141304016,95.45767307281494,97.20616936683655
pc_out,test_dropout0.5,2,4,RBSo,Knife handle,40117,1.0558711364865303,0.09384139627218246,96.96886539459229,0.34661858808249235,96.96886539459229,98.81182909011841,99.4204580783844,99.80058073997498,99.90029335021973
pc_out,test_dropout0.5,2,4,RBSo,Bag handle,1474,27.892112731933594,1.4076049327850342,59.76933836936951,57.791030406951904,59.76933836936951,59.60813760757446,58.983051776885986,57.26743936538696,50.610584020614624
pc_out,test_dropout0.5,2,4,RBSo,Cap peak,3043,22.743242979049683,0.7615160942077637,64.37726020812988,17.458222806453705,64.37726020812988,67.10478663444519,70.96509337425232,75.1290500164032,86.26806735992432
pc_out,test_dropout0.5,2,4,ISTS,graspable,46709,2.0815618336200714,0.186728373169899,93.39956045150757,1.1894897557795048,93.39956045150757,96.20352387428284,97.70123958587646,98.6787736415863,99.57183003425598
pc_out,test_dropout0.5,2,4,ISTS,all,2913915,0.5071231629699469,0.17585329711437225,93.50650310516357,0.846138596534729,93.50650310516357,97.10137844085693,98.72919917106628,99.3708074092865,99.80177879333496
pc_out,test_dropout0.5,2,4,ISTS,Mug handle,2075,3.5006392747163773,0.2860141396522522,90.8433735370636,3.942066803574562,90.8433735370636,93.30834746360779,94.45783495903015,95.52649855613708,97.20616936683655
pc_out,test_dropout0.5,2,4,ISTS,Knife handle,40117,1.0166190564632416,0.0934981033205986,96.96886539459229,0.34519319888204336,96.96886539459229,98.82290959358215,99.43292140960693,99.78989958763123,99.90029335021973
pc_out,test_dropout0.5,2,4,ISTS,Bag handle,1474,27.662372589111328,1.3964729309082031,59.76933836936951,58.02634954452515,59.76933836936951,59.60813760757446,59.06779766082764,57.26743936538696,50.610584020614624
pc_out,test_dropout0.5,2,4,ISTS,Cap peak,3043,22.84530997276306,0.7621268033981323,64.37726020812988,17.477652430534363,64.37726020812988,67.10478663444519,71.17043137550354,75.1290500164032,86.00525259971619
pc_out,test_dropout0.75,0,0,UNCAL,graspable,23395,2.430431544780731,0.18260154128074646,93.31908822059631,1.0907000862061977,93.31908822059631,96.37157917022705,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,0,UNCAL,all,1456958,0.8490688167512417,0.2196451872587204,92.00972318649292,1.2834479101002216,92.00972318649292,95.72076797485352,97.78949022293091,98.80445003509521,99.58708882331848
pc_out,test_dropout0.75,0,0,UNCAL,Mug handle,1023,9.299536049365997,0.45521867275238037,82.9912006855011,6.5063342452049255,82.9912006855011,86.2106442451477,89.1330897808075,91.77126884460449,95.1171875
pc_out,test_dropout0.75,0,0,UNCAL,Knife handle,20104,0.728295836597681,0.09366822242736816,96.96577787399292,0.36740629002451897,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,0,UNCAL,Bag handle,736,26.550695300102234,1.088861346244812,63.99456858634949,42.80013144016266,63.99456858634949,64.10256624221802,64.51613306999207,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,0,UNCAL,Cap peak,1532,21.517683565616608,0.7322231531143188,66.44908785820007,16.400419175624847,66.44908785820007,68.09281706809998,72.34910130500793,78.56477499008179,89.55613970756531
pc_out,test_dropout0.75,0,0,TS,graspable,23395,2.0641209557652473,0.1790679395198822,93.31908822059631,1.0905853472650051,93.31908822059631,96.37157917022705,98.16200137138367,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,0,TS,all,1456958,0.2749331993982196,0.21860340237617493,92.00972318649292,1.2844787910580635,92.00972318649292,95.72389721870422,97.78906106948853,98.80327582359314,99.58406686782837
pc_out,test_dropout0.75,0,0,TS,Mug handle,1023,8.69985967874527,0.44022563099861145,82.9912006855011,6.503458321094513,82.9912006855011,86.10206842422485,89.1330897808075,91.91073775291443,95.1171875
pc_out,test_dropout0.75,0,0,TS,Knife handle,20104,0.7050466258078814,0.09402833878993988,96.96577787399292,0.36743159871548414,96.96577787399292,98.80623817443848,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,0,TS,Bag handle,736,25.71723461151123,1.0414379835128784,63.99456858634949,42.76377260684967,63.99456858634949,64.10256624221802,64.85568881034851,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,0,TS,Cap peak,1532,20.679646730422974,0.7063313722610474,66.44908785820007,16.404356062412262,66.44908785820007,68.09281706809998,72.34910130500793,78.56477499008179,89.29504156112671
pc_out,test_dropout0.75,0,0,HTS,graspable,23395,2.0641209557652473,0.1790679395198822,93.31908822059631,1.0905853472650051,93.31908822059631,96.37157917022705,98.16200137138367,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,0,HTS,all,1456958,0.2749331993982196,0.21860340237617493,92.00972318649292,1.2844787910580635,92.00972318649292,95.72389721870422,97.78906106948853,98.80327582359314,99.58406686782837
pc_out,test_dropout0.75,0,0,HTS,Mug handle,1023,8.69985967874527,0.44022563099861145,82.9912006855011,6.503458321094513,82.9912006855011,86.10206842422485,89.1330897808075,91.91073775291443,95.1171875
pc_out,test_dropout0.75,0,0,HTS,Knife handle,20104,0.7050466258078814,0.09402833878993988,96.96577787399292,0.36743159871548414,96.96577787399292,98.80623817443848,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,0,HTS,Bag handle,736,25.71723461151123,1.0414379835128784,63.99456858634949,42.76377260684967,63.99456858634949,64.10256624221802,64.85568881034851,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,0,HTS,Cap peak,1532,20.679646730422974,0.7063313722610474,66.44908785820007,16.404356062412262,66.44908785820007,68.09281706809998,72.34910130500793,78.56477499008179,89.29504156112671
pc_out,test_dropout0.75,0,0,RBSo,graspable,23395,2.100146561861038,0.17942535877227783,93.31908822059631,1.0925278067588806,93.31908822059631,96.34308815002441,98.14597368240356,98.90701174736023,99.59821701049805
pc_out,test_dropout0.75,0,0,RBSo,all,1456958,0.2525120275095105,0.2186652570962906,92.00972318649292,1.2843436561524868,92.00972318649292,95.72396874427795,97.78777360916138,98.80386590957642,99.58434104919434
pc_out,test_dropout0.75,0,0,RBSo,Mug handle,1023,8.442328870296478,0.44453004002571106,82.9912006855011,6.641713529825211,82.9912006855011,85.99348664283752,88.64468932151794,91.49233102798462,94.7265625
pc_out,test_dropout0.75,0,0,RBSo,Knife handle,20104,0.6870152894407511,0.09385190159082413,96.96577787399292,0.3664538962766528,96.96577787399292,98.81728887557983,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,0,RBSo,Bag handle,736,25.736474990844727,1.047019362449646,63.99456858634949,42.89420545101166,63.99456858634949,63.800907135009766,64.17657136917114,64.92248177528381,66.576087474823
pc_out,test_dropout0.75,0,0,RBSo,Cap peak,1532,20.690394937992096,0.7085490822792053,66.44908785820007,16.434769332408905,66.44908785820007,67.9477870464325,72.34910130500793,78.65797281265259,89.55613970756531
pc_out,test_dropout0.75,0,0,ISTS,graspable,23395,2.0641110837459564,0.17906734347343445,93.31908822059631,1.0890020057559013,93.31908822059631,96.37157917022705,98.18336963653564,98.95585775375366,99.59821701049805
pc_out,test_dropout0.75,0,0,ISTS,all,1456958,0.27449987828731537,0.21860256791114807,92.00972318649292,1.2844801880419254,92.00972318649292,95.72396874427795,97.78914451599121,98.80327582359314,99.58406686782837
pc_out,test_dropout0.75,0,0,ISTS,Mug handle,1023,8.699541538953781,0.44022616744041443,82.9912006855011,6.526896357536316,82.9912006855011,86.10206842422485,88.88888955116272,91.63179993629456,94.921875
pc_out,test_dropout0.75,0,0,ISTS,Knife handle,20104,0.7050126791000366,0.09402771294116974,96.96577787399292,0.36718540359288454,96.96577787399292,98.80623817443848,99.52126145362854,99.72288012504578,99.8408317565918
pc_out,test_dropout0.75,0,0,ISTS,Bag handle,736,25.717180967330933,1.041440725326538,63.99456858634949,42.77396202087402,63.99456858634949,63.95173668861389,64.85568881034851,65.31007885932922,66.847825050354
pc_out,test_dropout0.75,0,0,ISTS,Cap peak,1532,20.679613947868347,0.7063286304473877,66.44908785820007,16.385170817375183,66.44908785820007,68.02030205726624,72.10440635681152,78.47157716751099,89.42558765411377
pc_out,test_dropout0.75,0,1,UNCAL,graspable,23395,2.430431544780731,0.18260154128074646,93.31908822059631,1.0907000862061977,93.31908822059631,96.37157917022705,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,1,UNCAL,all,1456958,0.8490688167512417,0.2196451872587204,92.00972318649292,1.2834479101002216,92.00972318649292,95.72076797485352,97.78949022293091,98.80445003509521,99.58708882331848
pc_out,test_dropout0.75,0,1,UNCAL,Mug handle,1023,9.299536049365997,0.45521867275238037,82.9912006855011,6.5063342452049255,82.9912006855011,86.2106442451477,89.1330897808075,91.77126884460449,95.1171875
pc_out,test_dropout0.75,0,1,UNCAL,Knife handle,20104,0.728295836597681,0.09366822242736816,96.96577787399292,0.36740629002451897,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,1,UNCAL,Bag handle,736,26.550695300102234,1.088861346244812,63.99456858634949,42.80013144016266,63.99456858634949,64.10256624221802,64.51613306999207,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,1,UNCAL,Cap peak,1532,21.517683565616608,0.7322231531143188,66.44908785820007,16.400419175624847,66.44908785820007,68.09281706809998,72.34910130500793,78.56477499008179,89.55613970756531
pc_out,test_dropout0.75,0,1,TS,graspable,23395,2.1305907517671585,0.17961068451404572,93.31908822059631,1.0909011587500572,93.31908822059631,96.37157917022705,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,1,TS,all,1456958,0.3753847908228636,0.21869990229606628,92.00972318649292,1.2842814438045025,92.00972318649292,95.72374224662781,97.7881133556366,98.80259037017822,99.5846152305603
pc_out,test_dropout0.75,0,1,TS,Mug handle,1023,8.806747198104858,0.442685604095459,82.9912006855011,6.504907459020615,82.9912006855011,86.2106442451477,89.1330897808075,92.05020666122437,95.1171875
pc_out,test_dropout0.75,0,1,TS,Knife handle,20104,0.6639398168772459,0.09391918778419495,96.96577787399292,0.3673221915960312,96.96577787399292,98.80623817443848,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,1,TS,Bag handle,736,25.865066051483154,1.0493422746658325,63.99456858634949,42.77866780757904,63.99456858634949,64.10256624221802,64.51613306999207,65.31007885932922,66.847825050354
pc_out,test_dropout0.75,0,1,TS,Cap peak,1532,20.82793116569519,0.7106119394302368,66.44908785820007,16.400332748889923,66.44908785820007,68.1653380393982,72.26753830909729,78.75116467475891,89.55613970756531
pc_out,test_dropout0.75,0,1,HTS,graspable,23395,2.1306030452251434,0.1796107441186905,93.31908822059631,1.0905624367296696,93.31908822059631,96.37157917022705,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,1,HTS,all,1456958,0.37538958713412285,0.21869990229606628,92.00972318649292,1.2842817232012749,92.00972318649292,95.72374224662781,97.7881133556366,98.80259037017822,99.5846152305603
pc_out,test_dropout0.75,0,1,HTS,Mug handle,1023,8.806753903627396,0.4426857531070709,82.9912006855011,6.506073474884033,82.9912006855011,86.31922006607056,89.01098966598511,91.91073775291443,95.1171875
pc_out,test_dropout0.75,0,1,HTS,Knife handle,20104,0.6639376282691956,0.09391918033361435,96.96577787399292,0.3674199339002371,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,1,HTS,Bag handle,736,25.865072011947632,1.0493426322937012,63.99456858634949,42.79012680053711,63.99456858634949,63.95173668861389,64.85568881034851,65.11628031730652,67.11956858634949
pc_out,test_dropout0.75,0,1,HTS,Cap peak,1532,20.827940106391907,0.7106122374534607,66.44908785820007,16.40261709690094,66.44908785820007,68.1653380393982,72.18596935272217,78.65797281265259,89.29504156112671
pc_out,test_dropout0.75,0,1,RBSo,graspable,23395,2.1945543587207794,0.1803702861070633,93.31908822059631,1.094761025160551,93.31908822059631,96.33358716964722,98.15665483474731,98.91311526298523,99.59821701049805
pc_out,test_dropout0.75,0,1,RBSo,all,1456958,0.3198548685759306,0.2186756581068039,92.00972318649292,1.2828663922846317,92.00972318649292,95.73541283607483,97.7892279624939,98.8034725189209,99.58516359329224
pc_out,test_dropout0.75,0,1,RBSo,Mug handle,1023,8.51408764719963,0.44857192039489746,82.9912006855011,6.6913701593875885,82.9912006855011,85.99348664283752,88.64468932151794,91.63179993629456,94.7265625
pc_out,test_dropout0.75,0,1,RBSo,Knife handle,20104,0.6948769558221102,0.09375890344381332,96.96577787399292,0.36626362707465887,96.96577787399292,98.82281422615051,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,1,RBSo,Bag handle,736,25.938254594802856,1.0599534511566162,63.99456858634949,42.938557267189026,63.99456858634949,63.800907135009766,64.85568881034851,64.92248177528381,66.576087474823
pc_out,test_dropout0.75,0,1,RBSo,Cap peak,1532,20.815718173980713,0.7152867913246155,66.44908785820007,16.54627025127411,66.44908785820007,68.02030205726624,71.94127440452576,78.09879183769226,89.42558765411377
pc_out,test_dropout0.75,0,1,ISTS,graspable,23395,2.1150749176740646,0.17899568378925323,93.31908822059631,1.0783103294670582,93.31908822059631,96.35733366012573,98.16734194755554,98.98638725280762,99.6238648891449
pc_out,test_dropout0.75,0,1,ISTS,all,1456958,0.2846050541847944,0.21822012960910797,92.00972318649292,1.2795180082321167,92.00972318649292,95.74204683303833,97.81179428100586,98.81651401519775,99.58365559577942
pc_out,test_dropout0.75,0,1,ISTS,Mug handle,1023,8.642908930778503,0.44291332364082336,82.9912006855011,6.582655757665634,82.9912006855011,86.31922006607056,88.76678943634033,91.49233102798462,94.921875
pc_out,test_dropout0.75,0,1,ISTS,Knife handle,20104,0.6669177673757076,0.09361641108989716,96.96577787399292,0.3638174617663026,96.96577787399292,98.79518151283264,99.5088279247284,99.729984998703,99.8408317565918
pc_out,test_dropout0.75,0,1,ISTS,Bag handle,736,26.47574543952942,1.0494072437286377,63.99456858634949,42.97596514225006,63.99456858634949,63.95173668861389,64.85568881034851,65.31007885932922,66.576087474823
pc_out,test_dropout0.75,0,1,ISTS,Cap peak,1532,20.7512229681015,0.7050102353096008,66.44908785820007,15.989360213279724,66.44908785820007,68.09281706809998,72.10440635681152,78.56477499008179,89.68668580055237
pc_out,test_dropout0.75,0,2,UNCAL,graspable,23395,2.430431544780731,0.18260154128074646,93.31908822059631,1.0907000862061977,93.31908822059631,96.37157917022705,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,2,UNCAL,all,1456958,0.8490688167512417,0.2196451872587204,92.00972318649292,1.2834479101002216,92.00972318649292,95.72076797485352,97.78949022293091,98.80445003509521,99.58708882331848
pc_out,test_dropout0.75,0,2,UNCAL,Mug handle,1023,9.299536049365997,0.45521867275238037,82.9912006855011,6.5063342452049255,82.9912006855011,86.2106442451477,89.1330897808075,91.77126884460449,95.1171875
pc_out,test_dropout0.75,0,2,UNCAL,Knife handle,20104,0.728295836597681,0.09366822242736816,96.96577787399292,0.36740629002451897,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,2,UNCAL,Bag handle,736,26.550695300102234,1.088861346244812,63.99456858634949,42.80013144016266,63.99456858634949,64.10256624221802,64.51613306999207,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,2,UNCAL,Cap peak,1532,21.517683565616608,0.7322231531143188,66.44908785820007,16.400419175624847,66.44908785820007,68.09281706809998,72.34910130500793,78.56477499008179,89.55613970756531
pc_out,test_dropout0.75,0,2,TS,graspable,23395,2.3208748549222946,0.18139785528182983,93.31908822059631,1.0908358730375767,93.31908822059631,96.37632966041565,98.14597368240356,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,2,TS,all,1456958,0.6730825640261173,0.2191956639289856,92.00972318649292,1.2837380170822144,92.00972318649292,95.72229385375977,97.78888821601868,98.80356788635254,99.58571195602417
pc_out,test_dropout0.75,0,2,TS,Mug handle,1023,9.117353707551956,0.4503450393676758,82.9912006855011,6.512351334095001,82.9912006855011,86.42780184745789,89.01098966598511,91.77126884460449,95.1171875
pc_out,test_dropout0.75,0,2,TS,Knife handle,20104,0.6896460428833961,0.09371085464954376,96.96577787399292,0.367583055049181,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,2,TS,Bag handle,736,26.29649043083191,1.07362961769104,63.99456858634949,42.77121722698212,63.99456858634949,64.10256624221802,64.51613306999207,64.92248177528381,67.11956858634949
pc_out,test_dropout0.75,0,2,TS,Cap peak,1532,21.261519193649292,0.7238546013832092,66.44908785820007,16.404491662979126,66.44908785820007,68.09281706809998,72.34910130500793,78.56477499008179,89.55613970756531
pc_out,test_dropout0.75,0,2,HTS,graspable,23395,2.3209236562252045,0.18139846622943878,93.31908822059631,1.0906483978033066,93.31908822059631,96.36683464050293,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,2,HTS,all,1456958,0.6731851026415825,0.21919584274291992,92.00972318649292,1.2837382964789867,92.00972318649292,95.72229385375977,97.78888821601868,98.80356788635254,99.58571195602417
pc_out,test_dropout0.75,0,2,HTS,Mug handle,1023,9.117474406957626,0.4503471851348877,82.9912006855011,6.508367508649826,82.9912006855011,86.10206842422485,89.1330897808075,91.77126884460449,95.1171875
pc_out,test_dropout0.75,0,2,HTS,Knife handle,20104,0.6896346341818571,0.09371080994606018,96.96577787399292,0.3673575818538666,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,2,HTS,Bag handle,736,26.296663284301758,1.0736361742019653,63.99456858634949,42.77859926223755,63.99456858634949,64.10256624221802,64.51613306999207,65.50387740135193,67.11956858634949
pc_out,test_dropout0.75,0,2,HTS,Cap peak,1532,21.261681616306305,0.7238598465919495,66.44908785820007,16.39929562807083,66.44908785820007,68.1653380393982,72.5122332572937,78.56477499008179,89.55613970756531
pc_out,test_dropout0.75,0,2,RBSo,graspable,23395,2.3830216377973557,0.1825268268585205,93.31908822059631,1.0960333049297333,93.31908822059631,96.3240921497345,98.15131425857544,98.90701174736023,99.59821701049805
pc_out,test_dropout0.75,0,2,RBSo,all,1456958,0.5779305472970009,0.2192237675189972,92.00972318649292,1.2822778895497322,92.00972318649292,95.72923183441162,97.79205918312073,98.80611896514893,99.58599209785461
pc_out,test_dropout0.75,0,2,RBSo,Mug handle,1023,8.867225050926208,0.458772748708725,82.9912006855011,6.760177761316299,82.9912006855011,85.99348664283752,88.64468932151794,91.49233102798462,94.7265625
pc_out,test_dropout0.75,0,2,RBSo,Knife handle,20104,0.7631071377545595,0.09359625726938248,96.96577787399292,0.3659759182482958,96.96577787399292,98.80623817443848,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,2,RBSo,Bag handle,736,26.58323049545288,1.0885112285614014,63.99456858634949,42.972999811172485,63.99456858634949,63.800907135009766,64.00679349899292,64.92248177528381,66.576087474823
pc_out,test_dropout0.75,0,2,RBSo,Cap peak,1532,21.24883383512497,0.7298214435577393,66.44908785820007,16.541658341884613,66.44908785820007,68.02030205726624,71.94127440452576,78.19198369979858,89.29504156112671
pc_out,test_dropout0.75,0,2,ISTS,graspable,23395,2.460172399878502,0.1834658831357956,93.31908822059631,1.0881446301937103,93.31908822059631,96.24335169792175,98.12994003295898,98.98028373718262,99.64950680732727
pc_out,test_dropout0.75,0,2,ISTS,all,1456958,0.827522948384285,0.21936875581741333,92.00972318649292,1.2764757499098778,92.00972318649292,95.75256705284119,97.81136512756348,98.81229400634766,99.5869517326355
pc_out,test_dropout0.75,0,2,ISTS,Mug handle,1023,9.059365093708038,0.4590083062648773,82.9912006855011,6.664425879716873,82.9912006855011,85.66775321960449,88.1562888622284,90.79498052597046,94.7265625
pc_out,test_dropout0.75,0,2,ISTS,Knife handle,20104,0.6666115485131741,0.09274104982614517,96.96577787399292,0.35431350115686655,96.96577787399292,98.7786054611206,99.52748417854309,99.75129961967468,99.87067580223083
pc_out,test_dropout0.75,0,2,ISTS,Bag handle,736,27.150535583496094,1.0995543003082275,63.99456858634949,43.169668316841125,63.99456858634949,63.34841847419739,63.32767605781555,64.92248177528381,66.30434989929199
pc_out,test_dropout0.75,0,2,ISTS,Cap peak,1532,21.879778802394867,0.7499220967292786,66.44908785820007,16.699665784835815,66.44908785820007,67.87527203559875,71.85970544815063,76.9804298877716,89.03394341468811
pc_out,test_dropout0.75,0,3,UNCAL,graspable,23395,2.430431544780731,0.18260154128074646,93.31908822059631,1.0907000862061977,93.31908822059631,96.37157917022705,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,3,UNCAL,all,1456958,0.8490688167512417,0.2196451872587204,92.00972318649292,1.2834479101002216,92.00972318649292,95.72076797485352,97.78949022293091,98.80445003509521,99.58708882331848
pc_out,test_dropout0.75,0,3,UNCAL,Mug handle,1023,9.299536049365997,0.45521867275238037,82.9912006855011,6.5063342452049255,82.9912006855011,86.2106442451477,89.1330897808075,91.77126884460449,95.1171875
pc_out,test_dropout0.75,0,3,UNCAL,Knife handle,20104,0.728295836597681,0.09366822242736816,96.96577787399292,0.36740629002451897,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,3,UNCAL,Bag handle,736,26.550695300102234,1.088861346244812,63.99456858634949,42.80013144016266,63.99456858634949,64.10256624221802,64.51613306999207,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,3,UNCAL,Cap peak,1532,21.517683565616608,0.7322231531143188,66.44908785820007,16.400419175624847,66.44908785820007,68.09281706809998,72.34910130500793,78.56477499008179,89.55613970756531
pc_out,test_dropout0.75,0,3,TS,graspable,23395,1.9921720027923584,0.17852385342121124,93.31908822059631,1.0908246040344238,93.31908822059631,96.38108015060425,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,3,TS,all,1456958,0.16498630866408348,0.2185397893190384,92.00972318649292,1.2847008183598518,92.00972318649292,95.72305679321289,97.78940081596375,98.80307912826538,99.58406686782837
pc_out,test_dropout0.75,0,3,TS,Mug handle,1023,8.585034310817719,0.4376772940158844,82.9912006855011,6.505632400512695,82.9912006855011,86.31922006607056,89.1330897808075,91.91073775291443,95.1171875
pc_out,test_dropout0.75,0,3,TS,Knife handle,20104,0.7713690400123596,0.09416596591472626,96.96577787399292,0.367454020306468,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,3,TS,Bag handle,736,25.55883824825287,1.0331897735595703,63.99456858634949,42.77096688747406,63.99456858634949,63.95173668861389,64.51613306999207,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,3,TS,Cap peak,1532,20.520897209644318,0.701880931854248,66.44908785820007,16.40694886445999,66.44908785820007,68.09281706809998,72.26753830909729,78.75116467475891,89.16448950767517
pc_out,test_dropout0.75,0,3,HTS,graspable,23395,1.9922280684113503,0.1785244345664978,93.31908822059631,1.0908889584243298,93.31908822059631,96.36208415031433,98.16734194755554,98.91311526298523,99.59821701049805
pc_out,test_dropout0.75,0,3,HTS,all,1456958,0.1650952734053135,0.21853984892368317,92.00972318649292,1.2847009114921093,92.00972318649292,95.72305679321289,97.78940081596375,98.80307912826538,99.58406686782837
pc_out,test_dropout0.75,0,3,HTS,Mug handle,1023,8.585165441036224,0.4376794397830963,82.9912006855011,6.505768746137619,82.9912006855011,86.2106442451477,89.1330897808075,91.77126884460449,94.921875
pc_out,test_dropout0.75,0,3,HTS,Knife handle,20104,0.7713105529546738,0.0941658616065979,96.96577787399292,0.36731648724526167,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,3,HTS,Bag handle,736,25.55902600288391,1.0331965684890747,63.99456858634949,42.73512661457062,63.99456858634949,64.10256624221802,64.51613306999207,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,3,HTS,Cap peak,1532,20.521092414855957,0.7018863558769226,66.44908785820007,16.44296944141388,66.44908785820007,68.1653380393982,72.34910130500793,78.65797281265259,89.16448950767517
pc_out,test_dropout0.75,0,3,RBSo,graspable,23395,2.076134644448757,0.17927418649196625,93.31908822059631,1.0950715281069279,93.31908822059631,96.33358716964722,98.13528656959534,98.90701174736023,99.59821701049805
pc_out,test_dropout0.75,0,3,RBSo,all,1456958,0.17678088042885065,0.2185887098312378,92.00972318649292,1.2835219502449036,92.00972318649292,95.73236107826233,97.78768420219421,98.80288243293762,99.5846152305603
pc_out,test_dropout0.75,0,3,RBSo,Mug handle,1023,8.217228949069977,0.4446325898170471,82.9912006855011,6.727122515439987,82.9912006855011,85.99348664283752,88.64468932151794,91.63179993629456,94.7265625
pc_out,test_dropout0.75,0,3,RBSo,Knife handle,20104,0.7417063694447279,0.09392815828323364,96.96577787399292,0.3660030197352171,96.96577787399292,98.82281422615051,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,3,RBSo,Bag handle,736,25.812765955924988,1.0442103147506714,63.99456858634949,42.95679330825806,63.99456858634949,63.800907135009766,64.34634923934937,64.92248177528381,66.576087474823
pc_out,test_dropout0.75,0,3,RBSo,Cap peak,1532,20.509615540504456,0.7065209746360779,66.44908785820007,16.527442634105682,66.44908785820007,68.02030205726624,71.94127440452576,78.09879183769226,89.42558765411377
pc_out,test_dropout0.75,0,3,ISTS,graspable,23395,1.9653890281915665,0.1779649704694748,93.31908822059631,1.076692994683981,93.31908822059631,96.34783267974854,98.16200137138367,98.96196722984314,99.63241219520569
pc_out,test_dropout0.75,0,3,ISTS,all,1456958,0.2569285687059164,0.21846890449523926,92.00972318649292,1.283428631722927,92.00972318649292,95.73632478713989,97.80330061912537,98.80935549736023,99.58090782165527
pc_out,test_dropout0.75,0,3,ISTS,Mug handle,1023,8.228860050439835,0.4346606433391571,82.9912006855011,6.669288873672485,82.9912006855011,86.10206842422485,88.64468932151794,91.49233102798462,94.53125
pc_out,test_dropout0.75,0,3,ISTS,Knife handle,20104,0.7506235502660275,0.09381981939077377,96.96577787399292,0.3639138536527753,96.96577787399292,98.79518151283264,99.51504468917847,99.74419474601746,99.85077977180481
pc_out,test_dropout0.75,0,3,ISTS,Bag handle,736,25.94371736049652,1.0278781652450562,63.99456858634949,43.302395939826965,63.99456858634949,63.95173668861389,64.51613306999207,64.72868323326111,66.576087474823
pc_out,test_dropout0.75,0,3,ISTS,Cap peak,1532,20.531636476516724,0.7024549245834351,66.44908785820007,16.376321017742157,66.44908785820007,68.09281706809998,72.10440635681152,78.09879183769226,89.42558765411377
pc_out,test_dropout0.75,0,4,UNCAL,graspable,23395,2.430431544780731,0.18260154128074646,93.31908822059631,1.0907000862061977,93.31908822059631,96.37157917022705,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,4,UNCAL,all,1456958,0.8490688167512417,0.2196451872587204,92.00972318649292,1.2834479101002216,92.00972318649292,95.72076797485352,97.78949022293091,98.80445003509521,99.58708882331848
pc_out,test_dropout0.75,0,4,UNCAL,Mug handle,1023,9.299536049365997,0.45521867275238037,82.9912006855011,6.5063342452049255,82.9912006855011,86.2106442451477,89.1330897808075,91.77126884460449,95.1171875
pc_out,test_dropout0.75,0,4,UNCAL,Knife handle,20104,0.728295836597681,0.09366822242736816,96.96577787399292,0.36740629002451897,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,4,UNCAL,Bag handle,736,26.550695300102234,1.088861346244812,63.99456858634949,42.80013144016266,63.99456858634949,64.10256624221802,64.51613306999207,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,4,UNCAL,Cap peak,1532,21.517683565616608,0.7322231531143188,66.44908785820007,16.400419175624847,66.44908785820007,68.09281706809998,72.34910130500793,78.56477499008179,89.55613970756531
pc_out,test_dropout0.75,0,4,TS,graspable,23395,2.131330221891403,0.1796169877052307,93.31908822059631,1.090887375175953,93.31908822059631,96.37157917022705,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,4,TS,all,1456958,0.37633348256349564,0.21870118379592896,92.00972318649292,1.2842805124819279,92.00972318649292,95.72358727455139,97.78820276260376,98.80268573760986,99.5846152305603
pc_out,test_dropout0.75,0,4,TS,Mug handle,1023,8.807947486639023,0.4427137076854706,82.9912006855011,6.505390256643295,82.9912006855011,86.31922006607056,89.25518989562988,91.77126884460449,95.1171875
pc_out,test_dropout0.75,0,4,TS,Knife handle,20104,0.6640743929892778,0.09391807019710541,96.96577787399292,0.36753504537045956,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,4,TS,Bag handle,736,25.86672306060791,1.0494321584701538,63.99456858634949,42.7460640668869,63.99456858634949,64.10256624221802,64.85568881034851,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,4,TS,Cap peak,1532,20.829594135284424,0.7106606960296631,66.44908785820007,16.406162083148956,66.44908785820007,68.09281706809998,72.34910130500793,78.75116467475891,89.55613970756531
pc_out,test_dropout0.75,0,4,HTS,graspable,23395,2.1313998848199844,0.17961753904819489,93.31908822059631,1.090837549418211,93.31908822059631,96.37157917022705,98.15131425857544,98.93754124641418,99.59821701049805
pc_out,test_dropout0.75,0,4,HTS,all,1456958,0.37642079405486584,0.2187013030052185,92.00972318649292,1.2842812575399876,92.00972318649292,95.7236647605896,97.78820276260376,98.80268573760986,99.5846152305603
pc_out,test_dropout0.75,0,4,HTS,Mug handle,1023,8.808068931102753,0.44271573424339294,82.9912006855011,6.508506089448929,82.9912006855011,86.10206842422485,89.1330897808075,91.77126884460449,95.1171875
pc_out,test_dropout0.75,0,4,HTS,Knife handle,20104,0.6640573032200336,0.09391800314188004,96.96577787399292,0.36751909647136927,96.96577787399292,98.8007128238678,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,4,HTS,Bag handle,736,25.866898894309998,1.0494384765625,63.99456858634949,42.775917053222656,63.99456858634949,64.10256624221802,64.85568881034851,65.31007885932922,67.11956858634949
pc_out,test_dropout0.75,0,4,HTS,Cap peak,1532,20.82976996898651,0.7106658220291138,66.44908785820007,16.40177071094513,66.44908785820007,68.1653380393982,72.18596935272217,78.75116467475891,89.42558765411377
pc_out,test_dropout0.75,0,4,RBSo,graspable,23395,2.1706920117139816,0.18003375828266144,93.31908822059631,1.0929474607110023,93.31908822059631,96.34783267974854,98.15665483474731,98.90701174736023,99.59821701049805
pc_out,test_dropout0.75,0,4,RBSo,all,1456958,0.34529617987573147,0.21877169609069824,92.00972318649292,1.2841662392020226,92.00972318649292,95.72404623031616,97.78854250907898,98.80366921424866,99.5846152305603
pc_out,test_dropout0.75,0,4,RBSo,Mug handle,1023,8.541281521320343,0.4473850131034851,82.9912006855011,6.643860787153244,82.9912006855011,85.99348664283752,88.64468932151794,91.49233102798462,94.921875
pc_out,test_dropout0.75,0,4,RBSo,Knife handle,20104,0.6820553448051214,0.09373631328344345,96.96577787399292,0.3665951080620289,96.96577787399292,98.81728887557983,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,4,RBSo,Bag handle,736,25.893664360046387,1.0557665824890137,63.99456858634949,42.90299713611603,63.99456858634949,63.800907135009766,64.17657136917114,65.11628031730652,66.576087474823
pc_out,test_dropout0.75,0,4,RBSo,Cap peak,1532,20.847074687480927,0.7132477760314941,66.44908785820007,16.434672474861145,66.44908785820007,68.02030205726624,72.18596935272217,78.56477499008179,89.42558765411377
pc_out,test_dropout0.75,0,4,ISTS,graspable,23395,2.1313300356268883,0.17961689829826355,93.31908822059631,1.0898498818278313,93.31908822059631,96.37157917022705,98.17802906036377,98.96196722984314,99.59821701049805
pc_out,test_dropout0.75,0,4,ISTS,all,1456958,0.3760581836104393,0.2187003791332245,92.00972318649292,1.2842700816690922,92.00972318649292,95.72358727455139,97.7881133556366,98.80288243293762,99.58475232124329
pc_out,test_dropout0.75,0,4,ISTS,Mug handle,1023,8.807790279388428,0.44271454215049744,82.9912006855011,6.520494073629379,82.9912006855011,86.10206842422485,88.88888955116272,91.63179993629456,94.921875
pc_out,test_dropout0.75,0,4,ISTS,Knife handle,20104,0.6640516221523285,0.09391745179891586,96.96577787399292,0.36665063817054033,96.96577787399292,98.80623817443848,99.51504468917847,99.72288012504578,99.85077977180481
pc_out,test_dropout0.75,0,4,ISTS,Bag handle,736,25.86676776409149,1.049437165260315,63.99456858634949,42.773306369781494,63.99456858634949,63.95173668861389,64.85568881034851,65.11628031730652,66.847825050354
pc_out,test_dropout0.75,0,4,ISTS,Cap peak,1532,20.829719305038452,0.7106645107269287,66.44908785820007,16.441360116004944,66.44908785820007,68.02030205726624,72.18596935272217,78.37837934494019,89.42558765411377
pc_out,test_dropout0.75,1,0,UNCAL,graspable,23395,2.48757041990757,0.17850801348686218,93.48151683807373,1.092847716063261,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,0,UNCAL,all,1456958,1.1099770665168762,0.22883887588977814,91.592276096344,1.4507769607007504,91.592276096344,95.32999992370605,97.46904373168945,98.59815239906311,99.53519701957703
pc_out,test_dropout0.75,1,0,UNCAL,Mug handle,1023,5.9745751321315765,0.3318975567817688,88.07429075241089,3.6327671259641647,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,0,UNCAL,Knife handle,20104,0.4980201832950115,0.08320540934801102,97.36371040344238,0.2823161194100976,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,0,UNCAL,Bag handle,736,31.82213306427002,1.3638807535171509,55.84239363670349,53.97314429283142,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,0,UNCAL,Cap peak,1532,20.12523263692856,0.757236123085022,64.22976851463318,23.044514656066895,64.22976851463318,66.49746298789978,70.14681696891785,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,0,TS,graspable,23395,2.172582969069481,0.17514130473136902,93.48151683807373,1.0928341187536716,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,0,TS,all,1456958,0.6138180382549763,0.22754813730716705,91.592276096344,1.4519812539219856,91.592276096344,95.32877802848816,97.4699854850769,98.59374165534973,99.53245520591736
pc_out,test_dropout0.75,1,0,TS,Mug handle,1023,5.533366650342941,0.3232891261577606,88.07429075241089,3.63120399415493,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,0,TS,Knife handle,20104,0.5523467902094126,0.0833042785525322,97.36371040344238,0.2823658287525177,97.36371040344238,99.20415878295898,99.58965182304382,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,0,TS,Bag handle,736,31.084418296813965,1.3090893030166626,55.84239363670349,53.95187735557556,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,0,TS,Cap peak,1532,19.346827268600464,0.7365975379943848,64.22976851463318,23.081491887569427,64.22976851463318,66.49746298789978,69.98368501663208,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,0,HTS,graspable,23395,2.172582969069481,0.17514130473136902,93.48151683807373,1.0928341187536716,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,0,HTS,all,1456958,0.6138180382549763,0.22754813730716705,91.592276096344,1.4519812539219856,91.592276096344,95.32877802848816,97.4699854850769,98.59374165534973,99.53245520591736
pc_out,test_dropout0.75,1,0,HTS,Mug handle,1023,5.533366650342941,0.3232891261577606,88.07429075241089,3.63120399415493,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,0,HTS,Knife handle,20104,0.5523467902094126,0.0833042785525322,97.36371040344238,0.2823658287525177,97.36371040344238,99.20415878295898,99.58965182304382,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,0,HTS,Bag handle,736,31.084418296813965,1.3090893030166626,55.84239363670349,53.95187735557556,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,0,HTS,Cap peak,1532,19.346827268600464,0.7365975379943848,64.22976851463318,23.081491887569427,64.22976851463318,66.49746298789978,69.98368501663208,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,0,RBSo,graspable,23395,2.1716024726629257,0.1752711683511734,93.48151683807373,1.0944358073174953,93.48151683807373,96.76576852798462,98.31694960594177,99.053555727005,99.4956374168396
pc_out,test_dropout0.75,1,0,RBSo,all,1456958,0.6190883927047253,0.22761492431163788,91.592276096344,1.4524414204061031,91.592276096344,95.33190727233887,97.46037721633911,98.59079718589783,99.53135251998901
pc_out,test_dropout0.75,1,0,RBSo,Mug handle,1023,5.3913068026304245,0.32561713457107544,88.07429075241089,3.6824017763137817,88.07429075241089,90.98805785179138,93.0402934551239,96.23430967330933,98.2421875
pc_out,test_dropout0.75,1,0,RBSo,Knife handle,20104,0.5382424220442772,0.0832379013299942,97.36371040344238,0.2824056660756469,97.36371040344238,99.19310808181763,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,0,RBSo,Bag handle,736,31.107550859451294,1.3114745616912842,55.84239363670349,54.109954833984375,55.84239363670349,55.50528168678284,56.70628547668457,60.07751822471619,58.423912525177
pc_out,test_dropout0.75,1,0,RBSo,Cap peak,1532,19.41152960062027,0.7367509007453918,64.22976851463318,23.047862946987152,64.22976851463318,66.42494201660156,69.90212202072144,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,0,ISTS,graspable,23395,2.172640711069107,0.17514100670814514,93.48151683807373,1.092194952070713,93.48151683807373,96.78951501846313,98.31160306930542,99.05966520309448,99.50418472290039
pc_out,test_dropout0.75,1,0,ISTS,all,1456958,0.6136847659945488,0.22754745185375214,91.592276096344,1.4519840478897095,91.592276096344,95.32885551452637,97.4699854850769,98.59374165534973,99.53231811523438
pc_out,test_dropout0.75,1,0,ISTS,Mug handle,1023,5.533288046717644,0.32328808307647705,88.07429075241089,3.644530102610588,88.07429075241089,91.09663963317871,93.16239356994629,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,0,ISTS,Knife handle,20104,0.5523527972400188,0.08330380171537399,97.36371040344238,0.28266904409974813,97.36371040344238,99.20415878295898,99.58965182304382,99.77262020111084,99.91046786308289
pc_out,test_dropout0.75,1,0,ISTS,Bag handle,736,31.084638833999634,1.3090770244598389,55.84239363670349,54.0026068687439,55.84239363670349,55.80694079399109,57.21561908721924,60.6589138507843,58.695656061172485
pc_out,test_dropout0.75,1,0,ISTS,Cap peak,1532,19.347307085990906,0.7366054058074951,64.22976851463318,23.4384223818779,64.22976851463318,66.49746298789978,69.90212202072144,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,1,UNCAL,graspable,23395,2.48757041990757,0.17850801348686218,93.48151683807373,1.092847716063261,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,1,UNCAL,all,1456958,1.1099770665168762,0.22883887588977814,91.592276096344,1.4507769607007504,91.592276096344,95.32999992370605,97.46904373168945,98.59815239906311,99.53519701957703
pc_out,test_dropout0.75,1,1,UNCAL,Mug handle,1023,5.9745751321315765,0.3318975567817688,88.07429075241089,3.6327671259641647,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,1,UNCAL,Knife handle,20104,0.4980201832950115,0.08320540934801102,97.36371040344238,0.2823161194100976,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,1,UNCAL,Bag handle,736,31.82213306427002,1.3638807535171509,55.84239363670349,53.97314429283142,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,1,UNCAL,Cap peak,1532,20.12523263692856,0.757236123085022,64.22976851463318,23.044514656066895,64.22976851463318,66.49746298789978,70.14681696891785,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,1,TS,graspable,23395,1.8483508378267288,0.1726130247116089,93.48151683807373,1.0928274132311344,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,1,TS,all,1456958,0.11717269662767649,0.22715461254119873,91.592276096344,1.4533587731420994,91.592276096344,95.32573223114014,97.46947288513184,98.59364032745361,99.53039288520813
pc_out,test_dropout0.75,1,1,TS,Mug handle,1023,5.08638396859169,0.3162057101726532,88.07429075241089,3.634296730160713,88.07429075241089,91.09663963317871,93.16239356994629,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,1,TS,Knife handle,20104,0.7042513228952885,0.08383171260356903,97.36371040344238,0.2823348855599761,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,1,TS,Bag handle,736,30.364221334457397,1.26092529296875,55.84239363670349,53.9578914642334,55.84239363670349,55.80694079399109,57.38540291786194,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,1,TS,Cap peak,1532,18.590369820594788,0.7189356088638306,64.22976851463318,23.08453619480133,64.22976851463318,66.42494201660156,69.98368501663208,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,1,HTS,graspable,23395,1.8751917406916618,0.17281007766723633,93.48151683807373,1.0927838273346424,93.48151683807373,96.78001403808594,98.31694960594177,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,1,HTS,all,1456958,0.15519890002906322,0.22715428471565247,91.592276096344,1.4538658782839775,91.592276096344,95.32565474510193,97.46938347816467,98.5929548740387,99.52915906906128
pc_out,test_dropout0.75,1,1,HTS,Mug handle,1023,5.133586376905441,0.316681832075119,88.07429075241089,3.6318738013505936,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,1,HTS,Knife handle,20104,0.7105044554919004,0.08385567367076874,97.36371040344238,0.28234205674380064,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,1,HTS,Bag handle,736,30.47298789024353,1.2613372802734375,55.84239363670349,53.94701957702637,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,1,HTS,Cap peak,1532,18.708384037017822,0.7211145758628845,64.22976851463318,23.068296909332275,64.22976851463318,66.56997799873352,70.22838592529297,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,1,RBSo,graspable,23395,1.847003772854805,0.17270363867282867,93.48151683807373,1.0940027423202991,93.48151683807373,96.78476452827454,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,1,RBSo,all,1456958,0.09974485728889704,0.22710658609867096,91.592276096344,1.452427078038454,91.592276096344,95.33190727233887,97.47084379196167,98.59354496002197,99.53080415725708
pc_out,test_dropout0.75,1,1,RBSo,Mug handle,1023,5.008874833583832,0.31742414832115173,88.07429075241089,3.6716680973768234,88.07429075241089,91.09663963317871,93.0402934551239,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,1,RBSo,Knife handle,20104,0.6947056390345097,0.08376845717430115,97.36371040344238,0.2822714624926448,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,1,RBSo,Bag handle,736,30.3108811378479,1.2629342079162598,55.84239363670349,54.039955139160156,55.84239363670349,55.80694079399109,57.21561908721924,60.27131676673889,58.96739363670349
pc_out,test_dropout0.75,1,1,RBSo,Cap peak,1532,18.588274717330933,0.7193706631660461,64.22976851463318,23.068241775035858,64.22976851463318,66.35242700576782,69.98368501663208,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,1,ISTS,graspable,23395,1.870856061577797,0.17043522000312805,93.48151683807373,1.0282354429364204,93.48151683807373,96.84650301933289,98.3436644077301,99.09019470214844,99.60676431655884
pc_out,test_dropout0.75,1,1,ISTS,all,1456958,0.8426177315413952,0.22805701196193695,91.592276096344,1.459587924182415,91.592276096344,95.36965489387512,97.48860597610474,98.5730528831482,99.51913952827454
pc_out,test_dropout0.75,1,1,ISTS,Mug handle,1023,4.517722874879837,0.3145187199115753,88.07429075241089,4.021783545613289,88.07429075241089,90.87948203086853,92.55189299583435,95.53695917129517,97.65625
pc_out,test_dropout0.75,1,1,ISTS,Knife handle,20104,0.7750395685434341,0.08363823592662811,97.36371040344238,0.2878650324419141,97.36371040344238,99.2207407951355,99.59587454795837,99.74419474601746,99.91046786308289
pc_out,test_dropout0.75,1,1,ISTS,Bag handle,736,30.114328861236572,1.2074676752090454,55.84239363670349,54.96909022331238,55.84239363670349,55.35445213317871,56.87606334686279,59.49612259864807,58.96739363670349
pc_out,test_dropout0.75,1,1,ISTS,Cap peak,1532,18.951350450515747,0.7150261998176575,64.22976851463318,22.483432292938232,64.22976851463318,66.42494201660156,69.82055306434631,73.1593668460846,80.67885041236877
pc_out,test_dropout0.75,1,2,UNCAL,graspable,23395,2.48757041990757,0.17850801348686218,93.48151683807373,1.092847716063261,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,2,UNCAL,all,1456958,1.1099770665168762,0.22883887588977814,91.592276096344,1.4507769607007504,91.592276096344,95.32999992370605,97.46904373168945,98.59815239906311,99.53519701957703
pc_out,test_dropout0.75,1,2,UNCAL,Mug handle,1023,5.9745751321315765,0.3318975567817688,88.07429075241089,3.6327671259641647,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,2,UNCAL,Knife handle,20104,0.4980201832950115,0.08320540934801102,97.36371040344238,0.2823161194100976,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,2,UNCAL,Bag handle,736,31.82213306427002,1.3638807535171509,55.84239363670349,53.97314429283142,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,2,UNCAL,Cap peak,1532,20.12523263692856,0.757236123085022,64.22976851463318,23.044514656066895,64.22976851463318,66.49746298789978,70.14681696891785,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,2,TS,graspable,23395,1.9363194704055786,0.1732170432806015,93.48151683807373,1.0932096280157566,93.48151683807373,96.78001403808594,98.30091595649719,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,2,TS,all,1456958,0.2525363117456436,0.2271798998117447,91.592276096344,1.4529765583574772,91.592276096344,95.32588124275208,97.46904373168945,98.59403371810913,99.53094124794006
pc_out,test_dropout0.75,1,2,TS,Mug handle,1023,5.206955969333649,0.317972868680954,88.07429075241089,3.6316711455583572,88.07429075241089,91.20521545410156,93.16239356994629,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,2,TS,Knife handle,20104,0.6668934132903814,0.08365097641944885,97.36371040344238,0.28235921636223793,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,2,TS,Bag handle,736,30.555903911590576,1.2732758522033691,55.84239363670349,53.9673388004303,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,2,TS,Cap peak,1532,18.791384994983673,0.7234176993370056,64.22976851463318,23.076912760734558,64.22976851463318,66.56997799873352,69.98368501663208,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,2,HTS,graspable,23395,1.9363624975085258,0.17321738600730896,93.48151683807373,1.092917937785387,93.48151683807373,96.78001403808594,98.29557538032532,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,2,HTS,all,1456958,0.2526066266000271,0.2271798998117447,91.592276096344,1.4529762789607048,91.592276096344,95.32588124275208,97.46904373168945,98.59403371810913,99.53094124794006
pc_out,test_dropout0.75,1,2,HTS,Mug handle,1023,5.2070252597332,0.3179738223552704,88.07429075241089,3.6331094801425934,88.07429075241089,91.20521545410156,93.16239356994629,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,2,HTS,Knife handle,20104,0.6668782792985439,0.08365093916654587,97.36371040344238,0.2823812421411276,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,2,HTS,Bag handle,736,30.556046962738037,1.2732802629470825,55.84239363670349,53.95866632461548,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,2,HTS,Cap peak,1532,18.79154145717621,0.7234208583831787,64.22976851463318,23.068763315677643,64.22976851463318,66.56997799873352,70.0652539730072,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,2,RBSo,graspable,23395,1.9362136721611023,0.17344142496585846,93.48151683807373,1.0945449583232403,93.48151683807373,96.78476452827454,98.31160306930542,99.053555727005,99.4956374168396
pc_out,test_dropout0.75,1,2,RBSo,all,1456958,0.21687555126845837,0.22710679471492767,91.592276096344,1.4513065107166767,91.592276096344,95.3375518321991,97.47170209884644,98.59315156936646,99.53121542930603
pc_out,test_dropout0.75,1,2,RBSo,Mug handle,1023,5.07962703704834,0.3206228017807007,88.07429075241089,3.7103701382875443,88.07429075241089,90.98805785179138,92.91819334030151,96.09484076499939,98.046875
pc_out,test_dropout0.75,1,2,RBSo,Knife handle,20104,0.6470703985542059,0.08352001756429672,97.36371040344238,0.2819206565618515,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,2,RBSo,Bag handle,736,30.450662970542908,1.2779990434646606,55.84239363670349,54.12273406982422,55.84239363670349,55.80694079399109,57.045841217041016,60.27131676673889,58.695656061172485
pc_out,test_dropout0.75,1,2,RBSo,Cap peak,1532,18.794144690036774,0.7245242595672607,64.22976851463318,23.085078597068787,64.22976851463318,66.49746298789978,69.82055306434631,73.3457624912262,80.67885041236877
pc_out,test_dropout0.75,1,2,ISTS,graspable,23395,1.9364206120371819,0.17321644723415375,93.48151683807373,1.0907283052802086,93.48151683807373,96.78476452827454,98.31694960594177,99.05966520309448,99.50418472290039
pc_out,test_dropout0.75,1,2,ISTS,all,1456958,0.252568069845438,0.2271791249513626,91.592276096344,1.4529848471283913,91.592276096344,95.32580375671387,97.46904373168945,98.59403371810913,99.53094124794006
pc_out,test_dropout0.75,1,2,ISTS,Mug handle,1023,5.20683154463768,0.3179723024368286,88.07429075241089,3.649875521659851,88.07429075241089,91.09663963317871,93.16239356994629,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,2,ISTS,Knife handle,20104,0.6668880581855774,0.08365050703287125,97.36371040344238,0.28310962952673435,97.36371040344238,99.20415878295898,99.58965182304382,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,2,ISTS,Bag handle,736,30.556192994117737,1.2732597589492798,55.84239363670349,54.00176644325256,55.84239363670349,55.80694079399109,57.21561908721924,60.6589138507843,58.96739363670349
pc_out,test_dropout0.75,1,2,ISTS,Cap peak,1532,18.79197359085083,0.7234232425689697,64.22976851463318,23.14918041229248,64.22976851463318,66.49746298789978,69.98368501663208,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,3,UNCAL,graspable,23395,2.48757041990757,0.17850801348686218,93.48151683807373,1.092847716063261,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,3,UNCAL,all,1456958,1.1099770665168762,0.22883887588977814,91.592276096344,1.4507769607007504,91.592276096344,95.32999992370605,97.46904373168945,98.59815239906311,99.53519701957703
pc_out,test_dropout0.75,1,3,UNCAL,Mug handle,1023,5.9745751321315765,0.3318975567817688,88.07429075241089,3.6327671259641647,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,3,UNCAL,Knife handle,20104,0.4980201832950115,0.08320540934801102,97.36371040344238,0.2823161194100976,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,3,UNCAL,Bag handle,736,31.82213306427002,1.3638807535171509,55.84239363670349,53.97314429283142,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,3,UNCAL,Cap peak,1532,20.12523263692856,0.757236123085022,64.22976851463318,23.044514656066895,64.22976851463318,66.49746298789978,70.14681696891785,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,3,TS,graspable,23395,1.5750642865896225,0.17107608914375305,93.48151683807373,1.092954445630312,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,3,TS,all,1456958,0.35158153623342514,0.22741274535655975,91.592276096344,1.454607117921114,91.592276096344,95.32694816589355,97.46895432472229,98.59108924865723,99.52765107154846
pc_out,test_dropout0.75,1,3,TS,Mug handle,1023,4.715064540505409,0.31135308742523193,88.07429075241089,3.63529697060585,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,3,TS,Knife handle,20104,0.8652850985527039,0.08455086499452591,97.36371040344238,0.282310857437551,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,3,TS,Bag handle,736,29.7853022813797,1.2255136966705322,55.84239363670349,53.93587946891785,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.695656061172485
pc_out,test_dropout0.75,1,3,TS,Cap peak,1532,17.98471361398697,0.7062807679176331,64.22976851463318,23.114874958992004,64.22976851463318,66.49746298789978,70.14681696891785,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,3,HTS,graspable,23395,1.5750642865896225,0.17107608914375305,93.48151683807373,1.092954445630312,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,3,HTS,all,1456958,0.35158153623342514,0.22741274535655975,91.592276096344,1.454607117921114,91.592276096344,95.32694816589355,97.46895432472229,98.59108924865723,99.52765107154846
pc_out,test_dropout0.75,1,3,HTS,Mug handle,1023,4.715064540505409,0.31135308742523193,88.07429075241089,3.63529697060585,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,3,HTS,Knife handle,20104,0.8652850985527039,0.08455086499452591,97.36371040344238,0.282310857437551,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,3,HTS,Bag handle,736,29.7853022813797,1.2255136966705322,55.84239363670349,53.93587946891785,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.695656061172485
pc_out,test_dropout0.75,1,3,HTS,Cap peak,1532,17.98471361398697,0.7062807679176331,64.22976851463318,23.114874958992004,64.22976851463318,66.49746298789978,70.14681696891785,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,3,RBSo,graspable,23395,1.5736710280179977,0.1713196486234665,93.48151683807373,1.0956568643450737,93.48151683807373,96.76101803779602,98.31694960594177,99.053555727005,99.4956374168396
pc_out,test_dropout0.75,1,3,RBSo,all,1456958,0.3686569631099701,0.2275952398777008,91.592276096344,1.4558871276676655,91.592276096344,95.33076286315918,97.45274186134338,98.58854413032532,99.52600002288818
pc_out,test_dropout0.75,1,3,RBSo,Mug handle,1023,4.603935033082962,0.31509339809417725,88.07429075241089,3.7218041718006134,88.07429075241089,90.77090620994568,93.0402934551239,96.09484076499939,98.046875
pc_out,test_dropout0.75,1,3,RBSo,Knife handle,20104,0.8849984034895897,0.0844566822052002,97.36371040344238,0.2824381459504366,97.36371040344238,99.17652606964111,99.60830807685852,99.76550936698914,99.90051984786987
pc_out,test_dropout0.75,1,3,RBSo,Bag handle,736,29.821738600730896,1.2294703722000122,55.84239363670349,54.16247248649597,55.84239363670349,55.203622579574585,56.36672377586365,60.07751822471619,58.423912525177
pc_out,test_dropout0.75,1,3,RBSo,Cap peak,1532,18.080753087997437,0.7068377733230591,64.22976851463318,23.048806190490723,64.22976851463318,66.35242700576782,69.90212202072144,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,3,ISTS,graspable,23395,1.5750851482152939,0.17107422649860382,93.48151683807373,1.089087687432766,93.48151683807373,96.78476452827454,98.32229018211365,99.05966520309448,99.50418472290039
pc_out,test_dropout0.75,1,3,ISTS,all,1456958,0.35172789357602596,0.2274124026298523,91.592276096344,1.4546246267855167,91.592276096344,95.32687067985535,97.46912717819214,98.59128594398499,99.52778816223145
pc_out,test_dropout0.75,1,3,ISTS,Mug handle,1023,4.714781045913696,0.31135207414627075,88.07429075241089,3.663453087210655,88.07429075241089,91.09663963317871,93.16239356994629,96.09484076499939,98.046875
pc_out,test_dropout0.75,1,3,ISTS,Knife handle,20104,0.8652534335851669,0.08455054461956024,97.36371040344238,0.28351135551929474,97.36371040344238,99.20415878295898,99.58965182304382,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,3,ISTS,Bag handle,736,29.785138368606567,1.2254916429519653,55.84239363670349,53.984612226486206,55.84239363670349,55.80694079399109,57.21561908721924,60.6589138507843,58.96739363670349
pc_out,test_dropout0.75,1,3,ISTS,Cap peak,1532,17.98466444015503,0.7062678933143616,64.22976851463318,22.82802164554596,64.22976851463318,66.49746298789978,70.14681696891785,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,4,UNCAL,graspable,23395,2.48757041990757,0.17850801348686218,93.48151683807373,1.092847716063261,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,4,UNCAL,all,1456958,1.1099770665168762,0.22883887588977814,91.592276096344,1.4507769607007504,91.592276096344,95.32999992370605,97.46904373168945,98.59815239906311,99.53519701957703
pc_out,test_dropout0.75,1,4,UNCAL,Mug handle,1023,5.9745751321315765,0.3318975567817688,88.07429075241089,3.6327671259641647,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,4,UNCAL,Knife handle,20104,0.4980201832950115,0.08320540934801102,97.36371040344238,0.2823161194100976,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,4,UNCAL,Bag handle,736,31.82213306427002,1.3638807535171509,55.84239363670349,53.97314429283142,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,4,UNCAL,Cap peak,1532,20.12523263692856,0.757236123085022,64.22976851463318,23.044514656066895,64.22976851463318,66.49746298789978,70.14681696891785,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,4,TS,graspable,23395,1.6523193567991257,0.17146173119544983,93.48151683807373,1.0927092283964157,93.48151683807373,96.78001403808594,98.32229018211365,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,4,TS,all,1456958,0.23158644326031208,0.22729134559631348,91.592276096344,1.4542455784976482,91.592276096344,95.32694816589355,97.46912717819214,98.59187602996826,99.52888488769531
pc_out,test_dropout0.75,1,4,TS,Mug handle,1023,4.819554463028908,0.31263354420661926,88.07429075241089,3.6309972405433655,88.07429075241089,91.20521545410156,93.28449368476868,96.09484076499939,98.046875
pc_out,test_dropout0.75,1,4,TS,Knife handle,20104,0.811932235956192,0.08432471752166748,97.36371040344238,0.282224640250206,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,4,TS,Bag handle,736,29.946506023406982,1.2351006269454956,55.84239363670349,53.9385199546814,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,4,TS,Cap peak,1532,18.153147399425507,0.7096768617630005,64.22976851463318,23.06346893310547,64.22976851463318,66.56997799873352,70.0652539730072,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,4,HTS,graspable,23395,1.6523957252502441,0.17146219313144684,93.48151683807373,1.0929763317108154,93.48151683807373,96.78001403808594,98.31160306930542,99.05966520309448,99.4956374168396
pc_out,test_dropout0.75,1,4,HTS,all,1456958,0.23147331085056067,0.2272912859916687,91.592276096344,1.4542466029524803,91.592276096344,95.32694816589355,97.46912717819214,98.59187602996826,99.52888488769531
pc_out,test_dropout0.75,1,4,HTS,Mug handle,1023,4.819664731621742,0.31263482570648193,88.07429075241089,3.630414232611656,88.07429075241089,91.20521545410156,93.28449368476868,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,4,HTS,Knife handle,20104,0.8119053207337856,0.08432462066411972,97.36371040344238,0.2824356546625495,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,4,HTS,Bag handle,736,29.946723580360413,1.2351065874099731,55.84239363670349,53.96338105201721,55.84239363670349,55.957770347595215,57.21561908721924,60.6589138507843,58.695656061172485
pc_out,test_dropout0.75,1,4,HTS,Cap peak,1532,18.15338283777237,0.7096812129020691,64.22976851463318,23.053349554538727,64.22976851463318,66.64249300956726,69.82055306434631,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,4,RBSo,graspable,23395,1.650460809469223,0.1715237945318222,93.48151683807373,1.0937520302832127,93.48151683807373,96.78476452827454,98.32229018211365,99.053555727005,99.4956374168396
pc_out,test_dropout0.75,1,4,RBSo,all,1456958,0.2509855665266514,0.22726023197174072,91.592276096344,1.4534877613186836,91.592276096344,95.33030390739441,97.47067093849182,98.59226942062378,99.52874779701233
pc_out,test_dropout0.75,1,4,RBSo,Mug handle,1023,4.795479029417038,0.313599169254303,88.07429075241089,3.6675475537776947,88.07429075241089,91.09663963317871,93.0402934551239,96.23430967330933,98.046875
pc_out,test_dropout0.75,1,4,RBSo,Knife handle,20104,0.8108517155051231,0.08427304774522781,97.36371040344238,0.28232045006006956,97.36371040344238,99.20415878295898,99.60830807685852,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,4,RBSo,Bag handle,736,29.901552200317383,1.2365479469299316,55.84239363670349,54.03469204902649,55.84239363670349,55.80694079399109,57.21561908721924,60.4651153087616,58.96739363670349
pc_out,test_dropout0.75,1,4,RBSo,Cap peak,1532,18.149474263191223,0.7099624872207642,64.22976851463318,23.07495027780533,64.22976851463318,66.49746298789978,69.98368501663208,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,1,4,ISTS,graspable,23395,1.6524134203791618,0.17146123945713043,93.48151683807373,1.0904038324952126,93.48151683807373,96.78476452827454,98.31694960594177,99.05966520309448,99.50418472290039
pc_out,test_dropout0.75,1,4,ISTS,all,1456958,0.23138055112212896,0.22729091346263885,91.592276096344,1.4542611315846443,91.592276096344,95.32679915428162,97.46912717819214,98.59187602996826,99.52888488769531
pc_out,test_dropout0.75,1,4,ISTS,Mug handle,1023,4.819508641958237,0.31263235211372375,88.07429075241089,3.6499541252851486,88.07429075241089,91.09663963317871,93.16239356994629,96.09484076499939,98.046875
pc_out,test_dropout0.75,1,4,ISTS,Knife handle,20104,0.8119265548884869,0.08432451635599136,97.36371040344238,0.2832909347489476,97.36371040344238,99.20415878295898,99.58965182304382,99.77262020111084,99.90051984786987
pc_out,test_dropout0.75,1,4,ISTS,Bag handle,736,29.94678020477295,1.235084056854248,55.84239363670349,53.985679149627686,55.84239363670349,55.80694079399109,57.21561908721924,60.6589138507843,58.96739363670349
pc_out,test_dropout0.75,1,4,ISTS,Cap peak,1532,18.153640627861023,0.7096806168556213,64.22976851463318,23.19561094045639,64.22976851463318,66.56997799873352,69.98368501663208,73.2525646686554,80.67885041236877
pc_out,test_dropout0.75,2,0,UNCAL,graspable,23395,2.7868928387761116,0.2015858143568039,92.87882447242737,1.3864721171557903,92.87882447242737,95.7541823387146,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,0,UNCAL,all,1456958,1.0144813917577267,0.2218555510044098,91.80896282196045,1.3053711503744125,91.80896282196045,95.58997750282288,97.74804711341858,98.83259534835815,99.59120750427246
pc_out,test_dropout0.75,2,0,UNCAL,Mug handle,1023,1.6754057258367538,0.17665888369083405,93.64613890647888,1.1658472009003162,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,0,UNCAL,Knife handle,20104,0.7855203934013844,0.09486043453216553,96.73199653625488,0.3853789297863841,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,0,UNCAL,Bag handle,736,32.160329818725586,1.5208728313446045,53.80434989929199,58.44047665596008,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,0,UNCAL,Cap peak,1532,27.938038110733032,0.9849488139152527,60.57441234588623,31.358563899993896,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,0,TS,graspable,23395,2.580203302204609,0.19842498004436493,92.87882447242737,1.3869653455913067,92.87882447242737,95.76842784881592,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,0,TS,all,1456958,0.6469935644418001,0.22089578211307526,91.80896282196045,1.3055861927568913,91.80896282196045,95.58982849121094,97.74856567382812,98.8311231136322,99.58996772766113
pc_out,test_dropout0.75,2,0,TS,Mug handle,1023,1.2680851854383945,0.17530398070812225,93.64613890647888,1.1659187264740467,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,0,TS,Knife handle,20104,0.926230289041996,0.0951080396771431,96.73199653625488,0.3854273119941354,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,0,TS,Bag handle,736,31.648728251457214,1.4730935096740723,53.80434989929199,58.44230055809021,53.80434989929199,53.5444974899292,52.63158082962036,52.131783962249756,53.532612323760986
pc_out,test_dropout0.75,2,0,TS,Cap peak,1532,27.363932132720947,0.9572895169258118,60.57441234588623,31.397515535354614,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,0,HTS,graspable,23395,2.580203302204609,0.19842498004436493,92.87882447242737,1.3869653455913067,92.87882447242737,95.76842784881592,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,0,HTS,all,1456958,0.6469935644418001,0.22089578211307526,91.80896282196045,1.3055861927568913,91.80896282196045,95.58982849121094,97.74856567382812,98.8311231136322,99.58996772766113
pc_out,test_dropout0.75,2,0,HTS,Mug handle,1023,1.2680851854383945,0.17530398070812225,93.64613890647888,1.1659187264740467,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,0,HTS,Knife handle,20104,0.926230289041996,0.0951080396771431,96.73199653625488,0.3854273119941354,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,0,HTS,Bag handle,736,31.648728251457214,1.4730935096740723,53.80434989929199,58.44230055809021,53.80434989929199,53.5444974899292,52.63158082962036,52.131783962249756,53.532612323760986
pc_out,test_dropout0.75,2,0,HTS,Cap peak,1532,27.363932132720947,0.9572895169258118,60.57441234588623,31.397515535354614,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,0,RBSo,graspable,23395,2.638442814350128,0.19915392994880676,92.87882447242737,1.3897951692342758,92.87882447242737,95.76367735862732,97.85744547843933,98.66887331008911,99.2477297782898
pc_out,test_dropout0.75,2,0,RBSo,all,1456958,0.579551886767149,0.22082602977752686,91.80896282196045,1.303552184253931,91.80896282196045,95.6003487110138,97.75448441505432,98.83043766021729,99.59148168563843
pc_out,test_dropout0.75,2,0,RBSo,Mug handle,1023,1.714293658733368,0.17819415032863617,93.64613890647888,1.207551546394825,93.64613890647888,96.30836248397827,97.92430400848389,98.60529899597168,99.4140625
pc_out,test_dropout0.75,2,0,RBSo,Knife handle,20104,0.9256869554519653,0.09504224359989166,96.73199653625488,0.3848718013614416,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,0,RBSo,Bag handle,736,31.48084580898285,1.4836578369140625,53.80434989929199,58.60338807106018,53.80434989929199,53.39366793632507,52.63158082962036,51.93798542022705,53.2608687877655
pc_out,test_dropout0.75,2,0,RBSo,Cap peak,1532,27.362871170043945,0.9622794985771179,60.57441234588623,31.42320215702057,60.57441234588623,63.379257917404175,65.74225425720215,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,0,ISTS,graspable,23395,2.5749625638127327,0.19891399145126343,92.87882447242737,1.3883567415177822,92.87882447242737,95.71143984794617,97.80936241149902,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,0,ISTS,all,1456958,0.6473040208220482,0.22032546997070312,91.80896282196045,1.2974056415259838,91.80896282196045,95.60850858688354,97.77559041976929,98.83906245231628,99.59573745727539
pc_out,test_dropout0.75,2,0,ISTS,Mug handle,1023,1.8582314252853394,0.176896333694458,93.64613890647888,1.1845095083117485,93.64613890647888,96.4169442653656,97.8022038936615,98.60529899597168,99.4140625
pc_out,test_dropout0.75,2,0,ISTS,Knife handle,20104,0.917426124215126,0.09478804469108582,96.73199653625488,0.38380795158445835,96.73199653625488,98.83939623832703,99.71399903297424,99.83657002449036,99.86072778701782
pc_out,test_dropout0.75,2,0,ISTS,Bag handle,736,31.596192717552185,1.4828790426254272,53.80434989929199,58.650267124176025,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,0,ISTS,Cap peak,1532,27.509096264839172,0.9631919860839844,60.57441234588623,31.47657811641693,60.57441234588623,63.52429389953613,65.74225425720215,68.1267499923706,74.41253662109375
pc_out,test_dropout0.75,2,1,UNCAL,graspable,23395,2.7868928387761116,0.2015858143568039,92.87882447242737,1.3864721171557903,92.87882447242737,95.7541823387146,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,1,UNCAL,all,1456958,1.0144813917577267,0.2218555510044098,91.80896282196045,1.3053711503744125,91.80896282196045,95.58997750282288,97.74804711341858,98.83259534835815,99.59120750427246
pc_out,test_dropout0.75,2,1,UNCAL,Mug handle,1023,1.6754057258367538,0.17665888369083405,93.64613890647888,1.1658472009003162,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,1,UNCAL,Knife handle,20104,0.7855203934013844,0.09486043453216553,96.73199653625488,0.3853789297863841,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,1,UNCAL,Bag handle,736,32.160329818725586,1.5208728313446045,53.80434989929199,58.44047665596008,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,1,UNCAL,Cap peak,1532,27.938038110733032,0.9849488139152527,60.57441234588623,31.358563899993896,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,1,TS,graspable,23395,2.174864336848259,0.19397082924842834,92.87882447242737,1.3868117704987526,92.87882447242737,95.749431848526,97.84676432609558,98.64444732666016,99.25627708435059
pc_out,test_dropout0.75,2,1,TS,all,1456958,0.15116125578060746,0.22042138874530792,91.80896282196045,1.3062287122011185,91.80896282196045,95.59234380722046,97.74607419967651,98.8281786441803,99.58708882331848
pc_out,test_dropout0.75,2,1,TS,Mug handle,1023,1.0619414038956165,0.17392565310001373,93.64613890647888,1.1658974923193455,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,1,TS,Knife handle,20104,1.2339496053755283,0.09618785232305527,96.73199653625488,0.38541562389582396,96.73199653625488,98.82281422615051,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,1,TS,Bag handle,736,30.418729782104492,1.3957451581954956,53.80434989929199,58.44080448150635,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,1,TS,Cap peak,1532,26.317572593688965,0.9131803512573242,60.57441234588623,31.41542673110962,60.57441234588623,63.451772928237915,65.90538620948792,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,1,HTS,graspable,23395,2.174864336848259,0.19397082924842834,92.87882447242737,1.3868117704987526,92.87882447242737,95.749431848526,97.84676432609558,98.64444732666016,99.25627708435059
pc_out,test_dropout0.75,2,1,HTS,all,1456958,0.15116125578060746,0.22042138874530792,91.80896282196045,1.3062287122011185,91.80896282196045,95.59234380722046,97.74607419967651,98.8281786441803,99.58708882331848
pc_out,test_dropout0.75,2,1,HTS,Mug handle,1023,1.0619414038956165,0.17392565310001373,93.64613890647888,1.1658974923193455,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,1,HTS,Knife handle,20104,1.2339496053755283,0.09618785232305527,96.73199653625488,0.38541562389582396,96.73199653625488,98.82281422615051,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,1,HTS,Bag handle,736,30.418729782104492,1.3957451581954956,53.80434989929199,58.44080448150635,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,1,HTS,Cap peak,1532,26.317572593688965,0.9131803512573242,60.57441234588623,31.41542673110962,60.57441234588623,63.451772928237915,65.90538620948792,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,1,RBSo,graspable,23395,2.1440882235765457,0.19370470941066742,92.87882447242737,1.3855468481779099,92.87882447242737,95.77317833900452,97.84676432609558,98.66887331008911,99.26483035087585
pc_out,test_dropout0.75,2,1,RBSo,all,1456958,0.165355927310884,0.22064077854156494,91.80896282196045,1.3089336454868317,91.80896282196045,95.58250308036804,97.73389101028442,98.82396459579468,99.58557486534119
pc_out,test_dropout0.75,2,1,RBSo,Mug handle,1023,1.0863115079700947,0.1746141016483307,93.64613890647888,1.1741878464818,93.64613890647888,96.4169442653656,98.04640412330627,99.02371168136597,99.21875
pc_out,test_dropout0.75,2,1,RBSo,Knife handle,20104,1.2307442724704742,0.09610375016927719,96.73199653625488,0.38538326043635607,96.73199653625488,98.8449215888977,99.69534873962402,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,1,RBSo,Bag handle,736,30.429071187973022,1.3915650844573975,53.80434989929199,58.404362201690674,53.80434989929199,53.5444974899292,52.63158082962036,52.32558250427246,54.347825050354004
pc_out,test_dropout0.75,2,1,RBSo,Cap peak,1532,26.378357410430908,0.9117684960365295,60.57441234588623,31.352311372756958,60.57441234588623,63.379257917404175,65.90538620948792,68.31313967704773,74.80418086051941
pc_out,test_dropout0.75,2,1,ISTS,graspable,23395,2.1575426682829857,0.19386789202690125,92.87882447242737,1.3836507685482502,92.87882447242737,95.76367735862732,97.84676432609558,98.67497682571411,99.25627708435059
pc_out,test_dropout0.75,2,1,ISTS,all,1456958,0.17627165652811527,0.220389723777771,91.80896282196045,1.3058168813586235,91.80896282196045,95.59180736541748,97.74950742721558,98.82945418357849,99.58818554878235
pc_out,test_dropout0.75,2,1,ISTS,Mug handle,1023,1.0260763578116894,0.17400458455085754,93.64613890647888,1.1717363260686398,93.64613890647888,96.52552008628845,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,1,ISTS,Knife handle,20104,1.2333661317825317,0.0961805135011673,96.73199653625488,0.3860142780467868,96.73199653625488,98.83939623832703,99.7015655040741,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,1,ISTS,Bag handle,736,30.416160821914673,1.393453598022461,53.80434989929199,58.61343741416931,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.532612323760986
pc_out,test_dropout0.75,2,1,ISTS,Cap peak,1532,26.32128596305847,0.9127528667449951,60.57441234588623,31.714728474617004,60.57441234588623,63.451772928237915,65.90538620948792,68.31313967704773,74.67362880706787
pc_out,test_dropout0.75,2,2,UNCAL,graspable,23395,2.7868928387761116,0.2015858143568039,92.87882447242737,1.3864721171557903,92.87882447242737,95.7541823387146,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,2,UNCAL,all,1456958,1.0144813917577267,0.2218555510044098,91.80896282196045,1.3053711503744125,91.80896282196045,95.58997750282288,97.74804711341858,98.83259534835815,99.59120750427246
pc_out,test_dropout0.75,2,2,UNCAL,Mug handle,1023,1.6754057258367538,0.17665888369083405,93.64613890647888,1.1658472009003162,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,2,UNCAL,Knife handle,20104,0.7855203934013844,0.09486043453216553,96.73199653625488,0.3853789297863841,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,2,UNCAL,Bag handle,736,32.160329818725586,1.5208728313446045,53.80434989929199,58.44047665596008,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,2,UNCAL,Cap peak,1532,27.938038110733032,0.9849488139152527,60.57441234588623,31.358563899993896,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,2,TS,graspable,23395,2.433350682258606,0.19619396328926086,92.87882447242737,1.3866613619029522,92.87882447242737,95.77792882919312,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,2,TS,all,1456958,0.34531326964497566,0.22048553824424744,91.80896282196045,1.305845845490694,91.80896282196045,95.58875560760498,97.74804711341858,98.83180856704712,99.58845973014832
pc_out,test_dropout0.75,2,2,TS,Mug handle,1023,1.0853792540729046,0.17450983822345734,93.64613890647888,1.1659227311611176,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,2,TS,Knife handle,20104,1.0956097394227982,0.09550466388463974,96.73199653625488,0.38529906887561083,96.73199653625488,98.83387088775635,99.70778226852417,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,2,TS,Bag handle,736,31.226637959480286,1.436324119567871,53.80434989929199,58.42920541763306,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,2,TS,Cap peak,1532,26.885879039764404,0.9362098574638367,60.57441234588623,31.37539029121399,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,2,HTS,graspable,23395,2.433350682258606,0.19619396328926086,92.87882447242737,1.3866613619029522,92.87882447242737,95.77792882919312,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,2,HTS,all,1456958,0.34531326964497566,0.22048553824424744,91.80896282196045,1.305845845490694,91.80896282196045,95.58875560760498,97.74804711341858,98.83180856704712,99.58845973014832
pc_out,test_dropout0.75,2,2,HTS,Mug handle,1023,1.0853792540729046,0.17450983822345734,93.64613890647888,1.1659227311611176,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,2,HTS,Knife handle,20104,1.0956097394227982,0.09550466388463974,96.73199653625488,0.38529906887561083,96.73199653625488,98.83387088775635,99.70778226852417,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,2,HTS,Bag handle,736,31.226637959480286,1.436324119567871,53.80434989929199,58.42920541763306,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,2,HTS,Cap peak,1532,26.885879039764404,0.9362098574638367,60.57441234588623,31.37539029121399,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,2,RBSo,graspable,23395,2.4528130888938904,0.19654971361160278,92.87882447242737,1.388020347803831,92.87882447242737,95.749431848526,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,2,RBSo,all,1456958,0.30950838699936867,0.2204868495464325,91.80896282196045,1.3046312145888805,91.80896282196045,95.59394121170044,97.74993658065796,98.8308310508728,99.58900809288025
pc_out,test_dropout0.75,2,2,RBSo,Mug handle,1023,1.1086969636380672,0.17689090967178345,93.64613890647888,1.1994698084890842,93.64613890647888,96.30836248397827,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,2,RBSo,Knife handle,20104,1.0832654312252998,0.09535422921180725,96.73199653625488,0.3847604151815176,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,2,RBSo,Bag handle,736,30.96308708190918,1.442253828048706,53.80434989929199,58.54939818382263,53.80434989929199,53.5444974899292,52.63158082962036,51.93798542022705,53.2608687877655
pc_out,test_dropout0.75,2,2,RBSo,Cap peak,1532,26.90357267856598,0.939177930355072,60.57441234588623,31.401553750038147,60.57441234588623,63.379257917404175,65.90538620948792,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,2,ISTS,graspable,23395,2.365724742412567,0.19518771767616272,92.87882447242737,1.3716786168515682,92.87882447242737,95.75892686843872,97.87347912788391,98.69329333305359,99.25627708435059
pc_out,test_dropout0.75,2,2,ISTS,all,1456958,0.1734519493766129,0.21982982754707336,91.80896282196045,1.2984567321836948,91.80896282196045,95.61171531677246,97.7773904800415,98.84132146835327,99.58955645561218
pc_out,test_dropout0.75,2,2,ISTS,Mug handle,1023,0.9650634601712227,0.17604120075702667,93.64613890647888,1.1957510374486446,93.64613890647888,96.4169442653656,97.8022038936615,98.60529899597168,99.4140625
pc_out,test_dropout0.75,2,2,ISTS,Knife handle,20104,1.1497421190142632,0.0952029675245285,96.73199653625488,0.38623225409537554,96.73199653625488,98.83939623832703,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,2,ISTS,Bag handle,736,31.151509284973145,1.4344804286956787,53.80434989929199,58.73784422874451,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.532612323760986
pc_out,test_dropout0.75,2,2,ISTS,Cap peak,1532,26.769447326660156,0.9246659874916077,60.57441234588623,30.51256239414215,60.57441234588623,63.451772928237915,65.90538620948792,68.40633749961853,75.06527304649353
pc_out,test_dropout0.75,2,3,UNCAL,graspable,23395,2.7868928387761116,0.2015858143568039,92.87882447242737,1.3864721171557903,92.87882447242737,95.7541823387146,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,3,UNCAL,all,1456958,1.0144813917577267,0.2218555510044098,91.80896282196045,1.3053711503744125,91.80896282196045,95.58997750282288,97.74804711341858,98.83259534835815,99.59120750427246
pc_out,test_dropout0.75,2,3,UNCAL,Mug handle,1023,1.6754057258367538,0.17665888369083405,93.64613890647888,1.1658472009003162,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,3,UNCAL,Knife handle,20104,0.7855203934013844,0.09486043453216553,96.73199653625488,0.3853789297863841,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,3,UNCAL,Bag handle,736,32.160329818725586,1.5208728313446045,53.80434989929199,58.44047665596008,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,3,UNCAL,Cap peak,1532,27.938038110733032,0.9849488139152527,60.57441234588623,31.358563899993896,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,3,TS,graspable,23395,2.5570834055542946,0.1977466642856598,92.87882447242737,1.3870295137166977,92.87882447242737,95.76367735862732,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,3,TS,all,1456958,0.5602016113698483,0.22074277698993683,91.80896282196045,1.3056471943855286,91.80896282196045,95.58990001678467,97.74856567382812,98.83102178573608,99.58955645561218
pc_out,test_dropout0.75,2,3,TS,Mug handle,1023,1.2300360947847366,0.1750454306602478,93.64613890647888,1.16691580042243,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,3,TS,Knife handle,20104,1.0049447417259216,0.09520505368709564,96.73199653625488,0.3855575807392597,96.73199653625488,98.82281422615051,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,3,TS,Bag handle,736,31.526803970336914,1.4622374773025513,53.80434989929199,58.43577980995178,53.80434989929199,53.5444974899292,52.63158082962036,52.131783962249756,53.532612323760986
pc_out,test_dropout0.75,2,3,TS,Cap peak,1532,27.2262305021286,0.9510459899902344,60.57441234588623,31.382527947425842,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,74.93472695350647
pc_out,test_dropout0.75,2,3,HTS,graspable,23395,2.557085081934929,0.19774669408798218,92.87882447242737,1.3866234570741653,92.87882447242737,95.78267335891724,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,3,HTS,all,1456958,0.5602112971246243,0.22074277698993683,91.80896282196045,1.3056470081210136,91.80896282196045,95.58990001678467,97.74856567382812,98.83102178573608,99.58955645561218
pc_out,test_dropout0.75,2,3,HTS,Mug handle,1023,1.230042427778244,0.1750454306602478,93.64613890647888,1.1658532544970512,93.64613890647888,96.52552008628845,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,3,HTS,Knife handle,20104,1.0049457661807537,0.09520504623651505,96.73199653625488,0.3854299196973443,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,3,HTS,Bag handle,736,31.52681589126587,1.46223783493042,53.80434989929199,58.421391248703,53.80434989929199,53.5444974899292,52.801358699798584,52.32558250427246,53.2608687877655
pc_out,test_dropout0.75,2,3,HTS,Cap peak,1532,27.226239442825317,0.9510464668273926,60.57441234588623,31.391537189483643,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,74.93472695350647
pc_out,test_dropout0.75,2,3,RBSo,graspable,23395,2.5819268077611923,0.19832417368888855,92.87882447242737,1.3892212882637978,92.87882447242737,95.73518633842468,97.85744547843933,98.66887331008911,99.2477297782898
pc_out,test_dropout0.75,2,3,RBSo,all,1456958,0.5085247568786144,0.22067758440971375,91.80896282196045,1.3038771227002144,91.80896282196045,95.59882283210754,97.75508642196655,98.83131980895996,99.59065914154053
pc_out,test_dropout0.75,2,3,RBSo,Mug handle,1023,1.4047494158148766,0.17743393778800964,93.64613890647888,1.1993792839348316,93.64613890647888,96.30836248397827,98.04640412330627,98.60529899597168,99.4140625
pc_out,test_dropout0.75,2,3,RBSo,Knife handle,20104,1.0088376700878143,0.0951402336359024,96.73199653625488,0.3849686589092016,96.73199653625488,98.83387088775635,99.7202217578888,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,3,RBSo,Bag handle,736,31.37873113155365,1.47077214717865,53.80434989929199,58.574604988098145,53.80434989929199,53.39366793632507,52.63158082962036,51.93798542022705,53.2608687877655
pc_out,test_dropout0.75,2,3,RBSo,Cap peak,1532,27.226492762565613,0.9550206065177917,60.57441234588623,31.426462531089783,60.57441234588623,63.379257917404175,65.8238172531128,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,3,ISTS,graspable,23395,2.4901513010263443,0.19696220755577087,92.87882447242737,1.3743167743086815,92.87882447242737,95.7541823387146,97.85210490226746,98.67497682571411,99.25627708435059
pc_out,test_dropout0.75,2,3,ISTS,all,1456958,0.4614640958607197,0.22012265026569366,91.80896282196045,1.299432385712862,91.80896282196045,95.60660123825073,97.77335524559021,98.83729815483093,99.59298968315125
pc_out,test_dropout0.75,2,3,ISTS,Mug handle,1023,1.287665218114853,0.17629890143871307,93.64613890647888,1.1929105035960674,93.64613890647888,96.4169442653656,97.8022038936615,98.60529899597168,99.4140625
pc_out,test_dropout0.75,2,3,ISTS,Knife handle,20104,0.9793602861464024,0.09497378021478653,96.73199653625488,0.3855308052152395,96.73199653625488,98.83939623832703,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,3,ISTS,Bag handle,736,31.37151598930359,1.455735445022583,53.80434989929199,58.8029146194458,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,3,ISTS,Cap peak,1532,27.165725827217102,0.9443881511688232,60.57441234588623,31.15432858467102,60.57441234588623,63.451772928237915,65.8238172531128,68.31313967704773,74.80418086051941
pc_out,test_dropout0.75,2,4,UNCAL,graspable,23395,2.7868928387761116,0.2015858143568039,92.87882447242737,1.3864721171557903,92.87882447242737,95.7541823387146,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,4,UNCAL,all,1456958,1.0144813917577267,0.2218555510044098,91.80896282196045,1.3053711503744125,91.80896282196045,95.58997750282288,97.74804711341858,98.83259534835815,99.59120750427246
pc_out,test_dropout0.75,2,4,UNCAL,Mug handle,1023,1.6754057258367538,0.17665888369083405,93.64613890647888,1.1658472009003162,93.64613890647888,96.4169442653656,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,4,UNCAL,Knife handle,20104,0.7855203934013844,0.09486043453216553,96.73199653625488,0.3853789297863841,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,4,UNCAL,Bag handle,736,32.160329818725586,1.5208728313446045,53.80434989929199,58.44047665596008,53.80434989929199,53.5444974899292,52.801358699798584,52.131783962249756,53.2608687877655
pc_out,test_dropout0.75,2,4,UNCAL,Cap peak,1532,27.938038110733032,0.9849488139152527,60.57441234588623,31.358563899993896,60.57441234588623,63.451772928237915,65.98694920539856,68.31313967704773,75.06527304649353
pc_out,test_dropout0.75,2,4,TS,graspable,23395,2.676945924758911,0.19984669983386993,92.87882447242737,1.386952307075262,92.87882447242737,95.76367735862732,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,4,TS,all,1456958,0.820740032941103,0.2212822139263153,91.80896282196045,1.3054723851382732,91.80896282196045,95.5895185470581,97.74925112724304,98.83200526237488,99.59065914154053
pc_out,test_dropout0.75,2,4,TS,Mug handle,1023,1.6849255189299583,0.17588579654693604,93.64613890647888,1.166921854019165,93.64613890647888,96.52552008628845,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,4,TS,Knife handle,20104,0.878283753991127,0.09495920687913895,96.73199653625488,0.38552579935640097,96.73199653625488,98.81728887557983,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,4,TS,Bag handle,736,31.88929557800293,1.495099663734436,53.80434989929199,58.431440591812134,53.80434989929199,53.5444974899292,52.801358699798584,52.519381046295166,53.2608687877655
pc_out,test_dropout0.75,2,4,TS,Cap peak,1532,27.63463854789734,0.9699931740760803,60.57441234588623,31.38197660446167,60.57441234588623,63.451772928237915,65.90538620948792,68.31313967704773,75.32637119293213
pc_out,test_dropout0.75,2,4,HTS,graspable,23395,2.676945924758911,0.19984669983386993,92.87882447242737,1.386952307075262,92.87882447242737,95.76367735862732,97.84676432609558,98.66887331008911,99.25627708435059
pc_out,test_dropout0.75,2,4,HTS,all,1456958,0.820740032941103,0.2212822139263153,91.80896282196045,1.3054723851382732,91.80896282196045,95.5895185470581,97.74925112724304,98.83200526237488,99.59065914154053
pc_out,test_dropout0.75,2,4,HTS,Mug handle,1023,1.6849255189299583,0.17588579654693604,93.64613890647888,1.166921854019165,93.64613890647888,96.52552008628845,98.04640412330627,98.88424277305603,99.4140625
pc_out,test_dropout0.75,2,4,HTS,Knife handle,20104,0.878283753991127,0.09495920687913895,96.73199653625488,0.38552579935640097,96.73199653625488,98.81728887557983,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,4,HTS,Bag handle,736,31.88929557800293,1.495099663734436,53.80434989929199,58.431440591812134,53.80434989929199,53.5444974899292,52.801358699798584,52.519381046295166,53.2608687877655
pc_out,test_dropout0.75,2,4,HTS,Cap peak,1532,27.63463854789734,0.9699931740760803,60.57441234588623,31.38197660446167,60.57441234588623,63.451772928237915,65.90538620948792,68.31313967704773,75.32637119293213
pc_out,test_dropout0.75,2,4,RBSo,graspable,23395,2.731802314519882,0.20070816576480865,92.87882447242737,1.3901494443416595,92.87882447242737,95.7399308681488,97.85210490226746,98.66887331008911,99.2477297782898
pc_out,test_dropout0.75,2,4,RBSo,all,1456958,0.7443246431648731,0.22125065326690674,91.80896282196045,1.303577795624733,91.80896282196045,95.59890031814575,97.75328040122986,98.83072972297668,99.59189295768738
pc_out,test_dropout0.75,2,4,RBSo,Mug handle,1023,1.839069277048111,0.17924068868160248,93.64613890647888,1.2135513126850128,93.64613890647888,96.30836248397827,97.92430400848389,98.60529899597168,99.4140625
pc_out,test_dropout0.75,2,4,RBSo,Knife handle,20104,0.8276965469121933,0.09489735215902328,96.73199653625488,0.3847952699288726,96.73199653625488,98.83387088775635,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,4,RBSo,Bag handle,736,31.976762413978577,1.5074738264083862,53.80434989929199,58.63010883331299,53.80434989929199,53.5444974899292,52.63158082962036,51.744186878204346,53.2608687877655
pc_out,test_dropout0.75,2,4,RBSo,Cap peak,1532,27.642375230789185,0.9757748246192932,60.57441234588623,31.446915864944458,60.57441234588623,63.379257917404175,65.8238172531128,68.31313967704773,74.93472695350647
pc_out,test_dropout0.75,2,4,ISTS,graspable,23395,2.6789069175720215,0.19970212876796722,92.87882447242737,1.381297130137682,92.87882447242737,95.73043584823608,97.82539010047913,98.66276383399963,99.25627708435059
pc_out,test_dropout0.75,2,4,ISTS,all,1456958,0.7773262448608875,0.22062700986862183,91.80896282196045,1.2983706779778004,91.80896282196045,95.6083595752716,97.77473211288452,98.83749485015869,99.59449768066406
pc_out,test_dropout0.75,2,4,ISTS,Mug handle,1023,1.7079848796129227,0.17731985449790955,93.64613890647888,1.1925415135920048,93.64613890647888,96.30836248397827,97.8022038936615,98.60529899597168,99.4140625
pc_out,test_dropout0.75,2,4,ISTS,Knife handle,20104,0.8429269306361675,0.09469310194253922,96.73199653625488,0.38425964303314686,96.73199653625488,98.83939623832703,99.71399903297424,99.82946515083313,99.86072778701782
pc_out,test_dropout0.75,2,4,ISTS,Bag handle,736,31.690287590026855,1.4935640096664429,53.80434989929199,58.83885622024536,53.80434989929199,53.5444974899292,52.801358699798584,51.93798542022705,52.9891312122345
pc_out,test_dropout0.75,2,4,ISTS,Cap peak,1532,27.668440341949463,0.9710575342178345,60.57441234588623,31.58714473247528,60.57441234588623,63.52429389953613,65.74225425720215,68.1267499923706,74.41253662109375


==> anc/supplementary_data/pointcloud/r4_grasp/pc_grasp_r4.txt <==
[test s0 d0 UNCAL] 0.1s overall ece=0.5619 nll=0.1681 aurc=0.7804 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d0 TS] 0.8s overall ece=0.1128 nll=0.1674 aurc=0.7806 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d0 HTS] 2.1s overall ece=0.1128 nll=0.1674 aurc=0.7806 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d0 RBSo] 2.5s overall ece=0.1047 nll=0.1673 aurc=0.7789 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d0 ISTS] 2.2s overall ece=0.1127 nll=0.1674 aurc=0.7806 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 UNCAL] 0.0s overall ece=0.5619 nll=0.1681 aurc=0.7804 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 TS] 0.1s overall ece=0.1916 nll=0.1675 aurc=0.7806 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 HTS] 1.9s overall ece=0.1916 nll=0.1675 aurc=0.7806 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 RBSo] 2.5s overall ece=0.1748 nll=0.1672 aurc=0.7778 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 ISTS] 2.7s overall ece=0.1919 nll=0.1669 aurc=0.7744 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 UNCAL] 0.0s overall ece=0.5619 nll=0.1681 aurc=0.7804 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 TS] 0.1s overall ece=0.4243 nll=0.1678 aurc=0.7805 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 HTS] 2.0s overall ece=0.4244 nll=0.1678 aurc=0.7805 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 RBSo] 2.4s overall ece=0.3794 nll=0.1675 aurc=0.7768 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 ISTS] 2.5s overall ece=0.5389 nll=0.1669 aurc=0.7680 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 UNCAL] 0.0s overall ece=0.5619 nll=0.1681 aurc=0.7804 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 TS] 0.1s overall ece=0.0332 nll=0.1674 aurc=0.7807 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 HTS] 1.8s overall ece=0.0332 nll=0.1674 aurc=0.7807 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 RBSo] 2.6s overall ece=0.1111 nll=0.1672 aurc=0.7777 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 ISTS] 2.1s overall ece=0.1650 nll=0.1669 aurc=0.7744 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 UNCAL] 0.0s overall ece=0.5619 nll=0.1681 aurc=0.7804 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 TS] 0.1s overall ece=0.1925 nll=0.1675 aurc=0.7806 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 HTS] 2.0s overall ece=0.1926 nll=0.1675 aurc=0.7806 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 RBSo] 2.4s overall ece=0.1814 nll=0.1673 aurc=0.7787 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 ISTS] 2.2s overall ece=0.1924 nll=0.1675 aurc=0.7806 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 UNCAL] 0.0s overall ece=0.7388 nll=0.1702 aurc=0.7753 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 TS] 0.1s overall ece=0.3444 nll=0.1694 aurc=0.7755 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 HTS] 1.8s overall ece=0.3444 nll=0.1694 aurc=0.7755 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 RBSo] 2.4s overall ece=0.3543 nll=0.1695 aurc=0.7755 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 ISTS] 2.2s overall ece=0.4241 nll=0.1692 aurc=0.7711 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 UNCAL] 0.0s overall ece=0.7388 nll=0.1702 aurc=0.7753 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 TS] 0.1s overall ece=0.2067 nll=0.1694 aurc=0.7757 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 HTS] 2.2s overall ece=0.2120 nll=0.1694 aurc=0.7757 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 RBSo] 2.5s overall ece=0.2009 nll=0.1693 aurc=0.7751 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 ISTS] 2.6s overall ece=0.6308 nll=0.1695 aurc=0.7702 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 UNCAL] 0.0s overall ece=0.7388 nll=0.1702 aurc=0.7753 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 TS] 0.1s overall ece=0.2247 nll=0.1693 aurc=0.7756 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 HTS] 1.9s overall ece=0.2247 nll=0.1693 aurc=0.7756 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 RBSo] 2.4s overall ece=0.1929 nll=0.1692 aurc=0.7745 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 ISTS] 2.1s overall ece=0.2250 nll=0.1693 aurc=0.7756 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 UNCAL] 0.0s overall ece=0.7388 nll=0.1702 aurc=0.7753 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 TS] 0.1s overall ece=0.4033 nll=0.1698 aurc=0.7760 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 HTS] 1.8s overall ece=0.4033 nll=0.1698 aurc=0.7760 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 RBSo] 2.6s overall ece=0.3933 nll=0.1698 aurc=0.7761 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 ISTS] 2.2s overall ece=0.4009 nll=0.1697 aurc=0.7752 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 UNCAL] 0.0s overall ece=0.7388 nll=0.1702 aurc=0.7753 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 TS] 0.1s overall ece=0.3087 nll=0.1696 aurc=0.7759 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 HTS] 2.1s overall ece=0.3086 nll=0.1696 aurc=0.7759 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 RBSo] 2.5s overall ece=0.3157 nll=0.1696 aurc=0.7754 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 ISTS] 2.3s overall ece=0.3086 nll=0.1696 aurc=0.7759 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 UNCAL] 0.0s overall ece=0.6249 nll=0.1683 aurc=0.7633 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 TS] 0.1s overall ece=0.3267 nll=0.1678 aurc=0.7633 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 HTS] 1.8s overall ece=0.3267 nll=0.1678 aurc=0.7633 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 RBSo] 2.4s overall ece=0.2905 nll=0.1676 aurc=0.7613 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 ISTS] 2.1s overall ece=0.3587 nll=0.1673 aurc=0.7573 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 UNCAL] 0.0s overall ece=0.6249 nll=0.1683 aurc=0.7633 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 TS] 0.1s overall ece=0.2416 nll=0.1678 aurc=0.7635 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 HTS] 1.6s overall ece=0.2416 nll=0.1678 aurc=0.7635 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 RBSo] 2.3s overall ece=0.2238 nll=0.1679 aurc=0.7644 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 ISTS] 2.0s overall ece=0.2414 nll=0.1678 aurc=0.7635 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 UNCAL] 0.0s overall ece=0.6249 nll=0.1683 aurc=0.7633 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 TS] 0.1s overall ece=0.1339 nll=0.1676 aurc=0.7634 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 HTS] 1.8s overall ece=0.1339 nll=0.1676 aurc=0.7634 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 RBSo] 2.3s overall ece=0.1017 nll=0.1675 aurc=0.7619 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 ISTS] 2.2s overall ece=0.1513 nll=0.1671 aurc=0.7576 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 UNCAL] 0.0s overall ece=0.6249 nll=0.1683 aurc=0.7633 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 TS] 0.1s overall ece=0.2540 nll=0.1677 aurc=0.7633 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 HTS] 1.8s overall ece=0.2540 nll=0.1677 aurc=0.7633 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 RBSo] 2.4s overall ece=0.2258 nll=0.1675 aurc=0.7616 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 ISTS] 2.2s overall ece=0.2907 nll=0.1672 aurc=0.7575 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 UNCAL] 0.0s overall ece=0.6249 nll=0.1683 aurc=0.7633 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 TS] 0.1s overall ece=0.4683 nll=0.1680 aurc=0.7633 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 HTS] 1.8s overall ece=0.4683 nll=0.1680 aurc=0.7633 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 RBSo] 2.4s overall ece=0.4333 nll=0.1678 aurc=0.7611 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 ISTS] 2.2s overall ece=0.5108 nll=0.1675 aurc=0.7567 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d0 UNCAL] 0.0s overall ece=0.4378 nll=0.2263 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d0 TS] 0.1s overall ece=0.3253 nll=0.2261 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d0 HTS] 1.9s overall ece=0.3253 nll=0.2261 aurc=1.3831 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d0 RBSo] 2.5s overall ece=0.3115 nll=0.2256 aurc=1.3771 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d0 ISTS] 2.2s overall ece=0.3255 nll=0.2261 aurc=1.3830 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d1 UNCAL] 0.0s overall ece=0.4378 nll=0.2263 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d1 TS] 0.1s overall ece=0.2604 nll=0.2261 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d1 HTS] 1.9s overall ece=0.2604 nll=0.2261 aurc=1.3831 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d1 RBSo] 2.3s overall ece=0.2006 nll=0.2253 aurc=1.3738 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d1 ISTS] 2.3s overall ece=0.4184 nll=0.2249 aurc=1.3648 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d2 UNCAL] 0.0s overall ece=0.4378 nll=0.2263 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d2 TS] 0.1s overall ece=0.2525 nll=0.2261 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d2 HTS] 1.9s overall ece=0.2526 nll=0.2261 aurc=1.3831 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d2 RBSo] 2.4s overall ece=0.1866 nll=0.2251 aurc=1.3709 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d2 ISTS] 2.3s overall ece=0.5378 nll=0.2235 aurc=1.3349 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d3 UNCAL] 0.0s overall ece=0.4378 nll=0.2263 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d3 TS] 0.1s overall ece=0.4037 nll=0.2262 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d3 HTS] 1.8s overall ece=0.4037 nll=0.2262 aurc=1.3831 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d3 RBSo] 2.8s overall ece=0.4146 nll=0.2254 aurc=1.3729 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d3 ISTS] 2.1s overall ece=0.5998 nll=0.2253 aurc=1.3662 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d4 UNCAL] 0.0s overall ece=0.4378 nll=0.2263 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d4 TS] 0.1s overall ece=0.2598 nll=0.2261 aurc=1.3831 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d4 HTS] 2.0s overall ece=0.2598 nll=0.2261 aurc=1.3831 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d4 RBSo] 2.4s overall ece=0.2108 nll=0.2255 aurc=1.3768 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s0 d4 ISTS] 2.3s overall ece=0.2601 nll=0.2261 aurc=1.3830 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d0 UNCAL] 0.0s overall ece=0.4068 nll=0.2263 aurc=1.3829 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d0 TS] 0.1s overall ece=0.4383 nll=0.2263 aurc=1.3830 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d0 HTS] 1.8s overall ece=0.4383 nll=0.2263 aurc=1.3830 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d0 RBSo] 2.4s overall ece=0.4378 nll=0.2263 aurc=1.3834 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d0 ISTS] 2.2s overall ece=0.4388 nll=0.2262 aurc=1.3830 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d1 UNCAL] 0.0s overall ece=0.4068 nll=0.2263 aurc=1.3829 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d1 TS] 0.1s overall ece=0.8359 nll=0.2271 aurc=1.3834 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d1 HTS] 2.0s overall ece=0.7952 nll=0.2271 aurc=1.3835 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d1 RBSo] 2.4s overall ece=0.8396 nll=0.2269 aurc=1.3815 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d1 ISTS] 2.4s overall ece=1.3116 nll=0.2267 aurc=1.3568 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d2 UNCAL] 0.0s overall ece=0.4068 nll=0.2263 aurc=1.3829 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d2 TS] 0.1s overall ece=0.7012 nll=0.2268 aurc=1.3833 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d2 HTS] 1.7s overall ece=0.7012 nll=0.2268 aurc=1.3833 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d2 RBSo] 2.3s overall ece=0.6992 nll=0.2264 aurc=1.3795 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d2 ISTS] 2.1s overall ece=0.7013 nll=0.2268 aurc=1.3833 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d3 UNCAL] 0.0s overall ece=0.4068 nll=0.2263 aurc=1.3829 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d3 TS] 0.1s overall ece=1.2897 nll=0.2283 aurc=1.3839 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d3 HTS] 1.7s overall ece=1.2897 nll=0.2283 aurc=1.3839 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d3 RBSo] 2.5s overall ece=1.3064 nll=0.2284 aurc=1.3845 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d3 ISTS] 2.2s overall ece=1.4369 nll=0.2283 aurc=1.3738 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d4 UNCAL] 0.0s overall ece=0.4068 nll=0.2263 aurc=1.3829 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d4 TS] 0.1s overall ece=1.1601 nll=0.2279 aurc=1.3837 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d4 HTS] 1.9s overall ece=1.1600 nll=0.2279 aurc=1.3837 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d4 RBSo] 2.4s overall ece=1.1707 nll=0.2278 aurc=1.3821 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s1 d4 ISTS] 2.1s overall ece=1.1600 nll=0.2279 aurc=1.3837 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d0 UNCAL] 0.0s overall ece=0.5158 nll=0.2270 aurc=1.4048 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d0 TS] 0.1s overall ece=0.1672 nll=0.2266 aurc=1.4049 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d0 HTS] 1.8s overall ece=0.1672 nll=0.2266 aurc=1.4049 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d0 RBSo] 2.4s overall ece=0.0762 nll=0.2260 aurc=1.3972 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d0 ISTS] 2.1s overall ece=0.3068 nll=0.2253 aurc=1.3834 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d1 UNCAL] 0.0s overall ece=0.5158 nll=0.2270 aurc=1.4048 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d1 TS] 0.1s overall ece=0.7158 nll=0.2272 aurc=1.4053 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d1 HTS] 1.7s overall ece=0.7158 nll=0.2272 aurc=1.4053 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d1 RBSo] 2.4s overall ece=0.7171 nll=0.2274 aurc=1.4085 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d1 ISTS] 1.9s overall ece=0.7154 nll=0.2272 aurc=1.4051 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d2 UNCAL] 0.0s overall ece=0.5158 nll=0.2270 aurc=1.4048 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d2 TS] 0.1s overall ece=0.3421 nll=0.2267 aurc=1.4050 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d2 HTS] 1.7s overall ece=0.3421 nll=0.2267 aurc=1.4050 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d2 RBSo] 2.3s overall ece=0.3467 nll=0.2263 aurc=1.3996 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d2 ISTS] 2.1s overall ece=0.5151 nll=0.2257 aurc=1.3871 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d3 UNCAL] 0.0s overall ece=0.5158 nll=0.2270 aurc=1.4048 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d3 TS] 0.1s overall ece=0.1917 nll=0.2266 aurc=1.4049 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d3 HTS] 1.8s overall ece=0.1917 nll=0.2266 aurc=1.4049 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d3 RBSo] 2.4s overall ece=0.1475 nll=0.2261 aurc=1.3985 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d3 ISTS] 2.1s overall ece=0.3706 nll=0.2256 aurc=1.3871 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d4 UNCAL] 0.0s overall ece=0.5158 nll=0.2270 aurc=1.4048 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d4 TS] 0.1s overall ece=0.2971 nll=0.2267 aurc=1.4048 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d4 HTS] 1.7s overall ece=0.2971 nll=0.2267 aurc=1.4048 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d4 RBSo] 2.4s overall ece=0.2594 nll=0.2260 aurc=1.3967 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.01 s2 d4 ISTS] 2.1s overall ece=0.3587 nll=0.2254 aurc=1.3829 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d0 UNCAL] 0.0s overall ece=1.7827 nll=0.3246 aurc=2.6586 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d0 TS] 0.1s overall ece=1.0287 nll=0.3215 aurc=2.6585 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d0 HTS] 1.9s overall ece=1.0287 nll=0.3215 aurc=2.6585 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d0 RBSo] 2.5s overall ece=0.9968 nll=0.3206 aurc=2.6485 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d0 ISTS] 2.4s overall ece=1.0286 nll=0.3215 aurc=2.6585 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d1 UNCAL] 0.0s overall ece=1.7827 nll=0.3246 aurc=2.6586 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d1 TS] 0.1s overall ece=1.1634 nll=0.3219 aurc=2.6585 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d1 HTS] 1.9s overall ece=1.1634 nll=0.3219 aurc=2.6585 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d1 RBSo] 2.4s overall ece=1.1037 nll=0.3205 aurc=2.6429 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d1 ISTS] 2.2s overall ece=1.1020 nll=0.3202 aurc=2.6267 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d2 UNCAL] 0.0s overall ece=1.7827 nll=0.3246 aurc=2.6586 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d2 TS] 0.1s overall ece=1.5541 nll=0.3234 aurc=2.6586 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d2 HTS] 1.7s overall ece=1.5542 nll=0.3234 aurc=2.6586 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d2 RBSo] 2.4s overall ece=1.4706 nll=0.3217 aurc=2.6381 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d2 ISTS] 2.2s overall ece=1.9382 nll=0.3207 aurc=2.5664 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d3 UNCAL] 0.0s overall ece=1.7827 nll=0.3246 aurc=2.6586 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d3 TS] 0.1s overall ece=0.8838 nll=0.3211 aurc=2.6586 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d3 HTS] 1.9s overall ece=0.8839 nll=0.3211 aurc=2.6586 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d3 RBSo] 2.5s overall ece=0.8193 nll=0.3196 aurc=2.6415 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d3 ISTS] 2.0s overall ece=0.9113 nll=0.3203 aurc=2.6325 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d4 UNCAL] 0.0s overall ece=1.7827 nll=0.3246 aurc=2.6586 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d4 TS] 0.1s overall ece=1.1649 nll=0.3219 aurc=2.6585 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d4 HTS] 1.8s overall ece=1.1650 nll=0.3219 aurc=2.6585 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d4 RBSo] 2.4s overall ece=1.1366 nll=0.3210 aurc=2.6481 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s0 d4 ISTS] 2.2s overall ece=1.1645 nll=0.3217 aurc=2.6532 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d0 UNCAL] 0.0s overall ece=1.0330 nll=0.3152 aurc=2.5679 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d0 TS] 0.1s overall ece=0.3641 nll=0.3136 aurc=2.5676 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d0 HTS] 1.8s overall ece=0.3641 nll=0.3136 aurc=2.5676 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d0 RBSo] 2.4s overall ece=0.3695 nll=0.3136 aurc=2.5670 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d0 ISTS] 2.1s overall ece=0.3643 nll=0.3136 aurc=2.5676 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d1 UNCAL] 0.0s overall ece=1.0330 nll=0.3152 aurc=2.5679 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d1 TS] 0.1s overall ece=0.5045 nll=0.3131 aurc=2.5676 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d1 HTS] 2.1s overall ece=0.4955 nll=0.3132 aurc=2.5670 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d1 RBSo] 2.4s overall ece=0.4994 nll=0.3128 aurc=2.5634 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d1 ISTS] 2.4s overall ece=1.3717 nll=0.3131 aurc=2.5116 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d2 UNCAL] 0.0s overall ece=1.0330 nll=0.3152 aurc=2.5679 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d2 TS] 0.1s overall ece=0.4046 nll=0.3131 aurc=2.5676 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d2 HTS] 1.7s overall ece=0.4046 nll=0.3131 aurc=2.5676 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d2 RBSo] 2.4s overall ece=0.3791 nll=0.3125 aurc=2.5592 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d2 ISTS] 2.1s overall ece=0.4052 nll=0.3131 aurc=2.5675 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d3 UNCAL] 0.0s overall ece=1.0330 nll=0.3152 aurc=2.5679 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d3 TS] 0.1s overall ece=0.9589 nll=0.3135 aurc=2.5678 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d3 HTS] 1.7s overall ece=0.9589 nll=0.3135 aurc=2.5678 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d3 RBSo] 2.5s overall ece=0.9829 nll=0.3134 aurc=2.5667 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d3 ISTS] 2.2s overall ece=0.9592 nll=0.3135 aurc=2.5677 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d4 UNCAL] 0.0s overall ece=1.0330 nll=0.3152 aurc=2.5679 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d4 TS] 0.1s overall ece=0.8223 nll=0.3133 aurc=2.5677 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d4 HTS] 1.8s overall ece=0.8222 nll=0.3133 aurc=2.5677 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d4 RBSo] 2.6s overall ece=0.8343 nll=0.3131 aurc=2.5643 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s1 d4 ISTS] 2.3s overall ece=0.8225 nll=0.3133 aurc=2.5677 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d0 UNCAL] 0.0s overall ece=1.3146 nll=0.3114 aurc=2.5417 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d0 TS] 0.1s overall ece=0.8082 nll=0.3099 aurc=2.5423 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d0 HTS] 1.7s overall ece=0.8082 nll=0.3099 aurc=2.5423 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d0 RBSo] 2.3s overall ece=0.7542 nll=0.3089 aurc=2.5284 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d0 ISTS] 2.2s overall ece=0.8822 nll=0.3083 aurc=2.5018 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d1 UNCAL] 0.0s overall ece=1.3146 nll=0.3114 aurc=2.5417 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d1 TS] 0.1s overall ece=0.4004 nll=0.3090 aurc=2.5436 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d1 HTS] 1.6s overall ece=0.4004 nll=0.3090 aurc=2.5436 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d1 RBSo] 2.4s overall ece=0.3993 nll=0.3094 aurc=2.5503 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d1 ISTS] 2.1s overall ece=0.4352 nll=0.3089 aurc=2.5413 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d2 UNCAL] 0.0s overall ece=1.3146 nll=0.3114 aurc=2.5417 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d2 TS] 0.1s overall ece=0.3809 nll=0.3093 aurc=2.5429 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d2 HTS] 1.8s overall ece=0.3809 nll=0.3093 aurc=2.5429 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d2 RBSo] 2.5s overall ece=0.3545 nll=0.3085 aurc=2.5333 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d2 ISTS] 2.2s overall ece=0.4168 nll=0.3077 aurc=2.5098 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d3 UNCAL] 0.0s overall ece=1.3146 nll=0.3114 aurc=2.5417 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d3 TS] 0.1s overall ece=0.6857 nll=0.3097 aurc=2.5424 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d3 HTS] 1.8s overall ece=0.6857 nll=0.3097 aurc=2.5424 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d3 RBSo] 2.4s overall ece=0.6427 nll=0.3088 aurc=2.5308 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d3 ISTS] 2.2s overall ece=0.6585 nll=0.3084 aurc=2.5116 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d4 UNCAL] 0.0s overall ece=1.3146 nll=0.3114 aurc=2.5417 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d4 TS] 0.1s overall ece=1.0478 nll=0.3105 aurc=2.5420 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d4 HTS] 1.7s overall ece=1.0478 nll=0.3105 aurc=2.5420 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d4 RBSo] 2.4s overall ece=0.9966 nll=0.3094 aurc=2.5273 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.02 s2 d4 ISTS] 2.1s overall ece=1.1014 nll=0.3090 aurc=2.5033 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d0 UNCAL] 0.0s overall ece=7.0876 nll=0.5753 aurc=7.1658 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d0 TS] 0.1s overall ece=6.2139 nll=0.5611 aurc=7.1542 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d0 HTS] 1.9s overall ece=6.2139 nll=0.5611 aurc=7.1542 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d0 RBSo] 2.6s overall ece=6.1659 nll=0.5603 aurc=7.1446 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d0 ISTS] 2.3s overall ece=6.2138 nll=0.5611 aurc=7.1541 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d1 UNCAL] 0.0s overall ece=7.0876 nll=0.5753 aurc=7.1658 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d1 TS] 0.1s overall ece=6.3690 nll=0.5634 aurc=7.1562 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d1 HTS] 2.0s overall ece=6.3691 nll=0.5634 aurc=7.1562 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d1 RBSo] 2.6s overall ece=6.2732 nll=0.5618 aurc=7.1387 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d1 ISTS] 2.7s overall ece=6.2592 nll=0.5603 aurc=7.1083 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d2 UNCAL] 0.0s overall ece=7.0876 nll=0.5753 aurc=7.1658 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d2 TS] 0.1s overall ece=6.8213 nll=0.5706 aurc=7.1622 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d2 HTS] 1.9s overall ece=6.8214 nll=0.5706 aurc=7.1622 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d2 RBSo] 2.5s overall ece=6.6918 nll=0.5689 aurc=7.1391 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d2 ISTS] 2.5s overall ece=7.3390 nll=0.5746 aurc=7.0443 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d3 UNCAL] 0.0s overall ece=7.0876 nll=0.5753 aurc=7.1658 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d3 TS] 0.1s overall ece=6.0474 nll=0.5587 aurc=7.1521 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d3 HTS] 2.1s overall ece=6.0476 nll=0.5587 aurc=7.1521 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d3 RBSo] 2.8s overall ece=5.9450 nll=0.5571 aurc=7.1331 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d3 ISTS] 2.3s overall ece=5.7728 nll=0.5532 aurc=7.0749 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d4 UNCAL] 0.0s overall ece=7.0876 nll=0.5753 aurc=7.1658 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d4 TS] 0.1s overall ece=6.3708 nll=0.5634 aurc=7.1562 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d4 HTS] 2.0s overall ece=6.3709 nll=0.5634 aurc=7.1562 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d4 RBSo] 2.6s overall ece=6.3266 nll=0.5627 aurc=7.1464 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s0 d4 ISTS] 2.5s overall ece=6.4300 nll=0.5627 aurc=7.1138 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d0 UNCAL] 0.0s overall ece=5.2488 nll=0.5377 aurc=6.9730 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d0 TS] 0.1s overall ece=4.4379 nll=0.5288 aurc=6.9655 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d0 HTS] 1.9s overall ece=4.4379 nll=0.5288 aurc=6.9655 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d0 RBSo] 2.5s overall ece=4.4704 nll=0.5292 aurc=6.9642 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d0 ISTS] 2.3s overall ece=4.4380 nll=0.5288 aurc=6.9653 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d1 UNCAL] 0.0s overall ece=5.2488 nll=0.5377 aurc=6.9730 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d1 TS] 0.1s overall ece=3.6358 nll=0.5219 aurc=6.9584 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d1 HTS] 2.1s overall ece=3.7373 nll=0.5225 aurc=6.9573 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d1 RBSo] 2.5s overall ece=3.6130 nll=0.5215 aurc=6.9515 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d1 ISTS] 2.5s overall ece=3.8128 nll=0.5219 aurc=6.8629 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d2 UNCAL] 0.0s overall ece=5.2488 nll=0.5377 aurc=6.9730 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d2 TS] 0.1s overall ece=3.8504 nll=0.5236 aurc=6.9602 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d2 HTS] 1.9s overall ece=3.8505 nll=0.5236 aurc=6.9602 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d2 RBSo] 2.5s overall ece=3.8097 nll=0.5228 aurc=6.9467 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d2 ISTS] 2.2s overall ece=3.8505 nll=0.5236 aurc=6.9601 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d3 UNCAL] 0.0s overall ece=5.2488 nll=0.5377 aurc=6.9730 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d3 TS] 0.1s overall ece=2.9832 nll=0.5175 aurc=6.9528 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d3 HTS] 1.9s overall ece=2.9832 nll=0.5175 aurc=6.9528 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d3 RBSo] 2.8s overall ece=3.0306 nll=0.5179 aurc=6.9516 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d3 ISTS] 2.4s overall ece=2.9830 nll=0.5175 aurc=6.9527 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d4 UNCAL] 0.0s overall ece=5.2488 nll=0.5377 aurc=6.9730 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d4 TS] 0.1s overall ece=3.1657 nll=0.5186 aurc=6.9543 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d4 HTS] 1.9s overall ece=3.1658 nll=0.5186 aurc=6.9543 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d4 RBSo] 2.5s overall ece=3.1448 nll=0.5182 aurc=6.9487 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s1 d4 ISTS] 2.4s overall ece=3.1657 nll=0.5186 aurc=6.9543 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d0 UNCAL] 0.0s overall ece=5.3328 nll=0.5181 aurc=6.4857 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d0 TS] 0.1s overall ece=4.7412 nll=0.5111 aurc=6.4810 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d0 HTS] 1.8s overall ece=4.7412 nll=0.5111 aurc=6.4810 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d0 RBSo] 2.4s overall ece=4.6607 nll=0.5100 aurc=6.4611 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d0 ISTS] 2.3s overall ece=4.8166 nll=0.5098 aurc=6.4171 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d1 UNCAL] 0.0s overall ece=5.3328 nll=0.5181 aurc=6.4857 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d1 TS] 0.1s overall ece=3.6574 nll=0.5011 aurc=6.4726 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d1 HTS] 1.7s overall ece=3.6574 nll=0.5011 aurc=6.4726 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d1 RBSo] 2.5s overall ece=3.7430 nll=0.5023 aurc=6.4875 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d1 ISTS] 2.1s overall ece=3.6177 nll=0.5002 aurc=6.4454 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d2 UNCAL] 0.0s overall ece=5.3328 nll=0.5181 aurc=6.4857 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d2 TS] 0.1s overall ece=4.2471 nll=0.5061 aurc=6.4771 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d2 HTS] 1.8s overall ece=4.2470 nll=0.5061 aurc=6.4771 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d2 RBSo] 2.9s overall ece=4.2102 nll=0.5056 aurc=6.4651 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d2 ISTS] 2.6s overall ece=3.2340 nll=0.4954 aurc=6.3499 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d3 UNCAL] 0.0s overall ece=5.3328 nll=0.5181 aurc=6.4857 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d3 TS] 0.1s overall ece=4.5990 nll=0.5096 aurc=6.4799 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d3 HTS] 1.9s overall ece=4.5990 nll=0.5096 aurc=6.4799 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d3 RBSo] 2.9s overall ece=4.5346 nll=0.5087 aurc=6.4633 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d3 ISTS] 2.3s overall ece=4.5182 nll=0.5072 aurc=6.4285 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d4 UNCAL] 0.0s overall ece=5.3328 nll=0.5181 aurc=6.4857 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d4 TS] 0.1s overall ece=5.0203 nll=0.5143 aurc=6.4832 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d4 HTS] 1.9s overall ece=5.0203 nll=0.5143 aurc=6.4832 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d4 RBSo] 2.5s overall ece=4.9436 nll=0.5132 aurc=6.4625 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_jitter0.04 s2 d4 ISTS] 2.5s overall ece=5.0491 nll=0.5125 aurc=6.4221 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d0 UNCAL] 0.0s overall ece=0.6614 nll=0.1774 aurc=0.8561 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d0 TS] 0.1s overall ece=0.1809 nll=0.1768 aurc=0.8565 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d0 HTS] 2.0s overall ece=0.1809 nll=0.1768 aurc=0.8565 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d0 RBSo] 2.5s overall ece=0.1586 nll=0.1767 aurc=0.8552 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d0 ISTS] 2.3s overall ece=0.1808 nll=0.1768 aurc=0.8565 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d1 UNCAL] 0.0s overall ece=0.6614 nll=0.1774 aurc=0.8561 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d1 TS] 0.1s overall ece=0.2667 nll=0.1768 aurc=0.8564 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d1 HTS] 2.1s overall ece=0.2667 nll=0.1768 aurc=0.8564 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d1 RBSo] 2.6s overall ece=0.2274 nll=0.1766 aurc=0.8541 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d1 ISTS] 2.4s overall ece=0.2249 nll=0.1763 aurc=0.8516 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d2 UNCAL] 0.0s overall ece=0.6614 nll=0.1774 aurc=0.8561 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d2 TS] 0.1s overall ece=0.5174 nll=0.1771 aurc=0.8562 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d2 HTS] 1.9s overall ece=0.5175 nll=0.1771 aurc=0.8562 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d2 RBSo] 2.7s overall ece=0.4461 nll=0.1770 aurc=0.8533 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d2 ISTS] 2.5s overall ece=0.6306 nll=0.1766 aurc=0.8471 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d3 UNCAL] 0.0s overall ece=0.6614 nll=0.1774 aurc=0.8561 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d3 TS] 0.1s overall ece=0.0883 nll=0.1767 aurc=0.8566 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d3 HTS] 2.2s overall ece=0.0883 nll=0.1767 aurc=0.8566 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d3 RBSo] 2.7s overall ece=0.1094 nll=0.1766 aurc=0.8541 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d3 ISTS] 2.3s overall ece=0.2235 nll=0.1764 aurc=0.8524 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d4 UNCAL] 0.0s overall ece=0.6614 nll=0.1774 aurc=0.8561 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d4 TS] 0.1s overall ece=0.2677 nll=0.1768 aurc=0.8564 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d4 HTS] 2.2s overall ece=0.2678 nll=0.1768 aurc=0.8564 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d4 RBSo] 3.0s overall ece=0.2386 nll=0.1767 aurc=0.8551 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s0 d4 ISTS] 2.8s overall ece=0.2676 nll=0.1768 aurc=0.8564 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d0 UNCAL] 0.0s overall ece=0.7107 nll=0.1782 aurc=0.8649 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d0 TS] 0.1s overall ece=0.3077 nll=0.1774 aurc=0.8654 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d0 HTS] 2.1s overall ece=0.3077 nll=0.1774 aurc=0.8654 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d0 RBSo] 2.7s overall ece=0.3108 nll=0.1775 aurc=0.8656 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d0 ISTS] 2.5s overall ece=0.3517 nll=0.1771 aurc=0.8608 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d1 UNCAL] 0.0s overall ece=0.7107 nll=0.1782 aurc=0.8649 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d1 TS] 0.1s overall ece=0.1465 nll=0.1774 aurc=0.8660 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d1 HTS] 2.7s overall ece=0.1431 nll=0.1775 aurc=0.8661 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d1 RBSo] 3.1s overall ece=0.1533 nll=0.1774 aurc=0.8653 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d1 ISTS] 3.8s overall ece=0.6609 nll=0.1779 aurc=0.8630 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d2 UNCAL] 0.0s overall ece=0.7107 nll=0.1782 aurc=0.8649 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d2 TS] 0.1s overall ece=0.1141 nll=0.1774 aurc=0.8658 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d2 HTS] 1.9s overall ece=0.1141 nll=0.1774 aurc=0.8658 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d2 RBSo] 2.5s overall ece=0.1071 nll=0.1773 aurc=0.8646 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d2 ISTS] 2.2s overall ece=0.1142 nll=0.1774 aurc=0.8658 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d3 UNCAL] 0.0s overall ece=0.7107 nll=0.1782 aurc=0.8649 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d3 TS] 0.1s overall ece=0.4892 nll=0.1779 aurc=0.8665 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d3 HTS] 1.9s overall ece=0.4892 nll=0.1779 aurc=0.8665 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d3 RBSo] 2.8s overall ece=0.4858 nll=0.1780 aurc=0.8670 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d3 ISTS] 2.3s overall ece=0.4892 nll=0.1779 aurc=0.8665 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d4 UNCAL] 0.0s overall ece=0.7107 nll=0.1782 aurc=0.8649 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d4 TS] 0.1s overall ece=0.3887 nll=0.1777 aurc=0.8664 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d4 HTS] 1.9s overall ece=0.3886 nll=0.1777 aurc=0.8664 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d4 RBSo] 2.4s overall ece=0.4009 nll=0.1777 aurc=0.8658 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s1 d4 ISTS] 2.1s overall ece=0.3885 nll=0.1777 aurc=0.8664 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d0 UNCAL] 0.0s overall ece=0.6816 nll=0.1767 aurc=0.8518 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d0 TS] 0.1s overall ece=0.3707 nll=0.1762 aurc=0.8519 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d0 HTS] 1.8s overall ece=0.3707 nll=0.1762 aurc=0.8519 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d0 RBSo] 2.3s overall ece=0.3257 nll=0.1760 aurc=0.8499 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d0 ISTS] 2.1s overall ece=0.3854 nll=0.1757 aurc=0.8462 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d1 UNCAL] 0.0s overall ece=0.6816 nll=0.1767 aurc=0.8518 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d1 TS] 0.1s overall ece=0.2299 nll=0.1762 aurc=0.8523 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d1 HTS] 1.6s overall ece=0.2299 nll=0.1762 aurc=0.8523 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d1 RBSo] 2.3s overall ece=0.2311 nll=0.1763 aurc=0.8536 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d1 ISTS] 2.2s overall ece=0.2313 nll=0.1762 aurc=0.8523 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d2 UNCAL] 0.0s overall ece=0.6816 nll=0.1767 aurc=0.8518 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d2 TS] 0.1s overall ece=0.1049 nll=0.1760 aurc=0.8520 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d2 HTS] 2.2s overall ece=0.1049 nll=0.1760 aurc=0.8520 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d2 RBSo] 2.4s overall ece=0.0978 nll=0.1759 aurc=0.8507 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d2 ISTS] 2.2s overall ece=0.1904 nll=0.1756 aurc=0.8473 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d3 UNCAL] 0.0s overall ece=0.6816 nll=0.1767 aurc=0.8518 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d3 TS] 0.1s overall ece=0.2947 nll=0.1761 aurc=0.8519 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d3 HTS] 1.8s overall ece=0.2947 nll=0.1761 aurc=0.8519 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d3 RBSo] 2.4s overall ece=0.2610 nll=0.1760 aurc=0.8502 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d3 ISTS] 2.1s overall ece=0.2590 nll=0.1756 aurc=0.8472 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d4 UNCAL] 0.0s overall ece=0.6816 nll=0.1767 aurc=0.8518 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d4 TS] 0.1s overall ece=0.5182 nll=0.1764 aurc=0.8518 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d4 HTS] 1.7s overall ece=0.5182 nll=0.1764 aurc=0.8518 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d4 RBSo] 2.3s overall ece=0.4641 nll=0.1763 aurc=0.8498 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.5 s2 d4 ISTS] 2.1s overall ece=0.5071 nll=0.1759 aurc=0.8461 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d0 UNCAL] 0.0s overall ece=0.8491 nll=0.2196 aurc=1.2834 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d0 TS] 0.1s overall ece=0.2749 nll=0.2186 aurc=1.2845 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d0 HTS] 1.9s overall ece=0.2749 nll=0.2186 aurc=1.2845 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d0 RBSo] 2.5s overall ece=0.2525 nll=0.2187 aurc=1.2843 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d0 ISTS] 2.1s overall ece=0.2745 nll=0.2186 aurc=1.2845 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d1 UNCAL] 0.0s overall ece=0.8491 nll=0.2196 aurc=1.2834 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d1 TS] 0.1s overall ece=0.3754 nll=0.2187 aurc=1.2843 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d1 HTS] 2.0s overall ece=0.3754 nll=0.2187 aurc=1.2843 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d1 RBSo] 2.3s overall ece=0.3199 nll=0.2187 aurc=1.2829 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d1 ISTS] 2.2s overall ece=0.2846 nll=0.2182 aurc=1.2795 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d2 UNCAL] 0.0s overall ece=0.8491 nll=0.2196 aurc=1.2834 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d2 TS] 0.1s overall ece=0.6731 nll=0.2192 aurc=1.2837 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d2 HTS] 1.8s overall ece=0.6732 nll=0.2192 aurc=1.2837 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d2 RBSo] 2.3s overall ece=0.5779 nll=0.2192 aurc=1.2823 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d2 ISTS] 2.1s overall ece=0.8275 nll=0.2194 aurc=1.2765 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d3 UNCAL] 0.0s overall ece=0.8491 nll=0.2196 aurc=1.2834 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d3 TS] 0.1s overall ece=0.1650 nll=0.2185 aurc=1.2847 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d3 HTS] 1.7s overall ece=0.1651 nll=0.2185 aurc=1.2847 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d3 RBSo] 2.4s overall ece=0.1768 nll=0.2186 aurc=1.2835 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d3 ISTS] 2.0s overall ece=0.2569 nll=0.2185 aurc=1.2834 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d4 UNCAL] 0.0s overall ece=0.8491 nll=0.2196 aurc=1.2834 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d4 TS] 0.1s overall ece=0.3763 nll=0.2187 aurc=1.2843 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d4 HTS] 1.8s overall ece=0.3764 nll=0.2187 aurc=1.2843 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d4 RBSo] 2.3s overall ece=0.3453 nll=0.2188 aurc=1.2842 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s0 d4 ISTS] 2.1s overall ece=0.3761 nll=0.2187 aurc=1.2843 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d0 UNCAL] 0.0s overall ece=1.1100 nll=0.2288 aurc=1.4508 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d0 TS] 0.1s overall ece=0.6138 nll=0.2275 aurc=1.4520 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d0 HTS] 1.8s overall ece=0.6138 nll=0.2275 aurc=1.4520 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d0 RBSo] 2.4s overall ece=0.6191 nll=0.2276 aurc=1.4524 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d0 ISTS] 2.1s overall ece=0.6137 nll=0.2275 aurc=1.4520 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d1 UNCAL] 0.0s overall ece=1.1100 nll=0.2288 aurc=1.4508 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d1 TS] 0.1s overall ece=0.1172 nll=0.2272 aurc=1.4534 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d1 HTS] 2.5s overall ece=0.1552 nll=0.2272 aurc=1.4539 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d1 RBSo] 2.4s overall ece=0.0997 nll=0.2271 aurc=1.4524 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d1 ISTS] 2.4s overall ece=0.8426 nll=0.2281 aurc=1.4596 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d2 UNCAL] 0.0s overall ece=1.1100 nll=0.2288 aurc=1.4508 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d2 TS] 0.1s overall ece=0.2525 nll=0.2272 aurc=1.4530 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d2 HTS] 1.7s overall ece=0.2526 nll=0.2272 aurc=1.4530 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d2 RBSo] 2.3s overall ece=0.2169 nll=0.2271 aurc=1.4513 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d2 ISTS] 2.1s overall ece=0.2526 nll=0.2272 aurc=1.4530 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d3 UNCAL] 0.0s overall ece=1.1100 nll=0.2288 aurc=1.4508 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d3 TS] 0.1s overall ece=0.3516 nll=0.2274 aurc=1.4546 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d3 HTS] 1.7s overall ece=0.3516 nll=0.2274 aurc=1.4546 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d3 RBSo] 2.5s overall ece=0.3687 nll=0.2276 aurc=1.4559 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d3 ISTS] 2.3s overall ece=0.3517 nll=0.2274 aurc=1.4546 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d4 UNCAL] 0.0s overall ece=1.1100 nll=0.2288 aurc=1.4508 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d4 TS] 0.1s overall ece=0.2316 nll=0.2273 aurc=1.4542 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d4 HTS] 1.9s overall ece=0.2315 nll=0.2273 aurc=1.4542 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d4 RBSo] 2.4s overall ece=0.2510 nll=0.2273 aurc=1.4535 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s1 d4 ISTS] 2.0s overall ece=0.2314 nll=0.2273 aurc=1.4543 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d0 UNCAL] 0.0s overall ece=1.0145 nll=0.2219 aurc=1.3054 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d0 TS] 0.1s overall ece=0.6470 nll=0.2209 aurc=1.3056 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d0 HTS] 1.7s overall ece=0.6470 nll=0.2209 aurc=1.3056 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d0 RBSo] 2.2s overall ece=0.5796 nll=0.2208 aurc=1.3036 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d0 ISTS] 2.1s overall ece=0.6473 nll=0.2203 aurc=1.2974 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d1 UNCAL] 0.0s overall ece=1.0145 nll=0.2219 aurc=1.3054 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d1 TS] 0.1s overall ece=0.1512 nll=0.2204 aurc=1.3062 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d1 HTS] 1.6s overall ece=0.1512 nll=0.2204 aurc=1.3062 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d1 RBSo] 2.3s overall ece=0.1654 nll=0.2206 aurc=1.3089 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d1 ISTS] 1.9s overall ece=0.1763 nll=0.2204 aurc=1.3058 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d2 UNCAL] 0.0s overall ece=1.0145 nll=0.2219 aurc=1.3054 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d2 TS] 0.0s overall ece=0.3453 nll=0.2205 aurc=1.3058 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d2 HTS] 1.7s overall ece=0.3453 nll=0.2205 aurc=1.3058 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d2 RBSo] 2.2s overall ece=0.3095 nll=0.2205 aurc=1.3046 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d2 ISTS] 2.1s overall ece=0.1735 nll=0.2198 aurc=1.2985 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d3 UNCAL] 0.0s overall ece=1.0145 nll=0.2219 aurc=1.3054 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d3 TS] 0.0s overall ece=0.5602 nll=0.2207 aurc=1.3056 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d3 HTS] 1.7s overall ece=0.5602 nll=0.2207 aurc=1.3056 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d3 RBSo] 2.3s overall ece=0.5085 nll=0.2207 aurc=1.3039 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d3 ISTS] 2.0s overall ece=0.4615 nll=0.2201 aurc=1.2994 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d4 UNCAL] 0.0s overall ece=1.0145 nll=0.2219 aurc=1.3054 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d4 TS] 0.1s overall ece=0.8207 nll=0.2213 aurc=1.3055 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d4 HTS] 1.7s overall ece=0.8207 nll=0.2213 aurc=1.3055 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d4 RBSo] 2.2s overall ece=0.7443 nll=0.2213 aurc=1.3036 | check calib_r3_corrupt.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test_dropout0.75 s2 d4 ISTS] 2.0s overall ece=0.7773 nll=0.2206 aurc=1.2984 | check calib_corrupt_rerun400.jsonl max|d|(ece,nll,aurc)=0.00e+00

=== pc_out | test | subset=graspable | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 93887.000    93.609    96.235    98.135    99.207    99.704     1.055     1.785     0.172
UNCAL     1 93887.000    94.019    96.673    98.288    99.297    99.740     0.937     1.478     0.162
UNCAL     2 93887.000    92.115    95.048    97.068    98.538    99.546     1.500     2.286     0.208
UNCAL   all     93887 93.248+-0.818 95.986+-0.686 97.830+-0.542 99.014+-0.339 99.663+-0.084  1.164+-0.242  1.850+-0.333  0.181+-0.020
TS        0 93887.000    93.609    96.219    98.132    99.207    99.704     1.055     1.548     0.171
TS        1 93887.000    94.019    96.676    98.288    99.303    99.740     0.938     1.069     0.161
TS        2 93887.000    92.115    95.052    97.060    98.538    99.546     1.500     1.983     0.205
TS      all     93887 93.248+-0.818 95.982+-0.684 97.827+-0.546 99.016+-0.340 99.663+-0.084  1.164+-0.242  1.533+-0.392  0.179+-0.019
HTS       0 93887.000    93.609    96.223    98.132    99.207    99.704     1.055     1.548     0.171
HTS       1 93887.000    94.019    96.673    98.291    99.299    99.740     0.937     1.070     0.161
HTS       2 93887.000    92.115    95.052    97.063    98.538    99.546     1.500     1.983     0.205
HTS     all     93887 93.248+-0.818 95.983+-0.684 97.829+-0.545 99.015+-0.339 99.663+-0.084  1.164+-0.242  1.534+-0.392  0.179+-0.019
RBSo      0 93887.000    93.609    96.216    98.133    99.209    99.705     1.055     1.605     0.171
RBSo      1 93887.000    94.019    96.676    98.292    99.299    99.739     0.937     1.063     0.161
RBSo      2 93887.000    92.115    95.065    97.067    98.537    99.545     1.499     2.015     0.206
RBSo    all     93887 93.248+-0.818 95.986+-0.677 97.830+-0.544 99.015+-0.340 99.663+-0.084  1.164+-0.242  1.561+-0.418  0.179+-0.019
ISTS      0 93887.000    93.609    96.199    98.139    99.234    99.712     1.046     1.579     0.171
ISTS      1 93887.000    94.019    96.671    98.298    99.354    99.755     0.925     1.054     0.160
ISTS      2 93887.000    92.115    95.062    97.058    98.566    99.581     1.487     2.007     0.205
ISTS    all     93887 93.248+-0.818 95.977+-0.676 97.832+-0.551 99.051+-0.348 99.683+-0.076  1.152+-0.242  1.547+-0.412  0.179+-0.019

=== pc_out | test | subset=all | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 5827837.000    93.935    97.395    98.848    99.427    99.806     0.780     0.562     0.168
UNCAL     1 5827837.000    93.761    97.284    98.881    99.476    99.818     0.775     0.739     0.170
UNCAL     2 5827837.000    93.879    97.372    98.890    99.470    99.820     0.763     0.625     0.168
UNCAL   all   5827837 93.858+-0.072 97.350+-0.048 98.873+-0.018 99.457+-0.022 99.815+-0.006  0.773+-0.007  0.642+-0.073  0.169+-0.001
TS        0 5827837.000    93.935    97.394    98.849    99.428    99.805     0.781     0.191     0.167
TS        1 5827837.000    93.761    97.283    98.882    99.476    99.817     0.776     0.298     0.170
TS        2 5827837.000    93.879    97.372    98.891    99.470    99.819     0.763     0.285     0.168
TS      all   5827837 93.858+-0.072 97.350+-0.048 98.874+-0.018 99.458+-0.021 99.814+-0.006  0.773+-0.007  0.258+-0.118  0.168+-0.001
HTS       0 5827837.000    93.935    97.394    98.849    99.428    99.805     0.781     0.191     0.167
HTS       1 5827837.000    93.761    97.283    98.882    99.476    99.817     0.776     0.299     0.170
HTS       2 5827837.000    93.879    97.372    98.891    99.470    99.819     0.763     0.285     0.168
HTS     all   5827837 93.858+-0.072 97.350+-0.048 98.874+-0.018 99.458+-0.021 99.814+-0.006  0.773+-0.007  0.258+-0.117  0.168+-0.001
RBSo      0 5827837.000    93.935    97.410    98.853    99.429    99.805     0.778     0.190     0.167
RBSo      1 5827837.000    93.761    97.284    98.881    99.475    99.817     0.775     0.291     0.169
RBSo      2 5827837.000    93.879    97.380    98.892    99.470    99.819     0.762     0.255     0.168
RBSo    all   5827837 93.858+-0.072 97.358+-0.054 98.875+-0.016 99.458+-0.021 99.814+-0.006  0.772+-0.007  0.246+-0.106  0.168+-0.001
ISTS      0 5827837.000    93.935    97.419    98.860    99.433    99.807     0.776     0.240     0.167
ISTS      1 5827837.000    93.761    97.295    98.885    99.479    99.817     0.774     0.398     0.169
ISTS      2 5827837.000    93.879    97.393    98.905    99.476    99.821     0.758     0.311     0.167
ISTS    all   5827837 93.858+-0.072 97.369+-0.056 98.883+-0.019 99.463+-0.022 99.815+-0.006  0.769+-0.008  0.316+-0.151  0.168+-0.001

=== pc_out | test | subset=Mug handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  4147.000    89.655    92.231    93.671    94.695    95.853     4.900     4.995     0.338
UNCAL     1  4147.000    89.824    92.740    94.545    94.936    95.998     5.250     4.260     0.320
UNCAL     2  4147.000    89.414    92.205    93.068    93.662    94.407     6.861     4.221     0.348
UNCAL   all      4147 89.631+-0.168 92.392+-0.246 93.761+-0.606 94.431+-0.553 95.419+-0.718  5.670+-0.854  4.492+-0.356  0.336+-0.011
TS        0  4147.000    89.655    92.231    93.671    94.702    95.853     4.898     4.596     0.329
TS        1  4147.000    89.824    92.730    94.527    94.929    95.988     5.250     3.335     0.307
TS        2  4147.000    89.414    92.205    93.080    93.662    94.407     6.860     4.010     0.340
TS      all      4147 89.631+-0.168 92.389+-0.242 93.759+-0.594 94.431+-0.552 95.416+-0.716  5.669+-0.854  3.981+-0.551  0.325+-0.014
HTS       0  4147.000    89.655    92.231    93.683    94.681    95.844     4.898     4.597     0.329
HTS       1  4147.000    89.824    92.719    94.521    94.922    95.988     5.249     3.337     0.307
HTS       2  4147.000    89.414    92.205    93.086    93.662    94.407     6.861     4.010     0.340
HTS     all      4147 89.631+-0.168 92.385+-0.237 93.763+-0.589 94.422+-0.547 95.413+-0.714  5.669+-0.854  3.981+-0.550  0.325+-0.014
RBSo      0  4147.000    89.655    92.215    93.653    94.681    95.844     4.900     4.699     0.331
RBSo      1  4147.000    89.824    92.681    94.491    94.929    96.008     5.257     3.352     0.307
RBSo      2  4147.000    89.414    92.221    93.044    93.669    94.407     6.869     3.978     0.341
RBSo    all      4147 89.631+-0.168 92.373+-0.219 93.729+-0.594 94.426+-0.546 95.419+-0.719  5.676+-0.857  4.010+-0.583  0.326+-0.015
ISTS      0  4147.000    89.655    92.162    93.653    94.895    95.969     4.817     4.555     0.328
ISTS      1  4147.000    89.824    92.649    94.491    95.040    96.046     5.284     3.249     0.305
ISTS      2  4147.000    89.414    92.199    93.056    93.641    94.523     6.763     3.951     0.338
ISTS    all      4147 89.631+-0.168 92.337+-0.226 93.733+-0.592 94.525+-0.631 95.513+-0.707  5.621+-0.835  3.918+-0.574  0.324+-0.014

=== pc_out | test | subset=Knife handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 80725.000    96.836    98.647    99.549    99.761    99.846     0.393     1.644     0.100
UNCAL     1 80725.000    97.093    98.845    99.669    99.853    99.889     0.309     1.461     0.091
UNCAL     2 80725.000    95.449    97.981    99.080    99.667    99.844     0.601     1.121     0.126
UNCAL   all     80725 96.459+-0.722 98.491+-0.370 99.433+-0.254 99.761+-0.076 99.860+-0.020  0.434+-0.123  1.408+-0.217  0.106+-0.015
TS        0 80725.000    96.836    98.654    99.549    99.762    99.846     0.394     1.971     0.102
TS        1 80725.000    97.093    98.850    99.667    99.853    99.889     0.309     2.105     0.095
TS        2 80725.000    95.449    97.981    99.079    99.667    99.844     0.601     1.364     0.127
TS      all     80725 96.459+-0.722 98.495+-0.372 99.432+-0.254 99.761+-0.076 99.860+-0.020  0.434+-0.123  1.813+-0.370  0.108+-0.014
HTS       0 80725.000    96.836    98.652    99.548    99.761    99.846     0.394     1.971     0.102
HTS       1 80725.000    97.093    98.848    99.668    99.853    99.889     0.309     2.103     0.095
HTS       2 80725.000    95.449    97.977    99.080    99.667    99.844     0.601     1.364     0.127
HTS     all     80725 96.459+-0.722 98.492+-0.373 99.432+-0.254 99.761+-0.076 99.860+-0.020  0.434+-0.123  1.813+-0.369  0.108+-0.014
RBSo      0 80725.000    96.836    98.665    99.550    99.761    99.846     0.392     1.942     0.101
RBSo      1 80725.000    97.093    98.846    99.668    99.853    99.889     0.308     2.094     0.094
RBSo      2 80725.000    95.449    97.995    99.077    99.667    99.844     0.599     1.353     0.127
RBSo    all     80725 96.459+-0.722 98.502+-0.366 99.432+-0.255 99.761+-0.076 99.860+-0.020  0.433+-0.122  1.796+-0.366  0.108+-0.014
ISTS      0 80725.000    96.836    98.666    99.557    99.768    99.845     0.391     1.898     0.101
ISTS      1 80725.000    97.093    98.851    99.675    99.853    99.886     0.309     1.945     0.094
ISTS      2 80725.000    95.449    97.988    99.084    99.674    99.844     0.600     1.304     0.126
ISTS    all     80725 96.459+-0.722 98.502+-0.371 99.439+-0.255 99.765+-0.073 99.858+-0.020  0.433+-0.122  1.716+-0.383  0.107+-0.014

=== pc_out | test | subset=Bag handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  2990.000    60.000    60.609    60.452    60.822    63.746    30.341    28.438     1.067
UNCAL     1  2990.000    63.077    62.802    61.455    59.962    56.254    40.134    25.563     1.079
UNCAL     2  2990.000    55.518    55.370    54.766    52.747    50.435    51.162    32.028     1.328
UNCAL   all      2990 59.532+-3.103 59.594+-3.118 58.891+-2.945 57.844+-3.621 56.812+-5.448 40.545+-8.505 28.676+-2.645  1.158+-0.120
TS        0  2990.000    60.000    60.617    60.460    60.831    63.732    30.321    27.701     1.029
TS        1  2990.000    63.077    62.832    61.472    59.914    56.254    40.116    24.238     1.006
TS        2  2990.000    55.518    55.377    54.783    52.747    50.421    51.148    31.159     1.270
TS      all      2990 59.532+-3.103 59.609+-3.126 58.905+-2.944 57.831+-3.614 56.803+-5.448 40.528+-8.508 27.699+-2.855  1.102+-0.121
HTS       0  2990.000    60.000    60.624    60.493    60.822    63.719    30.327    27.701     1.029
HTS       1  2990.000    63.077    62.824    61.472    59.933    56.254    40.110    24.241     1.006
HTS       2  2990.000    55.518    55.370    54.766    52.747    50.421    51.148    31.159     1.270
HTS     all      2990 59.532+-3.103 59.606+-3.127 58.910+-2.958 57.834+-3.616 56.798+-5.443 40.528+-8.506 27.700+-2.853  1.102+-0.121
RBSo      0  2990.000    60.000    60.438    60.460    60.698    63.545    30.399    27.679     1.036
RBSo      1  2990.000    63.077    62.817    61.438    60.010    56.294    40.125    24.284     1.006
RBSo      2  2990.000    55.518    55.251    54.741    52.709    50.234    51.186    31.154     1.275
RBSo    all      2990 59.532+-3.103 59.502+-3.159 58.880+-2.954 57.805+-3.615 56.691+-5.443 40.570+-8.492 27.706+-2.834  1.106+-0.122
ISTS      0  2990.000    60.000    60.476    60.535    60.669    63.465    30.331    27.873     1.034
ISTS      1  2990.000    63.077    62.757    61.346    59.551    55.839    40.360    24.303     1.008
ISTS      2  2990.000    55.518    55.377    54.766    52.728    50.194    51.271    31.221     1.274
ISTS    all      2990 59.532+-3.103 59.537+-3.085 58.882+-2.931 57.649+-3.518 56.499+-5.457 40.654+-8.554 27.799+-2.868  1.105+-0.122

=== pc_out | test | subset=Cap peak | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  6025.000    69.776    73.612    78.402    85.609    95.420     9.182    18.342     0.577
UNCAL     1  6025.000    71.087    74.553    78.797    84.282    92.897    10.488    14.766     0.548
UNCAL     2  6025.000    67.469    70.385    75.041    80.441    91.371    11.649    20.297     0.658
UNCAL   all      6025 69.444+-1.496 72.850+-1.785 77.414+-1.685 83.444+-2.192 93.229+-1.670 10.440+-1.008 17.802+-2.290  0.594+-0.046
TS        0  6025.000    69.776    73.594    78.411    85.600    95.400     9.183    17.754     0.562
TS        1  6025.000    71.087    74.571    78.718    84.267    92.798    10.497    13.391     0.527
TS        2  6025.000    67.469    70.367    75.041    80.427    91.391    11.658    19.522     0.637
TS      all      6025 69.444+-1.496 72.844+-1.797 77.390+-1.666 83.431+-2.193 93.196+-1.663 10.446+-1.011 16.889+-2.602  0.575+-0.047
HTS       0  6025.000    69.776    73.590    78.394    85.605    95.420     9.184    17.754     0.562
HTS       1  6025.000    71.087    74.523    78.759    84.272    92.818    10.497    13.395     0.527
HTS       2  6025.000    67.469    70.360    75.041    80.431    91.377    11.657    19.522     0.637
HTS     all      6025 69.444+-1.496 72.824+-1.784 77.398+-1.673 83.436+-2.194 93.205+-1.673 10.446+-1.010 16.890+-2.601  0.575+-0.046
RBSo      0  6025.000    69.776    73.502    78.290    85.481    95.407     9.214    17.765     0.564
RBSo      1  6025.000    71.087    74.523    78.726    84.272    92.738    10.499    13.426     0.528
RBSo      2  6025.000    67.469    70.304    75.008    80.436    91.404    11.672    19.545     0.639
RBSo    all      6025 69.444+-1.496 72.776+-1.798 77.342+-1.664 83.397+-2.153 93.183+-1.666 10.462+-1.004 16.912+-2.595  0.577+-0.047
ISTS      0  6025.000    69.776    73.550    78.303    85.353    95.227     9.240    17.908     0.567
ISTS      1  6025.000    71.087    74.545    78.606    84.125    92.599    10.520    13.684     0.532
ISTS      2  6025.000    67.469    70.356    75.017    80.175    91.391    11.651    19.618     0.638
ISTS    all      6025 69.444+-1.496 72.817+-1.787 77.308+-1.628 83.218+-2.217 93.072+-1.621 10.470+-0.989 17.070+-2.550  0.579+-0.046

=== pc_out | test_jitter0.01 | subset=graspable | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 93887.000    90.970    94.248    95.822    96.929    98.462     2.253     2.065     0.245
UNCAL     1 93887.000    91.209    94.432    95.974    96.964    98.324     2.230     1.910     0.240
UNCAL     2 93887.000    87.747    91.380    94.220    95.848    97.923     3.136     4.212     0.303
UNCAL   all     93887 89.975+-1.579 93.353+-1.398 95.339+-0.793 96.580+-0.518 98.236+-0.229  2.540+-0.422  2.729+-1.051  0.263+-0.029
TS        0 93887.000    90.970    94.249    95.817    96.931    98.462     2.253     1.824     0.242
TS        1 93887.000    91.209    94.426    95.979    96.969    98.324     2.231     1.628     0.236
TS        2 93887.000    87.747    91.384    94.217    95.850    97.923     3.136     3.684     0.297
TS      all     93887 89.975+-1.579 93.353+-1.394 95.338+-0.795 96.583+-0.518 98.236+-0.229  2.540+-0.422  2.379+-0.942  0.258+-0.028
HTS       0 93887.000    90.970    94.249    95.814    96.929    98.459     2.253     1.824     0.242
HTS       1 93887.000    91.209    94.425    95.978    96.971    98.323     2.231     1.631     0.236
HTS       2 93887.000    87.747    91.384    94.218    95.846    97.927     3.136     3.684     0.297
HTS     all     93887 89.975+-1.579 93.353+-1.394 95.337+-0.794 96.582+-0.520 98.236+-0.226  2.540+-0.422  2.380+-0.941  0.258+-0.028
RBSo      0 93887.000    90.970    94.264    95.817    96.932    98.462     2.250     1.887     0.242
RBSo      1 93887.000    91.209    94.431    95.980    96.968    98.323     2.231     1.619     0.236
RBSo      2 93887.000    87.747    91.384    94.213    95.856    97.925     3.135     3.688     0.298
RBSo    all     93887 89.975+-1.579 93.360+-1.399 95.337+-0.798 96.585+-0.516 98.237+-0.228  2.539+-0.422  2.398+-0.934  0.259+-0.028
ISTS      0 93887.000    90.970    94.270    95.835    96.963    98.505     2.226     1.835     0.242
ISTS      1 93887.000    91.209    94.452    96.017    97.039    98.378     2.186     1.524     0.235
ISTS      2 93887.000    87.747    91.397    94.237    95.889    98.001     3.103     3.735     0.297
ISTS    all     93887 89.975+-1.579 93.373+-1.399 95.363+-0.800 96.630+-0.527 98.295+-0.219  2.505+-0.424  2.365+-1.001  0.258+-0.028

=== pc_out | test_jitter0.01 | subset=all | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 5827837.000    91.663    95.432    97.594    98.697    99.558     1.383     0.438     0.226
UNCAL     1 5827837.000    91.640    95.448    97.635    98.709    99.545     1.383     0.407     0.226
UNCAL     2 5827837.000    91.690    95.448    97.567    98.634    99.507     1.405     0.516     0.227
UNCAL   all   5827837 91.664+-0.021 95.443+-0.008 97.599+-0.028 98.680+-0.033 99.536+-0.022  1.390+-0.010  0.453+-0.046  0.227+-0.000
TS        0 5827837.000    91.663    95.433    97.596    98.696    99.557     1.383     0.300     0.226
TS        1 5827837.000    91.640    95.451    97.638    98.708    99.543     1.383     0.885     0.227
TS        2 5827837.000    91.690    95.448    97.568    98.636    99.505     1.405     0.343     0.227
TS      all   5827837 91.664+-0.021 95.444+-0.008 97.601+-0.029 98.680+-0.032 99.535+-0.022  1.391+-0.010  0.509+-0.342  0.227+-0.001
HTS       0 5827837.000    91.663    95.433    97.596    98.696    99.557     1.383     0.300     0.226
HTS       1 5827837.000    91.640    95.450    97.638    98.708    99.544     1.383     0.877     0.227
HTS       2 5827837.000    91.690    95.448    97.568    98.636    99.505     1.405     0.343     0.227
HTS     all   5827837 91.664+-0.021 95.444+-0.008 97.601+-0.028 98.680+-0.032 99.535+-0.022  1.391+-0.010  0.507+-0.339  0.227+-0.001
RBSo      0 5827837.000    91.663    95.480    97.618    98.703    99.558     1.374     0.265     0.225
RBSo      1 5827837.000    91.640    95.462    97.635    98.706    99.543     1.382     0.891     0.227
RBSo      2 5827837.000    91.690    95.476    97.578    98.637    99.505     1.400     0.309     0.226
RBSo    all   5827837 91.664+-0.021 95.473+-0.012 97.610+-0.027 98.682+-0.032 99.535+-0.022  1.386+-0.011  0.488+-0.365  0.226+-0.001
ISTS      0 5827837.000    91.663    95.482    97.649    98.728    99.565     1.366     0.428     0.225
ISTS      1 5827837.000    91.640    95.476    97.666    98.728    99.545     1.376     1.010     0.227
ISTS      2 5827837.000    91.690    95.489    97.620    98.670    99.513     1.389     0.453     0.226
ISTS    all   5827837 91.664+-0.021 95.482+-0.041 97.645+-0.045 98.708+-0.038 99.541+-0.022  1.377+-0.016  0.630+-0.364  0.226+-0.001

=== pc_out | test_jitter0.01 | subset=Mug handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  4147.000    86.979    89.847    91.652    93.834    95.612     5.492     7.203     0.395
UNCAL     1  4147.000    86.231    89.633    91.621    93.248    95.323     5.856     6.817     0.395
UNCAL     2  4147.000    85.194    87.704    89.150    90.114    90.646    10.864     6.981     0.478
UNCAL   all      4147 86.135+-0.732 89.062+-0.964 90.808+-1.172 92.399+-1.633 93.860+-2.276  7.404+-2.451  7.000+-0.158  0.423+-0.039
TS        0  4147.000    86.979    89.847    91.664    93.834    95.612     5.492     6.747     0.384
TS        1  4147.000    86.231    89.638    91.621    93.248    95.323     5.856     5.784     0.376
TS        2  4147.000    85.194    87.704    89.168    90.114    90.665    10.862     6.366     0.464
TS      all      4147 86.135+-0.732 89.063+-0.965 90.818+-1.167 92.399+-1.633 93.867+-2.267  7.403+-2.450  6.299+-0.484  0.408+-0.040
HTS       0  4147.000    86.979    89.847    91.670    93.834    95.612     5.493     6.747     0.384
HTS       1  4147.000    86.231    89.638    91.609    93.248    95.323     5.856     5.797     0.376
HTS       2  4147.000    85.194    87.704    89.180    90.107    90.665    10.862     6.366     0.464
HTS     all      4147 86.135+-0.732 89.063+-0.965 90.820+-1.160 92.396+-1.637 93.867+-2.267  7.404+-2.450  6.304+-0.480  0.408+-0.040
RBSo      0  4147.000    86.979    89.708    91.555    93.786    95.612     5.505     6.724     0.386
RBSo      1  4147.000    86.231    89.574    91.579    93.235    95.313     5.864     5.776     0.377
RBSo      2  4147.000    85.194    87.704    89.180    90.121    90.656    10.871     6.445     0.465
RBSo    all      4147 86.135+-0.732 88.995+-0.915 90.772+-1.126 92.380+-1.614 93.860+-2.269  7.413+-2.449  6.315+-0.476  0.409+-0.040
ISTS      0  4147.000    86.979    89.767    91.742    93.896    95.699     5.449     6.726     0.383
ISTS      1  4147.000    86.231    89.606    91.573    93.186    95.227     5.910     5.679     0.374
ISTS      2  4147.000    85.194    87.742    89.192    90.183    90.878    10.782     6.309     0.461
ISTS    all      4147 86.135+-0.732 89.038+-0.920 90.836+-1.166 92.422+-1.612 93.934+-2.172  7.380+-2.414  6.238+-0.536  0.406+-0.039

=== pc_out | test_jitter0.01 | subset=Knife handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 80725.000    93.810    97.103    98.374    98.859    99.420     1.032     0.903     0.162
UNCAL     1 80725.000    94.448    97.434    98.527    98.965    99.371     0.954     1.377     0.154
UNCAL     2 80725.000    91.268    95.172    97.783    98.763    99.755     1.322     1.337     0.195
UNCAL   all     80725 93.175+-1.374 96.570+-0.998 98.228+-0.321 98.862+-0.082 99.515+-0.171  1.103+-0.158  1.206+-0.215  0.170+-0.018
TS        0 80725.000    93.810    97.117    98.368    98.859    99.420     1.032     1.125     0.162
TS        1 80725.000    94.448    97.432    98.528    98.962    99.371     0.954     2.246     0.157
TS        2 80725.000    91.268    95.177    97.779    98.769    99.755     1.321     1.073     0.195
TS      all     80725 93.175+-1.374 96.575+-0.997 98.225+-0.322 98.863+-0.079 99.515+-0.171  1.102+-0.158  1.481+-0.568  0.171+-0.017
HTS       0 80725.000    93.810    97.113    98.369    98.859    99.420     1.032     1.125     0.162
HTS       1 80725.000    94.448    97.432    98.527    98.960    99.371     0.954     2.235     0.157
HTS       2 80725.000    91.268    95.168    97.781    98.764    99.755     1.322     1.073     0.195
HTS     all     80725 93.175+-1.374 96.571+-1.001 98.226+-0.321 98.861+-0.080 99.515+-0.171  1.103+-0.158  1.478+-0.564  0.171+-0.017
RBSo      0 80725.000    93.810    97.137    98.379    98.864    99.420     1.028     1.115     0.162
RBSo      1 80725.000    94.448    97.435    98.522    98.963    99.371     0.954     2.229     0.157
RBSo      2 80725.000    91.268    95.172    97.779    98.763    99.755     1.320     1.064     0.194
RBSo    all     80725 93.175+-1.374 96.581+-1.004 98.227+-0.322 98.863+-0.082 99.515+-0.171  1.101+-0.158  1.469+-0.565  0.171+-0.017
ISTS      0 80725.000    93.810    97.166    98.413    98.874    99.442     1.014     1.052     0.161
ISTS      1 80725.000    94.448    97.462    98.549    98.969    99.393     0.937     2.057     0.155
ISTS      2 80725.000    91.268    95.189    97.810    98.792    99.787     1.310     1.152     0.194
ISTS    all     80725 93.175+-1.374 96.606+-1.009 98.258+-0.323 98.879+-0.073 99.541+-0.176  1.087+-0.161  1.420+-0.507  0.170+-0.017

=== pc_out | test_jitter0.01 | subset=Bag handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  2990.000    54.916    54.515    53.303    49.737    42.007    53.405    32.894     1.556
UNCAL     1  2990.000    58.930    58.157    56.020    52.126    43.679    50.331    31.994     1.461
UNCAL     2  2990.000    50.301    49.647    48.788    47.205    41.003    60.132    37.700     1.726
UNCAL   all      2990 54.716+-3.526 54.106+-3.486 52.703+-2.983 49.689+-2.009 42.230+-1.104 54.623+-4.093 34.196+-2.505  1.581+-0.110
TS        0  2990.000    54.916    54.522    53.303    49.737    42.194    53.400    32.273     1.493
TS        1  2990.000    58.930    58.142    56.020    52.164    43.759    50.326    31.428     1.345
TS        2  2990.000    50.301    49.699    48.846    47.167    40.923    60.120    36.951     1.643
TS      all      2990 54.716+-3.526 54.121+-3.459 52.723+-2.958 49.689+-2.041 42.292+-1.166 54.615+-4.089 33.551+-2.444  1.494+-0.126
HTS       0  2990.000    54.916    54.545    53.303    49.728    42.181    53.404    32.273     1.493
HTS       1  2990.000    58.930    58.127    56.012    52.174    43.719    50.326    31.434     1.346
HTS       2  2990.000    50.301    49.699    48.813    47.186    40.963    60.121    36.951     1.643
HTS     all      2990 54.716+-3.526 54.124+-3.454 52.709+-2.969 49.696+-2.037 42.288+-1.134 54.617+-4.090 33.552+-2.442  1.494+-0.126
RBSo      0  2990.000    54.916    54.552    53.278    49.823    42.087    53.438    32.412     1.505
RBSo      1  2990.000    58.930    58.172    56.012    52.308    43.746    50.335    31.463     1.346
RBSo      2  2990.000    50.301    49.588    48.796    47.109    40.856    60.143    36.947     1.650
RBSo    all      2990 54.716+-3.526 54.104+-3.519 52.695+-2.975 49.747+-2.124 42.230+-1.190 54.639+-4.093 33.607+-2.406  1.500+-0.129
ISTS      0  2990.000    54.916    54.634    53.269    49.814    42.114    53.647    32.392     1.498
ISTS      1  2990.000    58.930    58.172    56.020    52.183    43.652    51.066    31.292     1.340
ISTS      2  2990.000    50.301    49.706    48.880    47.320    40.870    60.398    36.959     1.646
ISTS    all      2990 54.716+-3.526 54.171+-3.472 52.723+-2.941 49.772+-1.990 42.212+-1.155 55.037+-3.954 33.548+-2.480  1.495+-0.130

=== pc_out | test_jitter0.01 | subset=Cap peak | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  6025.000    73.560    76.637    78.838    81.745    90.972    10.715    14.934     0.608
UNCAL     1  6025.000    67.253    69.980    73.154    76.411    84.368    17.626    17.422     0.684
UNCAL     2  6025.000    60.913    62.604    64.751    67.473    70.992    31.222    24.883     0.924
UNCAL   all      6025 67.242+-5.163 69.740+-5.731 72.248+-5.787 75.209+-5.888 82.111+-8.311 19.854+-8.519 19.080+-4.227  0.739+-0.135
TS        0  6025.000    73.560    76.629    78.797    81.759    90.926    10.728    14.281     0.592
TS        1  6025.000    67.253    69.980    73.154    76.387    84.169    17.659    15.896     0.652
TS        2  6025.000    60.913    62.582    64.739    67.459    70.939    31.269    23.974     0.891
TS      all      6025 67.242+-5.163 69.730+-5.738 72.230+-5.776 75.202+-5.898 82.011+-8.302 19.885+-8.532 18.050+-4.260  0.712+-0.130
HTS       0  6025.000    73.560    76.633    78.805    81.750    90.939    10.727    14.281     0.592
HTS       1  6025.000    67.253    69.980    73.170    76.368    84.195    17.659    15.922     0.653
HTS       2  6025.000    60.913    62.585    64.734    67.459    70.979    31.258    23.974     0.891
HTS     all      6025 67.242+-5.163 69.733+-5.738 72.237+-5.782 75.192+-5.893 82.038+-8.291 19.881+-8.527 18.059+-4.256  0.712+-0.130
RBSo      0  6025.000    73.560    76.625    78.739    81.802    90.860    10.735    14.298     0.595
RBSo      1  6025.000    67.253    69.980    73.108    76.434    84.208    17.659    15.929     0.653
RBSo      2  6025.000    60.913    62.526    64.568    67.473    71.039    31.254    23.991     0.893
RBSo    all      6025 67.242+-5.163 69.710+-5.759 72.138+-5.826 75.236+-5.911 82.036+-8.237 19.882+-8.523 18.073+-4.257  0.713+-0.130
ISTS      0  6025.000    73.560    76.581    78.627    81.612    90.687    10.796    14.402     0.595
ISTS      1  6025.000    67.253    69.976    73.083    76.344    84.029    17.730    16.096     0.655
ISTS      2  6025.000    60.913    62.552    64.552    67.487    70.979    31.192    24.025     0.889
ISTS    all      6025 67.242+-5.163 69.703+-5.731 72.087+-5.790 75.148+-5.830 81.898+-8.189 19.906+-8.473 18.175+-4.229  0.713+-0.128

=== pc_out | test_jitter0.02 | subset=graspable | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 93887.000    92.261    95.238    96.371    97.115    98.108     2.137     2.037     0.232
UNCAL     1 93887.000    90.775    94.045    95.633    96.534    97.897     2.547     1.697     0.252
UNCAL     2 93887.000    85.134    88.584    91.323    93.422    96.566     4.638     5.999     0.373
UNCAL   all     93887 89.390+-3.070 92.622+-2.896 94.442+-2.226 95.690+-1.621 97.524+-0.683  3.107+-1.095  3.245+-1.952  0.286+-0.063
TS        0 93887.000    92.261    95.238    96.372    97.112    98.108     2.137     1.871     0.228
TS        1 93887.000    90.775    94.036    95.638    96.519    97.897     2.548     1.420     0.248
TS        2 93887.000    85.134    88.595    91.323    93.420    96.560     4.639     5.427     0.365
TS      all     93887 89.390+-3.070 92.623+-2.890 94.444+-2.227 95.683+-1.619 97.522+-0.686  3.108+-1.095  2.906+-1.801  0.280+-0.060
HTS       0 93887.000    92.261    95.238    96.371    97.111    98.108     2.137     1.871     0.228
HTS       1 93887.000    90.775    94.043    95.638    96.529    97.897     2.547     1.409     0.248
HTS       2 93887.000    85.134    88.593    91.324    93.421    96.560     4.639     5.427     0.365
HTS     all     93887 89.390+-3.070 92.624+-2.892 94.444+-2.226 95.687+-1.620 97.522+-0.686  3.108+-1.096  2.902+-1.804  0.280+-0.060
RBSo      0 93887.000    92.261    95.253    96.376    97.115    98.108     2.135     1.927     0.228
RBSo      1 93887.000    90.775    94.042    95.641    96.526    97.897     2.548     1.420     0.248
RBSo      2 93887.000    85.134    88.596    91.336    93.425    96.563     4.639     5.429     0.365
RBSo    all     93887 89.390+-3.070 92.630+-2.895 94.451+-2.223 95.689+-1.619 97.523+-0.684  3.107+-1.096  2.925+-1.790  0.281+-0.061
ISTS      0 93887.000    92.261    95.267    96.399    97.134    98.139     2.111     1.848     0.227
ISTS      1 93887.000    90.775    94.069    95.694    96.574    97.962     2.496     1.388     0.247
ISTS      2 93887.000    85.134    88.602    91.332    93.451    96.628     4.599     5.451     0.364
ISTS    all     93887 89.390+-3.070 92.646+-2.901 94.475+-2.241 95.720+-1.621 97.576+-0.678  3.069+-1.094  2.896+-1.828  0.279+-0.060

=== pc_out | test_jitter0.02 | subset=all | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 5827837.000    88.194    92.093    94.928    96.821    98.799     2.659     1.783     0.325
UNCAL     1 5827837.000    88.515    92.415    95.225    96.988    98.729     2.568     1.033     0.315
UNCAL     2 5827837.000    88.583    92.474    95.212    96.962    98.761     2.542     1.315     0.311
UNCAL   all   5827837 88.431+-0.169 92.327+-0.167 95.122+-0.137 96.924+-0.073 98.763+-0.029  2.589+-0.050  1.377+-0.309  0.317+-0.006
TS        0 5827837.000    88.194    92.092    94.927    96.820    98.798     2.659     1.159     0.322
TS        1 5827837.000    88.515    92.413    95.223    96.985    98.730     2.568     0.611     0.313
TS        2 5827837.000    88.583    92.474    95.210    96.960    98.759     2.543     0.665     0.310
TS      all   5827837 88.431+-0.169 92.326+-0.168 95.120+-0.137 96.921+-0.073 98.762+-0.028  2.590+-0.050  0.811+-0.343  0.315+-0.005
HTS       0 5827837.000    88.194    92.091    94.927    96.820    98.798     2.659     1.159     0.322
HTS       1 5827837.000    88.515    92.413    95.223    96.985    98.730     2.568     0.609     0.313
HTS       2 5827837.000    88.583    92.474    95.210    96.960    98.759     2.543     0.665     0.310
HTS     all   5827837 88.431+-0.169 92.326+-0.168 95.120+-0.137 96.921+-0.073 98.762+-0.028  2.590+-0.050  0.811+-0.343  0.315+-0.005
RBSo      0 5827837.000    88.194    92.154    94.975    96.840    98.800     2.644     1.105     0.321
RBSo      1 5827837.000    88.515    92.445    95.229    96.981    98.728     2.564     0.613     0.313
RBSo      2 5827837.000    88.583    92.519    95.234    96.966    98.759     2.534     0.629     0.309
RBSo    all   5827837 88.431+-0.169 92.373+-0.158 95.146+-0.123 96.929+-0.065 98.762+-0.030  2.581+-0.047  0.783+-0.327  0.314+-0.005
ISTS      0 5827837.000    88.194    92.147    95.010    96.890    98.828     2.627     1.229     0.321
ISTS      1 5827837.000    88.515    92.439    95.263    97.016    98.736     2.556     0.785     0.313
ISTS      2 5827837.000    88.583    92.516    95.285    97.029    98.790     2.514     0.699     0.308
ISTS    all   5827837 88.431+-0.169 92.367+-0.166 95.186+-0.143 96.978+-0.085 98.785+-0.043  2.566+-0.053  0.904+-0.410  0.314+-0.005

=== pc_out | test_jitter0.02 | subset=Mug handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  4147.000    82.083    84.892    86.558    88.150    90.887     9.461     9.573     0.527
UNCAL     1  4147.000    80.082    82.534    84.750    86.187    88.139    11.976    10.139     0.576
UNCAL     2  4147.000    80.733    82.748    84.207    84.671    86.307    16.955     9.365     0.606
UNCAL   all      4147 80.966+-0.834 83.391+-1.064 85.172+-1.005 86.336+-1.424 88.444+-1.882 12.797+-3.114  9.692+-0.327  0.570+-0.033
TS        0  4147.000    82.083    84.859    86.558    88.150    90.887     9.461     9.034     0.512
TS        1  4147.000    80.082    82.491    84.750    86.132    88.149    11.975     8.942     0.545
TS        2  4147.000    80.733    82.748    84.201    84.671    86.307    16.953     8.787     0.587
TS      all      4147 80.966+-0.834 83.366+-1.061 85.170+-1.007 86.318+-1.427 88.447+-1.882 12.796+-3.113  8.921+-0.306  0.548+-0.032
HTS       0  4147.000    82.083    84.881    86.558    88.143    90.887     9.462     9.034     0.512
HTS       1  4147.000    80.082    82.502    84.750    86.166    88.139    11.975     8.959     0.546
HTS       2  4147.000    80.733    82.748    84.183    84.671    86.316    16.954     8.787     0.587
HTS     all      4147 80.966+-0.834 83.377+-1.069 85.164+-1.013 86.327+-1.422 88.447+-1.879 12.797+-3.114  8.926+-0.308  0.548+-0.032
RBSo      0  4147.000    82.083    84.790    86.528    88.150    90.897     9.482     8.995     0.515
RBSo      1  4147.000    80.082    82.502    84.671    86.138    88.158    11.985     8.951     0.546
RBSo      2  4147.000    80.733    82.727    84.069    84.685    86.316    16.969     8.916     0.589
RBSo    all      4147 80.966+-0.834 83.340+-1.030 85.089+-1.048 86.324+-1.422 88.457+-1.882 12.812+-3.112  8.954+-0.340  0.550+-0.031
ISTS      0  4147.000    82.083    84.800    86.528    88.074    91.051     9.474     9.009     0.511
ISTS      1  4147.000    80.082    82.438    84.720    86.132    88.062    12.137     8.833     0.543
ISTS      2  4147.000    80.733    82.759    84.099    84.623    86.480    17.067     8.692     0.585
ISTS    all      4147 80.966+-0.834 83.332+-1.047 85.116+-1.035 86.276+-1.414 88.531+-1.902 12.893+-3.149  8.845+-0.365  0.546+-0.031

=== pc_out | test_jitter0.02 | subset=Knife handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 80725.000    96.201    98.683    99.063    99.207    99.386     0.699     1.235     0.116
UNCAL     1 80725.000    95.241    98.121    98.918    99.271    99.757     0.648     1.951     0.133
UNCAL     2 80725.000    89.807    93.697    96.565    98.306    99.618     1.751     2.279     0.226
UNCAL   all     80725 93.750+-2.815 96.834+-2.230 98.182+-1.145 98.928+-0.440 99.587+-0.153  1.033+-0.509  1.821+-0.436  0.158+-0.048
TS        0 80725.000    96.201    98.686    99.062    99.207    99.386     0.699     1.587     0.117
TS        1 80725.000    95.241    98.125    98.916    99.272    99.757     0.648     2.885     0.138
TS        2 80725.000    89.807    93.697    96.551    98.306    99.618     1.751     1.852     0.224
TS      all     80725 93.750+-2.815 96.836+-2.231 98.176+-1.151 98.928+-0.441 99.587+-0.153  1.033+-0.509  2.108+-0.597  0.160+-0.046
HTS       0 80725.000    96.201    98.687    99.063    99.207    99.386     0.699     1.587     0.117
HTS       1 80725.000    95.241    98.125    98.918    99.274    99.757     0.648     2.873     0.138
HTS       2 80725.000    89.807    93.699    96.555    98.306    99.618     1.752     1.852     0.224
HTS     all     80725 93.750+-2.815 96.837+-2.231 98.178+-1.150 98.929+-0.441 99.587+-0.153  1.033+-0.509  2.104+-0.592  0.160+-0.046
RBSo      0 80725.000    96.201    98.706    99.064    99.208    99.386     0.696     1.560     0.117
RBSo      1 80725.000    95.241    98.123    98.910    99.270    99.757     0.648     2.873     0.138
RBSo      2 80725.000    89.807    93.701    96.558    98.307    99.618     1.751     1.856     0.224
RBSo    all     80725 93.750+-2.815 96.843+-2.235 98.177+-1.147 98.928+-0.440 99.587+-0.153  1.031+-0.509  2.097+-0.598  0.160+-0.046
ISTS      0 80725.000    96.201    98.730    99.078    99.217    99.394     0.685     1.532     0.116
ISTS      1 80725.000    95.241    98.151    98.945    99.295    99.762     0.635     2.765     0.137
ISTS      2 80725.000    89.807    93.696    96.570    98.329    99.623     1.742     1.890     0.224
ISTS    all     80725 93.750+-2.815 96.859+-2.249 98.198+-1.152 98.947+-0.438 99.593+-0.152  1.021+-0.511  2.063+-0.580  0.159+-0.047

=== pc_out | test_jitter0.02 | subset=Bag handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  2990.000    46.756    46.377    45.652    42.905    32.575    63.797    40.449     1.898
UNCAL     1  2990.000    45.886    45.039    43.980    42.188    34.181    63.018    42.970     1.849
UNCAL     2  2990.000    42.107    40.543    39.214    38.223    31.906    64.005    47.409     1.994
UNCAL   all      2990 44.916+-2.018 43.986+-2.495 42.949+-2.728 41.105+-2.059 32.887+-0.954 63.607+-0.425 43.609+-2.877  1.914+-0.060
TS        0  2990.000    46.756    46.377    45.644    42.895    32.589    63.792    39.842     1.818
TS        1  2990.000    45.886    45.039    43.946    42.188    34.261    63.016    41.562     1.693
TS        2  2990.000    42.107    40.520    39.231    38.223    31.933    64.004    46.677     1.895
TS      all      2990 44.916+-2.018 43.979+-2.506 42.940+-2.713 41.102+-2.056 32.928+-0.984 63.604+-0.425 42.694+-2.926  1.802+-0.093
HTS       0  2990.000    46.756    46.392    45.644    42.895    32.575    63.793    39.842     1.818
HTS       1  2990.000    45.886    45.039    43.946    42.188    34.234    63.014    41.583     1.694
HTS       2  2990.000    42.107    40.535    39.214    38.223    31.920    64.001    46.677     1.895
HTS     all      2990 44.916+-2.018 43.989+-2.504 42.935+-2.721 41.102+-2.056 32.910+-0.976 63.603+-0.425 42.701+-2.924  1.802+-0.093
RBSo      0  2990.000    46.756    46.377    45.468    42.828    32.482    63.843    39.774     1.833
RBSo      1  2990.000    45.886    44.994    43.838    42.188    34.261    63.029    41.558     1.694
RBSo      2  2990.000    42.107    40.416    39.080    38.127    31.906    64.050    46.656     1.903
RBSo    all      2990 44.916+-2.018 43.929+-2.548 42.795+-2.711 41.048+-2.082 32.883+-1.006 63.640+-0.441 42.663+-2.937  1.810+-0.098
ISTS      0  2990.000    46.756    46.384    45.543    42.781    32.294    64.142    39.887     1.823
ISTS      1  2990.000    45.886    44.950    43.821    42.093    34.087    63.709    41.636     1.684
ISTS      2  2990.000    42.107    40.409    39.005    38.003    32.067    64.300    46.606     1.894
ISTS    all      2990 44.916+-2.018 43.914+-2.548 42.790+-2.770 40.959+-2.112 32.816+-0.945 64.050+-0.528 42.710+-2.876  1.800+-0.099

=== pc_out | test_jitter0.02 | subset=Cap peak | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  6025.000    69.062    71.197    72.925    75.249    79.987    18.804    17.407     0.746
UNCAL     1  6025.000    60.581    62.567    64.627    67.236    72.088    32.879    21.482     0.835
UNCAL     2  6025.000    46.905    46.967    46.162    44.547    36.575    70.000    33.833     1.390
UNCAL   all      6025 58.849+-9.128 60.243+-10.027 61.238+-11.186 62.344+-13.002 62.883+-18.880 40.561+-21.595 24.241+-6.984  0.990+-0.285
TS        0  6025.000    69.062    71.197    72.929    75.216    79.947    18.828    16.695     0.725
TS        1  6025.000    60.581    62.523    64.581    67.184    72.048    32.951    19.764     0.794
TS        2  6025.000    46.905    46.970    46.037    44.372    36.515    70.045    32.900     1.334
TS      all      6025 58.849+-9.128 60.230+-10.022 61.183+-11.239 62.257+-13.065 62.837+-18.890 40.608+-21.599 23.120+-7.042  0.951+-0.273
HTS       0  6025.000    69.062    71.182    72.934    75.211    79.887    18.832    16.695     0.725
HTS       1  6025.000    60.581    62.526    64.568    67.160    72.028    32.951    19.796     0.795
HTS       2  6025.000    46.905    46.970    46.112    44.353    36.495    70.043    32.900     1.334
HTS     all      6025 58.849+-9.128 60.226+-10.017 61.205+-11.205 62.241+-13.069 62.803+-18.878 40.609+-21.596 23.130+-7.037  0.951+-0.273
RBSo      0  6025.000    69.062    71.182    72.917    75.164    79.781    18.834    16.706     0.728
RBSo      1  6025.000    60.581    62.500    64.577    67.198    71.988    32.960    19.801     0.795
RBSo      2  6025.000    46.905    46.967    45.929    44.315    36.515    70.036    32.908     1.338
RBSo    all      6025 58.849+-9.128 60.216+-10.017 61.141+-11.282 62.225+-13.076 62.761+-18.830 40.610+-21.592 23.138+-7.035  0.954+-0.274
ISTS      0  6025.000    69.062    71.156    72.822    75.026    79.515    18.865    16.815     0.727
ISTS      1  6025.000    60.581    62.493    64.506    67.112    71.815    33.312    19.962     0.797
ISTS      2  6025.000    46.905    46.970    45.905    44.182    36.548    70.170    32.906     1.330
ISTS    all      6025 58.849+-9.128 60.207+-10.005 61.077+-11.254 62.107+-13.080 62.626+-18.707 40.783+-21.602 23.228+-6.986  0.951+-0.270

=== pc_out | test_jitter0.04 | subset=graspable | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 93887.000    90.781    94.090    95.684    96.508    97.331     2.793     3.830     0.280
UNCAL     1 93887.000    90.419    93.831    95.487    96.330    97.461     2.975     2.452     0.265
UNCAL     2 93887.000    80.330    83.467    86.168    88.638    92.174     9.657    10.106     0.535
UNCAL   all     93887 87.177+-4.844 90.463+-4.948 92.446+-4.440 93.825+-3.669 95.655+-2.462  5.142+-3.194  5.463+-3.332  0.360+-0.124
TS        0 93887.000    90.781    94.093    95.682    96.506    97.331     2.794     3.470     0.273
TS        1 93887.000    90.419    93.822    95.482    96.331    97.461     2.976     1.484     0.258
TS        2 93887.000    80.330    83.460    86.145    88.612    92.172     9.659     9.497     0.517
TS      all     93887 87.177+-4.844 90.458+-4.950 92.436+-4.449 93.816+-3.680 95.654+-2.463  5.143+-3.194  4.817+-3.417  0.350+-0.119
HTS       0 93887.000    90.781    94.095    95.682    96.506    97.331     2.794     3.470     0.273
HTS       1 93887.000    90.419    93.819    95.481    96.331    97.461     2.976     1.497     0.258
HTS       2 93887.000    80.330    83.460    86.152    88.620    92.171     9.658     9.497     0.517
HTS     all     93887 87.177+-4.844 90.458+-4.950 92.438+-4.446 93.819+-3.677 95.654+-2.464  5.142+-3.194  4.821+-3.413  0.350+-0.119
RBSo      0 93887.000    90.781    94.092    95.684    96.506    97.331     2.793     3.484     0.274
RBSo      1 93887.000    90.419    93.822    95.477    96.328    97.461     2.978     1.488     0.259
RBSo      2 93887.000    80.330    83.448    86.156    88.647    92.172     9.660     9.495     0.519
RBSo    all     93887 87.177+-4.844 90.454+-4.955 92.439+-4.444 93.827+-3.663 95.655+-2.463  5.143+-3.194  4.822+-3.412  0.350+-0.119
ISTS      0 93887.000    90.781    94.118    95.732    96.564    97.414     2.741     3.511     0.272
ISTS      1 93887.000    90.419    93.833    95.540    96.380    97.521     2.916     1.535     0.257
ISTS      2 93887.000    80.330    83.451    86.158    88.646    92.281     9.588     9.407     0.514
ISTS    all     93887 87.177+-4.844 90.467+-4.963 92.477+-4.469 93.864+-3.691 95.739+-2.447  5.082+-3.188  4.817+-3.359  0.348+-0.118

=== pc_out | test_jitter0.04 | subset=all | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 5827837.000    79.869    83.491    86.823    89.851    94.417     7.166     7.088     0.575
UNCAL     1 5827837.000    80.494    84.088    87.333    90.213    94.488     6.973     5.249     0.538
UNCAL     2 5827837.000    81.376    84.915    88.082    90.863    95.027     6.486     5.333     0.518
UNCAL   all   5827837 80.580+-0.618 84.164+-0.584 87.413+-0.517 90.309+-0.419 94.644+-0.272  6.875+-0.286  5.890+-0.848  0.544+-0.024
TS        0 5827837.000    79.869    83.500    86.840    89.856    94.436     7.156     6.364     0.563
TS        1 5827837.000    80.494    84.094    87.347    90.223    94.506     6.958     3.615     0.522
TS        2 5827837.000    81.376    84.921    88.090    90.864    95.038     6.479     4.453     0.508
TS      all   5827837 80.580+-0.618 84.172+-0.583 87.426+-0.513 90.314+-0.416 94.660+-0.269  6.864+-0.284  4.811+-1.228  0.531+-0.024
HTS       0 5827837.000    79.869    83.500    86.840    89.856    94.436     7.156     6.365     0.563
HTS       1 5827837.000    80.494    84.094    87.347    90.224    94.506     6.958     3.635     0.522
HTS       2 5827837.000    81.376    84.921    88.090    90.864    95.038     6.479     4.453     0.508
HTS     all   5827837 80.580+-0.618 84.172+-0.583 87.426+-0.514 90.315+-0.416 94.660+-0.269  6.864+-0.284  4.817+-1.222  0.531+-0.024
RBSo      0 5827837.000    79.869    83.547    86.891    89.893    94.438     7.140     6.280     0.562
RBSo      1 5827837.000    80.494    84.133    87.368    90.222    94.501     6.953     3.614     0.522
RBSo      2 5827837.000    81.376    84.964    88.127    90.881    95.039     6.468     4.418     0.508
RBSo    all   5827837 80.580+-0.618 84.215+-0.582 87.462+-0.509 90.332+-0.412 94.660+-0.269  6.854+-0.283  4.771+-1.188  0.531+-0.023
ISTS      0 5827837.000    79.869    83.551    86.943    89.982    94.517     7.099     6.403     0.562
ISTS      1 5827837.000    80.494    84.113    87.382    90.268    94.535     6.939     3.650     0.522
ISTS      2 5827837.000    81.376    84.963    88.177    90.991    95.146     6.413     4.247     0.505
ISTS    all   5827837 80.580+-0.618 84.209+-0.582 87.501+-0.515 90.414+-0.431 94.733+-0.297  6.817+-0.295  4.767+-1.320  0.530+-0.025

=== pc_out | test_jitter0.04 | subset=Mug handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  4147.000    66.120    67.158    68.113    68.068    66.345    36.110    20.155     1.057
UNCAL     1  4147.000    72.124    74.016    76.040    77.575    80.521    21.159    15.712     0.787
UNCAL     2  4147.000    69.134    70.399    72.031    73.235    73.770    30.461    17.545     0.918
UNCAL   all      4147 69.126+-2.451 70.524+-2.801 72.061+-3.236 72.959+-3.886 73.545+-5.789 29.244+-6.164 17.804+-1.823  0.921+-0.110
TS        0  4147.000    66.120    67.142    68.107    68.047    66.393    36.111    19.478     1.021
TS        1  4147.000    72.124    73.999    76.028    77.575    80.501    21.161    14.361     0.740
TS        2  4147.000    69.134    70.415    72.043    73.228    73.809    30.461    16.757     0.885
TS      all      4147 69.126+-2.451 70.519+-2.801 72.059+-3.234 72.950+-3.895 73.568+-5.762 29.244+-6.164 16.865+-2.123  0.882+-0.116
HTS       0  4147.000    66.120    67.136    68.107    68.095    66.413    36.108    19.478     1.021
HTS       1  4147.000    72.124    73.978    76.028    77.568    80.463    21.160    14.382     0.740
HTS       2  4147.000    69.134    70.404    72.049    73.228    73.790    30.460    16.757     0.885
HTS     all      4147 69.126+-2.451 70.506+-2.794 72.061+-3.234 72.964+-3.872 73.555+-5.739 29.243+-6.163 16.872+-2.115  0.882+-0.116
RBSo      0  4147.000    66.120    67.077    68.137    67.985    66.355    36.187    19.362     1.028
RBSo      1  4147.000    72.124    73.903    75.967    77.520    80.511    21.169    14.384     0.740
RBSo      2  4147.000    69.134    70.362    71.983    73.076    73.722    30.500    16.690     0.888
RBSo    all      4147 69.126+-2.451 70.447+-2.787 72.029+-3.198 72.860+-3.897 73.529+-5.781 29.285+-6.191 16.812+-2.064  0.885+-0.118
ISTS      0  4147.000    66.120    67.099    68.156    68.123    66.172    37.094    19.288     1.013
ISTS      1  4147.000    72.124    73.935    75.943    77.382    80.193    21.616    14.217     0.735
ISTS      2  4147.000    69.134    70.415    71.971    72.931    73.433    31.315    16.361     0.877
ISTS    all      4147 69.126+-2.451 70.483+-2.791 72.023+-3.180 72.812+-3.784 73.266+-5.734 30.008+-6.423 16.622+-2.167  0.875+-0.116

=== pc_out | test_jitter0.04 | subset=Knife handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 80725.000    96.782    98.944    99.272    99.404    99.609     0.492     0.545     0.098
UNCAL     1 80725.000    96.281    98.811    99.240    99.428    99.680     0.512     2.002     0.111
UNCAL     2 80725.000    87.627    91.307    94.096    96.301    98.801     2.832     3.694     0.286
UNCAL   all     80725 93.563+-4.202 96.354+-3.569 97.536+-2.433 98.378+-1.468 99.363+-0.399  1.279+-1.098  2.080+-1.286  0.165+-0.086
TS        0 80725.000    96.782    98.942    99.272    99.403    99.611     0.492     0.847     0.098
TS        1 80725.000    96.281    98.810    99.239    99.428    99.680     0.512     2.933     0.117
TS        2 80725.000    87.627    91.311    94.106    96.310    98.800     2.832     3.107     0.282
TS      all     80725 93.563+-4.202 96.354+-3.566 97.539+-2.427 98.380+-1.464 99.364+-0.399  1.279+-1.098  2.296+-1.059  0.166+-0.083
HTS       0 80725.000    96.782    98.942    99.272    99.404    99.609     0.492     0.847     0.098
HTS       1 80725.000    96.281    98.809    99.238    99.428    99.680     0.512     2.923     0.116
HTS       2 80725.000    87.627    91.315    94.102    96.304    98.800     2.831     3.107     0.282
HTS     all     80725 93.563+-4.202 96.355+-3.565 97.538+-2.429 98.379+-1.467 99.363+-0.399  1.278+-1.098  2.292+-1.057  0.166+-0.083
RBSo      0 80725.000    96.782    98.946    99.272    99.404    99.609     0.491     0.815     0.098
RBSo      1 80725.000    96.281    98.805    99.235    99.427    99.680     0.513     2.925     0.116
RBSo      2 80725.000    87.627    91.311    94.107    96.309    98.798     2.830     3.113     0.282
RBSo    all     80725 93.563+-4.202 96.354+-3.566 97.538+-2.426 98.380+-1.464 99.362+-0.400  1.278+-1.098  2.284+-1.072  0.166+-0.083
ISTS      0 80725.000    96.782    98.962    99.285    99.423    99.631     0.480     0.823     0.098
ISTS      1 80725.000    96.281    98.829    99.252    99.455    99.686     0.502     2.887     0.116
ISTS      2 80725.000    87.627    91.313    94.138    96.319    98.842     2.816     3.047     0.281
ISTS    all     80725 93.563+-4.202 96.368+-3.575 97.559+-2.419 98.399+-1.471 99.386+-0.386  1.266+-1.096  2.252+-1.058  0.165+-0.083

=== pc_out | test_jitter0.04 | subset=Bag handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  2990.000    26.054    23.560    20.401    17.296     7.492    90.251    62.350     2.919
UNCAL     1  2990.000    34.515    32.144    30.059    27.568    18.194    81.634    53.914     2.270
UNCAL     2  2990.000    23.478    20.364    17.182    14.525     8.027    90.940    66.145     2.988
UNCAL   all      2990 28.016+-4.715 25.356+-4.974 22.547+-5.471 19.796+-5.611 11.237+-4.924 87.609+-4.234 60.803+-5.112  2.725+-0.323
TS        0  2990.000    26.054    23.560    20.410    17.238     7.492    90.253    61.787     2.786
TS        1  2990.000    34.515    32.122    30.033    27.568    18.207    81.639    52.576     2.074
TS        2  2990.000    23.478    20.334    17.182    14.525     8.027    90.939    65.488     2.830
TS      all      2990 28.016+-4.715 25.339+-4.974 22.542+-5.459 19.777+-5.619 11.242+-4.930 87.610+-4.232 59.951+-5.439  2.563+-0.352
HTS       0  2990.000    26.054    23.560    20.443    17.267     7.518    90.253    61.787     2.786
HTS       1  2990.000    34.515    32.114    30.033    27.568    18.207    81.641    52.597     2.074
HTS       2  2990.000    23.478    20.342    17.149    14.525     8.027    90.938    65.488     2.830
HTS     all      2990 28.016+-4.715 25.339+-4.968 22.542+-5.466 19.787+-5.615 11.251+-4.924 87.611+-4.231 59.957+-5.430  2.563+-0.352
RBSo      0  2990.000    26.054    23.441    20.134    17.038     7.425    90.364    61.715     2.812
RBSo      1  2990.000    34.515    32.003    29.841    27.559    18.368    81.677    52.567     2.076
RBSo      2  2990.000    23.478    20.097    16.915    14.381     8.054    91.024    65.567     2.843
RBSo    all      2990 28.016+-4.715 25.180+-5.014 22.297+-5.496 19.659+-5.690 11.282+-5.018 87.688+-4.259 59.950+-5.462  2.577+-0.361
ISTS      0  2990.000    26.054    23.486    19.916    16.751     6.876    90.552    61.796     2.775
ISTS      1  2990.000    34.515    32.033    29.849    27.396    17.940    82.132    52.525     2.055
ISTS      2  2990.000    23.478    20.230    16.839    14.104     7.786    91.195    65.327     2.806
ISTS    all      2990 28.016+-4.715 25.250+-4.978 22.202+-5.557 19.417+-5.752 10.867+-5.029 87.960+-4.144 59.883+-5.418  2.546+-0.359

=== pc_out | test_jitter0.04 | subset=Cap peak | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  6025.000    59.485    61.221    62.635    63.679    66.910    34.770    21.056     0.873
UNCAL     1  6025.000    52.216    53.292    53.423    54.765    55.095    49.572    25.265     0.977
UNCAL     2  6025.000    18.473    15.932    12.241     7.634     1.792    94.859    63.767     2.388
UNCAL   all      6025 43.391+-17.868 43.481+-19.747 42.766+-21.910 42.026+-24.590 41.266+-28.326 59.733+-25.562 36.696+-19.219  1.413+-0.691
TS        0  6025.000    59.485    61.206    62.668    63.727    66.711    34.820    20.249     0.851
TS        1  6025.000    52.216    53.262    53.432    54.552    54.889    49.662    23.559     0.928
TS        2  6025.000    18.473    15.965    12.149     7.658     1.739    94.865    63.007     2.271
TS      all      6025 43.391+-17.868 43.478+-19.723 42.750+-21.964 41.979+-24.556 41.113+-28.257 59.782+-25.537 35.605+-19.428  1.350+-0.653
HTS       0  6025.000    59.485    61.195    62.664    63.727    66.784    34.819    20.249     0.851
HTS       1  6025.000    52.216    53.225    53.432    54.585    54.929    49.662    23.591     0.929
HTS       2  6025.000    18.473    15.936    12.183     7.648     1.739    94.867    63.007     2.271
HTS     all      6025 43.391+-17.868 43.452+-19.727 42.759+-21.947 41.987+-24.566 41.151+-28.285 59.782+-25.538 35.616+-19.421  1.350+-0.653
RBSo      0  6025.000    59.485    61.199    62.714    63.760    66.771    34.814    20.215     0.853
RBSo      1  6025.000    52.216    53.280    53.415    54.609    55.008    49.689    23.610     0.929
RBSo      2  6025.000    18.473    15.895    12.058     7.553     1.706    94.901    62.992     2.280
RBSo    all      6025 43.391+-17.868 43.458+-19.756 42.729+-22.017 41.974+-24.624 41.162+-28.310 59.801+-25.551 35.606+-19.418  1.354+-0.657
ISTS      0  6025.000    59.485    61.077    62.664    63.670    66.445    35.044    20.366     0.851
ISTS      1  6025.000    52.216    53.218    53.357    54.457    54.789    50.139    23.728     0.929
ISTS      2  6025.000    18.473    15.906    11.938     7.293     1.394    95.020    62.795     2.249
ISTS    all      6025 43.391+-17.868 43.400+-19.704 42.653+-22.049 41.807+-24.694 40.876+-28.321 60.068+-25.473 35.630+-19.268  1.343+-0.643

=== pc_out | test_dropout0.5 | subset=graspable | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 46709.000    93.590    96.494    98.127    99.107    99.675     1.032     2.057     0.176
UNCAL     1 46709.000    93.849    97.203    98.560    99.205    99.670     0.880     2.112     0.161
UNCAL     2 46709.000    93.400    96.223    97.688    98.667    99.533     1.199     2.209     0.188
UNCAL   all     46709 93.613+-0.184 96.640+-0.413 98.125+-0.356 98.993+-0.234 99.626+-0.066  1.037+-0.130  2.126+-0.063  0.175+-0.011
TS        0 46709.000    93.590    96.497    98.129    99.104    99.675     1.032     1.760     0.174
TS        1 46709.000    93.849    97.210    98.562    99.205    99.670     0.880     1.468     0.157
TS        2 46709.000    93.400    96.212    97.688    98.667    99.533     1.200     1.877     0.185
TS      all     46709 93.613+-0.184 96.639+-0.420 98.126+-0.357 98.992+-0.234 99.626+-0.066  1.037+-0.130  1.702+-0.245  0.172+-0.011
HTS       0 46709.000    93.590    96.500    98.127    99.108    99.675     1.032     1.760     0.174
HTS       1 46709.000    93.849    97.212    98.560    99.205    99.670     0.880     1.474     0.157
HTS       2 46709.000    93.400    96.213    97.688    98.667    99.533     1.200     1.877     0.185
HTS     all     46709 93.613+-0.184 96.642+-0.420 98.125+-0.356 98.993+-0.234 99.626+-0.066  1.037+-0.130  1.703+-0.243  0.172+-0.011
RBSo      0 46709.000    93.590    96.471    98.126    99.111    99.675     1.033     1.835     0.174
RBSo      1 46709.000    93.849    97.210    98.562    99.205    99.670     0.881     1.471     0.157
RBSo      2 46709.000    93.400    96.210    97.689    98.665    99.533     1.200     1.921     0.185
RBSo    all     46709 93.613+-0.184 96.630+-0.424 98.126+-0.356 98.993+-0.236 99.626+-0.066  1.038+-0.130  1.742+-0.272  0.172+-0.012
ISTS      0 46709.000    93.590    96.461    98.149    99.142    99.683     1.025     1.791     0.174
ISTS      1 46709.000    93.849    97.239    98.584    99.215    99.691     0.867     1.534     0.157
ISTS      2 46709.000    93.400    96.213    97.709    98.682    99.564     1.189     1.871     0.185
ISTS    all     46709 93.613+-0.184 96.638+-0.438 98.147+-0.358 99.013+-0.237 99.646+-0.062  1.027+-0.132  1.732+-0.243  0.172+-0.011

=== pc_out | test_dropout0.5 | subset=all | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 2913915.000    93.510    97.054    98.655    99.327    99.809     0.856     0.661     0.177
UNCAL     1 2913915.000    93.479    97.028    98.660    99.334    99.786     0.865     0.711     0.178
UNCAL     2 2913915.000    93.507    97.078    98.711    99.363    99.801     0.852     0.682     0.177
UNCAL   all   2913915 93.498+-0.014 97.053+-0.021 98.675+-0.025 99.341+-0.016 99.799+-0.010  0.858+-0.005  0.685+-0.020  0.177+-0.001
TS        0 2913915.000    93.510    97.053    98.653    99.327    99.808     0.856     0.264     0.177
TS        1 2913915.000    93.479    97.025    98.658    99.331    99.785     0.866     0.289     0.178
TS        2 2913915.000    93.507    97.080    98.711    99.363    99.800     0.852     0.304     0.176
TS      all   2913915 93.498+-0.014 97.053+-0.023 98.674+-0.026 99.340+-0.016 99.798+-0.009  0.858+-0.006  0.286+-0.142  0.177+-0.001
HTS       0 2913915.000    93.510    97.053    98.653    99.327    99.808     0.856     0.264     0.177
HTS       1 2913915.000    93.479    97.025    98.658    99.331    99.785     0.866     0.289     0.178
HTS       2 2913915.000    93.507    97.080    98.711    99.363    99.800     0.852     0.304     0.176
HTS     all   2913915 93.498+-0.014 97.053+-0.023 98.674+-0.026 99.340+-0.016 99.798+-0.009  0.858+-0.006  0.285+-0.142  0.177+-0.001
RBSo      0 2913915.000    93.510    97.063    98.655    99.328    99.808     0.854     0.236     0.177
RBSo      1 2913915.000    93.479    97.027    98.658    99.331    99.785     0.866     0.292     0.178
RBSo      2 2913915.000    93.507    97.084    98.713    99.363    99.800     0.851     0.276     0.176
RBSo    all   2913915 93.498+-0.014 97.058+-0.024 98.675+-0.027 99.341+-0.016 99.798+-0.010  0.857+-0.006  0.268+-0.129  0.177+-0.001
ISTS      0 2913915.000    93.510    97.070    98.662    99.331    99.809     0.853     0.306     0.177
ISTS      1 2913915.000    93.479    97.035    98.661    99.334    99.783     0.865     0.401     0.178
ISTS      2 2913915.000    93.507    97.096    98.726    99.368    99.801     0.848     0.315     0.176
ISTS    all   2913915 93.498+-0.014 97.067+-0.028 98.683+-0.031 99.344+-0.017 99.797+-0.012  0.855+-0.008  0.340+-0.162  0.177+-0.001

=== pc_out | test_dropout0.5 | subset=Mug handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  2075.000    87.711    91.542    93.916    95.251    96.339     5.043     6.092     0.351
UNCAL     1  2075.000    89.012    92.184    94.398    95.251    95.857     5.386     5.221     0.337
UNCAL     2  2075.000    90.843    93.469    94.578    95.458    97.206     3.940     3.926     0.291
UNCAL   all      2075 89.189+-1.285 92.398+-0.801 94.297+-0.280 95.320+-0.097 96.468+-0.558  4.789+-0.617  5.080+-0.890  0.326+-0.026
TS        0  2075.000    87.711    91.552    93.892    95.251    96.339     5.042     5.688     0.341
TS        1  2075.000    89.012    92.184    94.410    95.251    95.857     5.385     4.297     0.321
TS        2  2075.000    90.843    93.458    94.566    95.458    97.206     3.940     3.440     0.284
TS      all      2075 89.189+-1.285 92.398+-0.793 94.289+-0.290 95.320+-0.097 96.468+-0.558  4.789+-0.617  4.475+-0.956  0.316+-0.024
HTS       0  2075.000    87.711    91.542    93.904    95.265    96.339     5.042     5.688     0.341
HTS       1  2075.000    89.012    92.184    94.398    95.251    95.857     5.386     4.307     0.321
HTS       2  2075.000    90.843    93.469    94.530    95.458    97.206     3.940     3.440     0.284
HTS     all      2075 89.189+-1.285 92.398+-0.801 94.277+-0.272 95.325+-0.096 96.468+-0.558  4.789+-0.617  4.478+-0.955  0.316+-0.024
RBSo      0  2075.000    87.711    91.467    93.855    95.224    96.339     5.079     5.628     0.344
RBSo      1  2075.000    89.012    92.056    94.301    95.237    95.857     5.404     4.327     0.322
RBSo      2  2075.000    90.843    93.308    94.518    95.430    97.206     3.961     3.642     0.286
RBSo    all      2075 89.189+-1.285 92.277+-0.773 94.225+-0.278 95.297+-0.099 96.468+-0.558  4.815+-0.618  4.532+-0.863  0.318+-0.024
ISTS      0  2075.000    87.711    91.552    93.928    95.293    96.397     5.015     5.667     0.341
ISTS      1  2075.000    89.012    92.045    94.217    95.237    95.896     5.401     4.166     0.319
ISTS      2  2075.000    90.843    93.351    94.458    95.471    97.206     3.951     3.271     0.283
ISTS    all      2075 89.189+-1.285 92.316+-0.770 94.201+-0.237 95.334+-0.116 96.500+-0.545  4.789+-0.616  4.368+-1.019  0.314+-0.024

=== pc_out | test_dropout0.5 | subset=Knife handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 40117.000    96.929    98.798    99.467    99.765    99.945     0.338     0.795     0.094
UNCAL     1 40117.000    97.742    99.338    99.704    99.826    99.970     0.213     0.582     0.072
UNCAL     2 40117.000    96.969    98.804    99.430    99.801    99.900     0.347     1.035     0.094
UNCAL   all     40117 97.213+-0.374 98.980+-0.253 99.534+-0.121 99.797+-0.025 99.939+-0.029  0.300+-0.061  0.804+-0.185  0.087+-0.010
TS        0 40117.000    96.929    98.806    99.465    99.765    99.945     0.338     0.883     0.094
TS        1 40117.000    97.742    99.335    99.704    99.826    99.970     0.213     1.064     0.074
TS        2 40117.000    96.969    98.806    99.433    99.801    99.900     0.348     1.089     0.094
TS      all     40117 97.213+-0.374 98.983+-0.249 99.534+-0.121 99.797+-0.025 99.939+-0.029  0.300+-0.061  1.012+-0.155  0.088+-0.010
HTS       0 40117.000    96.929    98.806    99.464    99.765    99.945     0.339     0.883     0.094
HTS       1 40117.000    97.742    99.331    99.704    99.825    99.970     0.213     1.060     0.074
HTS       2 40117.000    96.969    98.805    99.432    99.801    99.900     0.348     1.089     0.094
HTS     all     40117 97.213+-0.374 98.981+-0.248 99.533+-0.121 99.797+-0.025 99.939+-0.029  0.300+-0.061  1.011+-0.154  0.088+-0.010
RBSo      0 40117.000    96.929    98.806    99.466    99.765    99.945     0.337     0.873     0.094
RBSo      1 40117.000    97.742    99.337    99.704    99.826    99.970     0.213     1.060     0.074
RBSo      2 40117.000    96.969    98.811    99.429    99.801    99.900     0.347     1.098     0.094
RBSo    all     40117 97.213+-0.374 98.985+-0.249 99.533+-0.122 99.797+-0.025 99.939+-0.029  0.299+-0.061  1.011+-0.155  0.088+-0.009
ISTS      0 40117.000    96.929    98.811    99.465    99.762    99.946     0.335     0.844     0.094
ISTS      1 40117.000    97.742    99.345    99.700    99.824    99.960     0.214     0.997     0.074
ISTS      2 40117.000    96.969    98.819    99.434    99.796    99.899     0.346     1.076     0.094
ISTS    all     40117 97.213+-0.374 98.992+-0.250 99.533+-0.119 99.794+-0.026 99.935+-0.026  0.298+-0.060  0.972+-0.179  0.087+-0.009

=== pc_out | test_dropout0.5 | subset=Bag handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  1474.000    62.280    62.170    60.339    59.690    56.309    46.044    26.975     1.185
UNCAL     1  1474.000    54.274    54.408    55.000    55.814    56.445    51.589    33.040     1.326
UNCAL     2  1474.000    59.769    59.608    58.898    57.074    50.611    57.758    28.075     1.421
UNCAL   all      1474 58.774+-3.343 58.729+-3.229 58.079+-2.255 57.526+-1.614 54.455+-2.719 51.797+-4.784 29.363+-2.638  1.311+-0.097
TS        0  1474.000    62.280    62.170    60.424    59.671    56.309    46.027    26.547     1.142
TS        1  1474.000    54.274    54.408    55.000    55.814    56.309    51.558    31.513     1.227
TS        2  1474.000    59.769    59.638    58.949    57.132    50.611    57.753    27.305     1.357
TS      all      1474 58.774+-3.343 58.739+-3.232 58.124+-2.291 57.539+-1.602 54.410+-2.686 51.779+-4.790 28.455+-2.221  1.242+-0.092
HTS       0  1474.000    62.280    62.170    60.475    59.729    56.309    46.030    26.548     1.142
HTS       1  1474.000    54.274    54.424    55.000    55.814    56.418    51.569    31.536     1.228
HTS       2  1474.000    59.769    59.623    58.949    57.171    50.611    57.749    27.305     1.357
HTS     all      1474 58.774+-3.343 58.739+-3.224 58.141+-2.309 57.571+-1.625 54.446+-2.714 51.782+-4.787 28.463+-2.232  1.242+-0.092
RBSo      0  1474.000    62.280    62.110    60.339    59.593    56.309    46.096    26.737     1.151
RBSo      1  1474.000    54.274    54.288    54.881    55.853    56.526    51.575    31.505     1.228
RBSo      2  1474.000    59.769    59.608    59.000    57.190    50.611    57.777    27.559     1.363
RBSo    all      1474 58.774+-3.343 58.669+-3.263 58.073+-2.325 57.545+-1.549 54.482+-2.740 51.816+-4.772 28.601+-2.111  1.248+-0.092
ISTS      0  1474.000    62.280    62.155    60.288    59.632    55.631    46.391    26.561     1.146
ISTS      1  1474.000    54.274    54.408    55.136    55.717    56.065    51.863    31.499     1.222
ISTS      2  1474.000    59.769    59.608    59.085    57.248    50.611    58.003    27.217     1.359
ISTS    all      1474 58.774+-3.343 58.724+-3.224 58.169+-2.203 57.532+-1.622 54.102+-2.513 52.085+-4.751 28.426+-2.227  1.242+-0.092

=== pc_out | test_dropout0.5 | subset=Cap peak | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  3043.000    68.748    71.559    76.016    82.262    93.758    10.645    19.979     0.656
UNCAL     1  3043.000    65.002    67.579    72.238    77.898    87.976    15.280    19.371     0.650
UNCAL     2  3043.000    64.377    67.068    71.376    75.364    86.268    17.386    23.050     0.768
UNCAL   all      3043 66.042+-1.930 68.736+-2.007 73.210+-2.015 78.508+-2.849 89.334+-3.205 14.437+-2.816 20.800+-1.610  0.691+-0.054
TS        0  3043.000    68.748    71.603    76.025    82.215    93.666    10.647    19.380     0.637
TS        1  3043.000    65.002    67.558    72.189    77.888    87.976    15.295    17.941     0.621
TS        2  3043.000    64.377    67.046    71.294    75.429    86.255    17.400    22.247     0.742
TS      all      3043 66.042+-1.930 68.736+-2.039 73.169+-2.052 78.511+-2.806 89.299+-3.168 14.448+-2.821 19.856+-1.829  0.667+-0.054
HTS       0  3043.000    68.748    71.574    76.000    82.262    93.719    10.648    19.380     0.637
HTS       1  3043.000    65.002    67.572    72.214    77.879    87.950    15.296    17.962     0.622
HTS       2  3043.000    64.377    67.068    71.310    75.411    86.255    17.401    22.247     0.742
HTS     all      3043 66.042+-1.930 68.738+-2.016 73.175+-2.032 78.517+-2.834 89.308+-3.195 14.448+-2.821 19.863+-1.822  0.667+-0.054
RBSo      0  3043.000    68.748    71.508    75.951    82.008    93.679    10.694    19.373     0.640
RBSo      1  3043.000    65.002    67.579    72.156    77.851    87.989    15.301    17.971     0.622
RBSo      2  3043.000    64.377    67.112    71.162    75.270    86.242    17.426    22.251     0.744
RBSo    all      3043 66.042+-1.930 68.733+-1.971 73.090+-2.066 78.376+-2.779 89.304+-3.176 14.474+-2.810 19.865+-1.818  0.669+-0.055
ISTS      0  3043.000    68.748    71.581    75.959    81.811    93.574    10.748    19.495     0.642
ISTS      1  3043.000    65.002    67.565    72.115    77.691    87.858    15.365    18.156     0.627
ISTS      2  3043.000    64.377    67.083    71.261    75.251    86.163    17.208    22.274     0.741
ISTS    all      3043 66.042+-1.930 68.743+-2.017 73.112+-2.045 78.251+-2.721 89.198+-3.181 14.440+-2.730 19.975+-1.788  0.670+-0.053

=== pc_out | test_dropout0.75 | subset=graspable | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 23395.000    93.319    96.372    98.151    98.938    99.598     1.091     2.430     0.183
UNCAL     1 23395.000    93.482    96.780    98.322    99.060    99.496     1.093     2.488     0.179
UNCAL     2 23395.000    92.879    95.754    97.847    98.669    99.256     1.386     2.787     0.202
UNCAL   all     23395 93.226+-0.255 96.302+-0.422 98.107+-0.197 98.889+-0.163 99.450+-0.143  1.190+-0.139  2.568+-0.156  0.188+-0.010
TS        0 23395.000    93.319    96.374    98.152    98.938    99.598     1.091     2.128     0.180
TS        1 23395.000    93.482    96.780    98.318    99.060    99.496     1.093     1.837     0.173
TS        2 23395.000    92.879    95.765    97.847    98.664    99.256     1.387     2.484     0.197
TS      all     23395 93.226+-0.255 96.306+-0.417 98.106+-0.195 98.887+-0.166 99.450+-0.143  1.190+-0.139  2.150+-0.315  0.183+-0.010
HTS       0 23395.000    93.319    96.369    98.157    98.933    99.598     1.091     2.128     0.180
HTS       1 23395.000    93.482    96.780    98.314    99.060    99.496     1.093     1.842     0.173
HTS       2 23395.000    92.879    95.768    97.847    98.664    99.256     1.387     2.484     0.197
HTS     all     23395 93.226+-0.255 96.306+-0.415 98.106+-0.194 98.885+-0.165 99.450+-0.143  1.190+-0.139  2.152+-0.313  0.183+-0.010
RBSo      0 23395.000    93.319    96.336    98.149    98.908    99.598     1.094     2.185     0.180
RBSo      1 23395.000    93.482    96.776    98.318    99.055    99.496     1.094     1.836     0.173
RBSo      2 23395.000    92.879    95.752    97.852    98.669    99.253     1.389     2.510     0.198
RBSo    all     23395 93.226+-0.255 96.288+-0.420 98.106+-0.193 98.877+-0.159 99.449+-0.145  1.192+-0.139  2.177+-0.330  0.184+-0.011
ISTS      0 23395.000    93.319    96.338    98.164    98.969    99.620     1.084     2.147     0.180
ISTS      1 23395.000    93.482    96.798    98.322    99.066    99.525     1.078     1.841     0.172
ISTS      2 23395.000    92.879    95.744    97.841    98.675    99.256     1.380     2.453     0.197
ISTS    all     23395 93.226+-0.255 96.293+-0.433 98.109+-0.201 98.903+-0.167 99.467+-0.156  1.181+-0.142  2.147+-0.312  0.183+-0.010

=== pc_out | test_dropout0.75 | subset=all | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 1456958.000    92.010    95.721    97.789    98.804    99.587     1.283     0.849     0.220
UNCAL     1 1456958.000    91.592    95.330    97.469    98.598    99.535     1.451     1.110     0.229
UNCAL     2 1456958.000    91.809    95.590    97.748    98.833    99.591     1.305     1.014     0.222
UNCAL   all   1456958 91.804+-0.170 95.547+-0.162 97.669+-0.142 98.745+-0.105 99.571+-0.025  1.347+-0.074  0.991+-0.108  0.223+-0.004
TS        0 1456958.000    92.010    95.723    97.789    98.803    99.585     1.284     0.373     0.219
TS        1 1456958.000    91.592    95.327    97.469    98.593    99.530     1.453     0.313     0.227
TS        2 1456958.000    91.809    95.590    97.748    98.831    99.589     1.306     0.505     0.221
TS      all   1456958 91.804+-0.170 95.547+-0.165 97.669+-0.142 98.742+-0.106 99.568+-0.027  1.348+-0.075  0.397+-0.209  0.222+-0.004
HTS       0 1456958.000    92.010    95.723    97.789    98.803    99.585     1.284     0.373     0.219
HTS       1 1456958.000    91.592    95.327    97.469    98.593    99.530     1.454     0.321     0.227
HTS       2 1456958.000    91.809    95.590    97.748    98.831    99.589     1.306     0.505     0.221
HTS     all   1456958 91.804+-0.170 95.547+-0.165 97.669+-0.142 98.742+-0.106 99.568+-0.027  1.348+-0.075  0.400+-0.205  0.222+-0.004
RBSo      0 1456958.000    92.010    95.729    97.789    98.804    99.585     1.283     0.334     0.219
RBSo      1 1456958.000    91.592    95.332    97.465    98.592    99.530     1.453     0.311     0.227
RBSo      2 1456958.000    91.809    95.595    97.749    98.829    99.590     1.305     0.461     0.221
RBSo    all   1456958 91.804+-0.170 95.552+-0.165 97.668+-0.144 98.742+-0.107 99.568+-0.027  1.347+-0.075  0.369+-0.186  0.222+-0.004
ISTS      0 1456958.000    92.010    95.736    97.801    98.809    99.584     1.282     0.404     0.219
ISTS      1 1456958.000    91.592    95.336    97.473    98.589    99.528     1.455     0.458     0.227
ISTS      2 1456958.000    91.809    95.605    97.770    98.837    99.592     1.300     0.447     0.220
ISTS    all   1456958 91.804+-0.170 95.559+-0.167 97.681+-0.148 98.745+-0.111 99.568+-0.029  1.345+-0.078  0.436+-0.233  0.222+-0.004

=== pc_out | test_dropout0.75 | subset=Mug handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  1023.000    82.991    86.211    89.133    91.771    95.117     6.506     9.300     0.455
UNCAL     1  1023.000    88.074    91.205    93.284    96.234    98.047     3.633     5.975     0.332
UNCAL     2  1023.000    93.646    96.417    98.046    98.884    99.414     1.166     1.675     0.177
UNCAL   all      1023 88.237+-4.351 91.278+-4.167 93.488+-3.642 95.630+-2.935 97.526+-1.792  3.768+-2.182  5.650+-3.121  0.321+-0.114
TS        0  1023.000    82.991    86.276    89.133    91.883    95.117     6.506     8.803     0.443
TS        1  1023.000    88.074    91.184    93.236    96.206    98.047     3.633     5.072     0.316
TS        2  1023.000    93.646    96.439    98.046    98.884    99.414     1.166     1.266     0.175
TS      all      1023 88.237+-4.351 91.299+-4.150 93.472+-3.643 95.658+-2.885 97.526+-1.792  3.768+-2.182  5.047+-3.086  0.311+-0.109
HTS       0  1023.000    82.991    86.167    89.109    91.827    95.078     6.506     8.803     0.443
HTS       1  1023.000    88.074    91.205    93.260    96.234    98.047     3.632     5.082     0.316
HTS       2  1023.000    93.646    96.460    98.046    98.884    99.414     1.166     1.266     0.175
HTS     all      1023 88.237+-4.351 91.278+-4.203 93.472+-3.652 95.649+-2.911 97.513+-1.811  3.768+-2.182  5.050+-3.086  0.311+-0.109
RBSo      0  1023.000    82.991    85.993    88.645    91.548    94.766     6.693     8.516     0.449
RBSo      1  1023.000    88.074    90.988    93.016    96.179    98.086     3.691     4.976     0.318
RBSo      2  1023.000    93.646    96.330    97.998    98.745    99.375     1.199     1.431     0.177
RBSo    all      1023 88.237+-4.351 91.104+-4.221 93.219+-3.821 95.490+-2.980 97.409+-1.943  3.861+-2.246  4.974+-2.905  0.315+-0.111
ISTS      0  1023.000    82.991    86.059    88.669    91.409    94.805     6.593     8.688     0.444
ISTS      1  1023.000    88.074    91.053    93.040    96.039    97.969     3.726     4.958     0.316
ISTS      2  1023.000    93.646    96.417    97.851    98.661    99.414     1.187     1.369     0.176
ISTS    all      1023 88.237+-4.351 91.176+-4.232 93.187+-3.756 95.370+-3.008 97.396+-1.929  3.835+-2.210  5.005+-3.007  0.312+-0.109

=== pc_out | test_dropout0.75 | subset=Knife handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 20104.000    96.966    98.801    99.515    99.723    99.851     0.367     0.728     0.094
UNCAL     1 20104.000    97.364    99.204    99.608    99.773    99.901     0.282     0.498     0.083
UNCAL     2 20104.000    96.732    98.834    99.714    99.829    99.861     0.385     0.786     0.095
UNCAL   all     20104 97.020+-0.261 98.946+-0.183 99.612+-0.081 99.775+-0.044 99.871+-0.021  0.345+-0.045  0.671+-0.124  0.091+-0.005
TS        0 20104.000    96.966    98.803    99.515    99.723    99.851     0.367     0.699     0.094
TS        1 20104.000    97.364    99.204    99.605    99.773    99.901     0.282     0.720     0.084
TS        2 20104.000    96.732    98.826    99.713    99.829    99.861     0.385     1.028     0.095
TS      all     20104 97.020+-0.261 98.944+-0.184 99.611+-0.081 99.775+-0.044 99.871+-0.021  0.345+-0.045  0.816+-0.180  0.091+-0.005
HTS       0 20104.000    96.966    98.802    99.515    99.723    99.851     0.367     0.699     0.094
HTS       1 20104.000    97.364    99.204    99.605    99.773    99.901     0.282     0.721     0.084
HTS       2 20104.000    96.732    98.828    99.713    99.829    99.861     0.385     1.028     0.095
HTS     all     20104 97.020+-0.261 98.945+-0.184 99.611+-0.081 99.775+-0.044 99.871+-0.021  0.345+-0.045  0.816+-0.180  0.091+-0.005
RBSo      0 20104.000    96.966    98.817    99.515    99.723    99.851     0.366     0.714     0.094
RBSo      1 20104.000    97.364    99.196    99.608    99.771    99.901     0.282     0.715     0.084
RBSo      2 20104.000    96.732    98.836    99.712    99.829    99.861     0.385     1.015     0.095
RBSo    all     20104 97.020+-0.261 98.950+-0.175 99.612+-0.080 99.775+-0.044 99.871+-0.021  0.344+-0.045  0.815+-0.178  0.091+-0.005
ISTS      0 20104.000    96.966    98.796    99.518    99.734    99.851     0.363     0.691     0.094
ISTS      1 20104.000    97.364    99.207    99.591    99.767    99.904     0.284     0.734     0.084
ISTS      2 20104.000    96.732    98.839    99.712    99.831    99.861     0.385     1.025     0.095
ISTS    all     20104 97.020+-0.261 98.948+-0.185 99.607+-0.080 99.777+-0.041 99.872+-0.024  0.344+-0.044  0.816+-0.183  0.091+-0.005

=== pc_out | test_dropout0.75 | subset=Bag handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0   736.000    63.995    64.103    64.516    65.310    67.120    42.800    26.551     1.089
UNCAL     1   736.000    55.842    55.807    57.216    60.465    58.967    53.973    31.822     1.364
UNCAL     2   736.000    53.804    53.544    52.801    52.132    53.261    58.440    32.160     1.521
UNCAL   all       736 57.880+-4.403 57.818+-4.539 58.178+-4.831 59.302+-5.442 59.783+-5.687 51.738+-6.578 30.178+-2.568  1.325+-0.179
TS        0   736.000    63.995    64.072    64.652    65.233    67.065    42.766    25.861     1.049
TS        1   736.000    55.842    55.807    57.250    60.465    58.913    53.950    30.347     1.261
TS        2   736.000    53.804    53.544    52.733    52.209    53.370    58.436    31.342     1.452
TS      all       736 57.880+-4.403 57.808+-4.525 58.212+-4.914 59.302+-5.381 59.783+-5.626 51.717+-6.589 29.183+-2.421  1.254+-0.167
HTS       0   736.000    63.995    64.072    64.720    65.310    67.120    42.769    25.861     1.049
HTS       1   736.000    55.842    55.837    57.216    60.504    58.859    53.951    30.369     1.261
HTS       2   736.000    53.804    53.544    52.767    52.248    53.315    58.433    31.342     1.453
HTS     all       736 57.880+-4.403 57.818+-4.521 58.234+-4.934 59.354+-5.396 59.764+-5.673 51.718+-6.587 29.191+-2.425  1.254+-0.167
RBSo      0   736.000    63.995    63.801    64.312    64.961    66.576    42.933    25.993     1.059
RBSo      1   736.000    55.842    55.626    56.910    60.233    58.696    54.094    30.318     1.264
RBSo      2   736.000    53.804    53.484    52.632    51.977    53.478    58.552    31.246     1.459
RBSo    all       736 57.880+-4.403 57.637+-4.448 57.951+-4.832 59.057+-5.368 59.583+-5.392 51.860+-6.570 29.186+-2.331  1.261+-0.166
ISTS      0   736.000    63.995    63.831    64.482    65.078    66.630    42.999    26.231     1.054
ISTS      1   736.000    55.842    55.716    57.148    60.426    58.913    54.189    30.297     1.250
ISTS      2   736.000    53.804    53.544    52.801    52.093    53.315    58.729    31.245     1.452
ISTS    all       736 57.880+-4.403 57.697+-4.430 58.144+-4.833 59.199+-5.380 59.620+-5.462 51.972+-6.615 29.258+-2.228  1.252+-0.166

=== pc_out | test_dropout0.75 | subset=Cap peak | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  1532.000    66.449    68.093    72.349    78.565    89.556    16.400    21.518     0.732
UNCAL     1  1532.000    64.230    66.497    70.147    73.253    80.679    23.045    20.125     0.757
UNCAL     2  1532.000    60.574    63.452    65.987    68.313    75.065    31.359    27.938     0.985
UNCAL   all      1532 63.751+-2.422 66.014+-1.925 69.494+-2.638 73.377+-4.186 81.767+-5.966 23.601+-6.119 23.194+-3.403  0.825+-0.114
TS        0  1532.000    66.449    68.107    72.316    78.677    89.426    16.404    20.824     0.711
TS        1  1532.000    64.230    66.512    70.033    73.253    80.679    23.084    18.573     0.719
TS        2  1532.000    60.574    63.452    65.954    68.313    75.091    31.391    27.086     0.946
TS      all      1532 63.751+-2.422 66.024+-1.932 69.434+-2.632 73.414+-4.233 81.732+-5.900 23.626+-6.130 22.161+-3.625  0.792+-0.110
HTS       0  1532.000    66.449    68.151    72.316    78.639    89.347    16.410    20.824     0.711
HTS       1  1532.000    64.230    66.555    70.049    73.253    80.679    23.077    18.597     0.719
HTS       2  1532.000    60.574    63.452    65.954    68.313    75.091    31.392    27.086     0.946
HTS     all      1532 63.751+-2.422 66.053+-1.951 69.440+-2.635 73.402+-4.217 81.706+-5.866 23.627+-6.129 22.169+-3.617  0.792+-0.110
RBSo      0  1532.000    66.449    68.006    72.072    78.322    89.426    16.497    20.822     0.715
RBSo      1  1532.000    64.230    66.425    69.918    73.271    80.679    23.065    18.605     0.719
RBSo      2  1532.000    60.574    63.379    65.840    68.313    74.987    31.410    27.103     0.949
RBSo    all      1532 63.751+-2.422 65.937+-1.921 69.277+-2.586 73.302+-4.089 81.697+-5.939 23.657+-6.103 22.177+-3.621  0.794+-0.110
ISTS      0  1532.000    66.449    68.020    72.072    78.099    89.399    16.378    20.934     0.715
ISTS      1  1532.000    64.230    66.497    69.967    73.234    80.679    23.019    18.646     0.718
ISTS      2  1532.000    60.574    63.481    65.824    68.257    74.674    31.289    27.087     0.943
ISTS    all      1532 63.751+-2.422 66.000+-1.887 69.288+-2.597 73.197+-4.032 81.584+-6.049 23.562+-6.109 22.222+-3.598  0.792+-0.108

=== shape-level paired bootstrap, graspable-part AURC (x100), clean test, B=2000, 142 shapes with graspable parts, statistic = mean over 15 seed x draw runs ===
TS    AURC = 1.1650
HTS   AURC = 1.1650
ISTS  AURC = 1.1524
ISTS - TS: diff = -0.0126  95% CI [-0.0192, -0.0066]  P(boot diff >= 0) = 0.0000
ISTS - HTS: diff = -0.0126  95% CI [-0.0193, -0.0067]  P(boot diff >= 0) = 0.0000


==> anc/supplementary_data/pointcloud/r4_grasp/pcls_grasp_r4.csv <==
backbone,test,seed,draw,method,subset,n,ece,nll,acc,aurc,acc@1.0,acc@0.9,acc@0.8,acc@0.7,acc@0.5
pc_out_ls,test,0,0,UNCAL,graspable,93887,1.244895812124014,0.1909043937921524,92.94151067733765,1.2816663831472397,92.94151067733765,95.71000933647156,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,0,UNCAL,all,5827837,1.0102289728820324,0.18060249090194702,93.69528889656067,0.8516094647347927,93.69528889656067,97.25615978240967,98.74804019927979,99.37214851379395,99.77514743804932
pc_out_ls,test,0,0,UNCAL,Mug handle,4147,3.9758261293172836,0.3587997555732727,87.24378943443298,8.507318794727325,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,0,UNCAL,Knife handle,80725,2.332666888833046,0.1259843111038208,95.79560160636902,0.5065109115093946,95.79560160636902,98.16800355911255,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,0,UNCAL,Bag handle,2990,31.082642078399658,1.1313023567199707,59.163880348205566,65.35025835037231,59.163880348205566,59.60609316825867,58.40300917625427,54.610610008239746,40.133777260780334
pc_out_ls,test,0,0,UNCAL,Cap peak,6025,11.626767367124557,0.47847631573677063,75.38589239120483,8.199131488800049,75.38589239120483,78.31458449363708,81.14107847213745,85.01659631729126,97.6767361164093
pc_out_ls,test,0,0,TS,graspable,93887,1.560821570456028,0.19180928170681,92.94151067733765,1.2817023321986198,92.94151067733765,95.70527672767639,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,0,TS,all,5827837,0.7692126557230949,0.17785045504570007,93.69528889656067,0.8462075144052505,93.69528889656067,97.25610017776489,98.75181317329407,99.37195181846619,99.77827072143555
pc_out_ls,test,0,0,TS,Mug handle,4147,5.587557703256607,0.3772847354412079,87.24378943443298,8.506523817777634,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,0,TS,Knife handle,80725,1.1408057063817978,0.12043226510286331,95.79560160636902,0.5064900498837233,95.79560160636902,98.16938042640686,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,0,TS,Bag handle,2990,30.339127779006958,1.244762897491455,59.163880348205566,65.35347700119019,59.163880348205566,59.60609316825867,58.44481587409973,54.610610008239746,40.26755690574646
pc_out_ls,test,0,0,TS,Cap peak,6025,12.428941577672958,0.4979355037212372,75.38589239120483,8.200297504663467,75.38589239120483,78.31458449363708,81.16182684898376,85.01659631729126,97.6767361164093
pc_out_ls,test,0,0,HTS,graspable,93887,1.5634823590517044,0.18977941572666168,92.94151067733765,1.2816819362342358,92.94151067733765,95.70291042327881,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,0,HTS,all,5827837,0.43194927275180817,0.1761457473039627,93.69528889656067,0.839962437748909,93.69528889656067,97.25671410560608,98.75612258911133,99.37006831169128,99.78046417236328
pc_out_ls,test,0,0,HTS,Mug handle,4147,4.809902980923653,0.37183794379234314,87.24378943443298,8.506743609905243,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,0,HTS,Knife handle,80725,1.6023295000195503,0.12139283120632172,95.79560160636902,0.5065180826932192,95.79560160636902,98.16938042640686,99.09569025039673,99.66376423835754,99.90832805633545
pc_out_ls,test,0,0,HTS,Bag handle,2990,31.391900777816772,1.2042405605316162,59.163880348205566,65.34751653671265,59.163880348205566,59.60609316825867,58.40300917625427,54.610610008239746,40.133777260780334
pc_out_ls,test,0,0,HTS,Cap peak,6025,11.857840418815613,0.4772934019565582,75.38589239120483,8.200367540121078,75.38589239120483,78.31458449363708,81.14107847213745,84.96918082237244,97.6767361164093
pc_out_ls,test,0,0,RBSo,graspable,93887,1.8442347645759583,0.1928483098745346,92.94151067733765,1.2796997092664242,92.94151067733765,95.7171082496643,97.23471999168396,98.50276112556458,99.74011778831482
pc_out_ls,test,0,0,RBSo,all,5827837,0.6091011222451925,0.17655262351036072,93.69528889656067,0.8366629481315613,93.69528889656067,97.30333089828491,98.7734317779541,99.38040971755981,99.7803270816803
pc_out_ls,test,0,0,RBSo,Mug handle,4147,5.70131428539753,0.37899860739707947,87.24378943443298,8.365236967802048,87.24378943443298,89.84730839729309,91.86256527900696,93.28281283378601,93.68370175361633
pc_out_ls,test,0,0,RBSo,Knife handle,80725,1.1185920797288418,0.12039777636528015,95.79560160636902,0.5043494049459696,95.79560160636902,98.1831431388855,99.09414052963257,99.66376423835754,99.90832805633545
pc_out_ls,test,0,0,RBSo,Bag handle,2990,30.365142226219177,1.272699236869812,59.163880348205566,65.35091400146484,59.163880348205566,59.6804141998291,58.319395780563354,54.46727275848389,40.20066857337952
pc_out_ls,test,0,0,RBSo,Cap peak,6025,11.820375174283981,0.4995454251766205,75.38589239120483,8.29794928431511,75.38589239120483,78.29614281654358,81.05809092521667,84.63727235794067,97.70992994308472
pc_out_ls,test,0,0,ISTS,graspable,93887,1.7241459339857101,0.19134563207626343,92.94151067733765,1.2706597335636616,92.94151067733765,95.72184085845947,97.24537134170532,98.50732684135437,99.7571587562561
pc_out_ls,test,0,0,ISTS,all,5827837,0.6670902483165264,0.17569617927074432,93.69528889656067,0.8284465409815311,93.69528889656067,97.31019139289856,98.79432320594788,99.39808249473572,99.78678226470947
pc_out_ls,test,0,0,ISTS,Mug handle,4147,5.359380692243576,0.3738161027431488,87.24378943443298,8.14240425825119,87.24378943443298,89.82051610946655,91.83242917060852,93.28281283378601,94.1658616065979
pc_out_ls,test,0,0,ISTS,Knife handle,80725,1.1618424206972122,0.11993817985057831,95.79560160636902,0.5024823360145092,95.79560160636902,98.18727374076843,99.09723997116089,99.6673047542572,99.90337491035461
pc_out_ls,test,0,0,ISTS,Bag handle,2990,30.847084522247314,1.2615944147109985,59.163880348205566,65.42026996612549,59.163880348205566,59.754735231399536,58.277589082717896,54.46727275848389,40.20066857337952
pc_out_ls,test,0,0,ISTS,Cap peak,6025,12.07028180360794,0.4913652241230011,75.38589239120483,8.140046149492264,75.38589239120483,78.25926542282104,81.07883930206299,84.66097712516785,97.77630567550659
pc_out_ls,test,0,1,UNCAL,graspable,93887,1.244895812124014,0.1909043937921524,92.94151067733765,1.2816663831472397,92.94151067733765,95.71000933647156,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,1,UNCAL,all,5827837,1.0102289728820324,0.18060249090194702,93.69528889656067,0.8516094647347927,93.69528889656067,97.25615978240967,98.74804019927979,99.37214851379395,99.77514743804932
pc_out_ls,test,0,1,UNCAL,Mug handle,4147,3.9758261293172836,0.3587997555732727,87.24378943443298,8.507318794727325,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,1,UNCAL,Knife handle,80725,2.332666888833046,0.1259843111038208,95.79560160636902,0.5065109115093946,95.79560160636902,98.16800355911255,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,1,UNCAL,Bag handle,2990,31.082642078399658,1.1313023567199707,59.163880348205566,65.35025835037231,59.163880348205566,59.60609316825867,58.40300917625427,54.610610008239746,40.133777260780334
pc_out_ls,test,0,1,UNCAL,Cap peak,6025,11.626767367124557,0.47847631573677063,75.38589239120483,8.199131488800049,75.38589239120483,78.31458449363708,81.14107847213745,85.01659631729126,97.6767361164093
pc_out_ls,test,0,1,TS,graspable,93887,1.6374465078115463,0.19224151968955994,92.94151067733765,1.2817660346627235,92.94151067733765,95.71118950843811,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,1,TS,all,5827837,0.9102789685130119,0.17801572382450104,93.69528889656067,0.8457292802631855,93.69528889656067,97.25636839866638,98.75157475471497,99.37170743942261,99.77871775627136
pc_out_ls,test,0,1,TS,Mug handle,4147,5.7048264890909195,0.3798905313014984,87.24378943443298,8.507130295038223,87.24378943443298,89.82051610946655,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,1,TS,Knife handle,80725,1.0265463963150978,0.12008968740701675,95.79560160636902,0.5065286532044411,95.79560160636902,98.16938042640686,99.09878969192505,99.66376423835754,99.90832805633545
pc_out_ls,test,0,1,TS,Bag handle,2990,30.078572034835815,1.2585076093673706,59.163880348205566,65.35016298294067,59.163880348205566,59.64325666427612,58.40300917625427,54.610610008239746,40.133777260780334
pc_out_ls,test,0,1,TS,Cap peak,6025,12.421799451112747,0.5006470084190369,75.38589239120483,8.201271295547485,75.38589239120483,78.31458449363708,81.0995876789093,84.99289155006409,97.6767361164093
pc_out_ls,test,0,1,HTS,graspable,93887,1.6508270055055618,0.19008344411849976,92.94151067733765,1.2817404232919216,92.94151067733765,95.71356177330017,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,1,HTS,all,5827837,0.6048549897968769,0.17625360190868378,93.69528889656067,0.8391657844185829,93.69528889656067,97.256600856781,98.75680804252625,99.36967492103577,99.78077411651611
pc_out_ls,test,0,1,HTS,Mug handle,4147,5.071039870381355,0.3749401867389679,87.24378943443298,8.507063239812851,87.24378943443298,89.79372978210449,91.92284345626831,93.17947030067444,93.3944046497345
pc_out_ls,test,0,1,HTS,Knife handle,80725,1.4728077687323093,0.12087848037481308,95.79560160636902,0.5065123550593853,95.79560160636902,98.16938042640686,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,1,HTS,Bag handle,2990,31.373566389083862,1.2206271886825562,59.163880348205566,65.34806489944458,59.163880348205566,59.60609316825867,58.40300917625427,54.65838313102722,40.133777260780334
pc_out_ls,test,0,1,HTS,Cap peak,6025,11.846058070659637,0.4786553978919983,75.38589239120483,8.19927603006363,75.38589239120483,78.31458449363708,81.14107847213745,85.01659631729126,97.6767361164093
pc_out_ls,test,0,1,RBSo,graspable,93887,1.9806673750281334,0.19384953379631042,92.94151067733765,1.2795370072126389,92.94151067733765,95.72184085845947,97.23738431930542,98.50428104400635,99.74011778831482
pc_out_ls,test,0,1,RBSo,all,5827837,0.7575551047921181,0.17675498127937317,93.69528889656067,0.8365476503968239,93.69528889656067,97.30470180511475,98.77293705940247,99.38018918037415,99.78087544441223
pc_out_ls,test,0,1,RBSo,Mug handle,4147,5.802757665514946,0.38205912709236145,87.24378943443298,8.333718031644821,87.24378943443298,89.87409472465515,91.86256527900696,93.31726431846619,93.78013610839844
pc_out_ls,test,0,1,RBSo,Knife handle,80725,1.0076042264699936,0.12025383114814758,95.79560160636902,0.5044732708483934,95.79560160636902,98.18038940429688,99.09569025039673,99.66376423835754,99.90832805633545
pc_out_ls,test,0,1,RBSo,Bag handle,2990,30.429527163505554,1.2965271472930908,59.163880348205566,65.3444230556488,59.163880348205566,59.64325666427612,58.319395780563354,54.51505184173584,40.20066857337952
pc_out_ls,test,0,1,RBSo,Cap peak,6025,11.274193227291107,0.5031445026397705,75.38589239120483,8.31795558333397,75.38589239120483,78.35146188735962,81.03734254837036,84.4950258731842,97.6767361164093
pc_out_ls,test,0,1,ISTS,graspable,93887,2.092882990837097,0.19186590611934662,92.94151067733765,1.2727819383144379,92.94151067733765,95.71592807769775,97.2080945968628,98.47232699394226,99.77846145629883
pc_out_ls,test,0,1,ISTS,all,5827837,0.6945354864001274,0.1745869219303131,93.69528889656067,0.8165759034454823,93.69528889656067,97.33436703681946,98.81854057312012,99.40958023071289,99.7913122177124
pc_out_ls,test,0,1,ISTS,Mug handle,4147,4.917369410395622,0.3724939823150635,87.24378943443298,8.182787150144577,87.24378943443298,89.63299989700317,91.62145853042603,93.07613372802734,94.55159306526184
pc_out_ls,test,0,1,ISTS,Knife handle,80725,1.4069408178329468,0.12084696441888809,95.79560160636902,0.5013710353523493,95.79560160636902,98.1831431388855,99.10188317298889,99.66553449630737,99.90585446357727
pc_out_ls,test,0,1,ISTS,Bag handle,2990,32.52467215061188,1.2781970500946045,59.163880348205566,65.69257974624634,59.163880348205566,59.71757769584656,58.02675485610962,54.46727275848389,40.133777260780334
pc_out_ls,test,0,1,ISTS,Cap peak,6025,11.196473985910416,0.4799674153327942,75.38589239120483,8.261029422283173,75.38589239120483,78.24082374572754,81.16182684898376,84.63727235794067,97.41122126579285
pc_out_ls,test,0,2,UNCAL,graspable,93887,1.244895812124014,0.1909043937921524,92.94151067733765,1.2816663831472397,92.94151067733765,95.71000933647156,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,2,UNCAL,all,5827837,1.0102289728820324,0.18060249090194702,93.69528889656067,0.8516094647347927,93.69528889656067,97.25615978240967,98.74804019927979,99.37214851379395,99.77514743804932
pc_out_ls,test,0,2,UNCAL,Mug handle,4147,3.9758261293172836,0.3587997555732727,87.24378943443298,8.507318794727325,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,2,UNCAL,Knife handle,80725,2.332666888833046,0.1259843111038208,95.79560160636902,0.5065109115093946,95.79560160636902,98.16800355911255,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,2,UNCAL,Bag handle,2990,31.082642078399658,1.1313023567199707,59.163880348205566,65.35025835037231,59.163880348205566,59.60609316825867,58.40300917625427,54.610610008239746,40.133777260780334
pc_out_ls,test,0,2,UNCAL,Cap peak,6025,11.626767367124557,0.47847631573677063,75.38589239120483,8.199131488800049,75.38589239120483,78.31458449363708,81.14107847213745,85.01659631729126,97.6767361164093
pc_out_ls,test,0,2,TS,graspable,93887,1.6394300386309624,0.1922525316476822,92.94151067733765,1.2817410752177238,92.94151067733765,95.70172429084778,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,2,TS,all,5827837,0.913537573069334,0.1780206710100174,93.69528889656067,0.8457197807729244,93.69528889656067,97.25623726844788,98.75161647796631,99.37175512313843,99.77871775627136
pc_out_ls,test,0,2,TS,Mug handle,4147,5.708689242601395,0.37995344400405884,87.24378943443298,8.507230877876282,87.24378943443298,89.82051610946655,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,2,TS,Knife handle,80725,1.0238860733807087,0.12008219212293625,95.79560160636902,0.506551330909133,95.79560160636902,98.16800355911255,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,2,TS,Bag handle,2990,30.079159140586853,1.2588355541229248,59.163880348205566,65.3498888015747,59.163880348205566,59.60609316825867,58.40300917625427,54.610610008239746,40.26755690574646
pc_out_ls,test,0,2,TS,Cap peak,6025,12.42273598909378,0.500712513923645,75.38589239120483,8.201184123754501,75.38589239120483,78.31458449363708,81.14107847213745,84.96918082237244,97.6767361164093
pc_out_ls,test,0,2,HTS,graspable,93887,1.664116233587265,0.19020293653011322,92.94151067733765,1.281747967004776,92.94151067733765,95.70764303207397,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,2,HTS,all,5827837,0.6305338349193335,0.1763206273317337,93.69528889656067,0.8395669050514698,93.69528889656067,97.25663661956787,98.75629544258118,99.36996698379517,99.78080987930298
pc_out_ls,test,0,2,HTS,Mug handle,4147,5.135266482830048,0.3751693665981293,87.24378943443298,8.507096767425537,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,2,HTS,Knife handle,80725,1.434254925698042,0.1207793653011322,95.79560160636902,0.5065407603979111,95.79560160636902,98.16662669181824,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,2,HTS,Bag handle,2990,31.222665309906006,1.223326563835144,59.163880348205566,65.34841656684875,59.163880348205566,59.6804141998291,58.40300917625427,54.65838313102722,40.133777260780334
pc_out_ls,test,0,2,HTS,Cap peak,6025,11.81642934679985,0.48034778237342834,75.38589239120483,8.202508091926575,75.38589239120483,78.31458449363708,81.14107847213745,84.94547605514526,97.6767361164093
pc_out_ls,test,0,2,RBSo,graspable,93887,1.971881464123726,0.1937953382730484,92.94151067733765,1.2794045731425285,92.94151067733765,95.71947455406189,97.23738431930542,98.50428104400635,99.74011778831482
pc_out_ls,test,0,2,RBSo,all,5827837,0.7499237544834614,0.17667944729328156,93.69528889656067,0.8355551399290562,93.69528889656067,97.30809330940247,98.77334833145142,99.38055872917175,99.78087544441223
pc_out_ls,test,0,2,RBSo,Mug handle,4147,5.903405696153641,0.3826238214969635,87.24378943443298,8.345843851566315,87.24378943443298,89.84730839729309,91.8022871017456,93.31726431846619,93.78013610839844
pc_out_ls,test,0,2,RBSo,Knife handle,80725,0.9997312910854816,0.12014377862215042,95.79560160636902,0.504117738455534,95.79560160636902,98.18038940429688,99.09569025039673,99.66376423835754,99.90832805633545
pc_out_ls,test,0,2,RBSo,Bag handle,2990,30.4031640291214,1.2964359521865845,59.163880348205566,65.34950733184814,59.163880348205566,59.64325666427612,58.319395780563354,54.419493675231934,40.20066857337952
pc_out_ls,test,0,2,RBSo,Cap peak,6025,11.312081664800644,0.5034313201904297,75.38589239120483,8.316423743963242,75.38589239120483,78.27770709991455,81.01660013198853,84.47131514549255,97.70992994308472
pc_out_ls,test,0,2,ISTS,graspable,93887,2.0210575312376022,0.19191008806228638,92.94151067733765,1.2790859676897526,92.94151067733765,95.71474194526672,97.22141027450562,98.48297834396362,99.75076913833618
pc_out_ls,test,0,2,ISTS,all,5827837,0.7399131543934345,0.17468371987342834,93.69528889656067,0.816529244184494,93.69528889656067,97.33961224555969,98.81216883659363,99.40668940544128,99.7949481010437
pc_out_ls,test,0,2,ISTS,Mug handle,4147,5.305321142077446,0.3738681674003601,87.24378943443298,7.87893608212471,87.24378943443298,89.65979218482971,91.65159463882446,93.14502477645874,94.8408842086792
pc_out_ls,test,0,2,ISTS,Knife handle,80725,1.404552161693573,0.12051497399806976,95.79560160636902,0.49837250262498856,95.79560160636902,98.19002747535706,99.09569025039673,99.67438578605652,99.90832805633545
pc_out_ls,test,0,2,ISTS,Bag handle,2990,31.840163469314575,1.2792164087295532,59.163880348205566,65.40392637252808,59.163880348205566,59.64325666427612,58.152174949645996,54.51505184173584,40.133777260780334
pc_out_ls,test,0,2,ISTS,Cap peak,6025,11.327963322401047,0.483652263879776,75.38589239120483,8.269859105348587,75.38589239120483,78.22238206863403,81.01660013198853,84.61356163024902,97.4776029586792
pc_out_ls,test,0,3,UNCAL,graspable,93887,1.244895812124014,0.1909043937921524,92.94151067733765,1.2816663831472397,92.94151067733765,95.71000933647156,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,3,UNCAL,all,5827837,1.0102289728820324,0.18060249090194702,93.69528889656067,0.8516094647347927,93.69528889656067,97.25615978240967,98.74804019927979,99.37214851379395,99.77514743804932
pc_out_ls,test,0,3,UNCAL,Mug handle,4147,3.9758261293172836,0.3587997555732727,87.24378943443298,8.507318794727325,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,3,UNCAL,Knife handle,80725,2.332666888833046,0.1259843111038208,95.79560160636902,0.5065109115093946,95.79560160636902,98.16800355911255,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,3,UNCAL,Bag handle,2990,31.082642078399658,1.1313023567199707,59.163880348205566,65.35025835037231,59.163880348205566,59.60609316825867,58.40300917625427,54.610610008239746,40.133777260780334
pc_out_ls,test,0,3,UNCAL,Cap peak,6025,11.626767367124557,0.47847631573677063,75.38589239120483,8.199131488800049,75.38589239120483,78.31458449363708,81.14107847213745,85.01659631729126,97.6767361164093
pc_out_ls,test,0,3,TS,graspable,93887,1.551476214081049,0.19176653027534485,92.94151067733765,1.2817341834306717,92.94151067733765,95.71118950843811,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,3,TS,all,5827837,0.753584923222661,0.1778377741575241,93.69528889656067,0.8462612517178059,93.69528889656067,97.2561240196228,98.75185489654541,99.371999502182,99.77823495864868
pc_out_ls,test,0,3,TS,Mug handle,4147,5.5694907903671265,0.37701088190078735,87.24378943443298,8.506906777620316,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,3,TS,Knife handle,80725,1.1533182114362717,0.12047216296195984,95.79560160636902,0.5065492354333401,95.79560160636902,98.16800355911255,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,3,TS,Bag handle,2990,30.337080359458923,1.2432979345321655,59.163880348205566,65.35256505012512,59.163880348205566,59.60609316825867,58.44481587409973,54.610610008239746,40.133777260780334
pc_out_ls,test,0,3,TS,Cap peak,6025,12.499503791332245,0.4976504147052765,75.38589239120483,8.202123641967773,75.38589239120483,78.29614281654358,81.16182684898376,84.99289155006409,97.77630567550659
pc_out_ls,test,0,3,HTS,graspable,93887,1.5758540481328964,0.1900530606508255,92.94151067733765,1.2817014940083027,92.94151067733765,95.70764303207397,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,3,HTS,all,5827837,0.5054939538240433,0.1763194501399994,93.69528889656067,0.8407174609601498,93.69528889656067,97.25726842880249,98.75524640083313,99.37016367912292,99.77998733520508
pc_out_ls,test,0,3,HTS,Mug handle,4147,5.030661448836327,0.37275466322898865,87.24378943443298,8.506453782320023,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,3,HTS,Knife handle,80725,1.5085982158780098,0.12112486362457275,95.79560160636902,0.5065042059868574,95.79560160636902,98.16800355911255,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,3,HTS,Bag handle,2990,31.142103672027588,1.2119406461715698,59.163880348205566,65.34611582756042,59.163880348205566,59.60609316825867,58.44481587409973,54.610610008239746,40.20066857337952
pc_out_ls,test,0,3,HTS,Cap peak,6025,12.003783881664276,0.48069536685943604,75.38589239120483,8.202505856752396,75.38589239120483,78.29614281654358,81.0995876789093,85.01659631729126,97.6767361164093
pc_out_ls,test,0,3,RBSo,graspable,93887,1.8392574042081833,0.19289615750312805,92.94151067733765,1.2796695344150066,92.94151067733765,95.71829438209534,97.23605513572693,98.50428104400635,99.74011778831482
pc_out_ls,test,0,3,RBSo,all,5827837,0.6114335730671883,0.1765572428703308,93.69528889656067,0.8368237875401974,93.69528889656067,97.30328917503357,98.77321720123291,99.380362033844,99.78022575378418
pc_out_ls,test,0,3,RBSo,Mug handle,4147,5.720508843660355,0.37888026237487793,87.24378943443298,8.357317000627518,87.24378943443298,89.84730839729309,91.89270734786987,93.28281283378601,93.68370175361633
pc_out_ls,test,0,3,RBSo,Knife handle,80725,1.119783241301775,0.12043160945177078,95.79560160636902,0.5044062156230211,95.79560160636902,98.1831431388855,99.09569025039673,99.66376423835754,99.90832805633545
pc_out_ls,test,0,3,RBSo,Bag handle,2990,30.381274223327637,1.2734932899475098,59.163880348205566,65.36054611206055,59.163880348205566,59.64325666427612,58.319395780563354,54.46727275848389,40.20066857337952
pc_out_ls,test,0,3,RBSo,Cap peak,6025,11.799059808254242,0.49952512979507446,75.38589239120483,8.299200981855392,75.38589239120483,78.27770709991455,81.03734254837036,84.58985686302185,97.70992994308472
pc_out_ls,test,0,3,ISTS,graspable,93887,1.905689761042595,0.19074176251888275,92.94151067733765,1.2613506987690926,92.94151067733765,95.72775959968567,97.24404215812683,98.51797819137573,99.78272318840027
pc_out_ls,test,0,3,ISTS,all,5827837,0.5722743459045887,0.17467528581619263,93.69528889656067,0.8226891979575157,93.69528889656067,97.33608365058899,98.815256357193,99.40587878227234,99.78468418121338
pc_out_ls,test,0,3,ISTS,Mug handle,4147,4.7722116112709045,0.3691580593585968,87.24378943443298,8.40357095003128,87.24378943443298,89.65979218482971,91.62145853042603,93.04168224334717,94.40694451332092
pc_out_ls,test,0,3,ISTS,Knife handle,80725,1.2806844897568226,0.12019956856966019,95.79560160636902,0.5034365691244602,95.79560160636902,98.1831431388855,99.09569025039673,99.66553449630737,99.89842176437378
pc_out_ls,test,0,3,ISTS,Bag handle,2990,32.07010626792908,1.260376214981079,59.163880348205566,65.8142626285553,59.163880348205566,59.6804141998291,58.152174949645996,54.46727275848389,39.99999761581421
pc_out_ls,test,0,3,ISTS,Cap peak,6025,11.691951751708984,0.4822635054588318,75.38589239120483,8.157658576965332,75.38589239120483,78.203946352005,81.05809092521667,84.63727235794067,97.70992994308472
pc_out_ls,test,0,4,UNCAL,graspable,93887,1.244895812124014,0.1909043937921524,92.94151067733765,1.2816663831472397,92.94151067733765,95.71000933647156,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,4,UNCAL,all,5827837,1.0102289728820324,0.18060249090194702,93.69528889656067,0.8516094647347927,93.69528889656067,97.25615978240967,98.74804019927979,99.37214851379395,99.77514743804932
pc_out_ls,test,0,4,UNCAL,Mug handle,4147,3.9758261293172836,0.3587997555732727,87.24378943443298,8.507318794727325,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,4,UNCAL,Knife handle,80725,2.332666888833046,0.1259843111038208,95.79560160636902,0.5065109115093946,95.79560160636902,98.16800355911255,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,4,UNCAL,Bag handle,2990,31.082642078399658,1.1313023567199707,59.163880348205566,65.35025835037231,59.163880348205566,59.60609316825867,58.40300917625427,54.610610008239746,40.133777260780334
pc_out_ls,test,0,4,UNCAL,Cap peak,6025,11.626767367124557,0.47847631573677063,75.38589239120483,8.199131488800049,75.38589239120483,78.31458449363708,81.14107847213745,85.01659631729126,97.6767361164093
pc_out_ls,test,0,4,TS,graspable,93887,1.5676336362957954,0.1918410211801529,92.94151067733765,1.2817472219467163,92.94151067733765,95.70172429084778,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,4,TS,all,5827837,0.7805633824318647,0.17786037921905518,93.69528889656067,0.8461697958409786,93.69528889656067,97.25598692893982,98.75189661979675,99.371999502182,99.77827072143555
pc_out_ls,test,0,4,TS,Mug handle,4147,5.600741505622864,0.3774859309196472,87.24378943443298,8.506396412849426,87.24378943443298,89.79372978210449,91.95298552513123,93.17947030067444,93.3944046497345
pc_out_ls,test,0,4,TS,Knife handle,80725,1.1316727846860886,0.12040344625711441,95.79560160636902,0.5065310280770063,95.79560160636902,98.16938042640686,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,4,TS,Bag handle,2990,30.34060001373291,1.2458364963531494,59.163880348205566,65.34820199012756,59.163880348205566,59.60609316825867,58.40300917625427,54.65838313102722,40.26755690574646
pc_out_ls,test,0,4,TS,Cap peak,6025,12.432227283716202,0.4981450140476227,75.38589239120483,8.200526982545853,75.38589239120483,78.31458449363708,81.18257522583008,84.94547605514526,97.6767361164093
pc_out_ls,test,0,4,HTS,graspable,93887,1.5807617455720901,0.18977096676826477,92.94151067733765,1.2817548587918282,92.94151067733765,95.70409059524536,97.24004864692688,98.49058985710144,99.73798990249634
pc_out_ls,test,0,4,HTS,all,5827837,0.4494264256209135,0.17611977458000183,93.69528889656067,0.839634332805872,93.69528889656067,97.25674986839294,98.75672459602356,99.3697464466095,99.78042840957642
pc_out_ls,test,0,4,HTS,Mug handle,4147,4.812167212367058,0.37223032116889954,87.24378943443298,8.50716307759285,87.24378943443298,89.79372978210449,91.95298552513123,93.14502477645874,93.3944046497345
pc_out_ls,test,0,4,HTS,Knife handle,80725,1.598597690463066,0.1213512048125267,95.79560160636902,0.506524508818984,95.79560160636902,98.16800355911255,99.10033345222473,99.66376423835754,99.90832805633545
pc_out_ls,test,0,4,HTS,Bag handle,2990,31.467148661613464,1.2056326866149902,59.163880348205566,65.34898281097412,59.163880348205566,59.6804141998291,58.40300917625427,54.65838313102722,40.20066857337952
pc_out_ls,test,0,4,HTS,Cap peak,6025,11.819377541542053,0.4767584502696991,75.38589239120483,8.202440291643143,75.38589239120483,78.29614281654358,81.18257522583008,84.99289155006409,97.6767361164093
pc_out_ls,test,0,4,RBSo,graspable,93887,1.9101966172456741,0.19325318932533264,92.94151067733765,1.2794170528650284,92.94151067733765,95.72066068649292,97.23871946334839,98.50428104400635,99.74011778831482
pc_out_ls,test,0,4,RBSo,all,5827837,0.5993478931486607,0.17649608850479126,93.69528889656067,0.8360466919839382,93.69528889656067,97.3081886768341,98.77336621284485,99.38063025474548,99.78060126304626
pc_out_ls,test,0,4,RBSo,Mug handle,4147,5.649226531386375,0.3796294331550598,87.24378943443298,8.342278748750687,87.24378943443298,89.84730839729309,91.8022871017456,93.28281283378601,93.78013610839844
pc_out_ls,test,0,4,RBSo,Knife handle,80725,1.1022601276636124,0.12044870853424072,95.79560160636902,0.5041160620748997,95.79560160636902,98.17901253700256,99.09569025039673,99.66376423835754,99.90832805633545
pc_out_ls,test,0,4,RBSo,Bag handle,2990,30.49888014793396,1.2815042734146118,59.163880348205566,65.34919142723083,59.163880348205566,59.64325666427612,58.319395780563354,54.419493675231934,40.20066857337952
pc_out_ls,test,0,4,RBSo,Cap peak,6025,11.519330739974976,0.500368595123291,75.38589239120483,8.318882435560226,75.38589239120483,78.29614281654358,81.01660013198853,84.51873064041138,97.70992994308472
pc_out_ls,test,0,4,ISTS,graspable,93887,1.9988883286714554,0.1914711445569992,92.94151067733765,1.2725482694804668,92.94151067733765,95.71829438209534,97.23206162452698,98.48297834396362,99.77419972419739
pc_out_ls,test,0,4,ISTS,all,5827837,0.5375743377953768,0.17455443739891052,93.69528889656067,0.8189113810658455,93.69528889656067,97.32879996299744,98.81375432014465,99.40715432167053,99.79124069213867
pc_out_ls,test,0,4,ISTS,Mug handle,4147,5.021906644105911,0.37280791997909546,87.24378943443298,8.148118108510971,87.24378943443298,89.68657851219177,91.62145853042603,93.11057925224304,94.50337290763855
pc_out_ls,test,0,4,ISTS,Knife handle,80725,1.445873361080885,0.12089316546916962,95.79560160636902,0.5004758946597576,95.79560160636902,98.18727374076843,99.10188317298889,99.66907501220703,99.90337491035461
pc_out_ls,test,0,4,ISTS,Bag handle,2990,32.23886489868164,1.2677134275436401,59.163880348205566,65.56377410888672,59.163880348205566,59.6804141998291,58.152174949645996,54.51505184173584,40.133777260780334
pc_out_ls,test,0,4,ISTS,Cap peak,6025,11.322879791259766,0.4781830608844757,75.38589239120483,8.169786632061005,75.38589239120483,78.24082374572754,81.14107847213745,84.73210334777832,97.61036038398743
pc_out_ls,test,1,0,UNCAL,graspable,93887,1.2600568123161793,0.21083851158618927,92.17676520347595,1.628669910132885,92.17676520347595,95.09461522102356,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,0,UNCAL,all,5827837,1.0234988294541836,0.18165087699890137,93.69187951087952,0.8723963983356953,93.69187951087952,97.22994565963745,98.71084690093994,99.31415319442749,99.76732134819031
pc_out_ls,test,1,0,UNCAL,Mug handle,4147,2.8262389823794365,0.37150484323501587,86.85796856880188,12.734651565551758,86.85796856880188,90.03482460975647,91.56118035316467,92.42163896560669,92.14078783988953
pc_out_ls,test,1,0,UNCAL,Knife handle,80725,2.0818259567022324,0.1256546676158905,95.89717984199524,0.522841839119792,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,0,UNCAL,Bag handle,2990,38.306498527526855,1.5450446605682373,39.76588547229767,81.52467608451843,39.76588547229767,38.08992803096771,35.535117983818054,31.820353865623474,21.33779227733612
pc_out_ls,test,1,0,UNCAL,Cap peak,6025,12.424948811531067,0.5794540643692017,71.99999690055847,12.601342797279358,71.99999690055847,73.55707287788391,76.26556158065796,80.46467900276184,88.01859021186829
pc_out_ls,test,1,0,TS,graspable,93887,2.084541879594326,0.21615467965602875,92.17676520347595,1.6286976635456085,92.17676520347595,95.0993537902832,96.61829471588135,98.01281094551086,99.28638935089111
pc_out_ls,test,1,0,TS,all,5827837,0.7576724514365196,0.1786005198955536,93.69187951087952,0.8657368831336498,93.69187951087952,97.23252058029175,98.71963858604431,99.3138074874878,99.77089166641235
pc_out_ls,test,1,0,TS,Mug handle,4147,4.893066734075546,0.3899841904640198,86.85796856880188,12.735344469547272,86.85796856880188,90.03482460975647,91.59131646156311,92.42163896560669,92.14078783988953
pc_out_ls,test,1,0,TS,Knife handle,80725,0.9673719294369221,0.12133927643299103,95.89717984199524,0.5228056572377682,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,0,TS,Bag handle,2990,40.53218364715576,1.7292675971984863,39.76588547229767,81.51708245277405,39.76588547229767,38.08992803096771,35.493311285972595,31.77257478237152,21.33779227733612
pc_out_ls,test,1,0,TS,Cap peak,6025,14.686428010463715,0.6159715056419373,71.99999690055847,12.605725228786469,71.99999690055847,73.55707287788391,76.24481320381165,80.48838376998901,88.01859021186829
pc_out_ls,test,1,0,HTS,graspable,93887,2.094516158103943,0.2134065479040146,92.17676520347595,1.628720946609974,92.17676520347595,95.10526657104492,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,0,HTS,all,5827837,0.3493762342259288,0.17702725529670715,93.69187951087952,0.855865515768528,93.69187951087952,97.23291993141174,98.72109889984131,99.31564927101135,99.77150559425354
pc_out_ls,test,1,0,HTS,Mug handle,4147,3.5845018923282623,0.38927116990089417,86.85796856880188,12.734250724315643,86.85796856880188,90.03482460975647,91.59131646156311,92.42163896560669,92.14078783988953
pc_out_ls,test,1,0,HTS,Knife handle,80725,1.3996939174830914,0.12204499542713165,95.89717984199524,0.5228490568697453,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,0,HTS,Bag handle,2990,38.35555911064148,1.6925605535507202,39.76588547229767,81.51812553405762,39.76588547229767,38.08992803096771,35.493311285972595,31.91590905189514,21.270902454853058
pc_out_ls,test,1,0,HTS,Cap peak,6025,12.673227488994598,0.5823990702629089,71.99999690055847,12.606891989707947,71.99999690055847,73.55707287788391,76.22406482696533,80.46467900276184,88.01859021186829
pc_out_ls,test,1,0,RBSo,graspable,93887,2.219274267554283,0.21717704832553864,92.17676520347595,1.6268398612737656,92.17676520347595,95.10999917984009,96.60630822181702,98.01281094551086,99.29064512252808
pc_out_ls,test,1,0,RBSo,all,5827837,0.6420364137738943,0.17748139798641205,93.69187951087952,0.8567062206566334,93.69187951087952,97.27352857589722,98.74194860458374,99.32145476341248,99.77205991744995
pc_out_ls,test,1,0,RBSo,Mug handle,4147,4.981474578380585,0.3915109932422638,86.85796856880188,12.622453272342682,86.85796856880188,89.92767333984375,91.47076606750488,92.31829643249512,92.23722219467163
pc_out_ls,test,1,0,RBSo,Knife handle,80725,1.1784950271248817,0.12133262306451797,95.89717984199524,0.520646246150136,95.89717984199524,98.1101930141449,99.00278449058533,99.59828853607178,99.92567300796509
pc_out_ls,test,1,0,RBSo,Bag handle,2990,40.051716566085815,1.7528728246688843,39.76588547229767,81.52518272399902,39.76588547229767,38.01560699939728,35.451504588127136,31.6292405128479,21.80601954460144
pc_out_ls,test,1,0,RBSo,Cap peak,6025,14.546389877796173,0.6192264556884766,71.99999690055847,12.652711570262909,71.99999690055847,73.46487045288086,76.24481320381165,80.15647530555725,87.78626322746277
pc_out_ls,test,1,0,ISTS,graspable,93887,2.383062243461609,0.21310994029045105,92.17676520347595,1.6396818682551384,92.17676520347595,95.07213234901428,96.54373526573181,98.01129102706909,99.29704070091248
pc_out_ls,test,1,0,ISTS,all,5827837,0.43546431697905064,0.1753220558166504,93.69187951087952,0.832790695130825,93.69187951087952,97.30592370033264,98.79099726676941,99.34550523757935,99.78338479995728
pc_out_ls,test,1,0,ISTS,Mug handle,4147,3.1835388392210007,0.38412603735923767,86.85796856880188,11.925486475229263,86.85796856880188,89.95445966720581,91.56118035316467,92.38718748092651,92.52651929855347
pc_out_ls,test,1,0,ISTS,Knife handle,80725,2.5036174803972244,0.12673544883728027,95.89717984199524,0.5160687491297722,95.89717984199524,98.11432361602783,99.02136325836182,99.6106743812561,99.92815256118774
pc_out_ls,test,1,0,ISTS,Bag handle,2990,35.47600507736206,1.6260231733322144,39.76588547229767,81.56811594963074,39.76588547229767,38.01560699939728,35.451504588127136,31.820353865623474,21.53846025466919
pc_out_ls,test,1,0,ISTS,Cap peak,6025,9.925946593284607,0.5514943599700928,71.99999690055847,13.032874464988708,71.99999690055847,73.40955138206482,76.05808973312378,80.10905981063843,87.12247014045715
pc_out_ls,test,1,1,UNCAL,graspable,93887,1.2600568123161793,0.21083851158618927,92.17676520347595,1.628669910132885,92.17676520347595,95.09461522102356,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,1,UNCAL,all,5827837,1.0234988294541836,0.18165087699890137,93.69187951087952,0.8723963983356953,93.69187951087952,97.22994565963745,98.71084690093994,99.31415319442749,99.76732134819031
pc_out_ls,test,1,1,UNCAL,Mug handle,4147,2.8262389823794365,0.37150484323501587,86.85796856880188,12.734651565551758,86.85796856880188,90.03482460975647,91.56118035316467,92.42163896560669,92.14078783988953
pc_out_ls,test,1,1,UNCAL,Knife handle,80725,2.0818259567022324,0.1256546676158905,95.89717984199524,0.522841839119792,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,1,UNCAL,Bag handle,2990,38.306498527526855,1.5450446605682373,39.76588547229767,81.52467608451843,39.76588547229767,38.08992803096771,35.535117983818054,31.820353865623474,21.33779227733612
pc_out_ls,test,1,1,UNCAL,Cap peak,6025,12.424948811531067,0.5794540643692017,71.99999690055847,12.601342797279358,71.99999690055847,73.55707287788391,76.26556158065796,80.46467900276184,88.01859021186829
pc_out_ls,test,1,1,TS,graspable,93887,1.8722889944911003,0.21434955298900604,92.17676520347595,1.6287071630358696,92.17676520347595,95.09816765785217,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,1,TS,all,5827837,0.7149525918066502,0.1785140335559845,93.69187951087952,0.8670775219798088,93.69187951087952,97.23265171051025,98.71858954429626,99.31363463401794,99.76993203163147
pc_out_ls,test,1,1,TS,Mug handle,4147,4.4272832572460175,0.38477152585983276,86.85796856880188,12.735545635223389,86.85796856880188,90.03482460975647,91.56118035316467,92.38718748092651,92.14078783988953
pc_out_ls,test,1,1,TS,Knife handle,80725,1.1262016370892525,0.12189269810914993,95.89717984199524,0.5228343885391951,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,1,TS,Bag handle,2990,40.048784017562866,1.6841038465499878,39.76588547229767,81.51659369468689,39.76588547229767,38.08992803096771,35.535117983818054,31.77257478237152,21.33779227733612
pc_out_ls,test,1,1,TS,Cap peak,6025,14.051805436611176,0.6064282655715942,71.99999690055847,12.604692578315735,71.99999690055847,73.55707287788391,76.26556158065796,80.46467900276184,88.01859021186829
pc_out_ls,test,1,1,HTS,graspable,93887,1.8878653645515442,0.2120717316865921,92.17676520347595,1.6287460923194885,92.17676520347595,95.09461522102356,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,1,HTS,all,5827837,0.1406197203323245,0.17717622220516205,93.69187951087952,0.8585134521126747,93.69187951087952,97.23253846168518,98.71942400932312,99.31542873382568,99.77253675460815
pc_out_ls,test,1,1,HTS,Mug handle,4147,3.3841636031866074,0.3838038146495819,86.85796856880188,12.734945118427277,86.85796856880188,90.03482460975647,91.56118035316467,92.42163896560669,92.14078783988953
pc_out_ls,test,1,1,HTS,Knife handle,80725,1.5590312890708447,0.12255574762821198,95.89717984199524,0.5228189285844564,95.89717984199524,98.1005609035492,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,1,HTS,Bag handle,2990,38.25973570346832,1.6483726501464844,39.76588547229767,81.52093887329102,39.76588547229767,38.08992803096771,35.493311285972595,31.963688135147095,21.137122809886932
pc_out_ls,test,1,1,HTS,Cap peak,6025,12.412023544311523,0.5804474353790283,71.99999690055847,12.608104944229126,71.99999690055847,73.55707287788391,76.22406482696533,80.46467900276184,88.01859021186829
pc_out_ls,test,1,1,RBSo,graspable,93887,2.049636095762253,0.21534830331802368,92.17676520347595,1.6272768378257751,92.17676520347595,95.10290026664734,96.60764336585999,98.01281094551086,99.29064512252808
pc_out_ls,test,1,1,RBSo,all,5827837,0.409054895862937,0.1773693561553955,93.69187951087952,0.8580824360251427,93.69187951087952,97.27511405944824,98.744797706604,99.32180047035217,99.77219700813293
pc_out_ls,test,1,1,RBSo,Mug handle,4147,4.647113382816315,0.38563138246536255,86.85796856880188,12.574751675128937,86.85796856880188,89.98124599456787,91.47076606750488,92.35274195671082,92.28543639183044
pc_out_ls,test,1,1,RBSo,Knife handle,80725,1.1285632848739624,0.12203092128038406,95.89717984199524,0.5210818257182837,95.89717984199524,98.1101930141449,99.00432825088501,99.59828853607178,99.92567300796509
pc_out_ls,test,1,1,RBSo,Bag handle,2990,39.404118061065674,1.7060372829437256,39.76588547229767,81.50272965431213,39.76588547229767,38.052767515182495,35.535117983818054,31.6292405128479,22.341136634349823
pc_out_ls,test,1,1,RBSo,Cap peak,6025,13.885988295078278,0.608663022518158,71.99999690055847,12.6702681183815,71.99999690055847,73.48331212997437,76.22406482696533,80.10905981063843,87.8194510936737
pc_out_ls,test,1,1,ISTS,graspable,93887,2.2093668580055237,0.21031826734542847,92.17676520347595,1.5630284324288368,92.17676520347595,95.15379071235657,96.61695957183838,98.03106784820557,99.4056761264801
pc_out_ls,test,1,1,ISTS,all,5827837,0.38856840692460537,0.1755319982767105,93.69187951087952,0.8481653407216072,93.69187951087952,97.31612205505371,98.78728985786438,99.34457540512085,99.76955056190491
pc_out_ls,test,1,1,ISTS,Mug handle,4147,2.9995616525411606,0.38006722927093506,86.85796856880188,12.7630814909935,86.85796856880188,89.92767333984375,91.50090217590332,92.21495389938354,92.43008494377136
pc_out_ls,test,1,1,ISTS,Knife handle,80725,1.8580703064799309,0.12383434176445007,95.89717984199524,0.5244746804237366,95.89717984199524,98.13359379768372,99.03994798660278,99.6000587940216,99.9182403087616
pc_out_ls,test,1,1,ISTS,Bag handle,2990,36.27197742462158,1.6150425672531128,39.76588547229767,81.59142136573792,39.76588547229767,37.94128596782684,35.24247407913208,31.6292405128479,22.00668901205063
pc_out_ls,test,1,1,ISTS,Cap peak,6025,11.173920333385468,0.5551052093505859,71.99999690055847,12.463483214378357,71.99999690055847,73.37266802787781,75.91286301612854,80.29872179031372,87.98540234565735
pc_out_ls,test,1,2,UNCAL,graspable,93887,1.2600568123161793,0.21083851158618927,92.17676520347595,1.628669910132885,92.17676520347595,95.09461522102356,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,2,UNCAL,all,5827837,1.0234988294541836,0.18165087699890137,93.69187951087952,0.8723963983356953,93.69187951087952,97.22994565963745,98.71084690093994,99.31415319442749,99.76732134819031
pc_out_ls,test,1,2,UNCAL,Mug handle,4147,2.8262389823794365,0.37150484323501587,86.85796856880188,12.734651565551758,86.85796856880188,90.03482460975647,91.56118035316467,92.42163896560669,92.14078783988953
pc_out_ls,test,1,2,UNCAL,Knife handle,80725,2.0818259567022324,0.1256546676158905,95.89717984199524,0.522841839119792,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,2,UNCAL,Bag handle,2990,38.306498527526855,1.5450446605682373,39.76588547229767,81.52467608451843,39.76588547229767,38.08992803096771,35.535117983818054,31.820353865623474,21.33779227733612
pc_out_ls,test,1,2,UNCAL,Cap peak,6025,12.424948811531067,0.5794540643692017,71.99999690055847,12.601342797279358,71.99999690055847,73.55707287788391,76.26556158065796,80.46467900276184,88.01859021186829
pc_out_ls,test,1,2,TS,graspable,93887,1.9816011190414429,0.21523559093475342,92.17676520347595,1.6287175938487053,92.17676520347595,95.09461522102356,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,2,TS,all,5827837,0.6885917857289314,0.17850354313850403,93.69187951087952,0.8663768880069256,93.69187951087952,97.23238348960876,98.71891140937805,99.3138313293457,99.77092742919922
pc_out_ls,test,1,2,TS,Mug handle,4147,4.683738574385643,0.3873806297779083,86.85796856880188,12.73384690284729,86.85796856880188,90.06161093711853,91.56118035316467,92.38718748092651,92.14078783988953
pc_out_ls,test,1,2,TS,Knife handle,80725,0.9860527701675892,0.12157664448022842,95.89717984199524,0.522841839119792,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,2,TS,Bag handle,2990,40.29814004898071,1.7071239948272705,39.76588547229767,81.51856064796448,39.76588547229767,38.08992803096771,35.576921701431274,31.77257478237152,21.270902454853058
pc_out_ls,test,1,2,TS,Cap peak,6025,14.451320469379425,0.6112501621246338,71.99999690055847,12.605731189250946,71.99999690055847,73.55707287788391,76.26556158065796,80.46467900276184,88.01859021186829
pc_out_ls,test,1,2,HTS,graspable,93887,2.042393758893013,0.21279168128967285,92.17676520347595,1.6286812722682953,92.17676520347595,95.09580135345459,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,2,HTS,all,5827837,0.2312233205884695,0.17699754238128662,93.69187951087952,0.8556628599762917,93.69187951087952,97.2318708896637,98.72058033943176,99.31552410125732,99.7715413570404
pc_out_ls,test,1,2,HTS,Mug handle,4147,3.451775759458542,0.38795071840286255,86.85796856880188,12.735247611999512,86.85796856880188,90.03482460975647,91.59131646156311,92.38718748092651,92.14078783988953
pc_out_ls,test,1,2,HTS,Knife handle,80725,1.521105319261551,0.12237588316202164,95.89717984199524,0.5228290800005198,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,2,HTS,Bag handle,2990,38.040703535079956,1.6757129430770874,39.76588547229767,81.5185010433197,39.76588547229767,38.08992803096771,35.535117983818054,31.820353865623474,21.270902454853058
pc_out_ls,test,1,2,HTS,Cap peak,6025,12.475994974374771,0.5776541829109192,71.99999690055847,12.603706121444702,71.99999690055847,73.55707287788391,76.24481320381165,80.48838376998901,88.01859021186829
pc_out_ls,test,1,2,RBSo,graspable,93887,2.212122455239296,0.21692383289337158,92.17676520347595,1.6268756240606308,92.17676520347595,95.10526657104492,96.60497903823853,98.01433086395264,99.29064512252808
pc_out_ls,test,1,2,RBSo,all,5827837,0.4445901606231928,0.17718946933746338,93.69187951087952,0.8555550128221512,93.69187951087952,97.28493094444275,98.74887466430664,99.32243824005127,99.77216124534607
pc_out_ls,test,1,2,RBSo,Mug handle,4147,5.015331506729126,0.38959622383117676,86.85796856880188,12.554466724395752,86.85796856880188,89.92767333984375,91.50090217590332,92.38718748092651,92.28543639183044
pc_out_ls,test,1,2,RBSo,Knife handle,80725,1.222912222146988,0.12175127118825912,95.89717984199524,0.5205792374908924,95.89717984199524,98.11983108520508,99.00432825088501,99.59828853607178,99.92567300796509
pc_out_ls,test,1,2,RBSo,Bag handle,2990,39.58562612533569,1.7428691387176514,39.76588547229767,81.51063323020935,39.76588547229767,38.052767515182495,35.535117983818054,31.581461429595947,22.207356989383698
pc_out_ls,test,1,2,RBSo,Cap peak,6025,14.171996712684631,0.615953803062439,71.99999690055847,12.682676315307617,71.99999690055847,73.5201895236969,76.22406482696533,80.01422882080078,87.8194510936737
pc_out_ls,test,1,2,ISTS,graspable,93887,2.5331586599349976,0.21288913488388062,92.17676520347595,1.595606468617916,92.17676520347595,95.10408639907837,96.53841257095337,98.00063967704773,99.3673324584961
pc_out_ls,test,1,2,ISTS,all,5827837,0.3440272528678179,0.17509984970092773,93.69187951087952,0.8314837701618671,93.69187951087952,97.30681777000427,98.79805445671082,99.35555458068848,99.78214502334595
pc_out_ls,test,1,2,ISTS,Mug handle,4147,3.8494572043418884,0.38440415263175964,86.85796856880188,12.408260256052017,86.85796856880188,89.98124599456787,91.62145853042603,92.31829643249512,92.57473349571228
pc_out_ls,test,1,2,ISTS,Knife handle,80725,2.3778963834047318,0.12682771682739258,95.89717984199524,0.5197981372475624,95.89717984199524,98.11707735061646,99.0352988243103,99.6106743812561,99.92319345474243
pc_out_ls,test,1,2,ISTS,Bag handle,2990,35.13874411582947,1.6178839206695557,39.76588547229767,81.58323764801025,39.76588547229767,37.94128596782684,35.326087474823,31.77257478237152,21.939799189567566
pc_out_ls,test,1,2,ISTS,Cap peak,6025,9.249572455883026,0.5506654381752014,71.99999690055847,13.19921463727951,71.99999690055847,73.37266802787781,75.99585056304932,80.08534908294678,86.95652484893799
pc_out_ls,test,1,3,UNCAL,graspable,93887,1.2600568123161793,0.21083851158618927,92.17676520347595,1.628669910132885,92.17676520347595,95.09461522102356,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,3,UNCAL,all,5827837,1.0234988294541836,0.18165087699890137,93.69187951087952,0.8723963983356953,93.69187951087952,97.22994565963745,98.71084690093994,99.31415319442749,99.76732134819031
pc_out_ls,test,1,3,UNCAL,Mug handle,4147,2.8262389823794365,0.37150484323501587,86.85796856880188,12.734651565551758,86.85796856880188,90.03482460975647,91.56118035316467,92.42163896560669,92.14078783988953
pc_out_ls,test,1,3,UNCAL,Knife handle,80725,2.0818259567022324,0.1256546676158905,95.89717984199524,0.522841839119792,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,3,UNCAL,Bag handle,2990,38.306498527526855,1.5450446605682373,39.76588547229767,81.52467608451843,39.76588547229767,38.08992803096771,35.535117983818054,31.820353865623474,21.33779227733612
pc_out_ls,test,1,3,UNCAL,Cap peak,6025,12.424948811531067,0.5794540643692017,71.99999690055847,12.601342797279358,71.99999690055847,73.55707287788391,76.26556158065796,80.46467900276184,88.01859021186829
pc_out_ls,test,1,3,TS,graspable,93887,1.800731010735035,0.21381360292434692,92.17676520347595,1.6287051141262054,92.17676520347595,95.0898826122284,96.61163687705994,98.00824522972107,99.28638935089111
pc_out_ls,test,1,3,TS,all,5827837,0.7298787124454975,0.1785864681005478,93.69187951087952,0.8675571531057358,93.69187951087952,97.23257422447205,98.71774911880493,99.3135154247284,99.7698962688446
pc_out_ls,test,1,3,TS,Mug handle,4147,4.273649305105209,0.38313043117523193,86.85796856880188,12.73409128189087,86.85796856880188,90.06161093711853,91.56118035316467,92.42163896560669,92.14078783988953
pc_out_ls,test,1,3,TS,Knife handle,80725,1.214637327939272,0.12213874608278275,95.89717984199524,0.5228531081229448,95.89717984199524,98.1019377708435,98.999685049057,99.59651827812195,99.92567300796509
pc_out_ls,test,1,3,TS,Bag handle,2990,39.88313972949982,1.669129490852356,39.76588547229767,81.51761889457703,39.76588547229767,38.08992803096771,35.535117983818054,31.77257478237152,21.204012632369995
pc_out_ls,test,1,3,TS,Cap peak,6025,13.882628083229065,0.6033408641815186,71.99999690055847,12.605057656764984,71.99999690055847,73.55707287788391,76.26556158065796,80.46467900276184,88.01859021186829
pc_out_ls,test,1,3,HTS,graspable,93887,1.8756609410047531,0.21160125732421875,92.17676520347595,1.6286766156554222,92.17676520347595,95.0993537902832,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,3,HTS,all,5827837,0.10482794605195522,0.17723745107650757,93.69187951087952,0.858257245272398,93.69187951087952,97.23156690597534,98.71903657913208,99.31603670120239,99.7724711894989
pc_out_ls,test,1,3,HTS,Mug handle,4147,3.230687230825424,0.3827628791332245,86.85796856880188,12.732812762260437,86.85796856880188,90.03482460975647,91.56118035316467,92.38718748092651,92.23722219467163
pc_out_ls,test,1,3,HTS,Knife handle,80725,1.6681252047419548,0.1228993609547615,95.89717984199524,0.5227826535701752,95.89717984199524,98.1019377708435,98.999685049057,99.6000587940216,99.92567300796509
pc_out_ls,test,1,3,HTS,Bag handle,2990,38.00867199897766,1.6338907480239868,39.76588547229767,81.51853680610657,39.76588547229767,38.08992803096771,35.576921701431274,31.820353865623474,21.270902454853058
pc_out_ls,test,1,3,HTS,Cap peak,6025,12.217389047145844,0.5764158368110657,71.99999690055847,12.607663869857788,71.99999690055847,73.5201895236969,76.26556158065796,80.46467900276184,88.01859021186829
pc_out_ls,test,1,3,RBSo,graspable,93887,1.9486509263515472,0.21462880074977875,92.17676520347595,1.6267618164420128,92.17676520347595,95.10999917984009,96.60630822181702,98.01281094551086,99.29064512252808
pc_out_ls,test,1,3,RBSo,all,5827837,0.45688915997743607,0.17749573290348053,93.69187951087952,0.8583337068557739,93.69187951087952,97.27341532707214,98.74027371406555,99.32116270065308,99.77147579193115
pc_out_ls,test,1,3,RBSo,Mug handle,4147,4.375004023313522,0.3843638300895691,86.85796856880188,12.615999579429626,86.85796856880188,89.92767333984375,91.47076606750488,92.31829643249512,92.28543639183044
pc_out_ls,test,1,3,RBSo,Knife handle,80725,1.199922151863575,0.12201382964849472,95.89717984199524,0.5206313449889421,95.89717984199524,98.10606241226196,99.00278449058533,99.59828853607178,99.92567300796509
pc_out_ls,test,1,3,RBSo,Bag handle,2990,39.46718871593475,1.6908806562423706,39.76588547229767,81.5142810344696,39.76588547229767,38.052767515182495,35.493311285972595,31.6292405128479,21.939799189567566
pc_out_ls,test,1,3,RBSo,Cap peak,6025,13.78541886806488,0.6060742735862732,71.99999690055847,12.657193839550018,71.99999690055847,73.46487045288086,76.24481320381165,80.1327645778656,87.78626322746277
pc_out_ls,test,1,3,ISTS,graspable,93887,2.1463818848133087,0.21039684116840363,92.17676520347595,1.5861926600337029,92.17676520347595,95.12183666229248,96.58766984939575,98.03563356399536,99.3673324584961
pc_out_ls,test,1,3,ISTS,all,5827837,0.45466506853699684,0.17543263733386993,93.69187951087952,0.8381162770092487,93.69187951087952,97.31581807136536,98.7913429737091,99.34908151626587,99.77912902832031
pc_out_ls,test,1,3,ISTS,Mug handle,4147,3.4654278308153152,0.37925729155540466,86.85796856880188,12.475712597370148,86.85796856880188,89.95445966720581,91.53104424476624,92.35274195671082,92.6229476928711
pc_out_ls,test,1,3,ISTS,Knife handle,80725,2.323739230632782,0.1257873922586441,95.89717984199524,0.5207047797739506,95.89717984199524,98.12533259391785,99.03839826583862,99.60359930992126,99.92071986198425
pc_out_ls,test,1,3,ISTS,Bag handle,2990,35.40652394294739,1.5787432193756104,39.76588547229767,81.57663941383362,39.76588547229767,37.97844648361206,35.28428077697754,31.77257478237152,21.872909367084503
pc_out_ls,test,1,3,ISTS,Cap peak,6025,10.738232731819153,0.5487335324287415,71.99999690055847,12.711942195892334,71.99999690055847,73.39110970497131,75.975102186203,80.1327645778656,87.65350580215454
pc_out_ls,test,1,4,UNCAL,graspable,93887,1.2600568123161793,0.21083851158618927,92.17676520347595,1.628669910132885,92.17676520347595,95.09461522102356,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,4,UNCAL,all,5827837,1.0234988294541836,0.18165087699890137,93.69187951087952,0.8723963983356953,93.69187951087952,97.22994565963745,98.71084690093994,99.31415319442749,99.76732134819031
pc_out_ls,test,1,4,UNCAL,Mug handle,4147,2.8262389823794365,0.37150484323501587,86.85796856880188,12.734651565551758,86.85796856880188,90.03482460975647,91.56118035316467,92.42163896560669,92.14078783988953
pc_out_ls,test,1,4,UNCAL,Knife handle,80725,2.0818259567022324,0.1256546676158905,95.89717984199524,0.522841839119792,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,4,UNCAL,Bag handle,2990,38.306498527526855,1.5450446605682373,39.76588547229767,81.52467608451843,39.76588547229767,38.08992803096771,35.535117983818054,31.820353865623474,21.33779227733612
pc_out_ls,test,1,4,UNCAL,Cap peak,6025,12.424948811531067,0.5794540643692017,71.99999690055847,12.601342797279358,71.99999690055847,73.55707287788391,76.26556158065796,80.46467900276184,88.01859021186829
pc_out_ls,test,1,4,TS,graspable,93887,1.7967458814382553,0.21377718448638916,92.17676520347595,1.6287045553326607,92.17676520347595,95.09698152542114,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,4,TS,all,5827837,0.7309246342629194,0.17859359085559845,93.69187951087952,0.8675921708345413,93.69187951087952,97.23259806632996,98.71770739555359,99.3135392665863,99.76993203163147
pc_out_ls,test,1,4,TS,Mug handle,4147,4.26267683506012,0.38301679491996765,86.85796856880188,12.734480202198029,86.85796856880188,90.06161093711853,91.56118035316467,92.42163896560669,92.14078783988953
pc_out_ls,test,1,4,TS,Knife handle,80725,1.2189355678856373,0.12215728312730789,95.89717984199524,0.5228178575634956,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,4,TS,Bag handle,2990,39.87139165401459,1.668076515197754,39.76588547229767,81.52624368667603,39.76588547229767,38.08992803096771,35.535117983818054,31.77257478237152,21.270902454853058
pc_out_ls,test,1,4,TS,Cap peak,6025,13.870576024055481,0.6031253337860107,71.99999690055847,12.604640424251556,71.99999690055847,73.5201895236969,76.24481320381165,80.46467900276184,88.01859021186829
pc_out_ls,test,1,4,HTS,graspable,93887,1.7966672778129578,0.21377509832382202,92.17676520347595,1.6286376863718033,92.17676520347595,95.09580135345459,96.61829471588135,98.00824522972107,99.28638935089111
pc_out_ls,test,1,4,HTS,all,5827837,0.7306110113859177,0.17859260737895966,93.69187951087952,0.8675863966345787,93.69187951087952,97.23259806632996,98.71770739555359,99.3135392665863,99.76993203163147
pc_out_ls,test,1,4,HTS,Mug handle,4147,4.261951148509979,0.38301390409469604,86.85796856880188,12.735669314861298,86.85796856880188,90.00803232192993,91.56118035316467,92.42163896560669,92.14078783988953
pc_out_ls,test,1,4,HTS,Knife handle,80725,1.219082996249199,0.12215771526098251,95.89717984199524,0.5228148773312569,95.89717984199524,98.1019377708435,98.999685049057,99.59828853607178,99.92567300796509
pc_out_ls,test,1,4,HTS,Bag handle,2990,39.87031877040863,1.6680397987365723,39.76588547229767,81.51799440383911,39.76588547229767,38.052767515182495,35.535117983818054,31.91590905189514,21.33779227733612
pc_out_ls,test,1,4,HTS,Cap peak,6025,13.869644701480865,0.6031075716018677,71.99999690055847,12.602260708808899,71.99999690055847,73.5017478466034,76.2033224105835,80.46467900276184,88.01859021186829
pc_out_ls,test,1,4,RBSo,graspable,93887,1.9103256985545158,0.214394211769104,92.17676520347595,1.6272583976387978,92.17676520347595,95.10172009468079,96.61296606063843,98.01737666130066,99.29064512252808
pc_out_ls,test,1,4,RBSo,all,5827837,0.5091837607324123,0.17763486504554749,93.69187951087952,0.8598036132752895,93.69187951087952,97.26752042770386,98.73815178871155,99.32133555412292,99.7713029384613
pc_out_ls,test,1,4,RBSo,Mug handle,4147,4.314831271767616,0.38367360830307007,86.85796856880188,12.624819576740265,86.85796856880188,89.98124599456787,91.47076606750488,92.31829643249512,92.23722219467163
pc_out_ls,test,1,4,RBSo,Knife handle,80725,1.2127788737416267,0.1221209391951561,95.89717984199524,0.5211763549596071,95.89717984199524,98.10606241226196,99.00278449058533,99.59828853607178,99.92567300796509
pc_out_ls,test,1,4,RBSo,Bag handle,2990,39.43685293197632,1.684067964553833,39.76588547229767,81.50575757026672,39.76588547229767,38.052767515182495,35.493311285972595,31.6292405128479,21.939799189567566
pc_out_ls,test,1,4,RBSo,Cap peak,6025,13.758321106433868,0.6048398613929749,71.99999690055847,12.648177146911621,71.99999690055847,73.46487045288086,76.26556158065796,80.1327645778656,87.78626322746277
pc_out_ls,test,1,4,ISTS,graspable,93887,2.1197937428951263,0.21166734397411346,92.17676520347595,1.619349978864193,92.17676520347595,95.05082964897156,96.46252393722534,97.93064594268799,99.35242533683777
pc_out_ls,test,1,4,ISTS,all,5827837,0.5570226348936558,0.17571531236171722,93.69187951087952,0.8314010687172413,93.69187951087952,97.31187224388123,98.79904389381409,99.36001300811768,99.78440999984741
pc_out_ls,test,1,4,ISTS,Mug handle,4147,2.649669162929058,0.3737477958202362,86.85796856880188,12.049311399459839,86.85796856880188,89.95445966720581,91.50090217590332,92.38718748092651,92.6229476928711
pc_out_ls,test,1,4,ISTS,Knife handle,80725,2.1944690495729446,0.12492881715297699,95.89717984199524,0.5180567502975464,95.89717984199524,98.11983108520508,99.01517033576965,99.60890412330627,99.93310570716858
pc_out_ls,test,1,4,ISTS,Bag handle,2990,36.52634918689728,1.5833053588867188,39.76588547229767,81.55872821807861,39.76588547229767,38.01560699939728,35.36789417266846,31.820353865623474,21.872909367084503
pc_out_ls,test,1,4,ISTS,Cap peak,6025,11.116014420986176,0.581562876701355,71.99999690055847,14.487244188785553,71.99999690055847,73.42799305915833,75.85062384605408,79.68231439590454,85.66213250160217
pc_out_ls,test,2,0,UNCAL,graspable,93887,1.0716618970036507,0.2326321005821228,90.49814939498901,1.9616717472672462,90.49814939498901,93.8804030418396,96.07242941856384,97.62328267097473,99.21395778656006
pc_out_ls,test,2,0,UNCAL,all,5827837,1.0603762231767178,0.1822294145822525,93.61814260482788,0.8796755224466324,93.61814260482788,97.21665382385254,98.72028231620789,99.31591749191284,99.76769685745239
pc_out_ls,test,2,0,UNCAL,Mug handle,4147,3.0579037964344025,0.36542168259620667,87.5572681427002,10.611578077077866,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,0,UNCAL,Knife handle,80725,1.731111854314804,0.14964710175991058,94.03159022331238,0.7272119633853436,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,0,UNCAL,Bag handle,2990,32.74841904640198,1.3630863428115845,46.72240614891052,75.39425492286682,46.72240614891052,45.410627126693726,44.31438148021698,42.61825084686279,31.103679537773132
pc_out_ls,test,2,0,UNCAL,Cap peak,6025,18.27356070280075,0.692089319229126,66.9045627117157,20.971710979938507,66.9045627117157,68.83643865585327,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,0,TS,graspable,93887,2.3195140063762665,0.23857872188091278,90.49814939498901,1.961676962673664,90.49814939498901,93.88158321380615,96.07242941856384,97.62328267097473,99.21395778656006
pc_out_ls,test,2,0,TS,all,5827837,0.8123625069856644,0.1793346405029297,93.61814260482788,0.8743845857679844,93.61814260482788,97.22031950950623,98.72605204582214,99.3167519569397,99.77161288261414
pc_out_ls,test,2,0,TS,Mug handle,4147,4.826485738158226,0.38441017270088196,87.5572681427002,10.611160099506378,87.5572681427002,90.32949209213257,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,0,TS,Knife handle,80725,0.7247038185596466,0.145529642701149,94.03159022331238,0.7272280752658844,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,0,TS,Bag handle,2990,33.88567566871643,1.516038179397583,46.72240614891052,75.38440227508545,46.72240614891052,45.410627126693726,44.35618817806244,42.80936419963837,31.103679537773132
pc_out_ls,test,2,0,TS,Cap peak,6025,20.75953483581543,0.7509472966194153,66.9045627117157,20.978106558322906,66.9045627117157,68.76267790794373,73.02904725074768,78.61546277999878,82.94059634208679
pc_out_ls,test,2,0,HTS,graspable,93887,1.836160384118557,0.23487159609794617,90.49814939498901,1.9616063684225082,90.49814939498901,93.88868808746338,96.06710076332092,97.62328267097473,99.21395778656006
pc_out_ls,test,2,0,HTS,all,5827837,0.4546775482594967,0.177827388048172,93.61814260482788,0.8691229857504368,93.61814260482788,97.22033739089966,98.72826337814331,99.3202805519104,99.77312088012695
pc_out_ls,test,2,0,HTS,Mug handle,4147,3.7938326597213745,0.3836989998817444,87.5572681427002,10.611311346292496,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,0,HTS,Knife handle,80725,1.033506728708744,0.14553944766521454,94.03159022331238,0.7271486334502697,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,0,HTS,Bag handle,2990,33.07090997695923,1.4838731288909912,46.72240614891052,75.38416385650635,46.72240614891052,45.410627126693726,44.648829102516174,42.80936419963837,31.103679537773132
pc_out_ls,test,2,0,HTS,Cap peak,6025,19.02981400489807,0.709499716758728,66.9045627117157,20.98798155784607,66.9045627117157,68.81799697875977,73.049795627594,78.63916754722595,82.94059634208679
pc_out_ls,test,2,0,RBSo,graspable,93887,2.3574817925691605,0.24034053087234497,90.49814939498901,1.961330883204937,90.49814939498901,93.90880465507507,96.0537850856781,97.6065456867218,99.22248125076294
pc_out_ls,test,2,0,RBSo,all,5827837,0.6347130984067917,0.17796532809734344,93.61814260482788,0.8634942583739758,93.61814260482788,97.27404117584229,98.75277876853943,99.32783246040344,99.77459907531738
pc_out_ls,test,2,0,RBSo,Mug handle,4147,4.707906022667885,0.38834941387176514,87.5572681427002,10.452905297279358,87.5572681427002,90.19555449485779,91.59131646156311,92.45608448982239,92.47830510139465
pc_out_ls,test,2,0,RBSo,Knife handle,80725,0.8071756921708584,0.14532572031021118,94.03159022331238,0.7247016299515963,94.03159022331238,97.4151074886322,98.8897442817688,99.53281283378601,99.83896017074585
pc_out_ls,test,2,0,RBSo,Bag handle,2990,33.33823084831238,1.5507384538650513,46.72240614891052,75.21798014640808,46.72240614891052,45.44778764247894,44.27257478237152,42.57047474384308,31.906354427337646
pc_out_ls,test,2,0,RBSo,Cap peak,6025,20.668724179267883,0.7612013816833496,66.9045627117157,21.10198736190796,66.9045627117157,68.78111362457275,72.59336113929749,78.04647088050842,82.94059634208679
pc_out_ls,test,2,0,ISTS,graspable,93887,1.848028227686882,0.23471641540527344,90.49814939498901,1.9741686061024666,90.49814939498901,93.91590356826782,95.9991991519928,97.50612378120422,99.26508665084839
pc_out_ls,test,2,0,ISTS,all,5827837,0.5219756159931421,0.17581430077552795,93.61814260482788,0.8415628224611282,93.61814260482788,97.3072350025177,98.80131483078003,99.36317801475525,99.78863596916199
pc_out_ls,test,2,0,ISTS,Mug handle,4147,3.5220876336097717,0.3770248591899872,87.5572681427002,9.646584838628769,87.5572681427002,90.27591347694397,91.44062399864197,92.45608448982239,92.8158164024353
pc_out_ls,test,2,0,ISTS,Knife handle,80725,1.7834331840276718,0.14705967903137207,94.03159022331238,0.720016285777092,94.03159022331238,97.43162393569946,98.87115955352783,99.53458309173584,99.8414397239685
pc_out_ls,test,2,0,ISTS,Bag handle,2990,31.949231028556824,1.471158504486084,46.72240614891052,75.28988122940063,46.72240614891052,45.48494815826416,44.648829102516174,42.85714328289032,31.170567870140076
pc_out_ls,test,2,0,ISTS,Cap peak,6025,17.686471343040466,0.6976165771484375,66.9045627117157,23.547008633613586,66.9045627117157,68.83643865585327,72.51037359237671,77.90422439575195,81.48025274276733
pc_out_ls,test,2,1,UNCAL,graspable,93887,1.0716618970036507,0.2326321005821228,90.49814939498901,1.9616717472672462,90.49814939498901,93.8804030418396,96.07242941856384,97.62328267097473,99.21395778656006
pc_out_ls,test,2,1,UNCAL,all,5827837,1.0603762231767178,0.1822294145822525,93.61814260482788,0.8796755224466324,93.61814260482788,97.21665382385254,98.72028231620789,99.31591749191284,99.76769685745239
pc_out_ls,test,2,1,UNCAL,Mug handle,4147,3.0579037964344025,0.36542168259620667,87.5572681427002,10.611578077077866,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,1,UNCAL,Knife handle,80725,1.731111854314804,0.14964710175991058,94.03159022331238,0.7272119633853436,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,1,UNCAL,Bag handle,2990,32.74841904640198,1.3630863428115845,46.72240614891052,75.39425492286682,46.72240614891052,45.410627126693726,44.31438148021698,42.61825084686279,31.103679537773132
pc_out_ls,test,2,1,UNCAL,Cap peak,6025,18.27356070280075,0.692089319229126,66.9045627117157,20.971710979938507,66.9045627117157,68.83643865585327,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,1,TS,graspable,93887,2.1778687834739685,0.2377002239227295,90.49814939498901,1.9617505371570587,90.49814939498901,93.88631582260132,96.07242941856384,97.62328267097473,99.21395778656006
pc_out_ls,test,2,1,TS,all,5827837,0.7339423522353172,0.1792280226945877,93.61814260482788,0.8748085238039494,93.61814260482788,97.22035527229309,98.72592091560364,99.31702017784119,99.77161288261414
pc_out_ls,test,2,1,TS,Mug handle,4147,4.486612975597382,0.38207048177719116,87.5572681427002,10.611815750598907,87.5572681427002,90.32949209213257,91.59131646156311,92.24939942359924,92.33365654945374
pc_out_ls,test,2,1,TS,Knife handle,80725,0.7860935293138027,0.14571668207645416,94.03159022331238,0.7272848859429359,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,1,TS,Bag handle,2990,33.66285860538483,1.499794363975525,46.72240614891052,75.38594603538513,46.72240614891052,45.410627126693726,44.39799189567566,42.61825084686279,31.103679537773132
pc_out_ls,test,2,1,TS,Cap peak,6025,20.536042749881744,0.7444236874580383,66.9045627117157,20.978377759456635,66.9045627117157,68.81799697875977,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,1,HTS,graspable,93887,1.7745379358530045,0.23442228138446808,90.49814939498901,1.9617298617959023,90.49814939498901,93.88276934623718,96.07242941856384,97.62328267097473,99.21395778656006
pc_out_ls,test,2,1,HTS,all,5827837,0.35414828453212976,0.17784574627876282,93.61814260482788,0.8700056001543999,93.61814260482788,97.2200095653534,98.72761964797974,99.32042956352234,99.77319240570068
pc_out_ls,test,2,1,HTS,Mug handle,4147,3.743070736527443,0.38115939497947693,87.5572681427002,10.611029714345932,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,1,HTS,Knife handle,80725,1.0717889294028282,0.1457742601633072,94.03159022331238,0.7271913345903158,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,1,HTS,Bag handle,2990,33.05058479309082,1.4693011045455933,46.72240614891052,75.38818717002869,46.72240614891052,45.410627126693726,44.31438148021698,42.57047474384308,31.103679537773132
pc_out_ls,test,2,1,HTS,Cap peak,6025,18.99332106113434,0.7083319425582886,66.9045627117157,20.997805893421173,66.9045627117157,68.83643865585327,72.98755049705505,78.63916754722595,82.87421464920044
pc_out_ls,test,2,1,RBSo,graspable,93887,2.25234255194664,0.23889459669589996,90.49814939498901,1.9609861075878143,90.49814939498901,93.90880465507507,96.04979157447815,97.6065456867218,99.22248125076294
pc_out_ls,test,2,1,RBSo,all,5827837,0.5301278550177813,0.17795397341251373,93.61814260482788,0.8647000417113304,93.61814260482788,97.26777076721191,98.75031113624573,99.32729005813599,99.77370500564575
pc_out_ls,test,2,1,RBSo,Mug handle,4147,4.490020126104355,0.3850097060203552,87.5572681427002,10.476811230182648,87.5572681427002,90.24912714958191,91.62145853042603,92.45608448982239,92.47830510139465
pc_out_ls,test,2,1,RBSo,Knife handle,80725,0.9066320024430752,0.14541937410831451,94.03159022331238,0.7247915957123041,94.03159022331238,97.41373062133789,98.8851010799408,99.53281283378601,99.83896017074585
pc_out_ls,test,2,1,RBSo,Bag handle,2990,33.25736224651337,1.5260944366455078,46.72240614891052,75.24789571762085,46.72240614891052,45.37346661090851,44.27257478237152,42.522695660591125,31.571906805038452
pc_out_ls,test,2,1,RBSo,Cap peak,6025,20.459473133087158,0.7519437670707703,66.9045627117157,21.074464917182922,66.9045627117157,68.78111362457275,72.63485789299011,78.16500663757324,82.94059634208679
pc_out_ls,test,2,1,ISTS,graspable,93887,1.8191853538155556,0.23371919989585876,90.49814939498901,1.9521355628967285,90.49814939498901,93.88868808746338,96.00186347961426,97.4893867969513,99.33751225471497
pc_out_ls,test,2,1,ISTS,all,5827837,0.40290490724146366,0.1759195327758789,93.61814260482788,0.8440044708549976,93.61814260482788,97.29101061820984,98.79792928695679,99.37143921852112,99.78492856025696
pc_out_ls,test,2,1,ISTS,Mug handle,4147,3.648337721824646,0.37294450402259827,87.5572681427002,10.217895358800888,87.5572681427002,90.27591347694397,91.38035178184509,92.42163896560669,92.7193820476532
pc_out_ls,test,2,1,ISTS,Knife handle,80725,1.8312811851501465,0.14769873023033142,94.03159022331238,0.7269094698131084,94.03159022331238,97.40409851074219,98.86496663093567,99.5257318019867,99.83896017074585
pc_out_ls,test,2,1,ISTS,Bag handle,2990,31.428974866867065,1.4346821308135986,46.72240614891052,75.32846927642822,46.72240614891052,45.52210867404938,44.77424621582031,42.80936419963837,31.170567870140076
pc_out_ls,test,2,1,ISTS,Cap peak,6025,17.03186333179474,0.6944260597229004,66.9045627117157,25.032120943069458,66.9045627117157,68.78111362457275,72.4896252155304,77.85680890083313,80.94922304153442
pc_out_ls,test,2,2,UNCAL,graspable,93887,1.0716618970036507,0.2326321005821228,90.49814939498901,1.9616717472672462,90.49814939498901,93.8804030418396,96.07242941856384,97.62328267097473,99.21395778656006
pc_out_ls,test,2,2,UNCAL,all,5827837,1.0603762231767178,0.1822294145822525,93.61814260482788,0.8796755224466324,93.61814260482788,97.21665382385254,98.72028231620789,99.31591749191284,99.76769685745239
pc_out_ls,test,2,2,UNCAL,Mug handle,4147,3.0579037964344025,0.36542168259620667,87.5572681427002,10.611578077077866,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,2,UNCAL,Knife handle,80725,1.731111854314804,0.14964710175991058,94.03159022331238,0.7272119633853436,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,2,UNCAL,Bag handle,2990,32.74841904640198,1.3630863428115845,46.72240614891052,75.39425492286682,46.72240614891052,45.410627126693726,44.31438148021698,42.61825084686279,31.103679537773132
pc_out_ls,test,2,2,UNCAL,Cap peak,6025,18.27356070280075,0.692089319229126,66.9045627117157,20.971710979938507,66.9045627117157,68.83643865585327,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,2,TS,graspable,93887,2.0278144627809525,0.2367475926876068,90.49814939498901,1.9616683945059776,90.49814939498901,93.87921690940857,96.07508778572083,97.62328267097473,99.21395778656006
pc_out_ls,test,2,2,TS,all,5827837,0.7581969257444143,0.1792052537202835,93.61814260482788,0.8753306232392788,93.61814260482788,97.21991419792175,98.72539043426514,99.31714534759521,99.77099299430847
pc_out_ls,test,2,2,TS,Mug handle,4147,4.305839911103249,0.37945079803466797,87.5572681427002,10.612288117408752,87.5572681427002,90.32949209213257,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,2,TS,Knife handle,80725,0.8971411734819412,0.14599531888961792,94.03159022331238,0.7271814160048962,94.03159022331238,97.36968874931335,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,2,TS,Bag handle,2990,33.399367332458496,1.481031894683838,46.72240614891052,75.38614273071289,46.72240614891052,45.410627126693726,44.31438148021698,42.61825084686279,31.103679537773132
pc_out_ls,test,2,2,TS,Cap peak,6025,20.268602669239044,0.73695969581604,66.9045627117157,20.981016755104065,66.9045627117157,68.81799697875977,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,2,HTS,graspable,93887,1.6151778399944305,0.23344025015830994,90.49814939498901,1.9617585465312004,90.49814939498901,93.88158321380615,96.06577157974243,97.62328267097473,99.21395778656006
pc_out_ls,test,2,2,HTS,all,5827837,0.16259982949122787,0.17784351110458374,93.61814260482788,0.8700286038219929,93.61814260482788,97.21924662590027,98.72766137123108,99.32042956352234,99.7730553150177
pc_out_ls,test,2,2,HTS,Mug handle,4147,3.6817077547311783,0.3789750635623932,87.5572681427002,10.611017048358917,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,2,HTS,Knife handle,80725,1.2428177520632744,0.14622600376605988,94.03159022331238,0.7271923124790192,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,2,HTS,Bag handle,2990,32.37122893333435,1.4487884044647217,46.72240614891052,75.384521484375,46.72240614891052,45.44778764247894,44.31438148021698,42.61825084686279,31.170567870140076
pc_out_ls,test,2,2,HTS,Cap peak,6025,18.551303446292877,0.6986595988273621,66.9045627117157,20.986483991146088,66.9045627117157,68.83643865585327,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,2,RBSo,graspable,93887,2.121955528855324,0.2380441129207611,90.49814939498901,1.9612178206443787,90.49814939498901,93.90880465507507,96.04979157447815,97.6065456867218,99.22248125076294
pc_out_ls,test,2,2,RBSo,all,5827837,0.3629493759945035,0.17790968716144562,93.61814260482788,0.8647938258945942,93.61814260482788,97.27047681808472,98.7510621547699,99.32724237442017,99.77346658706665
pc_out_ls,test,2,2,RBSo,Mug handle,4147,4.408544301986694,0.38265472650527954,87.5572681427002,10.465876758098602,87.5572681427002,90.19555449485779,91.62145853042603,92.45608448982239,92.47830510139465
pc_out_ls,test,2,2,RBSo,Knife handle,80725,1.0147271677851677,0.14565330743789673,94.03159022331238,0.7247688248753548,94.03159022331238,97.41235375404358,98.88819456100464,99.53281283378601,99.83896017074585
pc_out_ls,test,2,2,RBSo,Bag handle,2990,32.94458985328674,1.510004997253418,46.72240614891052,75.2309501171112,46.72240614891052,45.48494815826416,44.39799189567566,42.666029930114746,31.638795137405396
pc_out_ls,test,2,2,RBSo,Cap peak,6025,20.198485255241394,0.7451620697975159,66.9045627117157,21.09224647283554,66.9045627117157,68.78111362457275,72.6141095161438,78.11759114265442,82.94059634208679
pc_out_ls,test,2,2,ISTS,graspable,93887,1.9806146621704102,0.23558755218982697,90.49814939498901,1.9251592457294464,90.49814939498901,93.90288591384888,96.06710076332092,97.67045378684998,99.27573800086975
pc_out_ls,test,2,2,ISTS,all,5827837,0.505636353045702,0.1769595593214035,93.61814260482788,0.8571187034249306,93.61814260482788,97.27886915206909,98.77469539642334,99.34883713722229,99.78026151657104
pc_out_ls,test,2,2,ISTS,Mug handle,4147,3.887486085295677,0.3768629729747772,87.5572681427002,10.358434915542603,87.5572681427002,90.27591347694397,91.50090217590332,92.42163896560669,92.67116785049438
pc_out_ls,test,2,2,ISTS,Knife handle,80725,0.9273041971027851,0.14526312053203583,94.03159022331238,0.7281246595084667,94.03159022331238,97.40822911262512,98.87890219688416,99.52396154403687,99.8364806175232
pc_out_ls,test,2,2,ISTS,Bag handle,2990,33.11922550201416,1.4939857721328735,46.72240614891052,75.32965540885925,46.72240614891052,45.48494815826416,44.607022404670715,42.76158809661865,31.103679537773132
pc_out_ls,test,2,2,ISTS,Cap peak,6025,19.846642017364502,0.7240455150604248,66.9045627117157,19.926927983760834,66.9045627117157,68.83643865585327,72.8215754032135,78.49692106246948,82.8410267829895
pc_out_ls,test,2,3,UNCAL,graspable,93887,1.0716618970036507,0.2326321005821228,90.49814939498901,1.9616717472672462,90.49814939498901,93.8804030418396,96.07242941856384,97.62328267097473,99.21395778656006
pc_out_ls,test,2,3,UNCAL,all,5827837,1.0603762231767178,0.1822294145822525,93.61814260482788,0.8796755224466324,93.61814260482788,97.21665382385254,98.72028231620789,99.31591749191284,99.76769685745239
pc_out_ls,test,2,3,UNCAL,Mug handle,4147,3.0579037964344025,0.36542168259620667,87.5572681427002,10.611578077077866,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,3,UNCAL,Knife handle,80725,1.731111854314804,0.14964710175991058,94.03159022331238,0.7272119633853436,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,3,UNCAL,Bag handle,2990,32.74841904640198,1.3630863428115845,46.72240614891052,75.39425492286682,46.72240614891052,45.410627126693726,44.31438148021698,42.61825084686279,31.103679537773132
pc_out_ls,test,2,3,UNCAL,Cap peak,6025,18.27356070280075,0.692089319229126,66.9045627117157,20.971710979938507,66.9045627117157,68.83643865585327,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,3,TS,graspable,93887,2.2330235689878464,0.23807953298091888,90.49814939498901,1.9616536796092987,90.49814939498901,93.88394951820374,96.07775211334229,97.62328267097473,99.21395778656006
pc_out_ls,test,2,3,TS,all,5827837,0.7355493493378162,0.17926524579524994,93.61814260482788,0.874619372189045,93.61814260482788,97.22031950950623,98.72579574584961,99.31699633598328,99.77167844772339
pc_out_ls,test,2,3,TS,Mug handle,4147,4.558918997645378,0.3830885589122772,87.5572681427002,10.611052066087723,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,3,TS,Knife handle,80725,0.76015405356884,0.1456286758184433,94.03159022331238,0.7271400187164545,94.03159022331238,97.36831188201904,98.88355135917664,99.53104257583618,99.83896017074585
pc_out_ls,test,2,3,TS,Bag handle,2990,33.76116156578064,1.5069175958633423,46.72240614891052,75.38720369338989,46.72240614891052,45.59643268585205,44.48160529136658,42.61825084686279,31.103679537773132
pc_out_ls,test,2,3,TS,Cap peak,6025,20.634952187538147,0.7472776174545288,66.9045627117157,20.980677008628845,66.9045627117157,68.83643865585327,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,3,HTS,graspable,93887,1.8427619710564613,0.23499612510204315,90.49814939498901,1.9617918878793716,90.49814939498901,93.88394951820374,96.07242941856384,97.62328267097473,99.21395778656006
pc_out_ls,test,2,3,HTS,all,5827837,0.4464368335902691,0.1779346615076065,93.61814260482788,0.8702958934009075,93.61814260482788,97.21978306770325,98.7275779247284,99.32015538215637,99.77308511734009
pc_out_ls,test,2,3,HTS,Mug handle,4147,3.7482857704162598,0.3819281756877899,87.5572681427002,10.611504316329956,87.5572681427002,90.32949209213257,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,3,HTS,Knife handle,80725,0.9969653561711311,0.14560441672801971,94.03159022331238,0.7272760383784771,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,3,HTS,Bag handle,2990,33.145684003829956,1.4784739017486572,46.72240614891052,75.38219690322876,46.72240614891052,45.44778764247894,44.43979859352112,42.61825084686279,31.103679537773132
pc_out_ls,test,2,3,HTS,Cap peak,6025,19.263240694999695,0.714468240737915,66.9045627117157,20.97679078578949,66.9045627117157,68.83643865585327,73.049795627594,78.63916754722595,82.94059634208679
pc_out_ls,test,2,3,RBSo,graspable,93887,2.271510101854801,0.23921027779579163,90.49814939498901,1.9611090421676636,90.49814939498901,93.90525221824646,96.0537850856781,97.60350584983826,99.22248125076294
pc_out_ls,test,2,3,RBSo,all,5827837,0.5919818300753832,0.1780063360929489,93.61814260482788,0.8648033253848553,93.61814260482788,97.26647734642029,98.74942898750305,99.32709336280823,99.77405071258545
pc_out_ls,test,2,3,RBSo,Mug handle,4147,4.552026093006134,0.38584062457084656,87.5572681427002,10.480011254549026,87.5572681427002,90.24912714958191,91.56118035316467,92.45608448982239,92.47830510139465
pc_out_ls,test,2,3,RBSo,Knife handle,80725,0.8515859022736549,0.1453595906496048,94.03159022331238,0.7247589528560638,94.03159022331238,97.41373062133789,98.8851010799408,99.53281283378601,99.83896017074585
pc_out_ls,test,2,3,RBSo,Bag handle,2990,33.367398381233215,1.5316779613494873,46.72240614891052,75.25544762611389,46.72240614891052,45.410627126693726,44.39799189567566,42.666029930114746,31.438127160072327
pc_out_ls,test,2,3,RBSo,Cap peak,6025,20.54947316646576,0.7543213367462158,66.9045627117157,21.101276576519012,66.9045627117157,68.76267790794373,72.67634868621826,78.16500663757324,82.94059634208679
pc_out_ls,test,2,3,ISTS,graspable,93887,1.9729722291231155,0.23686420917510986,90.49814939498901,1.9420674070715904,90.49814939498901,93.89696717262268,96.00319266319275,97.50460386276245,99.34602975845337
pc_out_ls,test,2,3,ISTS,all,5827837,0.630867388099432,0.17624162137508392,93.61814260482788,0.8464973419904709,93.61814260482788,97.29913473129272,98.79623055458069,99.36876893043518,99.78468418121338
pc_out_ls,test,2,3,ISTS,Mug handle,4147,3.450065106153488,0.3739651143550873,87.5572681427002,10.264400392770767,87.5572681427002,90.27591347694397,91.41048789024353,92.42163896560669,92.76759624481201
pc_out_ls,test,2,3,ISTS,Knife handle,80725,0.984446331858635,0.14533290266990662,94.03159022331238,0.7284710183739662,94.03159022331238,97.40409851074219,98.86961579322815,99.5204210281372,99.8364806175232
pc_out_ls,test,2,3,ISTS,Bag handle,2990,32.20110535621643,1.5000251531600952,46.72240614891052,75.32001733779907,46.72240614891052,45.44778764247894,44.81605291366577,42.666029930114746,31.170567870140076
pc_out_ls,test,2,3,ISTS,Cap peak,6025,19.455724954605103,0.7420023679733276,66.9045627117157,24.65611696243286,66.9045627117157,68.79955530166626,72.46888279914856,77.78568267822266,80.98241090774536
pc_out_ls,test,2,4,UNCAL,graspable,93887,1.0716618970036507,0.2326321005821228,90.49814939498901,1.9616717472672462,90.49814939498901,93.8804030418396,96.07242941856384,97.62328267097473,99.21395778656006
pc_out_ls,test,2,4,UNCAL,all,5827837,1.0603762231767178,0.1822294145822525,93.61814260482788,0.8796755224466324,93.61814260482788,97.21665382385254,98.72028231620789,99.31591749191284,99.76769685745239
pc_out_ls,test,2,4,UNCAL,Mug handle,4147,3.0579037964344025,0.36542168259620667,87.5572681427002,10.611578077077866,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,4,UNCAL,Knife handle,80725,1.731111854314804,0.14964710175991058,94.03159022331238,0.7272119633853436,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,4,UNCAL,Bag handle,2990,32.74841904640198,1.3630863428115845,46.72240614891052,75.39425492286682,46.72240614891052,45.410627126693726,44.31438148021698,42.61825084686279,31.103679537773132
pc_out_ls,test,2,4,UNCAL,Cap peak,6025,18.27356070280075,0.692089319229126,66.9045627117157,20.971710979938507,66.9045627117157,68.83643865585327,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,4,TS,graspable,93887,2.480117417871952,0.2399112731218338,90.49814939498901,1.9616976380348206,90.49814939498901,93.8804030418396,96.07242941856384,97.61567711830139,99.21395778656006
pc_out_ls,test,2,4,TS,all,5827837,0.9977073408663273,0.17961426079273224,93.61814260482788,0.8738243952393532,93.61814260482788,97.22054600715637,98.72693419456482,99.31679964065552,99.77229833602905
pc_out_ls,test,2,4,TS,Mug handle,4147,5.048833787441254,0.3878532648086548,87.5572681427002,10.61060056090355,87.5572681427002,90.30270576477051,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,4,TS,Knife handle,80725,0.6074154749512672,0.14534378051757812,94.03159022331238,0.7271577138453722,94.03159022331238,97.36831188201904,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,4,TS,Bag handle,2990,34.19516682624817,1.5391947031021118,46.72240614891052,75.38703083992004,46.72240614891052,45.48494815826416,44.35618817806244,42.666029930114746,31.170567870140076
pc_out_ls,test,2,4,TS,Cap peak,6025,21.06582820415497,0.7603408694267273,66.9045627117157,20.982766151428223,66.9045627117157,68.81799697875977,73.02904725074768,78.63916754722595,82.94059634208679
pc_out_ls,test,2,4,HTS,graspable,93887,2.089541032910347,0.23711811006069183,90.49814939498901,1.9616201519966125,90.49814939498901,93.8804030418396,96.07109427452087,97.62328267097473,99.21395778656006
pc_out_ls,test,2,4,HTS,all,5827837,0.7771234028041363,0.17832495272159576,93.61814260482788,0.8699031546711922,93.61814260482788,97.22075462341309,98.7281322479248,99.3196427822113,99.77363348007202
pc_out_ls,test,2,4,HTS,Mug handle,4147,4.191110655665398,0.38712841272354126,87.5572681427002,10.609068721532822,87.5572681427002,90.32949209213257,91.59131646156311,92.28384494781494,92.33365654945374
pc_out_ls,test,2,4,HTS,Knife handle,80725,0.8522123098373413,0.14506791532039642,94.03159022331238,0.72713871486485,94.03159022331238,97.36968874931335,98.89129400253296,99.53104257583618,99.83896017074585
pc_out_ls,test,2,4,HTS,Bag handle,2990,33.212557435035706,1.5183302164077759,46.72240614891052,75.37948489189148,46.72240614891052,45.410627126693726,44.31438148021698,42.666029930114746,31.103679537773132
pc_out_ls,test,2,4,HTS,Cap peak,6025,19.933918118476868,0.7313645482063293,66.9045627117157,20.98870873451233,66.9045627117157,68.79955530166626,72.98755049705505,78.63916754722595,82.94059634208679
pc_out_ls,test,2,4,RBSo,graspable,93887,2.4993382394313812,0.2416764497756958,90.49814939498901,1.9611189141869545,90.49814939498901,93.90998482704163,96.05245590209961,97.6065456867218,99.22248125076294
pc_out_ls,test,2,4,RBSo,all,5827837,0.8412902243435383,0.1782790720462799,93.61814260482788,0.8630933240056038,93.61814260482788,97.27158546447754,98.75204563140869,99.32755827903748,99.77532029151917
pc_out_ls,test,2,4,RBSo,Mug handle,4147,4.886036366224289,0.3919374942779541,87.5572681427002,10.468240827322006,87.5572681427002,90.19555449485779,91.59131646156311,92.45608448982239,92.47830510139465
pc_out_ls,test,2,4,RBSo,Knife handle,80725,0.6726996041834354,0.14515633881092072,94.03159022331238,0.7246158085763454,94.03159022331238,97.41097688674927,98.8897442817688,99.53281283378601,99.83896017074585
pc_out_ls,test,2,4,RBSo,Bag handle,2990,33.75101387500763,1.5730739831924438,46.72240614891052,75.24428367614746,46.72240614891052,45.37346661090851,44.27257478237152,42.61825084686279,31.571906805038452
pc_out_ls,test,2,4,RBSo,Cap peak,6025,21.00379168987274,0.7707345485687256,66.9045627117157,21.08727991580963,66.9045627117157,68.78111362457275,72.6141095161438,78.09388637542725,82.94059634208679
pc_out_ls,test,2,4,ISTS,graspable,93887,2.23269946873188,0.24051843583583832,90.49814939498901,1.9436374306678772,90.49814939498901,93.89223456382751,95.98455429077148,97.4665641784668,99.36094284057617
pc_out_ls,test,2,4,ISTS,all,5827837,0.8950356394052505,0.1766955852508545,93.61814260482788,0.8472646586596966,93.61814260482788,97.30247259140015,98.79719614982605,99.3726372718811,99.78176951408386
pc_out_ls,test,2,4,ISTS,Mug handle,4147,3.4017253667116165,0.3763369917869568,87.5572681427002,10.231337696313858,87.5572681427002,90.30270576477051,91.41048789024353,92.35274195671082,92.8158164024353
pc_out_ls,test,2,4,ISTS,Knife handle,80725,0.8512874133884907,0.1450951248407364,94.03159022331238,0.7299564313143492,94.03159022331238,97.40822911262512,98.8587737083435,99.51688647270203,99.8364806175232
pc_out_ls,test,2,4,ISTS,Bag handle,2990,32.87334442138672,1.5493923425674438,46.72240614891052,75.30913352966309,46.72240614891052,45.410627126693726,44.77424621582031,42.80936419963837,31.3043475151062
pc_out_ls,test,2,4,ISTS,Cap peak,6025,20.361730456352234,0.7759994864463806,66.9045627117157,26.104921102523804,66.9045627117157,68.79955530166626,72.42738604545593,77.47747898101807,80.11948466300964


==> anc/supplementary_data/pointcloud/r4_grasp/pcls_grasp_r4.txt <==
[test s0 d0 UNCAL] 0.1s overall ece=1.0102 nll=0.1806 aurc=0.8516 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d0 TS] 0.8s overall ece=0.7692 nll=0.1779 aurc=0.8462 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d0 HTS] 1.8s overall ece=0.4319 nll=0.1761 aurc=0.8400 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d0 RBSo] 2.1s overall ece=0.6091 nll=0.1766 aurc=0.8367 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d0 ISTS] 2.1s overall ece=0.6671 nll=0.1757 aurc=0.8284 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 UNCAL] 0.0s overall ece=1.0102 nll=0.1806 aurc=0.8516 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 TS] 0.1s overall ece=0.9103 nll=0.1780 aurc=0.8457 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 HTS] 1.8s overall ece=0.6049 nll=0.1763 aurc=0.8392 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 RBSo] 2.0s overall ece=0.7576 nll=0.1768 aurc=0.8365 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d1 ISTS] 2.3s overall ece=0.6945 nll=0.1746 aurc=0.8166 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 UNCAL] 0.0s overall ece=1.0102 nll=0.1806 aurc=0.8516 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 TS] 0.1s overall ece=0.9135 nll=0.1780 aurc=0.8457 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 HTS] 1.7s overall ece=0.6305 nll=0.1763 aurc=0.8396 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 RBSo] 2.0s overall ece=0.7499 nll=0.1767 aurc=0.8356 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d2 ISTS] 2.2s overall ece=0.7399 nll=0.1747 aurc=0.8165 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 UNCAL] 0.0s overall ece=1.0102 nll=0.1806 aurc=0.8516 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 TS] 0.1s overall ece=0.7536 nll=0.1778 aurc=0.8463 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 HTS] 1.8s overall ece=0.5055 nll=0.1763 aurc=0.8407 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 RBSo] 2.0s overall ece=0.6114 nll=0.1766 aurc=0.8368 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d3 ISTS] 2.2s overall ece=0.5723 nll=0.1747 aurc=0.8227 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 UNCAL] 0.0s overall ece=1.0102 nll=0.1806 aurc=0.8516 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 TS] 0.1s overall ece=0.7806 nll=0.1779 aurc=0.8462 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 HTS] 1.7s overall ece=0.4494 nll=0.1761 aurc=0.8396 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 RBSo] 2.0s overall ece=0.5993 nll=0.1765 aurc=0.8360 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s0 d4 ISTS] 2.1s overall ece=0.5376 nll=0.1746 aurc=0.8189 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 UNCAL] 0.0s overall ece=1.0235 nll=0.1817 aurc=0.8724 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 TS] 0.1s overall ece=0.7577 nll=0.1786 aurc=0.8657 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 HTS] 1.9s overall ece=0.3494 nll=0.1770 aurc=0.8559 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 RBSo] 2.0s overall ece=0.6420 nll=0.1775 aurc=0.8567 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d0 ISTS] 2.2s overall ece=0.4355 nll=0.1753 aurc=0.8328 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 UNCAL] 0.0s overall ece=1.0235 nll=0.1817 aurc=0.8724 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 TS] 0.1s overall ece=0.7150 nll=0.1785 aurc=0.8671 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 HTS] 1.7s overall ece=0.1406 nll=0.1772 aurc=0.8585 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 RBSo] 2.0s overall ece=0.4091 nll=0.1774 aurc=0.8581 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d1 ISTS] 2.1s overall ece=0.3886 nll=0.1755 aurc=0.8482 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 UNCAL] 0.0s overall ece=1.0235 nll=0.1817 aurc=0.8724 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 TS] 0.1s overall ece=0.6886 nll=0.1785 aurc=0.8664 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 HTS] 1.8s overall ece=0.2312 nll=0.1770 aurc=0.8557 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 RBSo] 2.1s overall ece=0.4446 nll=0.1772 aurc=0.8556 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d2 ISTS] 2.3s overall ece=0.3440 nll=0.1751 aurc=0.8315 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 UNCAL] 0.0s overall ece=1.0235 nll=0.1817 aurc=0.8724 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 TS] 0.1s overall ece=0.7299 nll=0.1786 aurc=0.8676 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 HTS] 1.7s overall ece=0.1048 nll=0.1772 aurc=0.8583 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 RBSo] 2.0s overall ece=0.4569 nll=0.1775 aurc=0.8583 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d3 ISTS] 2.2s overall ece=0.4547 nll=0.1754 aurc=0.8381 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 UNCAL] 0.0s overall ece=1.0235 nll=0.1817 aurc=0.8724 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 TS] 0.1s overall ece=0.7309 nll=0.1786 aurc=0.8676 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 HTS] 1.6s overall ece=0.7306 nll=0.1786 aurc=0.8676 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 RBSo] 2.1s overall ece=0.5092 nll=0.1776 aurc=0.8598 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s1 d4 ISTS] 2.1s overall ece=0.5570 nll=0.1757 aurc=0.8314 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 UNCAL] 0.0s overall ece=1.0604 nll=0.1822 aurc=0.8797 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 TS] 0.1s overall ece=0.8124 nll=0.1793 aurc=0.8744 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 HTS] 1.8s overall ece=0.4547 nll=0.1778 aurc=0.8691 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 RBSo] 2.0s overall ece=0.6347 nll=0.1780 aurc=0.8635 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d0 ISTS] 2.3s overall ece=0.5220 nll=0.1758 aurc=0.8416 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 UNCAL] 0.0s overall ece=1.0604 nll=0.1822 aurc=0.8797 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 TS] 0.1s overall ece=0.7339 nll=0.1792 aurc=0.8748 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 HTS] 1.7s overall ece=0.3541 nll=0.1778 aurc=0.8700 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 RBSo] 2.0s overall ece=0.5301 nll=0.1780 aurc=0.8647 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d1 ISTS] 2.2s overall ece=0.4029 nll=0.1759 aurc=0.8440 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 UNCAL] 0.0s overall ece=1.0604 nll=0.1822 aurc=0.8797 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 TS] 0.1s overall ece=0.7582 nll=0.1792 aurc=0.8753 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 HTS] 1.7s overall ece=0.1626 nll=0.1778 aurc=0.8700 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 RBSo] 2.1s overall ece=0.3629 nll=0.1779 aurc=0.8648 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d2 ISTS] 2.1s overall ece=0.5056 nll=0.1770 aurc=0.8571 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 UNCAL] 0.0s overall ece=1.0604 nll=0.1822 aurc=0.8797 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 TS] 0.1s overall ece=0.7355 nll=0.1793 aurc=0.8746 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 HTS] 1.7s overall ece=0.4464 nll=0.1779 aurc=0.8703 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 RBSo] 2.0s overall ece=0.5920 nll=0.1780 aurc=0.8648 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d3 ISTS] 2.2s overall ece=0.6309 nll=0.1762 aurc=0.8465 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 UNCAL] 0.0s overall ece=1.0604 nll=0.1822 aurc=0.8797 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 TS] 0.0s overall ece=0.9977 nll=0.1796 aurc=0.8738 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 HTS] 1.7s overall ece=0.7771 nll=0.1783 aurc=0.8699 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 RBSo] 2.0s overall ece=0.8413 nll=0.1783 aurc=0.8631 | check calib_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00
[test s2 d4 ISTS] 2.1s overall ece=0.8950 nll=0.1767 aurc=0.8473 | check regions_r3.jsonl max|d|(ece,nll,aurc)=0.00e+00

=== pc_out_ls | test | subset=graspable | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 93887.000    92.942    95.710    97.240    98.491    99.738     1.282     1.245     0.191
UNCAL     1 93887.000    92.177    95.095    96.618    98.008    99.286     1.629     1.260     0.211
UNCAL     2 93887.000    90.498    93.880    96.072    97.623    99.214     1.962     1.072     0.233
UNCAL   all     93887 91.872+-1.020 94.895+-0.760 96.644+-0.477 98.041+-0.355 99.413+-0.232  1.624+-0.278  1.192+-0.085  0.211+-0.017
TS        0 93887.000    92.942    95.706    97.240    98.491    99.738     1.282     1.591     0.192
TS        1 93887.000    92.177    95.096    96.617    98.009    99.286     1.629     1.907     0.215
TS        2 93887.000    90.498    93.882    96.074    97.622    99.214     1.962     2.248     0.238
TS      all     93887 91.872+-1.020 94.895+-0.758 96.644+-0.476 98.041+-0.355 99.413+-0.232  1.624+-0.278  1.915+-0.290  0.215+-0.019
HTS       0 93887.000    92.942    95.707    97.240    98.491    99.738     1.282     1.607     0.190
HTS       1 93887.000    92.177    95.098    96.618    98.008    99.286     1.629     1.939     0.213
HTS       2 93887.000    90.498    93.883    96.070    97.623    99.214     1.962     1.832     0.235
HTS     all     93887 91.872+-1.020 94.896+-0.758 96.643+-0.478 98.041+-0.355 99.413+-0.232  1.624+-0.278  1.793+-0.178  0.213+-0.018
RBSo      0 93887.000    92.942    95.719    97.237    98.504    99.740     1.280     1.909     0.193
RBSo      1 93887.000    92.177    95.106    96.608    98.014    99.291     1.627     2.068     0.216
RBSo      2 93887.000    90.498    93.908    96.052    97.606    99.222     1.961     2.301     0.240
RBSo    all     93887 91.872+-1.020 94.911+-0.752 96.632+-0.484 98.041+-0.367 99.418+-0.230  1.623+-0.278  2.093+-0.194  0.216+-0.019
ISTS      0 93887.000    92.942    95.720    97.230    98.493    99.769     1.271     1.949     0.191
ISTS      1 93887.000    92.177    95.101    96.550    98.002    99.358     1.601     2.278     0.212
ISTS      2 93887.000    90.498    93.899    96.011    97.527    99.317     1.947     1.971     0.236
ISTS    all     93887 91.872+-1.020 94.907+-0.756 96.597+-0.500 98.007+-0.397 99.481+-0.206  1.606+-0.277  2.066+-0.208  0.213+-0.018

=== pc_out_ls | test | subset=all | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 5827837.000    93.695    97.256    98.748    99.372    99.775     0.852     1.010     0.181
UNCAL     1 5827837.000    93.692    97.230    98.711    99.314    99.767     0.872     1.023     0.182
UNCAL     2 5827837.000    93.618    97.217    98.720    99.316    99.768     0.880     1.060     0.182
UNCAL   all   5827837 93.668+-0.036 97.234+-0.016 98.726+-0.016 99.334+-0.027 99.770+-0.004  0.868+-0.012  1.031+-0.021  0.181+-0.001
TS        0 5827837.000    93.695    97.256    98.752    99.372    99.778     0.846     0.825     0.178
TS        1 5827837.000    93.692    97.233    98.719    99.314    99.770     0.867     0.724     0.179
TS        2 5827837.000    93.618    97.220    98.726    99.317    99.772     0.875     0.808     0.179
TS      all   5827837 93.668+-0.036 97.236+-0.015 98.732+-0.014 99.334+-0.027 99.773+-0.004  0.862+-0.012  0.786+-0.084  0.179+-0.001
HTS       0 5827837.000    93.695    97.257    98.756    99.370    99.780     0.840     0.524     0.176
HTS       1 5827837.000    93.692    97.232    98.720    99.315    99.772     0.859     0.311     0.177
HTS       2 5827837.000    93.618    97.220    98.728    99.320    99.773     0.870     0.439     0.178
HTS     all   5827837 93.668+-0.036 97.236+-0.015 98.735+-0.016 99.335+-0.025 99.775+-0.004  0.856+-0.013  0.425+-0.200  0.177+-0.001
RBSo      0 5827837.000    93.695    97.306    98.773    99.380    99.781     0.836     0.665     0.177
RBSo      1 5827837.000    93.692    97.275    98.743    99.322    99.772     0.858     0.492     0.177
RBSo      2 5827837.000    93.618    97.270    98.751    99.327    99.774     0.864     0.592     0.178
RBSo    all   5827837 93.668+-0.036 97.283+-0.016 98.756+-0.013 99.343+-0.026 99.776+-0.004  0.853+-0.012  0.583+-0.130  0.177+-0.001
ISTS      0 5827837.000    93.695    97.330    98.811    99.405    99.790     0.821     0.642     0.175
ISTS      1 5827837.000    93.692    97.311    98.793    99.351    99.780     0.836     0.436     0.175
ISTS      2 5827837.000    93.618    97.296    98.793    99.365    99.784     0.847     0.591     0.176
ISTS    all   5827837 93.668+-0.036 97.312+-0.016 98.799+-0.011 99.374+-0.024 99.785+-0.006  0.835+-0.012  0.557+-0.144  0.176+-0.001

=== pc_out_ls | test | subset=Mug handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  4147.000    87.244    89.794    91.953    93.179    93.394     8.507     3.976     0.359
UNCAL     1  4147.000    86.858    90.035    91.561    92.422    92.141    12.735     2.826     0.372
UNCAL     2  4147.000    87.557    90.303    91.591    92.284    92.334    10.612     3.058     0.365
UNCAL   all      4147 87.220+-0.286 90.044+-0.208 91.702+-0.178 92.628+-0.394 92.623+-0.551 10.618+-1.726  3.287+-0.496  0.365+-0.005
TS        0  4147.000    87.244    89.804    91.953    93.179    93.394     8.507     5.634     0.378
TS        1  4147.000    86.858    90.051    91.567    92.408    92.141    12.735     4.508     0.386
TS        2  4147.000    87.557    90.319    91.591    92.277    92.334    10.611     4.645     0.383
TS      all      4147 87.220+-0.286 90.058+-0.210 91.704+-0.177 92.621+-0.398 92.623+-0.551 10.618+-1.726  4.929+-0.544  0.382+-0.004
HTS       0  4147.000    87.244    89.794    91.947    93.173    93.394     8.507     4.972     0.373
HTS       1  4147.000    86.858    90.029    91.573    92.408    92.160    12.735     3.583     0.385
HTS       2  4147.000    87.557    90.313    91.591    92.284    92.334    10.611     3.832     0.383
HTS     all      4147 87.220+-0.286 90.046+-0.213 91.704+-0.172 92.621+-0.393 92.629+-0.546 10.617+-1.726  4.129+-0.653  0.380+-0.006
RBSo      0  4147.000    87.244    89.853    91.844    93.297    93.742     8.349     5.755     0.380
RBSo      1  4147.000    86.858    89.949    91.477    92.339    92.266    12.598     4.667     0.387
RBSo      2  4147.000    87.557    90.217    91.597    92.456    92.478    10.469     4.609     0.387
RBSo    all      4147 87.220+-0.286 90.006+-0.156 91.640+-0.155 92.697+-0.427 92.829+-0.652 10.472+-1.735  5.010+-0.565  0.385+-0.004
ISTS      0  4147.000    87.244    89.692    91.670    93.131    94.494     8.151     5.075     0.372
ISTS      1  4147.000    86.858    89.954    91.543    92.332    92.555    12.324     3.230     0.380
ISTS      2  4147.000    87.557    90.281    91.429    92.415    92.758    10.144     3.582     0.375
ISTS    all      4147 87.220+-0.286 89.976+-0.244 91.547+-0.115 92.626+-0.364 93.269+-0.881 10.206+-1.722  3.962+-0.850  0.376+-0.004

=== pc_out_ls | test | subset=Knife handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0 80725.000    95.796    98.168    99.100    99.664    99.908     0.507     2.333     0.126
UNCAL     1 80725.000    95.897    98.102    99.000    99.598    99.926     0.523     2.082     0.126
UNCAL     2 80725.000    94.032    97.368    98.891    99.531    99.839     0.727     1.731     0.150
UNCAL   all     80725 95.241+-0.857 97.879+-0.362 98.997+-0.085 99.598+-0.054 99.891+-0.037  0.586+-0.100  2.049+-0.247  0.134+-0.011
TS        0 80725.000    95.796    98.169    99.100    99.664    99.908     0.507     1.095     0.120
TS        1 80725.000    95.897    98.102    99.000    99.598    99.926     0.523     1.103     0.122
TS        2 80725.000    94.032    97.369    98.890    99.531    99.839     0.727     0.755     0.146
TS      all     80725 95.241+-0.857 97.880+-0.363 98.996+-0.086 99.598+-0.054 99.891+-0.037  0.586+-0.100  0.984+-0.185  0.129+-0.012
HTS       0 80725.000    95.796    98.168    99.099    99.664    99.908     0.507     1.523     0.121
HTS       1 80725.000    95.897    98.102    99.000    99.599    99.926     0.523     1.473     0.122
HTS       2 80725.000    94.032    97.369    98.891    99.531    99.839     0.727     1.039     0.146
HTS     all     80725 95.241+-0.857 97.880+-0.362 98.997+-0.085 99.598+-0.054 99.891+-0.037  0.586+-0.100  1.345+-0.249  0.130+-0.011
RBSo      0 80725.000    95.796    98.181    99.095    99.664    99.908     0.504     1.070     0.120
RBSo      1 80725.000    95.897    98.110    99.003    99.598    99.926     0.521     1.189     0.122
RBSo      2 80725.000    94.032    97.413    98.888    99.533    99.839     0.725     0.851     0.145
RBSo    all     80725 95.241+-0.857 97.902+-0.347 98.995+-0.085 99.598+-0.053 99.891+-0.037  0.583+-0.100  1.036+-0.159  0.129+-0.011
ISTS      0 80725.000    95.796    98.186    99.098    99.668    99.904     0.501     1.340     0.120
ISTS      1 80725.000    95.897    98.122    99.030    99.607    99.925     0.520     2.252     0.126
ISTS      2 80725.000    94.032    97.411    98.869    99.524    99.838     0.727     1.276     0.146
ISTS    all     80725 95.241+-0.857 97.906+-0.351 98.999+-0.097 99.600+-0.059 99.889+-0.037  0.583+-0.102  1.622+-0.531  0.131+-0.011

=== pc_out_ls | test | subset=Bag handle | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  2990.000    59.164    59.606    58.403    54.611    40.134    65.350    31.083     1.131
UNCAL     1  2990.000    39.766    38.090    35.535    31.820    21.338    81.525    38.306     1.545
UNCAL     2  2990.000    46.722    45.411    44.314    42.618    31.104    75.394    32.748     1.363
UNCAL   all      2990 48.551+-8.024 47.702+-8.932 46.084+-9.419 43.016+-9.308 30.858+-7.675 74.090+-6.667 34.046+-3.089  1.346+-0.169
TS        0  2990.000    59.164    59.614    58.420    54.620    40.214    65.351    30.235     1.250
TS        1  2990.000    39.766    38.090    35.535    31.773    21.284    81.519    40.127     1.692
TS        2  2990.000    46.722    45.463    44.381    42.666    31.117    75.386    33.781     1.509
TS      all      2990 48.551+-8.024 47.722+-8.931 46.112+-9.422 43.020+-9.331 30.872+-7.730 74.085+-6.664 34.714+-4.098  1.483+-0.182
HTS       0  2990.000    59.164    59.636    58.411    54.639    40.161    65.348    31.319     1.213
HTS       1  2990.000    39.766    38.082    35.527    31.887    21.258    81.519    38.507     1.664
HTS       2  2990.000    46.722    45.425    44.406    42.656    31.117    75.384    32.970     1.480
HTS     all      2990 48.551+-8.024 47.715+-8.947 46.115+-9.421 43.061+-9.293 30.845+-7.720 74.083+-6.665 34.266+-3.106  1.452+-0.186
RBSo      0  2990.000    59.164    59.651    58.319    54.458    40.201    65.351    30.416     1.284
RBSo      1  2990.000    39.766    38.045    35.502    31.620    22.047    81.512    39.589     1.715
RBSo      2  2990.000    46.722    45.418    44.323    42.609    31.625    75.239    33.332     1.538
RBSo    all      2990 48.551+-8.024 47.705+-8.967 46.048+-9.395 42.895+-9.326 31.291+-7.416 74.034+-6.652 34.445+-3.832  1.513+-0.178
ISTS      0  2990.000    59.164    59.695    58.152    54.486    40.120    65.579    31.904     1.269
ISTS      1  2990.000    39.766    37.978    35.334    31.763    21.846    81.576    35.764     1.604
ISTS      2  2990.000    46.722    45.470    44.724    42.781    31.184    75.315    32.314     1.490
ISTS    all      2990 48.551+-8.024 47.715+-9.007 46.070+-9.364 43.010+-9.278 31.050+-7.462 74.157+-6.582 33.327+-1.824  1.454+-0.141

=== pc_out_ls | test | subset=Cap peak | size=400, mean over 5 draws per seed; "all" = mean+-std over all seed x draw runs ===
method seed         n   acc@1.0   acc@0.9   acc@0.8   acc@0.7   acc@0.5      aurc       ece       nll
UNCAL     0  6025.000    75.386    78.315    81.141    85.017    97.677     8.199    11.627     0.478
UNCAL     1  6025.000    72.000    73.557    76.266    80.465    88.019    12.601    12.425     0.579
UNCAL     2  6025.000    66.905    68.836    73.029    78.639    82.941    20.972    18.274     0.692
UNCAL   all      6025 71.430+-3.486 73.569+-3.869 76.812+-3.334 81.373+-2.682 89.545+-6.112 13.924+-5.298 14.108+-2.963  0.583+-0.087
TS        0  6025.000    75.386    78.311    81.149    84.983    97.697     8.201    12.441     0.499
TS        1  6025.000    72.000    73.550    76.257    80.469    88.019    12.605    14.189     0.608
TS        2  6025.000    66.905    68.811    73.029    78.634    82.941    20.980    20.653     0.748
TS      all      6025 71.430+-3.486 73.557+-3.879 76.812+-3.338 81.362+-2.668 89.552+-6.121 13.929+-5.300 15.761+-3.540  0.618+-0.102
HTS       0  6025.000    75.386    78.307    81.141    84.988    97.677     8.201    11.869     0.479
HTS       1  6025.000    72.000    73.539    76.232    80.469    88.019    12.606    12.730     0.584
HTS       2  6025.000    66.905    68.825    73.021    78.639    82.927    20.988    19.154     0.712
HTS     all      6025 71.430+-3.486 73.557+-3.871 76.798+-3.339 81.366+-2.668 89.541+-6.117 13.932+-5.303 14.584+-3.279  0.592+-0.096
RBSo      0  6025.000    75.386    78.300    81.033    84.542    97.703     8.310    11.545     0.501
RBSo      1  6025.000    72.000    73.480    76.241    80.109    87.800    12.662    14.030     0.611
RBSo      2  6025.000    66.905    68.777    72.627    78.118    82.941    21.091    20.576     0.757
RBSo    all      6025 71.430+-3.486 73.519+-3.888 76.633+-3.443 80.923+-2.686 89.481+-6.143 14.021+-5.306 15.384+-3.818  0.623+-0.105
ISTS      0  6025.000    75.386    78.233    81.091    84.656    97.597     8.200    11.522     0.483
ISTS      1  6025.000    72.000    73.395    75.959    80.062    87.076    13.179    10.441     0.558
ISTS      2  6025.000    66.905    68.811    72.544    77.904    81.274    23.853    18.876     0.727
ISTS    all      6025 71.430+-3.486 73.480+-3.847 76.531+-3.514 80.874+-2.825 88.649+-6.792 15.077+-6.657 13.613+-3.850  0.589+-0.104

=== shape-level paired bootstrap, graspable-part AURC (x100), clean test, B=2000, 142 shapes with graspable parts, statistic = mean over 15 seed x draw runs ===
TS    AURC = 1.6243
HTS   AURC = 1.6244
ISTS  AURC = 1.6065
ISTS - TS: diff = -0.0179  95% CI [-0.0486, +0.0088]  P(boot diff >= 0) = 0.0935
ISTS - HTS: diff = -0.0179  95% CI [-0.0485, +0.0088]  P(boot diff >= 0) = 0.0930


==> anc/supplementary_data/pointcloud/r4_grasp/run_grasp.ps1 <==
# Graspable-part selective segmentation analysis. Keeps the PC awake while running.
Add-Type -Name P -Namespace W -MemberDefinition '[DllImport("kernel32.dll")] public static extern uint SetThreadExecutionState(uint f);'
[W.P]::SetThreadExecutionState([uint32]2147483649) | Out-Null
$py = 'E:\gnn-calibration\env\python.exe'
$pc = 'E:\gnn-calibration\pc'
$log = 'E:\gnn-calibration\run_grasp.log'
Set-Location $pc
"start $(Get-Date -Format s)" | Out-File -Encoding utf8 $log
& $py -W ignore pc_grasp.py --out 'E:\gnn-calibration\pc_out' --tests 'test,test_jitter0.01,test_jitter0.02,test_jitter0.04,test_dropout0.5,test_dropout0.75' --csv 'E:\gnn-calibration\pc_out\grasp_r4.csv' 2>&1 | Out-File -Encoding utf8 'E:\gnn-calibration\pc_out\grasp_r4.txt'
"pc_out exit $LASTEXITCODE $(Get-Date -Format s)" | Out-File -Append -Encoding utf8 $log
& $py -W ignore pc_grasp.py --out 'E:\gnn-calibration\pc_out_ls' --tests 'test' --csv 'E:\gnn-calibration\pc_out_ls\grasp_r4.csv' 2>&1 | Out-File -Encoding utf8 'E:\gnn-calibration\pc_out_ls\grasp_r4.txt'
"pc_out_ls exit $LASTEXITCODE $(Get-Date -Format s)" | Out-File -Append -Encoding utf8 $log
[W.P]::SetThreadExecutionState([uint32]2147483648) | Out-Null


==> anc/supplementary_data/scripts/calibrate.py <==
"""Run post-hoc calibrators on cached backbone logits and log test metrics (JSON lines)."""
import os, sys, json, time, glob, argparse, types, yaml, numpy as np, torch, torch.nn.functional as F
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'ext_GATS'))
from src.calibrator.calibrator import TS, VS, ETS, CaGCN, GATS
from common import load_graph, adjacency, hop_distance, metrics, ROOT, GATS_DIR
from ists import ISTS, RBS, RBSOriginal, FEATURES, GROUPS, select_lambda, fit_feature_ts, hts_features, lts_features
from gets_pyg import fit_gets
from hots_pyg import fit_hots
from wats import fit_wats
from wats_official import fit_wats_official

p = argparse.ArgumentParser()
p.add_argument('--dataset'); p.add_argument('--model', default='GCN')
p.add_argument('--methods', default='UNCAL,TS,VS,ETS,RBS,CaGCN,GATS,ISTS')
p.add_argument('--val_frac', type=float, default=1.0, help='fraction of the calibration (val) set kept')
p.add_argument('--tag', default='main')
p.add_argument('--max_runs', type=int, default=10**6)
a = p.parse_args()
torch.set_num_threads(1)

data, K = load_graph(a.dataset)
A = adjacency(data.edge_index, data.num_nodes)
os.makedirs(os.path.join(ROOT, 'results'), exist_ok=True)
out_fn = os.path.join(ROOT, 'results', f'{a.tag}_{a.dataset}_{a.model}_v{a.val_frac}.jsonl')
done = set()
if os.path.exists(out_fn):
    for l in open(out_fn):
        r = json.loads(l); done.add((r['run'], r['method']))


class Frozen(torch.nn.Module):
    """Stands in for the trained GNN: returns its cached logits."""
    def __init__(self, logits):
        super().__init__(); self.register_buffer('z', logits)
    def forward(self, x, edge_index):
        return self.z


def gats_cfg(method):
    f = os.path.join(GATS_DIR, 'config', 'GATS', f'{a.dataset}_{a.model}.yaml')
    c = yaml.safe_load(open(f)) if os.path.exists(f) else {}
    return c


def mask(idx, n):
    m = torch.zeros(n, dtype=torch.bool); m[torch.as_tensor(idx)] = True; return m


ablations = {'ISTS-conf': GROUPS['confidence'],
             'ISTS-noLP': [f for f in FEATURES if f not in GROUPS['label_prop']],
             'ISTS-noNbr': [f for f in FEATURES if f not in GROUPS['neighbourhood']],
             'ISTS-noDist': [f for f in FEATURES if f not in GROUPS['distance']],
             'ISTS-LPonly': GROUPS['confidence'] + GROUPS['label_prop']}

files = sorted(glob.glob(os.path.join(ROOT, 'cache', a.dataset, a.model, '*.pt')))[:a.max_runs]
fout = open(out_fn, 'a')
for fn in files:
    run = os.path.basename(fn)[:-3]
    c = torch.load(fn, weights_only=False)
    z, tr, va, te = c['logits'].float(), c['train'], c['val'], c['test']
    seed = abs(hash(run)) % (2 ** 31)
    if a.val_frac < 1:
        rng = np.random.RandomState(int(run[1]) * 100 + int(run[4]) * 10 + int(round(a.val_frac * 100)))
        va = rng.choice(va, max(int(round(len(va) * a.val_frac)), 2 * K), replace=False)
    n = z.shape[0]
    d = types.SimpleNamespace(x=data.x, edge_index=data.edge_index, y=data.y)
    tr_m, va_m = mask(tr, n), mask(va, n)
    for meth in a.methods.split(','):
        if (run, meth) in done: continue
        torch.manual_seed(0); np.random.seed(0)
        t0 = time.time(); extra = {}
        if meth == 'UNCAL':
            logp = F.log_softmax(z, 1)
        elif meth == 'GETS':
            xg = data.x.to_sparse() if (data.x != 0).float().mean() < 0.05 else data.x
            logp = fit_gets(z, xg, data.edge_index, data.y, torch.as_tensor(va), torch.as_tensor(tr), a.dataset)
        elif meth == 'HoTS':
            xg = data.x.to_sparse() if (data.x != 0).float().mean() < 0.05 else data.x
            logp, npar = fit_hots(z, xg, data.edge_index, data.y, torch.as_tensor(va), torch.as_tensor(tr))
            extra = dict(n_params=npar)
        elif meth == 'WATS':                    # Li et al. (2026), written from the paper (wats.py)
            logp, npar = fit_wats(z, A, data.y, va, tr, a.dataset)
            extra = dict(n_params=npar)
        elif meth == 'WATSo':                   # official WATS code path and configuration (wats_official.py)
            logp, npar = fit_wats_official(z, A, data.y, va, tr, a.dataset)
            extra = dict(n_params=npar)
        elif meth == 'RBS':
            logp = RBS().fit(z, A, tr, data.y, va)(z)
        elif meth == 'RBSo':                    # RBS as in Liu et al. (2022): equal-width bins, M by CV
            cal = RBSOriginal().fit(z, A, tr, data.y, va); logp = cal(z); extra = dict(bins=cal.M)
        elif meth in ('HTS', 'LTS'):            # Balanya et al. (2024), ISTS fitting pipeline
            raw = hts_features(z) if meth == 'HTS' else lts_features(z)
            cal, lam = fit_feature_ts(raw, z, data.y, va); logp = cal(z)
            extra = dict(w=cal.w.detach().tolist(), b=cal.b.item(), lam=lam, n_params=raw.shape[1] + 1)
        elif meth.startswith('ISTS'):
            v2 = meth.startswith('ISTS2')       # wide grid + one-standard-error rule
            v3 = meth.startswith('ISTS3')       # + MAP (summed-NLL) objective + clipped descriptors
            feats = ablations.get(meth.split('@')[0].replace('ISTS2', 'ISTS').replace('ISTS3', 'ISTS'))
            kw = dict(map_prior=True, clip=3.0) if v3 else {}
            raw = None
            if '@' in meth: lam = float(meth.split('@')[1])
            elif v2: lam, raw = select_lambda(z, A, tr, data.y, va, features=feats,
                                              grid=(1e-3, 1e-2, 1e-1, 1.0, 10.0, 100.0), one_se=True)
            elif v3: lam, raw = select_lambda(z, A, tr, data.y, va, features=feats,
                                              grid=(1e-1, 1.0, 10.0, 100.0), one_se=True, **kw)
            else: lam, raw = select_lambda(z, A, tr, data.y, va, features=feats)
            cal = ISTS(lam=lam, features=feats, **kw).fit(z, A, tr, data.y, va, raw=raw)
            logp = cal(z)
            extra = dict(w=cal.w.detach().tolist(), b=cal.b.item(), feats=cal.features, lam=lam)
        else:
            fm = Frozen(z)
            if meth == 'TS': cm, wd = TS(fm), 0.
            elif meth == 'VS': cm, wd = VS(fm, K), 0.
            elif meth == 'ETS': cm, wd = ETS(fm, K), 0.
            elif meth == 'CaGCN': cm, wd = CaGCN(fm, n, K, 0.5), 5e-3
            elif meth == 'GATS':
                cfg = gats_cfg(meth)
                dist = torch.tensor(hop_distance(A, tr, cap=3))
                cm = GATS(fm, data.edge_index, n, tr_m, K, dist,
                          types.SimpleNamespace(heads=cfg.get('heads', 2), bias=cfg.get('bias', 1)))
                wd = cfg.get('cal_wdecay', 5e-4)
            # calibrator trained on val, early-stopped on train (GATS protocol)
            cm.fit(d, va_m, tr_m, wd)
            cm.eval()
            with torch.no_grad():
                logp = F.log_softmax(cm(d.x, d.edge_index), 1)
        el = time.time() - t0
        r = dict(run=run, method=meth, dataset=a.dataset, model=a.model, val_frac=a.val_frac,
                 n_cal=len(va), time=el, **metrics(logp[te], data.y[te]), **extra)
        fout.write(json.dumps(r) + '\n'); fout.flush()
        print(f"{run} {meth:10s} acc={r['acc']:.4f} ece={100*r['ece']:.2f} nll={r['nll']:.4f} t={el:.2f}s", flush=True)


==> anc/supplementary_data/scripts/install_graph_tables.py <==
"""Installs the graph tables written by code/make_tables.py and code/split_consistency.py (directory argv[1])
into the paper: main-text Tables 2-4 via make_main_table.py / make_rank_ablation.py, and supplementary
Tables S1-S2 as two-panel portrait tables (make_panels.py). No numbers are changed."""
import os, sys, subprocess, shutil
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
T = sys.argv[1]
py = sys.executable
subprocess.run([py, R + '/supp_tools/make_main_table.py', T + '/nll.tex', T + '/ece.tex'], check=True)
subprocess.run([py, R + '/supp_tools/make_rank_ablation.py', T + '/rank_wtl.tex', T + '/ablation.tex'], check=True)
for b in ['brier', 'nll']:
    s = open(f'{T}/{b}.tex').read().replace(r'\begin{table*}[t]', r'\begin{table}[H]').replace(r'\end{table*}', r'\end{table}')
    s = s.replace(r'\setlength{\tabcolsep}{3.5pt}\small', r'\setlength{\tabcolsep}{1.5pt}\scriptsize')
    s = s.replace(r'\begin{tabular}', r'\resizebox{\textwidth}{!}{\begin{tabular}').replace(r'\end{tabular}', r'\end{tabular}}')
    open(f'{R}/supp/{b}.tex', 'w').write(s)
s = open(f'{T}/ablation.tex').read().replace(r'\begin{table}[t]', r'\begin{table}[H]')
s = s.replace('Ablation of descriptor groups, averaged', 'Ablation of descriptor groups, and the two simple adaptive-temperature baselines HTS and LTS (same fitting pipeline), averaged')
open(f'{R}/supp/ablation.tex', 'w').write(s)
shutil.copy(T + '/split_level_differences.csv', R + '/split_level_differences.csv')
subprocess.run([py, R + '/supp_tools/make_panels.py', R + '/supp/ece.tex', R + '/supp/brier.tex'], check=True)   # portrait two-panel layout


==> anc/supplementary_data/scripts/make_confirm.py <==
"""Tables for the independent confirmation (code/confirm): main-text Table 6 (ranks over the six
primary settings) and supplementary tables of per-setting means and ISTS-vs-TS/HTS tests, all read
from the outputs of code/confirm/analyse.py (means.csv, pairwise.csv). No numbers are typed by hand."""
import os, pandas as pd
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
A = R + '/../code/confirm/analysis'
mean = pd.read_csv(A + '/means.csv'); pw = pd.read_csv(A + '/pairwise.csv')
NAME = {'ISTS2': r'\method{}', 'ISTS2-conf': r'\method{}-conf', 'RBSo': 'RBS', 'UNCAL': 'Uncal.'}
CAL = ['TS', 'VS', 'ETS', 'HTS', 'LTS', 'RBSo', 'CaGCN', 'GATS', 'GETS', 'HoTS', 'WATS', 'ISTS2-conf', 'ISTS2']
PRIM = ['CoraFull', 'DBLP', 'WikiCS']
p = mean[mean.dataset.isin(PRIM) & mean.method.isin(CAL)]
rk = {k: p.pivot_table(index=['dataset', 'model'], columns='method', values=k).rank(axis=1).mean() for k in ['nll', 'brier', 'ece']}
nll = p.pivot_table(index=['dataset', 'model'], columns='method', values='nll')
rel = (100 * (nll.div(nll['TS'], axis=0) - 1)).mean()
t = pd.DataFrame(rk).assign(rel=rel).sort_values('nll')
keep = ['ISTS2', 'VS', 'LTS', 'HTS', 'HoTS', 'WATS', 'GATS', 'TS']
o = [r'\begin{table}[t]', r'\centering',
     r'\caption{Independent confirmation on CoraFull, DBLP and WikiCS (six settings, 15 runs each), run under a protocol fixed before any result was seen: average rank among the 13 calibrators and mean relative NLL change with respect to TS. All methods: Table~S17.}',
     r'\label{tab:confirm}', r'\footnotesize\setlength{\tabcolsep}{4pt}', r'\begin{tabular}{lcccc}', r'\toprule',
     r' & \multicolumn{3}{c}{avg.\ rank} & $\Delta$NLL \\', r'Method & NLL & Brier & ECE & vs.\ TS (\%) \\', r'\midrule']
o += [f"{NAME.get(m, m)} & {t.loc[m, 'nll']:.2f} & {t.loc[m, 'brier']:.2f} & {t.loc[m, 'ece']:.2f} & ${t.loc[m, 'rel']:+.2f}$ \\\\" for m in keep]
o += [r'\bottomrule', r'\end{tabular}', r'\end{table}']
open(R + '/tables/confirm.tex', 'w').write('\n'.join(o) + '\n')
# supplementary: per-setting NLL x100 and accuracy for every method
S = [(d, m) for d in PRIM + ['AmazonRatings'] for m in ['GCN', 'GAT']]
M = ['UNCAL'] + CAL
s = [r'\begin{table}[H]', r'\centering',
     r'\caption{Independent confirmation: test NLL ($\times100$, mean over 15 runs) for every method, and backbone accuracy (\%). Best calibrated value per row in bold. Amazon-ratings is the heterophilous stress test. VS and GETS can change predictions.}',
     r'\label{tab:confirmall}', r'\setlength{\tabcolsep}{1.5pt}\scriptsize', r'\begin{tabular}{ll' + 'c' * (len(M) + 1) + '}', r'\toprule',
     'Dataset & Model & acc & ' + ' & '.join(NAME.get(m, m) for m in M) + r' \\', r'\midrule']
for d, mo in S:
    g = mean[(mean.dataset == d) & (mean.model == mo)].set_index('method')
    best = g.loc[CAL, 'nll'].idxmin()
    cells = [(r'\textbf{%.1f}' if m == best else '%.1f') % (100 * g.loc[m, 'nll']) for m in M]
    s.append(f"{d.replace('AmazonRatings', 'Amazon-r.')} & {mo} & {100 * g.loc['TS', 'acc']:.1f} & " + ' & '.join(cells) + r' \\')
s += [r'\bottomrule', r'\end{tabular}', r'\end{table}']
# supplementary: ISTS vs TS and HTS
q = [r'\begin{table}[H]', r'\centering',
     r'\caption{Independent confirmation: \method{} against TS and HTS. $\Delta$ is the mean relative change (\%, negative favours \method{}); runs is the number of the 15 runs in which \method{} is better; $p$ is the two-sided Wilcoxon signed-rank test over the 15 runs (folds of a split share test nodes, so $p$ is optimistic); split is W if all five split-level differences favour \method{}.}',
     r'\label{tab:confirmpairs}', r'\setlength{\tabcolsep}{2.5pt}\footnotesize', r'\begin{tabular}{llcccccccc}', r'\toprule',
     r' & & \multicolumn{4}{c}{NLL} & \multicolumn{4}{c}{Brier} \\', r'Dataset & vs. & $\Delta$ & runs & $p$ & split & $\Delta$ & runs & $p$ & split \\', r'\midrule']
for d, mo in S:
    for b in ['TS', 'HTS']:
        cells = []
        for k in ['nll', 'brier']:
            r = pw[(pw.dataset == d) & (pw.model == mo) & (pw.base == b) & (pw.metric == k)].iloc[0]
            cells += [f'${r.rel_pct:+.2f}$', str(r.runs_better), f'{r.wilcoxon_p:.1e}'.replace('e-0', 'e-'), r.split_wml]
        q.append(f"{d.replace('AmazonRatings', 'Amazon-r.')}/{mo} & {b} & " + ' & '.join(cells) + r' \\')
q += [r'\bottomrule', r'\end{tabular}', r'\end{table}']
open(R + '/supp/confirm.tex', 'w').write('\n'.join(s) + '\n\n' + '\n'.join(q) + '\n')
print(t.round(2).to_string())


==> anc/supplementary_data/scripts/make_graphical_abstract.py <==
"""Graphical abstract: ISTS pipeline (schematic graph, descriptors, node-wise temperatures) and results
(NLL gain over TS read from the ablation table written by code/make_tables.py; point-cloud transfer stated
qualitatively). The graph and point-cloud drawings are schematic, not data. Follows the Elsevier guide:
5:2, 3000x1200 px at 300 dpi, Arial-metric font (Liberation Sans), reads left to right, no heading.
Usage: python make_graphical_abstract.py ablation.tex"""
import re, sys, os
import numpy as np
import matplotlib; matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, Rectangle
plt.rcParams.update({'font.family': 'Liberation Sans', 'mathtext.fontset': 'custom',
                     'mathtext.rm': 'Liberation Sans', 'mathtext.it': 'Liberation Sans:italic',
                     'mathtext.bf': 'Liberation Sans:bold', 'pdf.fonttype': 42})
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
ab = open(sys.argv[1]).read()
val = lambda key: -float(re.search(re.escape(key) + r'[^&]*& [\d.]+ & ([+-][\d.]+)', ab).group(1))
gain = [('Logit-based', val('LTS (logits')), ('Entropy-based', val('HTS (log-entropy')), ('ISTS', val('full (11 descriptors)'))]
INK, MUTED, EDGE, BLUE, LIGHT = '#1f2328', '#4a535c', '#b8c2cc', '#2a6fdb', '#a9c4f0'
CA, CB = '#e8853d', '#3a8f6b'          # two predicted classes (schematic)
fig = plt.figure(figsize=(10, 4), dpi=300)
ax = fig.add_axes([0, 0, 1, 1]); ax.set_xlim(0, 25); ax.set_ylim(0, 10); ax.axis('off')

def panel(x, w, title, fc='#f3f6fb'):
    ax.add_patch(FancyBboxPatch((x, 0.35), w, 9.3, boxstyle='round,pad=0.05,rounding_size=0.3', fc=fc, ec=EDGE, lw=1.2))
    ax.text(x + w / 2, 9.2, title, ha='center', va='top', fontsize=13.5, weight='bold', color=INK, linespacing=1.1)

def arrow(x0, x1, y=5.0):
    ax.annotate('', xy=(x1, y), xytext=(x0, y), arrowprops=dict(arrowstyle='-|>', color=MUTED, lw=2, mutation_scale=16))

# schematic graph shared by panels 1 and 3
P = np.array([[0, 0], [-1.1, 0.7], [-1.0, -0.9], [1.1, 0.8], [1.0, -0.8], [-2.1, 0.0], [2.1, 0.1], [0.1, 1.6], [0.0, -1.7]])
E = [(0, 1), (0, 2), (0, 3), (0, 4), (1, 5), (2, 5), (3, 6), (4, 6), (1, 7), (3, 7), (2, 8), (4, 8)]
cls = [CA, CA, CB, CA, CA, CA, CB, CA, CB]
train = {5, 6}
def graph(cx, cy, s, colors, ring=True):
    Q = P * s + [cx, cy]
    for a, b in E: ax.plot(*Q[[a, b]].T, color='#9aa4ae', lw=1.3, zorder=1)
    for k, (x, y) in enumerate(Q):
        m = 's' if k in train else 'o'
        ax.scatter(x, y, s=170 if k else 260, marker=m, color=colors[k], edgecolor='white', lw=1.5, zorder=3)
    if ring: ax.scatter(*Q[0], s=520, facecolor='none', edgecolor=INK, lw=1.8, zorder=4)
    return Q

# panel 1
panel(0.15, 5.0, 'Trained graph\nneural network')
Q = graph(2.65, 4.6, 0.95, cls)
ax.text(Q[0, 0] + 0.35, Q[0, 1] + 0.45, '$i$', fontsize=14, color=INK, weight='bold')
ax.text(2.65, 1.25, 'predictions fixed\n■ labelled node', ha='center', fontsize=11, color=MUTED, linespacing=1.3)
arrow(5.2, 5.7)
# panel 2
panel(5.75, 5.6, 'Readable cues\nof node $i$')
for k, t in enumerate(['own confidence', 'neighbour agreement', 'label propagation', 'distance to labels']):
    y = 6.75 - k * 1.05
    ax.add_patch(FancyBboxPatch((6.15, y - 0.38), 4.8, 0.76, boxstyle='round,pad=0.02,rounding_size=0.2', fc='white', ec=EDGE, lw=1))
    ax.text(8.55, y, t, ha='center', va='center', fontsize=12, color=INK)
ax.text(8.55, 1.95, r'$T_i=\mathrm{softplus}(b+\mathbf{w}^{\mathrm{T}}\phi_i)$', ha='center', fontsize=13, color=INK)
ax.text(8.55, 1.0, '12 parameters, no extra network', ha='center', fontsize=10.5, color=MUTED)
arrow(11.4, 11.9)
# panel 3: node-wise temperatures (schematic shading)
panel(11.95, 4.9, 'One temperature\nper node', fc='#e8f0fd')
temps = [0.55, 0.3, 0.95, 0.25, 0.35, 0.2, 0.75, 0.45, 0.9]
cmap = plt.get_cmap('Blues')
Q = graph(14.4, 4.6, 0.95, [cmap(0.25 + 0.7 * t) for t in temps])
ax.text(14.4, 1.25, 'darker = softer confidence\naccuracy unchanged', ha='center', fontsize=11, color=MUTED, linespacing=1.3)
arrow(16.9, 17.4)
# panel 4: results
panel(17.45, 7.4, 'Results', fc='white')
ax.text(21.15, 8.05, '7 graphs · 2 networks · 10 baselines', ha='center', fontsize=10.5, color=MUTED)
ax.text(21.15, 7.6, 'log-loss reduction vs.\none global temperature', ha='center', va='top', linespacing=1.15, fontsize=10.5, color=INK, weight='bold')
bx = fig.add_axes([0.81, 0.37, 0.11, 0.24])
vals = [g[1] for g in gain]
bx.barh(range(3), vals, color=[LIGHT, LIGHT, BLUE], height=0.62)
bx.set_yticks(range(3)); bx.set_yticklabels(['logit', 'entropy', 'ISTS'])
for i, v in enumerate(vals): bx.text(v + 0.06, i, f'{v:.1f}%', va='center', fontsize=11, color=INK, weight='bold' if i == 2 else 'normal')
bx.set_xlim(0, max(vals) * 1.6); bx.tick_params(labelsize=11, colors=INK, length=0); bx.set_xticks([])
for s in ('top', 'right', 'left'): bx.spines[s].set_visible(False)
bx.spines['bottom'].set_color(EDGE)
# point-cloud transfer (schematic mug-like point cloud, not data)
rng = np.random.default_rng(0)
th = rng.uniform(0, 2 * np.pi, 260); z = rng.uniform(0, 1, 260)
px, py = 18.55 + 0.55 * np.cos(th) * 0.9 + 0.25 * np.sin(th) * 0.3, 1.0 + 1.6 * z + 0.25 * np.sin(th)
ax.scatter(px, py, s=1.6, color='#7d8790', zorder=3)
t = rng.uniform(-np.pi / 2, np.pi / 2, 70)
ax.scatter(19.1 + 0.45 * np.cos(t), 1.8 + 0.5 * np.sin(t), s=1.6, color=CA, zorder=3)
ax.text(19.9, 3.05, '3D point clouds\n(robot perception):', fontsize=10.5, color=INK, weight='bold', va='top', linespacing=1.2)
ax.text(19.9, 1.75, 'lower log-loss and better\nranking for rejecting points', fontsize=10.5, color=MUTED, va='top', linespacing=1.2)
for ext in ('pdf', 'png', 'tiff'):
    fig.savefig(os.path.join(R, 'graphical_abstract.' + ext), dpi=300, **({'pil_kwargs': {'compression': 'tiff_lzw'}} if ext == 'tiff' else {}))
print(gain)


==> anc/supplementary_data/scripts/make_grasp.py <==
"""Builds supp/pc_grasp.tex (graspable-part selective segmentation) from pc_grasp_r4.csv,
pcls_grasp_r4.csv and the bootstrap lines of pc_grasp_r4.txt / pcls_grasp_r4.txt (output of pc_grasp.py)."""
import re, sys, os
import pandas as pd
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
D = sys.argv[1] if len(sys.argv) > 1 else R + '/../pc/results/r4'
M = ['UNCAL', 'TS', 'HTS', 'RBSo', 'ISTS']; LBL = {'UNCAL': 'Uncal.', 'RBSo': 'RBS'}
COND = [('test', 'clean'), ('test_jitter0.01', r'jitter $\sigma=0.01$'), ('test_jitter0.02', r'jitter $\sigma=0.02$'),
        ('test_jitter0.04', r'jitter $\sigma=0.04$'), ('test_dropout0.5', r'removal $\rho=0.5$'), ('test_dropout0.75', r'removal $\rho=0.75$')]
d = pd.read_csv(D + '/pc_grasp_r4.csv', encoding='utf-8-sig')
g = d[d.subset == 'graspable']
o = [r'\begin{table}[H]\centering\footnotesize\setlength{\tabcolsep}{3.3pt}',
     r'\caption{Selective segmentation on graspable parts (original backbone, 400 calibration shapes, mean over 3 seeds $\times$ 5 draws). '
     r'AURC (\%) and accuracy (\%) of the 50\% most confident points, computed over the points of the graspable parts only. '
     r"``Seeds'' counts the seeds in which \method{} has the lowest mean AURC of all methods. Source: \texttt{pc\_grasp\_r4.csv}.}\label{tab:grasp}",
     r'\begin{tabular}{l' + 'rr' * len(M) + r'c}\toprule',
     'Test set & ' + ' & '.join(r'\multicolumn{2}{c}{' + LBL.get(m, m) + '}' for m in M) + r' & Seeds\\',
     ' & ' + ' & '.join(['AURC & acc@50'] * len(M)) + r' & \\\midrule']
for c, name in COND:
    x = g[g.test == c]; mu = x.groupby('method')[['aurc', 'acc@0.5']].mean()
    s = x.groupby(['seed', 'method']).aurc.mean().unstack()
    k = int((s['ISTS'] < s[[m for m in M if m != 'ISTS']].min(axis=1)).sum())
    o.append(name + ' & ' + ' & '.join(f"{mu.loc[m, 'aurc']:.3f} & {mu.loc[m, 'acc@0.5']:.2f}" for m in M) + f' & {k}/3' + r'\\')
o += [r'\midrule']
c = d[(d.test == 'test') & ~d.subset.isin(['all', 'graspable'])]
for part, x in c.groupby('subset'):
    mu = x.groupby('method')[['aurc', 'acc@0.5']].mean()
    o.append(f"clean, {part} ({x.n.iloc[0]} pts) & " + ' & '.join(f"{mu.loc[m, 'aurc']:.3f} & {mu.loc[m, 'acc@0.5']:.2f}" for m in M) + r' & \\')
o += [r'\bottomrule\end{tabular}\end{table}']
boot = []
for f, name in [('pc_grasp_r4.txt', 'original'), ('pcls_grasp_r4.txt', 'label-smoothed')]:
    for ln in open(D + '/' + f, encoding='utf-8-sig'):
        mm = re.match(r'ISTS - (TS|HTS): diff = (\S+)\s+95% CI \[(\S+), (\S+)\]', ln)
        if mm: boot.append((name, *mm.groups()))
txt = ('Shape-level paired bootstrap of the graspable-part AURC (\\%, clean test set, 142 shapes, $B=2000$, shared resamples; '
       '\\texttt{pc\\_grasp\\_r4.txt}, \\texttt{pcls\\_grasp\\_r4.txt}): ' +
       '; '.join(f'{b[0]} backbone, \\method{{}}$-${b[1]} ${float(b[2]):+.4f}$ [${float(b[3]):+.4f}$, ${float(b[4]):+.4f}$]' for b in boot) + '.')
open(R + '/supp/pc_grasp.tex', 'w').write('\n'.join(o) + '\n\n' + txt + '\n')
print(txt)


==> anc/supplementary_data/scripts/make_interpret.py <==
"""Builds supp/sign.tex from interpret_sign_summary.csv (written by code/interpret_r3.py)."""
import os, sys, pandas as pd
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
s = pd.read_csv(sys.argv[1] if len(sys.argv) > 1 else R + '/../code/s1/r3/interpret_sign_summary.csv', index_col=0)
nm = {'conf': 'confidence', 'entropy': 'entropy', 'nbr_agree': 'neighbour agreement', 'rel_conf': 'relative confidence',
      'log_deg': '$\\log(1+d)$', 'nbr_sim': 'neighbour similarity', 'lp_agree': 'LP agreement', 'lp_conf': 'LP confidence',
      'dist1': 'distance $=1$', 'dist2': 'distance $=2$', 'dist3+': 'distance $\\geq3$', 'total': 'total'}
cols = ['consistent +', 'consistent -', 'one sign, some near zero', 'both signs', 'all near zero']
o = [r'\begin{table}[H]\centering\footnotesize\setlength{\tabcolsep}{4pt}',
     r'\caption{Sign consistency of the fitted \method{} coefficients over the five independent splits (fold estimates averaged within a split) for the 14 graph settings. A split mean with $|w_j|<10^{-3}$ counts as near zero. Consistent: all five split means non-zero with the same sign. Per-setting values: \texttt{interpret\_sign.csv}.}\label{tab:sign}',
     r'\begin{tabular}{lccccc}\toprule', r'Descriptor & cons.\ $+$ & cons.\ $-$ & one sign, some $\approx0$ & both signs & all $\approx0$\\\midrule']
for d, r in s.iterrows():
    if d == 'total': o.append(r'\midrule')
    o.append(nm[d] + ' & ' + ' & '.join(str(int(r[c])) for c in cols) + r'\\')
o.append(r'\bottomrule\end{tabular}\end{table}')
open(R + '/supp/sign.tex', 'w').write('\n'.join(o) + '\n')


==> anc/supplementary_data/scripts/make_main_table.py <==
"""Builds tables/main.tex (Table 2, NLL x100 mean +- std) from the nll.tex written by code/make_tables.py,
and supp/ece.tex (Table S1, ECE mean +- std) from its ece.tex: python make_main_table.py nll.tex ece.tex.
The runs column is dropped (every setting has 15 runs, stated in the caption); the best value per row
is marked bold and underlined; the second best is not marked."""
import re, sys, os
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
src = open(sys.argv[1]).read()
ece = open(sys.argv[2]).read()
body = src[src.index(r'\midrule') + len(r'\midrule'):src.index(r'\bottomrule')]
head = re.search(r'Dataset & Model & runs & (.*?)\\\\', src).group(1)
body = re.sub(r'^(\S[^&\n]*&[^&\n]*&) 15 &', r'\1', body, flags=re.M)
assert ' & 15 & ' not in body
body = re.sub(r'\\underline\{([^{}]*\\tiny\{[^{}]*\})\}', r'\1', body)
body = re.sub(r'\\textbf\{([^{}]*\\tiny\{[^{}]*\})\}', r'\\textbf{\\underline{\1}}', body)
body = re.sub(r'(?<![\w.])(\d+\.\d{3})(?!\d)', lambda m: f'{float(m.group(1)) * 100:.1f}', body)   # NLL x100, one decimal
ncol = head.count('&') + 3
out = (r"""\begin{table*}[t]
\centering
\caption{Test NLL ($\times100$; mean$\pm$std over 15 runs) after post-hoc calibration. ECE and Brier score are in Tables~S1 and~S2 of the supplementary material. Lower is better; best calibrated result in bold and underlined (Uncal.\ excluded). RBS follows the original definition (equal-width bins); HTS and LTS are fitted with the same pipeline as \method{}. VS and GETS can change predictions; all other calibrators preserve accuracy.}
\label{tab:main}
\setlength{\tabcolsep}{1.9pt}\footnotesize
\begin{tabular}{ll""" + 'c' * (ncol - 2) + "}\n\\toprule\nDataset & Model & " + head + r" \\" + "\n\\midrule" + body + "\\bottomrule\n\\end{tabular}\n\\end{table*}\n")
open(R + '/tables/main.tex', 'w').write(out)
# supplementary ECE table (Table S1) with standard deviations
e = ece.replace(r'\begin{table*}[t]', r'\begin{table}[H]').replace(r'\end{table*}', r'\end{table}').replace(r'\label{tab:ece}', r'\label{tab:ecesd}')
e = e.replace(r'\setlength{\tabcolsep}{3.5pt}\small', r'\setlength{\tabcolsep}{2pt}\footnotesize')
open(R + '/supp/ece.tex', 'w').write(e)


==> anc/supplementary_data/scripts/make_panels.py <==
"""Rewrites the wide supplementary tables (supp/ece.tex, supp/brier.tex) as two stacked panels so that they fit a
portrait page: (a) Uncal. to RBS, (b) the graph-aware calibrators and ISTS. Cells, marks and order are copied
unchanged; only the runs column (15 in every row, stated in the caption) is dropped.
Usage: python make_panels.py supp/ece.tex supp/brier.tex"""
import re, sys
SPLIT = 'CaGCN'                         # first column of panel (b)


def cells(line):
    return [c.strip() for c in line.rstrip().rstrip('\\').rstrip().split(' & ')]


for fn in sys.argv[1:]:
    s = open(fn).read()
    if '(a) Uncalibrated' in s: continue
    head = re.search(r'\\begin\{tabular\}.*?\n', s).group(0)
    top, rest = s.split(head)
    body, tail = rest.split(r'\end{tabular}')
    lines = [l for l in body.split('\n') if l.strip()]
    hdr = cells(lines[1]); assert hdr[:3] == ['Dataset', 'Model', 'runs'], hdr
    rows = [cells(l) for l in lines if ' & ' in l and not l.startswith('Dataset')]
    assert all(r[2] == '15' for r in rows)
    k = hdr.index(SPLIT)
    panels = [(r'(a) Uncalibrated and calibrators without graph structure', 3, k),
              (r'(b) Graph-aware calibrators and \method{}', k, len(hdr))]
    width = max(b - a for _, a, b in panels)
    out = [r'\begin{tabular}{ll' + 'c' * width + '}', r'\toprule']
    for i, (title, a, b) in enumerate(panels):
        if i: out.append(r'\midrule')
        out.append(r'\multicolumn{%d}{l}{\emph{%s}}\\' % (width + 2, title))
        out.append(' & '.join(['Dataset', 'Model'] + hdr[a:b]) + r' \\')
        out.append(r'\midrule')
        for r in rows:
            out.append(' & '.join(r[:2] + r[a:b]) + r' \\')
    out.append(r'\bottomrule')
    top = top.replace(r'\resizebox{\textwidth}{!}{', '')
    tail = tail.replace('}\n', '\n', 1) if tail.startswith('}') else tail
    top = re.sub(r'\\setlength\{\\tabcolsep\}\{[\d.]+pt\}\\(footnotesize|scriptsize|small)',
                 r'\\setlength{\\tabcolsep}{3pt}\\scriptsize', top)
    top = top.replace('mean$\\pm$std over runs.', 'mean$\\pm$std over 15 runs.')
    s = top + '\n'.join(out) + '\n' + r'\end{tabular}' + tail
    open(fn, 'w').write(s)
    print(fn, 'panels', [hdr[a:b] for _, a, b in panels])


==> anc/supplementary_data/scripts/make_pc_corrupt.py <==
"""Builds tables/pc_corrupt.tex from the shape-level bootstrap logs (boot400_test_*.txt), the per-seed AURC
output (corrupt/aurc_seed_corrupt.txt) and pc_all.csv (clean AURC). mIoU is unchanged by calibration and is
taken from the backbone evaluation."""
import re, sys, os
import pandas as pd
PC = sys.argv[1] if len(sys.argv) > 1 else os.path.dirname(os.path.abspath(__file__)) + '/../../pc/results'
OUT = os.path.dirname(os.path.abspath(__file__)) + '/../tables/pc_corrupt_supp.tex'   # supplementary Table S13 since the third revision
CONDS = [('r3_clean', 'clean', 'test', 84.3), ('test_jitter0.01', r'$\sigma=0.01$', 'test_jitter0.01', 79.7),
         ('test_jitter0.02', r'$\sigma=0.02$', 'test_jitter0.02', 72.9), ('test_jitter0.04', r'$\sigma=0.04$', 'test_jitter0.04', 58.0),
         ('test_dropout0.5', r'$\rho=0.5$', 'test_dropout0.5', 83.8), ('test_dropout0.75', r'$\rho=0.75$', 'test_dropout0.75', 80.6)]
M = ['TS', 'RBSo', 'ISTS']      # RBSo = RBS as originally defined (third revision); bootstrap logs boot400_r3_*

def parse(f):
    s = open(f).read(); pt, ci = {}, {}
    for ln in s.split('== point estimates')[1].split('==')[0].strip().split('\n')[1:]:
        m = ln.split()[0]; pt[m] = {k: float(v) for k, v in re.findall(r'(\w+)=([-\d.]+)', ln.split('sall:')[1])}
    for ln in s.split('shape-level paired bootstrap')[1].split('\n')[1:]:
        if not ln.strip() or ln.startswith('cross'): continue
        m = ln.split()[0]
        ci[m] = {k: tuple(map(float, re.search(k + r': [-+][\d.]+ \[([-+][\d.]+),([-+][\d.]+)\]', ln).groups())) for k in ('ece', 'nll', 'brier')}
    return pt, ci

aurc, cur = {}, None
for ln in open(PC + '/corrupt/aurc_seed_corrupt.txt'):
    ln = ln.strip()
    if ln.startswith('test'): cur = ln; aurc[cur] = {}; continue
    seed = int(ln.split()[0])
    for m, v in re.findall(r'(\w+)=([\d.]+)\(n=5\)', ln): aurc[cur].setdefault(m, {})[seed] = float(v)
import json
for ln in open(PC + '/r3/pc_calib_r3_corrupt.jsonl', encoding='utf-8-sig'):      # AURC of the r3 methods under corruption
    r = json.loads(ln); aurc.setdefault(r['test'], {}).setdefault(r['method'], {}).setdefault(r['seed'], []).append(r['aurc'])
for t in aurc:
    for m in aurc[t]:
        aurc[t][m] = {k: (sum(v) / len(v) if isinstance(v, list) else v) for k, v in aurc[t][m].items()}
d = pd.read_csv(PC + '/pc_all.csv'); d = d[d['size'] == 400]
aurc['test'] = {m: d[d.method == m].groupby('seed').aurc.mean().to_dict() for m in ['UNCAL'] + M}

def arrow(lo, hi): return r'$^{\downarrow}$' if hi < 0 else r'$^{\uparrow}$' if lo > 0 else ''
rows, nwin, ntot, aurc_best = [], {'nll': 0, 'brier': 0}, 0, 0
for f, name, tag, miou in CONDS:
    pt, ci = parse(f'{PC}/boot400_{f}.txt' if f == 'r3_clean' else f'{PC}/corrupt/boot400_r3_{f}.txt')
    if tag == 'test':   # clean row: same run-level means as Table 5 (pc_all.csv); the bootstrap rerun agrees to 6e-5
        for m in ['UNCAL'] + M:
            x = d[d.method == m]; pt[m] = dict(ece=x.ece.mean(), nll=100 * x.nll.mean(), brier=100 * x.brier.mean())
    cells = [name, f'{miou:.1f}', f"{pt['UNCAL']['ece']:.2f}"]
    for k, nd in (('ece', 2), ('nll', 2), ('brier', 2)):
        best = min(round(pt[m][k], nd) for m in M)
        for m in M:
            v = f'{pt[m][k]:.{nd}f}'
            if round(pt[m][k], nd) == best: v = r'\textbf{' + v + '}'
            if m != 'ISTS': v += arrow(*ci[m][k])
            cells.append(v)
        if k in nwin and tag != 'test': nwin[k] += sum(ci[m][k][1] < 0 for m in ('TS', 'RBSo'))
    a = {m: sum(aurc[tag][m].values()) / len(aurc[tag][m]) for m in M}
    best = min(round(v, 3) for v in a.values())
    cells += [(r'\textbf{%.3f}' if round(a[m], 3) == best else '%.3f') % a[m] for m in M]
    if tag != 'test': ntot += 2
    aurc_best += sum(min(aurc[tag], key=lambda m: aurc[tag][m][s]) == 'ISTS' for s in aurc[tag]['ISTS'])
    rows.append(' & '.join(cells) + r'\\')

cap = (r'Sensor degradation at test time: Gaussian jitter with standard deviation $\sigma$ (shapes lie in the unit sphere) or random removal of a fraction $\rho$ of the points. '
       r'Calibrators are fitted on 400 \emph{clean} validation shapes (mean of 15 runs) and applied to degraded test shapes. ECE and AURC in \%, NLL and Brier $\times100$. '
       r'$^{\downarrow}$/$^{\uparrow}$: \method{} better/worse than that baseline, 95\% shape-level paired bootstrap interval excludes zero (as in Table~5 of the paper); AURC has no intervals. '
       r'RBS follows the original definition; ETS, CaGCN, VS and the other baselines are omitted (HTS: Table~S7). Intervals and per-seed differences: Table~S7.')
out = [r'\begin{table}[H]', r'\centering', r'\caption{' + cap + '}', r'\label{tab:pccorrupt}', r'\footnotesize\setlength{\tabcolsep}{2.5pt}',
       r'\begin{tabular}{lccccccccccccccc}', r'\toprule',
       r'& & \multicolumn{4}{c}{ECE} & \multicolumn{3}{c}{NLL} & \multicolumn{3}{c}{Brier} & \multicolumn{3}{c}{AURC}\\',
       r'\cmidrule(lr){3-6}\cmidrule(lr){7-9}\cmidrule(lr){10-12}\cmidrule(lr){13-15}',
       r'Test & mIoU & Uncal. & TS & RBS & \method{} & TS & RBS & \method{} & TS & RBS & \method{} & TS & RBS & \method{}\\', r'\midrule']
out += rows + [r'\bottomrule', r'\end{tabular}', r'\end{table}']
open(OUT, 'w').write('\n'.join(out) + '\n')
print('corrupted conditions: ISTS significantly better than TS/RBS on NLL in', nwin['nll'], 'of', ntot, '; on Brier in', nwin['brier'], 'of', ntot)
print('ISTS lowest AURC (among UNCAL/TS/RBS/ISTS) in', aurc_best, 'of 18 seed x condition cells (incl. clean)')


==> anc/supplementary_data/scripts/make_pc_main.py <==
"""Builds tables/pc_main.tex (Table 5) from the raw run records pc_all.csv / pc_all_ls.csv (means over
3 seeds x 5 calibration draws at 400 shapes) and the shape-level bootstrap logs boot400_clean.txt /
boot400_ls.txt (arrows). The supplementary size tables are built from the same csv files."""
import re, sys, os, pandas as pd
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
PC = sys.argv[1] if len(sys.argv) > 1 else R + '/../pc/results'
METHODS = (sys.argv[2] if len(sys.argv) > 2 else 'UNCAL,TS,VS,ETS,HTS,LTS,RBSo,CaGCN,ISTS').split(',')
NAMES = {'UNCAL': 'Uncal.', 'ISTS': r'\method{}', 'RBSo': 'RBS', 'RBS': 'RBS-v'}
NAMES = {k: v for k, v in NAMES.items() if k != 'RBS' or 'RBSo' in METHODS}
NAMES.setdefault('RBS', 'RBS')


def boot(f):
    out = {}
    for ln in open(f):
        m = re.match(r'(\w+)\s+ece: ', ln)
        if not m or '[' not in ln: continue
        for k, est, lo, hi in re.findall(r'(\w+): ([+-][\d.]+) \[([+-][\d.]+),([+-][\d.]+)\]', ln):
            lo, hi = float(lo), float(hi)
            out[(m[1], k)] = '$^{\\downarrow}$' if hi < 0 else '$^{\\uparrow}$' if lo > 0 else ''
    return out


cols = []
for csvf, bf in (('pc_all.csv', 'boot400_r3_clean.txt'), ('pc_all_ls.csv', 'boot400_r3_ls.txt')):
    d = pd.read_csv(os.path.join(PC, csvf)); d = d[d['size'] == 400]
    mean = d.groupby('method')[['ece', 'nll', 'brier', 'aurc']].mean()
    mean[['nll', 'brier']] *= 100
    cols.append((mean, boot(os.path.join(PC, bf))))

lines = [r'\begin{table}[t]', r'\centering',
         r"\caption{Per-point calibration of DGCNN on the 2874 ShapeNetPart test shapes (5.8M points), trained without (``original'') or with label smoothing ($\epsilon=0.2$). Calibrators are fitted on 400 validation shapes; mean over 3 backbones $\times$ 5 calibration draws. ECE and AURC in \%, NLL and Brier $\times100$. $^{\downarrow}$/$^{\uparrow}$: \method{} better/worse, 95\% shape-level paired bootstrap interval of the difference excludes zero. RBS follows the original definition; HTS and LTS use the \method{} fitting pipeline. VS changes predictions; all others preserve accuracy.}",
         r'\label{tab:pc}', r'\footnotesize\setlength{\tabcolsep}{1.3pt}', r'\begin{tabular}{lccccccccc}', r'\toprule',
         r'& \multicolumn{4}{c}{original} & & \multicolumn{4}{c}{label smoothing}\\ \cmidrule(lr){2-5}\cmidrule(lr){7-10}',
         r'Method & ECE & NLL & Brier & AURC & & ECE & NLL & Brier & AURC\\', r'\midrule']
for m in METHODS:
    cells = []
    for mean, bt in cols:
        cal = [x for x in METHODS if x != 'UNCAL']
        for k, fmt in (('ece', '{:.2f}'), ('nll', '{:.2f}'), ('brier', '{:.2f}'), ('aurc', '{:.3f}')):
            v = fmt.format(mean.loc[m, k])
            best = min(fmt.format(mean.loc[x, k]) for x in cal) == v and m != 'UNCAL'
            if best and float(v) == min(float(fmt.format(mean.loc[x, k])) for x in cal): v = r'\textbf{' + v + '}'
            cells.append(v + (bt.get((m, k), '') if k != 'aurc' and m != 'UNCAL' else ''))
    cells.insert(4, '')
    lines.append(NAMES.get(m, m) + ' & ' + ' & '.join(cells) + r'\\')
lines += [r'\bottomrule', r'\end{tabular}', r'\end{table}']
open(os.path.join(R, 'tables/pc_main.tex'), 'w').write('\n'.join(lines) + '\n')
print('\n'.join(lines))


==> anc/supplementary_data/scripts/make_r5.py <==
"""Supplementary Section S11: faithfulness of ISTS temperatures and collinearity of descriptors.
Reads the outputs of code/interpret_r5.py and code/r5_summary.py (directory given as argument) and writes
figures/faithfulness.pdf and supp/faithfulness.tex. Usage: python make_r5.py ../code/r5"""
import os, sys, re, numpy as np, pandas as pd
import matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
R = os.path.dirname(os.path.abspath(__file__)) + '/..'; D = sys.argv[1]
C = pd.read_csv(os.path.join(D, 'r5_faithfulness_cells.csv'))
S = open(os.path.join(D, 'r5_summary.txt')).read()
NAMES = {'distance': 'hop distance', 'rel_conf': 'relative confidence', 'nbr_agree': 'neighbour agreement',
         'lp_agree': 'LP agreement', 'log_deg': 'log-degree', 'confidence': 'confidence'}
COL = dict(zip(NAMES, ['#2a6fdb', '#e8853d', '#3a8f6b', '#8b5cf6', '#c2410c', '#64748b']))
plt.rcParams.update({'font.size': 7.5})   # single-column figure (Fig. 1 of the paper)
fig, ax = plt.subplots(figsize=(3.45, 2.35))
for k, c in C.groupby('descriptor'):
    ax.scatter(100 * c.gap_global, c.dlogT, s=10, color=COL[k], label=NAMES[k], alpha=.85, edgecolor='white', lw=.4)
ax.axhline(0, color='#9aa4ae', lw=.8); ax.axvline(0, color='#9aa4ae', lw=.8)
ax.set_xscale('symlog', linthresh=2); ax.set_xlabel('gap after one global temperature (pp, symlog)')
ax.set_xticks([-10, -5, -2, 0, 2, 5, 10, 20]); ax.set_xticklabels(['-10', '-5', '-2', '0', '2', '5', '10', '20'])
ax.set_ylabel(r'mean change of $\log T_i$'); ax.legend(fontsize=6.5, frameon=False, ncol=2, handletextpad=.2, columnspacing=.6)
for s in ('top', 'right'): ax.spines[s].set_visible(False)
fig.tight_layout(); fig.savefig(os.path.join(R, 'figures', 'faithfulness.pdf'))
rows = []
for line in S.split('== runs with lambda')[0].splitlines():
    m = re.match(r'(\w+)\s+cells=\s*(\d+) spearman\(.*?\)=([+-][\d.]+) \(p=([\d.e+-]+)\)\s+sign agreement \(\|gap\|>0.5pp, n=(\d+)\)=([\d.]+)\s+\|gap\| reduced in ([\d.]+) of cells\s+mean \|gap\| ([\d.]+) -> ([\d.]+) pp', line)
    if m:
        g = m.groups(); rows.append((NAMES.get(g[0], 'all groups'),) + g[1:])
tex = [r'\begin{table}[H]\centering\footnotesize\setlength{\tabcolsep}{4pt}',
       r'\caption{Agreement of the \method{} temperatures with the miscalibration that one global temperature leaves. Test nodes grouped by descriptor (hop distance 1/2/$\geq$3, otherwise terciles); one cell per setting and group, run-weighted over the 150 runs with stored logits. $\rho$: Spearman correlation between the gap after one global temperature (mean confidence minus accuracy) and \method{}\textquotesingle s mean change of log temperature; agree: share of cells with $|\text{gap}|>0.5$\,pp where \method{} moves the temperature in the correcting direction; reduced: share of cells whose $|\text{gap}|$ shrinks; last two columns: node-weighted mean $|\text{gap}|$ (pp).}',
       r'\label{tab:faith}', r'\begin{tabular}{lrrrrrr}\toprule',
       r'Grouping & cells & $\rho$ & agree ($n$) & reduced & global & \method{}\\\midrule']
for name, n, rho, p, nb, ag, red, a, b in rows:
    if name == 'all groups': tex.append(r'\midrule')
    tex.append(f'{name} & {n} & {float(rho):+.2f} & {float(ag):.2f} ({nb}) & {float(red):.2f} & {float(a):.2f} & {float(b):.2f}\\\\')
tex += [r'\bottomrule\end{tabular}\end{table}']
open(os.path.join(R, 'supp', 'faithfulness.tex'), 'w').write('\n'.join(tex) + '\n')
print('\n'.join(tex))


==> anc/supplementary_data/scripts/make_rank_ablation.py <==
"""Splits the table written by code/split_consistency.py (rank_wtl.tex) into the main-text Table 3
(average ranks, time, parameters) and the supplementary W/M/L table, and builds the main-text
ablation table from the ablation.tex written by code/make_tables.py. No numbers are typed by hand.
Usage: python make_rank_ablation.py rank_wtl.tex ablation.tex"""
import re, sys, os
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
src = open(sys.argv[1]).read()
rows = [l for l in src[src.index(r'\midrule') + 8:src.index(r'\bottomrule')].strip().split('\n')]
cells = [[c.strip() for c in l.rstrip('\\ ').split('&')] for l in rows]
# columns: method, rank ece/nll/brier, wml ece/nll/brier, time, params
o = [r'\begin{table}[t]', r'\centering',
     r'\caption{Average rank over the 14 settings (lower is better), mean fitting time in seconds on one CPU thread (Cora / Physics, averaged over backbones) and number of fitted parameters on Cora. Split-level W/M/L counts against every baseline are in Table~S5 of the supplementary material.}',
     r'\label{tab:rank}', r'\footnotesize\setlength{\tabcolsep}{3pt}', r'\begin{tabular}{lcccrr}', r'\toprule',
     r' & \multicolumn{3}{c}{avg.\ rank} & time (s) & params \\', r'Method & ECE & NLL & Brier & Cora/Ph. & Cora \\', r'\midrule']
o += [' & '.join(c[:4] + c[7:9]) + r' \\' for c in cells]
o += [r'\bottomrule', r'\end{tabular}', r'\end{table}']
open(R + '/tables/rank.tex', 'w').write('\n'.join(o) + '\n')
s = [r'\begin{table}[H]', r'\centering',
     r'\caption{Split-level consistency of \method{} against each baseline over the 14 settings: settings in which \method{} is better (W) or worse (L) in all five independent splits (fold results averaged within a split), M otherwise. Descriptive, not a significance test; with five splits a two-sided exact sign test cannot attain $p<0.05$. Table~\ref{tab:losses} lists every L.}',
     r'\label{tab:wml}', r'\small', r'\begin{tabular}{lccc}', r'\toprule', r'Baseline & ECE & NLL & Brier \\', r'\midrule']
s += [' & '.join([c[0]] + c[4:7]) + r' \\' for c in cells if c[4] != '--']
s += [r'\bottomrule', r'\end{tabular}', r'\end{table}']
open(R + '/supp/wml.tex', 'w').write('\n'.join(s) + '\n')
# main-text ablation: five variants plus TS, ECE and relative NLL change
ab = open(sys.argv[2]).read()
keep = ['full (11 descriptors)', 'confidence only', 'w/o neighbourhood', 'w/o LP group', 'w/o distance', 'TS (no descriptors)']
arows = {c[0]: c for c in ([x.strip() for x in l.rstrip('\\ ').split('&')] for l in ab[ab.index(r'\midrule') + 8:ab.index(r'\bottomrule')].strip().split('\n'))}
a = [r'\begin{table}[t]', r'\centering',
     r'\caption{Descriptor ablation, averaged over the 14 settings: test ECE and relative change in test NLL with respect to TS (negative is better). All variants use the same fitting pipeline. Further variants and HTS/LTS: Table~S3 of the supplementary material.}',
     r'\label{tab:abl}', r'\footnotesize', r'\begin{tabular}{lcc}', r'\toprule', r'Variant & ECE (\%) & $\Delta$NLL vs.\ TS (\%) \\', r'\midrule']
a += [f'{k} & {arows[k][1]} & ${arows[k][2]}$' + r' \\' for k in keep]
a += [r'\bottomrule', r'\end{tabular}', r'\end{table}']
open(R + '/tables/ablation_main.tex', 'w').write('\n'.join(a) + '\n')


==> anc/supplementary_data/scripts/make_regions.py <==
"""Builds supp/pc_regions.tex: calibration on part-boundary vs interior test points (size 400; boundary = a
different true part among the 10 nearest neighbours). Per-seed means of the run-level region metrics from
pc_regions_r3.jsonl / pcls_regions_r3.jsonl (existing methods) and pc_calib_r3.jsonl / pcls_calib_r3.jsonl (RBS, HTS, LTS)."""
import json, os, sys, pandas as pd
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
PC = sys.argv[1] if len(sys.argv) > 1 else R + '/../pc/results/r3'
LBL = {'UNCAL': 'Uncal.', 'RBSo': 'RBS', 'RBS': 'RBS-v', 'ISTS': r'\method{}'}
ORDER = ['UNCAL', 'TS', 'ETS', 'HTS', 'LTS', 'RBSo', 'RBS', 'CaGCN', 'ISTS']
o = [r'\begin{table}[H]\centering\footnotesize\setlength{\tabcolsep}{3pt}',
     r'\caption{Calibration on part-boundary and interior test points (400 calibration shapes; mean over 3 seeds $\times$ 5 draws). A point is on a boundary if one of its 10 nearest neighbours has a different true part label (12.6\% of the points). ECE in \%, NLL $\times100$. The line below each block gives \method{} minus TS in boundary and interior NLL ($\times100$) for seeds 0, 1, 2 (negative: \method{} better). No intervals are computed for these region metrics. Source: \texttt{pc\_regions\_r3.jsonl}, \texttt{pc\_calib\_r3.jsonl} and their label-smoothing counterparts.}\label{tab:regions}',
     r'\begin{tabular}{llrrrrr}\toprule', r'Backbone & Method & bnd.\ ECE & int.\ ECE & bnd.\ NLL & int.\ NLL & all NLL\\\midrule']
seeds = {}
for name, tag in (('Original', 'pc'), ('Label sm.', 'pcls')):
    rows = []
    for f in (f'{tag}_regions_r3.jsonl', f'{tag}_calib_r3.jsonl'):
        rows += [json.loads(l) for l in open(os.path.join(PC, f), encoding='utf-8-sig')]
    d = pd.DataFrame(rows); d = d[(d['size'] == 400) & (d.test == 'test')]
    g = d.groupby('method')[['bnd_ece', 'int_ece', 'bnd_nll', 'int_nll', 'nll']].mean()
    first = True
    for m in [m for m in ORDER if m in g.index]:
        r = g.loc[m]
        o.append(f"{name if first else ''} & {LBL.get(m, m)} & {r.bnd_ece:.2f} & {r.int_ece:.2f} & {100 * r.bnd_nll:.2f} & {100 * r.int_nll:.2f} & {100 * r.nll:.2f}" + r'\\')
        first = False
    s = d.groupby(['method', 'seed'])[['bnd_nll', 'int_nll']].mean() * 100
    diff = s.loc['ISTS'] - s.loc['TS']
    seeds[name] = diff
    o.append(r'\multicolumn{7}{l}{\quad \method{}$-$TS per seed: boundary NLL ' + ', '.join(f'{v:+.3f}'.replace('-', '$-$') for v in diff.bnd_nll)
             + '; interior NLL ' + ', '.join(f'{v:+.3f}'.replace('-', '$-$') for v in diff.int_nll) + r'}\\')
    o.append(r'\midrule')
o[-1] = r'\bottomrule\end{tabular}\end{table}'
open(R + '/supp/pc_regions.tex', 'w').write('\n'.join(o) + '\n')
print('\n'.join(o))


==> anc/supplementary_data/scripts/make_supp.py <==
"""Builds the supplementary tables from the raw outputs (no numbers typed by hand):
split_level_differences.csv, the bootstrap logs boot400_*.txt and hots_port_check.txt."""
import csv, re, sys, os, glob
R = os.path.dirname(os.path.abspath(__file__)) + '/..'
PC = sys.argv[1] if len(sys.argv) > 1 else R + '/../pc/results'
HOTS = sys.argv[2] if len(sys.argv) > 2 else R + '/../code/s1/hots_port_check.txt'
M = dict(ece='ECE', nll='NLL', brier='Brier')

# --- split-level: all consistent losses of ISTS
rows = list(csv.DictReader(open(R + '/split_level_differences.csv')))
L = [r for r in rows if r['outcome'] == 'L']
o = [r'\begin{table}[H]\centering\small',
     r'\caption{All settings in which \method{} is worse than a baseline in all five splits (outcome L in Table~\ref{tab:wml}). '
     r'Differences are \method{} minus baseline, averaged over folds within a split (ECE in \%; NLL and Brier $\times10^4$; entries shown as zero are positive but below display precision); positive means \method{} is worse. '
     r'All 420 comparisons are in \texttt{split\_level\_differences.csv}.}\label{tab:losses}',
     r'\begin{tabular}{lllrrrrrr}\toprule', r'Dataset & Model & Baseline & Metric & Split 0 & 1 & 2 & 3 & 4\\\midrule']
for r in sorted(L, key=lambda r: (r['dataset'], r['model'], r['baseline'], r['metric'])):
    o.append(f"{r['dataset']} & {r['model']} & {r['baseline']} & {M[r['metric']]} & " + ' & '.join((f"{float(r[f'split{i}']):+.3f}" if r['metric'] == 'ece' else f"${float(r[f'split{i}']) * 1e4:+.1f}$") for i in range(5)) + r'\\')
o += [r'\bottomrule\end{tabular}\end{table}']
open(R + '/supp/split_losses.tex', 'w').write('\n'.join(o) + '\n')

# --- point-cloud bootstrap
LBL = {'RBS': 'RBS-v', 'RBSo': 'RBS', 'UNCAL': 'Uncal.'}   # RBS = original definition; RBS-v = our earlier variant
def parse_boot(f):
    s = open(f).read(); per, ci = {}, {}
    sec = s.split('== ')
    for blk in sec:
        if blk.startswith('ISTS minus baseline, per seed'):
            for ln in blk.strip().split('\n')[1:]:
                t = ln.split(); m = t[0]
                per[m] = {k: [float(v) for v in re.search(k + r': ((?:[-+]\d\.\d+ ?)+)', ln)[1].split()] for k in M}
        if blk.startswith('shape-level paired bootstrap'):
            for ln in blk.strip().split('\n')[1:]:
                if not ln.strip() or ln.startswith('cross-check'): continue
                m = ln.split()[0]
                ci[m] = {k: re.search(k + r': ([-+]\d+\.\d+) \[([-+]\d+\.\d+),([-+]\d+\.\d+)\]', ln).groups() for k in M}
    chk = re.search(r'max abs difference = (\S+)', s)
    return per, ci, chk[1] if chk else None

def boot_table(files, caption, label, keep=None):
    o = [r'\begin{table}[H]\centering\footnotesize\setlength{\tabcolsep}{3pt}', r'\caption{' + caption + r'}\label{' + label + '}',
         r'\begin{tabular}{llrlrlrl}\toprule',
         r'Data & Baseline & \multicolumn{2}{c}{$\Delta$ECE (\%)} & \multicolumn{2}{c}{$\Delta$NLL ($\times100$)} & \multicolumn{2}{c}{$\Delta$Brier ($\times100$)}\\',
         r' & & mean [95\% CI] & seeds & mean [95\% CI] & seeds & mean [95\% CI] & seeds\\\midrule']
    for name, f in files:
        per, ci, chk = parse_boot(f)
        for m in [m for m in ci if keep is None or m in keep]:
            cells = []
            for k in M:
                e, lo, hi = ci[m][k]
                sgn = ''.join('$-$' if v < 0 else '$+$' if v > 0 else '0' for v in per[m][k])
                cells += [f'{e} [{lo}, {hi}]'.replace('-', '$-$').replace('$$', ''), sgn.replace('$$', '')]
            o.append(f'{name} & {LBL.get(m, m)} & ' + ' & '.join(cells) + r'\\')
            name = ''
        o.append(r'\midrule')
    o[-1] = r'\bottomrule\end{tabular}\end{table}'
    return '\n'.join(o) + '\n'

cap = (r'Shape-level paired bootstrap on ShapeNetPart (400 calibration shapes; 3 backbone seeds $\times$ 5 calibration draws; $B=2000$ resamples of the test shapes, '
       r'shared by all methods). $\Delta$ is \method{} minus baseline (negative: \method{} better). ``Seeds' "''" r' gives the sign of the per-seed mean difference for seeds 0, 1, 2; 0 means that it rounds to $\pm0.000$ (absolute value below $5\times10^{-4}$). '
       r'Intervals are conditional on the three trained backbones.')
open(R + '/supp/pc_boot.tex', 'w').write(boot_table([('Original', PC + '/boot400_r3_clean.txt'), ('Label sm.', PC + '/boot400_r3_ls.txt')], cap, 'tab:pcboot'))
corr = sorted(glob.glob(PC + '/corrupt/boot400_r3_test_*.txt'))
corr = [f for f in corr if not f.endswith('_4m.txt')]
if corr:
    nm = lambda f: re.sub(r'boot400_r3_test_?|\.txt', '', os.path.basename(f)).replace('jitter', 'jitter ').replace('dropout', 'dropout ').replace('_', ' ')
    files = [('Clean', PC + '/boot400_r3_clean.txt')]
    files += [(nm(f), f) for f in corr]
    open(R + '/supp/pc_boot_corrupt.tex', 'w').write(boot_table(files, cap.replace('ShapeNetPart (400', 'corrupted ShapeNetPart test sets (backbones and calibrators fitted on clean data; 400') + r' Table~\ref{tab:pccorrupt} marks a difference when its interval excludes 0.', 'tab:pcbootc', keep={'UNCAL', 'TS', 'RBS', 'RBSo', 'HTS'}))

# --- HoTS port check
lines = [l.strip() for l in open(HOTS) if l.startswith('[')]
o = [r'\begin{table}[H]\centering\footnotesize', r'\caption{Consistency of our PyTorch port of HoTS with the official DGL implementation (commit 8a61388), '
     r'on one Cora/GCN run of our protocol (2708 nodes, 268 training and 134 calibration nodes). Output of \texttt{check\_hots\_port.py}, verbatim.}\label{tab:hots}',
     r'\begin{tabular}{p{0.95\linewidth}}\toprule']
o += ['{}' + l.replace('_', r'\_').replace('|', r'$|$').replace('%', r'\%') + r'\\' for l in lines]
o += [r'\bottomrule\end{tabular}\end{table}']
open(R + '/supp/hots_check.tex', 'w').write('\n'.join(o) + '\n')
print('ok', len(L), 'losses;', 'corruption files:', len(corr))

# --- point-cloud results for every calibration-set size (original backbone)
import pandas as pd
def size_table(csv_path, caption, label):
    d = pd.read_csv(csv_path)
    order = ['UNCAL', 'TS', 'VS', 'ETS', 'HTS', 'LTS', 'RBSo', 'RBS', 'CaGCN', 'ISTS']
    o = [r'\begin{table}[H]\centering\footnotesize\setlength{\tabcolsep}{4pt}', r'\caption{' + caption + r'}\label{' + label + '}',
         r'\begin{tabular}{llrrrrr}\toprule', r'Shapes & Method & runs & ECE (\%) & NLL ($\times100$) & Brier ($\times100$) & AURC (\%)\\\midrule']
    for n, g in d.groupby('size'):
        first = True
        for m in [m for m in order if m in set(g.method)]:
            x = g[g.method == m]
            f = lambda c, k: f"{x[c].mean() * k:.3f} $\\pm$ {x[c].std(ddof=0) * k:.3f}"
            o.append(f"{n if first else ''} & {LBL.get(m, m)} & {len(x)} & {f('ece', 1)} & {f('nll', 100)} & {f('brier', 100)} & {f('aurc', 1)}" + r'\\')
            first = False
        o.append(r'\midrule')
    o[-1] = r'\bottomrule\end{tabular}\end{table}'
    return '\n'.join(o) + '\n'
open(R + '/supp/pc_sizes.tex', 'w').write(size_table(PC + '/pc_all.csv',
    r'Original DGCNN backbone on ShapeNetPart: mean $\pm$ standard deviation over runs (3 seeds $\times$ 5 calibration draws; one draw for all 1870 validation shapes) '
    r'for every calibration-set size. Source: \texttt{pc\_all.csv}.', 'tab:pcsizes'))
if os.path.exists(PC + '/pc_all_ls.csv'):
    open(R + '/supp/pc_sizes_ls.tex', 'w').write(size_table(PC + '/pc_all_ls.csv',
        r'As Table~\ref{tab:pcsizes}, for the DGCNN backbone trained with label smoothing ($\epsilon=0.2$). Source: \texttt{pc\_all\_ls.csv}.', 'tab:pcsizesls'))


==> anc/supplementary_data/scripts/make_tables.py <==
"""LaTeX tables for the paper. In the paper 'ISTS' = ISTS2 (final configuration);
the pilot configuration (narrow lambda grid, no one-SE rule) is reported as 'ISTS-pilot'."""
import json, glob, os, sys, numpy as np, pandas as pd
from scipy.stats import wilcoxon
OUT = sys.argv[1] if len(sys.argv) > 1 else '../paper/tables'
os.makedirs(OUT, exist_ok=True)
rows = []
for f in glob.glob('results/*.jsonl'): rows += [json.loads(l) for l in open(f)]
df = pd.DataFrame(rows).drop_duplicates(['dataset', 'model', 'val_frac', 'run', 'method'])
def rename(m):
    if m.startswith('ISTS2'): return m.replace('ISTS2', 'ISTS')
    if m == 'ISTS': return 'ISTS-pilot'
    if m.startswith('ISTS'): return 'pilot:' + m     # pilot ablations / MAP variant, not reported
    if m == 'RBS': return 'RBS-v'                     # our earlier variant (equal-mass bins)
    if m == 'RBSo': return 'RBS'                      # RBS as defined by Liu et al. (2022)
    return m
df['method'] = df['method'].map(rename)
df['ece'] *= 100; df['cls_ece'] *= 100; df['acc'] *= 100
DS = ['Cora', 'Citeseer', 'Pubmed', 'Computers', 'Photo', 'CS', 'Physics']
MAIN = ['UNCAL', 'TS', 'VS', 'ETS', 'HTS', 'LTS', 'RBS', 'CaGCN', 'GATS', 'GETS'] + (['HoTS'] if os.environ.get('WITH_HOTS') else []) + (['WATS'] if os.environ.get('WITH_WATS') else []) + ['ISTS']
NAMES = {'UNCAL': 'Uncal.', 'ISTS': '\\method{}'}
main = df[df.val_frac == 1.0]

def fmt_table(metric, sd=True, scale=1, digits=2, label='', caption=''):
    lines = []
    for model in ['GCN', 'GAT']:
        for d in DS:
            g = main[(main.dataset == d) & (main.model == model)]
            if g.empty: continue
            st = g.groupby('method')[metric].agg(['mean', 'std', 'size'])
            cal = [m for m in MAIN if m != 'UNCAL' and m in st.index]
            order = st.loc[cal, 'mean'].sort_values()
            best, second = order.index[0], order.index[1]
            n = int(st.loc['TS', 'size'])
            cells = []
            for m in MAIN:
                if m not in st.index: cells.append('--'); continue
                v = f"{st.loc[m, 'mean'] * scale:.{digits}f}"
                if sd: v += f"\\tiny{{$\\pm${st.loc[m, 'std'] * scale:.{digits}f}}}"
                if m == best: v = f"\\textbf{{{v}}}"
                elif m == second: v = f"\\underline{{{v}}}"
                cells.append(v)
            lines.append(f"{d} & {model} & {n} & " + ' & '.join(cells) + ' \\\\')
        lines.append('\\midrule')
    lines = lines[:-1]
    head = ' & '.join(NAMES.get(m, m) for m in MAIN)
    return (f"\\begin{{table*}}[t]\n\\centering\n\\caption{{{caption}}}\n\\label{{{label}}}\n"
            f"\\setlength{{\\tabcolsep}}{{3.5pt}}\\small\n\\begin{{tabular}}{{llc{'c' * len(MAIN)}}}\n\\toprule\n"
            f"Dataset & Model & runs & {head} \\\\\n\\midrule\n" + '\n'.join(lines) +
            "\n\\bottomrule\n\\end{tabular}\n\\end{table*}\n")

def body(metric, sd, digits, scale=1):
    t = fmt_table(metric, sd=sd, digits=digits, scale=scale)
    return t[t.index('\\midrule\n') + len('\\midrule\n'):t.index('\n\\bottomrule')]
head = ' & '.join(NAMES.get(m, m) for m in MAIN)
with open(f'{OUT}/main.tex', 'w') as f:
    f.write("\\begin{table*}[t]\n\\centering\n\\caption{Test ECE (\\%, 15 bins; mean$\\pm$std over runs) and test NLL (mean) after post-hoc calibration. "
            "Lower is better; best calibrated result in bold, second underlined (Uncal.\\ excluded). "
            "VS and GETS can change predictions; all other calibrators preserve accuracy.}\n\\label{tab:main}\n"
            "\\setlength{\\tabcolsep}{2.6pt}\\footnotesize\n\\begin{tabular}{llc" + 'c' * len(MAIN) + "}\n\\toprule\n"
            "Dataset & Model & runs & " + head + " \\\\\n\\midrule\n\\multicolumn{" + str(3 + len(MAIN)) + "}{l}{\\textit{ECE (\\%)}}\\\\\n"
            + body('ece', True, 2) + "\n\\midrule\n\\multicolumn{" + str(3 + len(MAIN)) + "}{l}{\\textit{NLL}}\\\\\n"
            + body('nll', False, 3) + "\n\\bottomrule\n\\end{tabular}\n\\end{table*}\n")
open(f'{OUT}/ece.tex', 'w').write(fmt_table('ece', label='tab:ece',
    caption='Test ECE (\\%, 15 bins, lower is better), mean$\\pm$std over runs. Best calibrated result in bold, second underlined (Uncal.\\ excluded).'))
open(f'{OUT}/nll.tex', 'w').write(fmt_table('nll', sd=True, digits=3, label='tab:nll',
    caption='Test NLL (lower is better), mean$\\pm$std over runs. Best in bold, second underlined (Uncal.\\ excluded).'))
open(f'{OUT}/brier.tex', 'w').write(fmt_table('brier', sd=True, digits=4, label='tab:brier',
    caption='Test Brier score (lower is better, summed over classes), mean$\\pm$std over runs. Best in bold, second underlined (Uncal.\\ excluded).'))

# average rank across the 14 settings
rk = {}
for metric in ['ece', 'nll', 'brier', 'cls_ece']:
    s = main[main.method.isin(MAIN[1:])].groupby(['dataset', 'model', 'method'])[metric].mean().unstack()
    rk[metric] = s.rank(axis=1).mean()
rk = pd.DataFrame(rk).loc[MAIN[1:]]
print('average rank\n', rk.round(2))
rk.to_csv('tables/avg_rank.csv')

# win/tie/loss of ISTS vs each baseline, paired Wilcoxon p<0.05 per setting
wtl = []
for metric in ['ece', 'nll', 'brier']:
    for base in MAIN[1:-1]:
        w = t = l = 0
        for (d, m), g in main.groupby(['dataset', 'model']):
            p = g.pivot(index='run', columns='method', values=metric)
            if base not in p: continue
            p = p[['ISTS', base]].dropna()
            diff = p['ISTS'] - p[base]
            pv = wilcoxon(p['ISTS'], p[base]).pvalue if (diff != 0).any() else 1.0
            if pv < 0.05 and diff.median() < 0: w += 1
            elif pv < 0.05 and diff.median() > 0: l += 1
            else: t += 1
        wtl.append((metric, base, w, t, l))
wtl = pd.DataFrame(wtl, columns=['metric', 'baseline', 'win', 'tie', 'loss'])
print(wtl.to_string(index=False)); wtl.to_csv('tables/wtl.csv', index=False)
tm = main[main.machine.ne('HCY')].groupby(['dataset', 'method'])['time'].mean().unstack()   # timings: container runs only (one CPU thread)
with open(f'{OUT}/rank_wtl.tex', 'w') as f:
    f.write("\\begin{table}[t]\n\\centering\n\\caption{Average rank over the 14 settings (lower is better); "
            "wins/ties/losses of \\method{} against each baseline (paired Wilcoxon signed-rank test over runs, $p<0.05$); "
            "and mean fitting time in seconds on one CPU thread (Cora / Physics, averaged over backbones).}\n\\label{tab:rank}\n"
            "\\footnotesize\\setlength{\\tabcolsep}{2.2pt}\n"
            "\\begin{tabular}{lccc|ccc|r}\n\\toprule\n & \\multicolumn{3}{c|}{avg.\\ rank} & \\multicolumn{3}{c|}{W/T/L of \\method{}} & time (s) \\\\\n"
            "Method & ECE & NLL & Brier & ECE & NLL & Brier & Cora/Phys. \\\\\n\\midrule\n")
    for m in MAIN[1:]:
        r = rk.loc[m]
        if m == 'ISTS': cells = ['--'] * 3
        else:
            cells = []
            for metric in ['ece', 'nll', 'brier']:
                x = wtl[(wtl.metric == metric) & (wtl.baseline == m)].iloc[0]
                cells.append(f"{x.win}/{x.tie}/{x.loss}")
        t = f"{tm.loc['Cora', m]:.1f}/{tm.loc['Physics', m]:.1f}"
        f.write(f"{NAMES.get(m, m)} & {r.ece:.2f} & {r.nll:.2f} & {r.brier:.2f} & " + ' & '.join(cells) + f' & {t} \\\\\n')
    f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

# ablation (mean over settings, relative to full ISTS)
AB = ['ISTS', 'ISTS-conf', 'ISTS-LPonly', 'ISTS-noNbr', 'ISTS-noLP', 'ISTS-noDist', 'ISTS-pilot', 'HTS', 'LTS', 'TS']
a = main[main.method.isin(AB)].groupby(['dataset', 'model', 'method'])[['ece', 'nll']].mean().unstack()
rel_nll = (a['nll'].div(a['nll']['TS'], axis=0) - 1) * 100
abl = pd.DataFrame({'ece': a['ece'].mean(), 'nll_vs_TS_%': rel_nll.mean(), 'ece_rank': a['ece'].rank(axis=1).mean(),
                    'nll_rank': a['nll'].rank(axis=1).mean()}).loc[AB]
print(abl.round(3)); abl.to_csv('tables/ablation.csv')
DESC = {'ISTS': 'full (11 descriptors)', 'ISTS-conf': 'confidence only', 'ISTS-LPonly': 'confidence + LP',
        'ISTS-noNbr': 'w/o neighbourhood', 'ISTS-noLP': 'w/o LP group', 'ISTS-noDist': 'w/o distance',
        'ISTS-pilot': 'pilot $\\lambda$ selection', 'HTS': 'HTS (log-entropy, 2 param.)', 'LTS': 'LTS (logits, $K{+}1$ param.)',
        'TS': 'TS (no descriptors)'}
with open(f'{OUT}/ablation.tex', 'w') as f:
    f.write("\\begin{table}[t]\n\\centering\n\\caption{Ablation of descriptor groups, averaged over the 14 settings. "
            "$\\Delta$NLL is the relative change in test NLL with respect to TS (negative is better).}\n\\label{tab:ablation}\n\\small\\setlength{\\tabcolsep}{3pt}\n"
            "\\begin{tabular}{lcccc}\n\\toprule\nVariant & ECE (\\%) & $\\Delta$NLL (\\%) & rank ECE & rank NLL \\\\\n\\midrule\n")
    for m in AB:
        r = abl.loc[m]
        f.write(f"{DESC[m]} & {r.ece:.2f} & {r['nll_vs_TS_%']:+.2f} & {r.ece_rank:.2f} & {r.nll_rank:.2f} \\\\\n")
    f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

# runtime
rt = main[main.method.isin(MAIN[1:]) & main.machine.ne('HCY')].groupby(['dataset', 'method'])['time'].mean().unstack()[MAIN[1:]]
print(rt.round(2)); rt.to_csv('tables/runtime.csv')
with open(f'{OUT}/runtime.tex', 'w') as f:
    f.write("\\begin{table}[t]\n\\centering\n\\caption{Mean wall-clock time (s) to fit a calibrator on one CPU thread, averaged over backbones and runs. "
            "\\method{} includes descriptor computation and the 5-fold selection of $\\lambda$ (30 fits).}\n\\label{tab:time}\n\\small\\setlength{\\tabcolsep}{3pt}\n"
            "\\begin{tabular}{l" + 'c' * (len(MAIN) - 1) + "}\n\\toprule\nDataset & " + ' & '.join(NAMES.get(m, m) for m in MAIN[1:]) + " \\\\\n\\midrule\n")
    for d in DS:
        if d in rt.index:
            f.write(d + ' & ' + ' & '.join(f"{rt.loc[d, m]:.2f}" for m in MAIN[1:]) + ' \\\\\n')
    f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

# small calibration sets (citation graphs)
sm = df[df.dataset.isin(['Cora', 'Citeseer', 'Pubmed']) & df.method.isin(['TS', 'ETS', 'RBS', 'CaGCN', 'GATS', 'GETS', 'HoTS', 'ISTS', 'ISTS-pilot'])]
smt = sm.groupby(['val_frac', 'method'])[['ece', 'nll']].mean().unstack()
ncal = sm.groupby(['dataset', 'val_frac'])['n_cal'].mean().unstack()
print(smt.round(3)); print(ncal)
smt.to_csv('tables/small_cal.csv'); ncal.to_csv('tables/n_cal.csv')


==> anc/supplementary_data/scripts/make_watso.py <==
"""Table S(WATS): NLL change relative to TS (%) of the official WATS code path (code/wats_official.py, results/watso_*)
and of the WATS variant reported in the paper, with ISTS, on the runs whose backbone logits are stored in the
original environment. Usage: python make_watso.py ../code/results"""
import os, sys, json, glob, numpy as np
R = os.path.dirname(os.path.abspath(__file__)) + '/..'; D = sys.argv[1]
ORDER = ['Cora', 'Citeseer', 'Pubmed', 'Computers', 'Photo', 'CS', 'Physics']
rows, tot = [], []
for m in ['GCN', 'GAT']:
    for ds in ORDER:
        wo = {json.loads(l)['run']: json.loads(l) for l in open(f'{D}/watso_{ds}_{m}_v1.0.jsonl')}
        by = {}
        for l in open(f'{D}/main_{ds}_{m}_v1.0.jsonl'):
            r = json.loads(l)
            if r['run'] in wo: by.setdefault(r['method'], {})[r['run']] = r['nll']
        ts = np.mean([by['TS'][k] for k in wo])
        v = [100 * (np.mean(x) / ts - 1) for x in ([wo[k]['nll'] for k in wo], [by['WATS'][k] for k in wo], [by['ISTS2'][k] for k in wo])]
        tot.append(v)
        rows.append(f'{ds} & {m} & {len(wo)} & ' + ' & '.join(f'{x:+.2f}' for x in v) + r' \\')
mean = np.mean(tot, 0); worse = sum(t[0] > 0 for t in tot)
out = (r"""\begin{table}[H]\centering\footnotesize
\caption{NLL change relative to TS (\%, mean over the runs whose backbone logits are stored in the original environment) of
WATS with the official code path and configuration, of the WATS variant reported in the paper, and of \method{}. Negative is better.}
\label{tab:watso}
\begin{tabular}{llrrrr}\toprule
Dataset & Model & runs & WATS (official) & WATS (reported) & \method{}\\\midrule
""" + '\n'.join(rows) + '\n\\midrule\n' + f'mean & & {sum(int(r.split(" & ")[2]) for r in rows)} & ' +
       ' & '.join(f'{x:+.2f}' for x in mean) + r' \\' + '\n\\bottomrule\\end{tabular}\\end{table}\n')
open(R + '/supp/watso.tex', 'w').write(out)
print(out); print('official worse than TS in', worse, 'of', len(tot))


==> anc/supplementary_data/scripts/pc_boot.py <==
"""Per-seed effects and a shape-level paired bootstrap for the point-cloud calibration results.
Reads the per-shape statistics written by pc_calib.py --pershape. Inference is over test shapes
and calibration draws for the three fixed backbones; per-seed means show the effect of training seeds."""
import argparse, glob, os, re, json, numpy as np

p = argparse.ArgumentParser()
p.add_argument('--dir'); p.add_argument('--test', default='test'); p.add_argument('--size', type=int, default=400)
p.add_argument('--methods', default='UNCAL,TS,VS,ETS,RBS,CaGCN,ISTS'); p.add_argument('--ref', default='ISTS')
p.add_argument('--B', type=int, default=2000); p.add_argument('--check', default='', help='jsonl with run-level metrics to cross-check')
a = p.parse_args()

S = {}
for f in glob.glob(os.path.join(a.dir, f'{a.test}_s*_n{a.size}_d*_*.npz')):
    m = re.match(rf'{re.escape(a.test)}_s(\d+)_n\d+_d(\d+)_(\w+)\.npz$', os.path.basename(f))
    if m: S[(int(m[1]), int(m[2]), m[3])] = dict(np.load(f))
seeds = sorted({k[0] for k in S}); draws = sorted({k[1] for k in S}); meths = a.methods.split(',')
print('seeds', seeds, 'draws', draws, 'files', len(S))


def metric(st, W):
    """W: [B, nshape] resampling weights. Returns dict of [B] arrays (ECE and AURC-free metrics)."""
    n = W @ st['n']
    ece = np.abs(W @ st['bcorr'] - W @ st['bconf']).sum(1) / n
    return dict(ece=100 * ece, nll=100 * (W @ st['nll']) / n, brier=100 * (W @ st['brier']) / n,
                gap=100 * ((W @ st['bconf']).sum(1) - (W @ st['bcorr']).sum(1)) / n)


nsh = len(next(iter(S.values()))['n'])
ones = np.ones((1, nsh))
# point estimates, per seed and pooled
point = {}
for meth in meths:
    for s in seeds:
        vals = [metric(S[(s, d, meth)], ones) for d in draws if (s, d, meth) in S]
        point[(meth, s)] = {k: float(np.mean([v[k][0] for v in vals])) for k in vals[0]}
    point[(meth, 'all')] = {k: float(np.mean([point[(meth, s)][k] for s in seeds])) for k in point[(meth, seeds[0])]}

print('\n== point estimates (ECE %, NLL x100, Brier x100, gap = mean conf - acc, %)')
for meth in meths:
    print(f"{meth:6s} " + '  '.join(f"s{s}: " + ' '.join(f"{k}={point[(meth, s)][k]:.3f}" for k in ('ece', 'nll', 'brier', 'gap')) for s in seeds + ['all']))

print(f'\n== {a.ref} minus baseline, per seed (negative = {a.ref} better)')
for meth in meths:
    if meth == a.ref: continue
    print(f"{meth:6s} " + '  '.join(f"{k}: " + ' '.join(f"{point[(a.ref, s)][k] - point[(meth, s)][k]:+.3f}" for s in seeds) for k in ('ece', 'nll', 'brier')))

rng = np.random.default_rng(0)
W = np.stack([np.bincount(rng.integers(0, nsh, nsh), minlength=nsh) for _ in range(a.B)]).astype(np.float64)
boot = {}
for meth in meths:
    acc = None
    for s in seeds:
        for d in draws:
            if (s, d, meth) not in S: continue
            v = metric(S[(s, d, meth)], W)
            acc = v if acc is None else {k: acc[k] + v[k] for k in v}
    nruns = sum((s, d, meth) in S for s in seeds for d in draws)
    boot[meth] = {k: v / nruns for k, v in acc.items()}
print(f'\n== shape-level paired bootstrap (B={a.B}): {a.ref} minus baseline, mean [95% CI], one-sided p = P(diff >= 0)')
for meth in meths:
    if meth == a.ref: continue
    row = []
    for k in ('ece', 'nll', 'brier'):
        d = boot[a.ref][k] - boot[meth][k]
        est = point[(a.ref, 'all')][k] - point[(meth, 'all')][k]
        lo, hi = np.percentile(d, [2.5, 97.5]); pv = min(1.0, (np.sum(d >= 0) + 1) / (a.B + 1))
        pw = min(1.0, (np.sum(d <= 0) + 1) / (a.B + 1))
        row.append(f"{k}: {est:+.3f} [{lo:+.3f},{hi:+.3f}] p_better={pv:.4f} p_worse={pw:.4f}")
    print(f"{meth:6s} " + ' | '.join(row))

if a.check:
    rows = [json.loads(l) for l in open(a.check)]
    rows = [r for r in rows if r.get('test', 'test') == a.test and r['size'] == a.size]
    worst = 0.
    for (s, d, meth), st in S.items():
        r = [x for x in rows if x['seed'] == s and x['draw'] == d and x['method'] == meth]
        if not r: continue
        m = metric(st, ones)
        worst = max(worst, abs(m['ece'][0] - r[-1]['ece']), abs(m['nll'][0] / 100 - r[-1]['nll']), abs(m['brier'][0] / 100 - r[-1]['brier']))
    print(f'\ncross-check against {a.check}: max abs difference = {worst:.2e}')


==> anc/supplementary_data/scripts/split_consistency.py <==
"""Split-level analysis for the graph experiments (second revision).
Runs are named s{split}_f{fold}_i0: five independent random splits, and in the 15-run settings three
folds per split that share the split's test nodes. Paired differences are therefore first averaged
over the folds of a split, giving five split-level differences per setting. A setting counts as a
consistent win (loss) for ISTS only if all five split-level differences favour (disfavour) ISTS;
everything else is reported as mixed. Writes the PRL version of the rank table."""
import json, glob, os, sys, numpy as np, pandas as pd
OUT = sys.argv[1]
rows = []
for f in glob.glob('results/main_*.jsonl'): rows += [json.loads(l) for l in open(f)]
df = pd.DataFrame(rows).drop_duplicates(['dataset', 'model', 'val_frac', 'run', 'method'])
df = df[df.val_frac == 1.0]
df = df[~df.method.str.startswith('ISTS') | (df.method == 'ISTS2')]      # final ISTS = ISTS2; drop pilot and ablations
df['method'] = df['method'].replace({'ISTS2': 'ISTS', 'RBS': 'RBS-v', 'RBSo': 'RBS'})   # RBS = original definition
df['ece'] *= 100
df['split'] = df.run.str.extract(r's(\d+)_')[0].astype(int)
MAIN = ['TS', 'VS', 'ETS', 'HTS', 'LTS', 'RBS', 'CaGCN', 'GATS', 'GETS', 'HoTS', 'WATS', 'ISTS']
NAMES = {'ISTS': '\\method{}'}
PARAMS = {'TS': '1', 'VS': '14', 'ETS': '4', 'HTS': '2', 'LTS': '8', 'RBS': '2--4', 'CaGCN': '145', 'GATS': '60',
          'GETS': '140k', 'HoTS': '46k', 'WATS': '113', 'ISTS': '12'}   # Cora (K=7); see Sec. 3
M = ['ece', 'nll', 'brier']

rk = {m: df[df.method.isin(MAIN)].groupby(['dataset', 'model', 'method'])[m].mean().unstack().rank(axis=1).mean() for m in M}
rk = pd.DataFrame(rk).loc[MAIN]

res, detail = [], []
for (d, mo), g in df.groupby(['dataset', 'model']):
    sp = g.groupby(['split', 'method'])[M].mean()
    nfold = g[g.method == 'ISTS'].groupby('split').size()
    for base in MAIN[:-1]:
        for m in M:
            diff = (sp.xs('ISTS', level='method')[m] - sp.xs(base, level='method')[m]).dropna()
            assert len(diff) == 5, (d, mo, base, len(diff))
            outcome = 'W' if (diff < 0).all() else 'L' if (diff > 0).all() else 'M'
            res.append((d, mo, base, m, outcome))
            detail.append(dict(dataset=d, model=mo, baseline=base, metric=m, folds_per_split=int(nfold.iloc[0]),
                               mean_diff=diff.mean(), splits_better=int((diff < 0).sum()), outcome=outcome,
                               **{f'split{s}': v for s, v in diff.items()}))
res = pd.DataFrame(res, columns=['dataset', 'model', 'baseline', 'metric', 'outcome'])
pd.DataFrame(detail).to_csv(os.path.join(OUT, 'split_level_differences.csv'), index=False)
wml = res.groupby(['baseline', 'metric']).outcome.value_counts().unstack(fill_value=0)
for c in 'WML':
    if c not in wml: wml[c] = 0
print(wml[['W', 'M', 'L']].to_string())
tm = df[df.machine.ne('HCY')].groupby(['dataset', 'method'])['time'].mean().unstack()   # timings: container runs only (one CPU thread)
with open(os.path.join(OUT, 'rank_wtl.tex'), 'w') as f:
    f.write("\\begin{table}[t]\n\\centering\n\\caption{Average rank over the 14 settings (lower is better); "
            "split-level consistency of \\method{} against each baseline: settings in which \\method{} is better (W) or worse (L) "
            "in all five independent splits (fold results averaged within a split), M otherwise (descriptive, not a significance test); "
            "mean fitting time in seconds on one CPU thread (Cora / Physics, averaged over backbones); and number of fitted parameters on Cora.}\n\\label{tab:rank}\n"
            "\\footnotesize\\setlength{\\tabcolsep}{1.1pt}\n"
            "\\begin{tabular}{lccc|ccc|rr}\n\\toprule\n & \\multicolumn{3}{c|}{avg.\\ rank} & \\multicolumn{3}{c|}{W/M/L of \\method{}} & time (s) & params \\\\\n"
            "Method & ECE & NLL & Brier & ECE & NLL & Brier & Cora/Ph. & Cora \\\\\n\\midrule\n")
    for m in MAIN:
        r = rk.loc[m]
        cells = ['--'] * 3 if m == 'ISTS' else [f"{wml.loc[(m, k), 'W']}/{wml.loc[(m, k), 'M']}/{wml.loc[(m, k), 'L']}" for k in M]
        t = f"{tm.loc['Cora', m]:.1f}/{tm.loc['Physics', m]:.1f}"
        f.write(f"{NAMES.get(m, m)} & {r.ece:.2f} & {r.nll:.2f} & {r.brier:.2f} & " + ' & '.join(cells) + f' & {t} & {PARAMS[m]} \\\\\n')
    f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")
print(rk.round(2))

